Computing Kazhdan constants by semidefinite programming

Kazhdan constants of discrete groups are hard to compute and the actual constants are known only for several classes of groups. By solving a semidefinite programming problem by a computer, we obtain a lower bound of the Kazhdan constant of a discrete group. Positive lower bounds imply that the group has property (T). We study lattices on $\tilde{A}_2$-buildings in detail. For $\tilde{A}_2$-groups, our numerical bounds look identical to the known actual constants. That suggests that our approach is effective. For a family of groups, $G_1, \cdots, G_4$, that are studied by Ronan, Tits and others, we conjecture the spectral gap of the Laplacian is $(\sqrt 2-1)^2$ based on our experimental results. For $\mathrm{SL}(3,\Bbb Z)$ and $\mathrm{SL}(4,\Bbb Z)$ we obtain lower bounds of the Kazhdan constants, 0.2155 and 0.3285, respectively, which are better than any other known bounds. We also obtain 0.1710 as a lower bound of the Kazhdan constant of the Steinberg group $\mathrm{St}_3(\Bbb Z)$.

==> anc/CMSZ/1_1/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-3 -8 
-6 -12 
-7 -9 
Group 2
2 
-2 -2 
-4 -9 
-7 -13 
-8 -10 
Group 3
3 
-3 -3 
-5 -10 
-8 -1 
-9 -11 
Group 4
4 
-4 -4 
-6 -11 
-9 -2 
-10 -12 
Group 5
5 
-5 -5 
-7 -12 
-10 -3 
-11 -13 
Group 6
6 
-6 -6 
-8 -13 
-11 -4 
-12 -1 
Group 7
7 
-7 -7 
-9 -1 
-12 -5 
-13 -2 
Group 8
8 
-1 -3 
-8 -8 
-10 -2 
-13 -6 
Group 9
9 
-1 -7 
-2 -4 
-9 -9 
-11 -3 
Group 10
10 
-2 -8 
-3 -5 
-10 -10 
-12 -4 
Group 11
11 
-3 -9 
-4 -6 
-11 -11 
-13 -5 
Group 12
12 
-1 -6 
-4 -10 
-5 -7 
-12 -12 
Group 13
13 
-2 -7 
-5 -11 
-6 -8 
-13 -13 
Group 14
-1 2 
Group 15
-1 3 
Group 16
-1 4 
Group 17
-1 5 
Group 18
-1 6 
Group 19
-1 7 
Group 20
-1 8 
Group 21
-1 9 
Group 22
-1 10 
Group 23
-1 11 
Group 24
-1 12 
Group 25
-1 13 
Group 26
-1 -2 
Group 27
-1 -4 
Group 28
-1 -5 
Group 29
-1 -8 
Group 30
-1 -9 
Group 31
-1 -10 
Group 32
-1 -11 
Group 33
-1 -12 
Group 34
-1 -13 
Group 35
-2 3 
Group 36
-2 4 
Group 37
-2 5 
Group 38
-2 6 
Group 39
-2 7 
Group 40
-2 8 
Group 41
-2 9 
Group 42
-2 10 
Group 43
-2 11 
Group 44
-2 12 
Group 45
-2 13 
Group 46
-2 -1 
Group 47
-2 -3 
Group 48
-2 -5 
Group 49
-2 -6 
Group 50
-2 -9 
Group 51
-2 -10 
Group 52
-2 -11 
Group 53
-2 -12 
Group 54
-2 -13 
Group 55
-3 4 
Group 56
-3 5 
Group 57
-3 6 
Group 58
-3 7 
Group 59
-3 8 
Group 60
-3 9 
Group 61
-3 10 
Group 62
-3 11 
Group 63
-3 12 
Group 64
-3 13 
Group 65
-3 -1 
Group 66
-3 -2 
Group 67
-3 -4 
Group 68
-3 -6 
Group 69
-3 -7 
Group 70
-3 -10 
Group 71
-3 -11 
Group 72
-3 -12 
Group 73
-3 -13 
Group 74
-4 5 
Group 75
-4 6 
Group 76
-4 7 
Group 77
-4 8 
Group 78
-4 9 
Group 79
-4 10 
Group 80
-4 11 
Group 81
-4 12 
Group 82
-4 13 
Group 83
-4 -1 
Group 84
-4 -2 
Group 85
-4 -3 
Group 86
-4 -5 
Group 87
-4 -7 
Group 88
-4 -8 
Group 89
-4 -11 
Group 90
-4 -12 
Group 91
-4 -13 
Group 92
-5 6 
Group 93
-5 7 
Group 94
-5 8 
Group 95
-5 9 
Group 96
-5 10 
Group 97
-5 11 
Group 98
-5 12 
Group 99
-5 13 
Group 100
-5 -1 
Group 101
-5 -2 
Group 102
-5 -3 
Group 103
-5 -4 
Group 104
-5 -6 
Group 105
-5 -8 
Group 106
-5 -9 
Group 107
-5 -12 
Group 108
-5 -13 
Group 109
-6 7 
Group 110
-6 8 
Group 111
-6 9 
Group 112
-6 10 
Group 113
-6 11 
Group 114
-6 12 
Group 115
-6 13 
Group 116
-6 -1 
Group 117
-6 -2 
Group 118
-6 -3 
Group 119
-6 -4 
Group 120
-6 -5 
Group 121
-6 -7 
Group 122
-6 -9 
Group 123
-6 -10 
Group 124
-6 -13 
Group 125
-7 8 
Group 126
-7 9 
Group 127
-7 10 
Group 128
-7 11 
Group 129
-7 12 
Group 130
-7 13 
Group 131
-7 -1 
Group 132
-7 -2 
Group 133
-7 -3 
Group 134
-7 -4 
Group 135
-7 -5 
Group 136
-7 -6 
Group 137
-7 -8 
Group 138
-7 -10 
Group 139
-7 -11 
Group 140
-8 9 
Group 141
-8 10 
Group 142
-8 11 
Group 143
-8 12 
Group 144
-8 13 
Group 145
-8 -2 
Group 146
-8 -3 
Group 147
-8 -4 
Group 148
-8 -5 
Group 149
-8 -6 
Group 150
-8 -7 
Group 151
-8 -9 
Group 152
-8 -11 
Group 153
-8 -12 
Group 154
-9 10 
Group 155
-9 11 
Group 156
-9 12 
Group 157
-9 13 
Group 158
-9 -3 
Group 159
-9 -4 
Group 160
-9 -5 
Group 161
-9 -6 
Group 162
-9 -7 
Group 163
-9 -8 
Group 164
-9 -10 
Group 165
-9 -12 
Group 166
-9 -13 
Group 167
-10 11 
Group 168
-10 12 
Group 169
-10 13 
Group 170
-10 -1 
Group 171
-10 -4 
Group 172
-10 -5 
Group 173
-10 -6 
Group 174
-10 -7 
Group 175
-10 -8 
Group 176
-10 -9 
Group 177
-10 -11 
Group 178
-10 -13 
Group 179
-11 12 
Group 180
-11 13 
Group 181
-11 -1 
Group 182
-11 -2 
Group 183
-11 -5 
Group 184
-11 -6 
Group 185
-11 -7 
Group 186
-11 -8 
Group 187
-11 -9 
Group 188
-11 -10 
Group 189
-11 -12 
Group 190
-12 13 
Group 191
-12 -2 
Group 192
-12 -3 
Group 193
-12 -6 
Group 194
-12 -7 
Group 195
-12 -8 
Group 196
-12 -9 
Group 197
-12 -10 
Group 198
-12 -11 
Group 199
-12 -13 
Group 200
-13 -1 
Group 201
-13 -3 
Group 202
-13 -4 
Group 203
-13 -7 
Group 204
-13 -8 
Group 205
-13 -9 
Group 206
-13 -10 
Group 207
-13 -11 
Group 208
-13 -12 
Group 209
1 -2 
Group 210
1 -3 
Group 211
1 -4 
Group 212
1 -5 
Group 213
1 -6 
Group 214
1 -7 
Group 215
1 -8 
Group 216
1 -9 
Group 217
1 -10 
Group 218
1 -11 
Group 219
1 -12 
Group 220
1 -13 
Group 221
2 -3 
Group 222
2 -4 
Group 223
2 -5 
Group 224
2 -6 
Group 225
2 -7 
Group 226
2 -8 
Group 227
2 -9 
Group 228
2 -10 
Group 229
2 -11 
Group 230
2 -12 
Group 231
2 -13 
Group 232
3 -4 
Group 233
3 -5 
Group 234
3 -6 
Group 235
3 -7 
Group 236
3 -8 
Group 237
3 -9 
Group 238
3 -10 
Group 239
3 -11 
Group 240
3 -12 
Group 241
3 -13 
Group 242
4 -5 
Group 243
4 -6 
Group 244
4 -7 
Group 245
4 -8 
Group 246
4 -9 
Group 247
4 -10 
Group 248
4 -11 
Group 249
4 -12 
Group 250
4 -13 
Group 251
5 -6 
Group 252
5 -7 
Group 253
5 -8 
Group 254
5 -9 
Group 255
5 -10 
Group 256
5 -11 
Group 257
5 -12 
Group 258
5 -13 
Group 259
6 -7 
Group 260
6 -8 
Group 261
6 -9 
Group 262
6 -10 
Group 263
6 -11 
Group 264
6 -12 
Group 265
6 -13 
Group 266
7 -8 
Group 267
7 -9 
Group 268
7 -10 
Group 269
7 -11 
Group 270
7 -12 
Group 271
7 -13 
Group 272
8 -9 
Group 273
8 -10 
Group 274
8 -11 
Group 275
8 -12 
Group 276
8 -13 
Group 277
9 -10 
Group 278
9 -11 
Group 279
9 -12 
Group 280
9 -13 
Group 281
10 -11 
Group 282
10 -12 
Group 283
10 -13 
Group 284
11 -12 
Group 285
11 -13 
Group 286
12 -13 


==> anc/CMSZ/1_1/confirm.sage <==
from sage.all import *

# CMSZ 1.1
# s : number of generators
s = 13
relations = [[0,0,0],[1,1,1],[2,2,2],[3,3,3],[4,4,4],\
             [5,5,5],[6,6,6],[7,7,7],[8,8,8],[9,9,9],\
             [10,10,10],[11,11,11],[12,12,12],[0,7,2],[1,8,3],\
             [2,9,4],[3,10,5],[4,11,6],[5,12,7],[6,0,8],\
             [7,1,9],[8,2,10],[9,3,11],[10,4,12],[11,5,0],\
             [12,6,1]]
for i in relations:
    for j in range(len(i)):
        i[j] = i[j] + 1

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/1_1/optimal_value.txt <==
6.143593


==> anc/CMSZ/1_1/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6143593/1000000 6.14359300000000
sqrt(2 epsilon/|S|) (numerical):  0.687447508485613
d=1, D=1
Error: 37760532423/250000000000000 0.000151042129692000

Certified
epsilon: 767911364467577/125000000000000 6.14329091574062
sqrt(2 epsilon/|S|):  1/5000000*sqrt(767911364467577/65) 0.687430607168720



==> anc/CMSZ/1_1/root_as_integral.txt <==
100000000
1 -45870988 109810083 -91749519 -80590522 162653477 183793335 -6166816 -37136523 144248584 -141468600 -255182808 39644984 18015327 -58246588 -75405056 308462038 107570902 -74226612 -43501695 -127262866 -95099619 19779026 55738649 -135973252 -43764823 161929881 
0 -95655373 -164096712 65636080 -179998050 -79238524 -16568864 -61808394 29382992 193655857 36352009 42912085 268918222 -39491328 -228804892 -15253494 -28431498 18627892 -124606303 191514945 231401412 49448032 -10095254 111718184 -81268144 -130996719 16745839 
0 119996448 -66152200 164463868 39679387 15078981 -83279712 195702336 -207234204 -42614626 61938805 -197025622 95342329 -95895789 19924389 82401631 -86240830 73990963 -103339571 11258137 -152781641 110968019 -206247393 52271579 177732072 -155713537 175776181 
1 -228060257 20690294 -209772965 32378583 146061786 -32214804 167023773 -58225332 -57815005 145717618 82595552 85194742 -93573973 149479366 -8671182 120966461 -127513098 41621421 185601055 -61034925 161382571 39366986 -153536287 -80036638 -211149305 -56476438 
1 100518682 -184806117 -30747700 -9837010 234935108 -57812360 -33988816 154262114 -190499080 -128279001 -11691998 125984542 31961649 -109850273 272291408 40530002 46390434 -209077929 -37430169 -67353020 68764766 153039744 -144961801 14473211 54326145 -81142532 
0 126381576 -267405207 -113320220 50106441 23711672 188286646 35098533 -13144168 123458990 78134982 33902384 -150635447 -114576181 -49687312 104146724 -72225780 192853367 204855524 -144452161 47465944 118693370 -55046737 -80141371 -213249918 -87113330 33901679 
0 -145513205 -137315017 43201832 23337454 -80255415 177625033 12828945 -43167624 -148069721 98631300 -90008002 12681074 276023346 187101599 -51540006 54090835 110449698 -145290678 -191375811 202219640 -23292748 39664824 839632 81237863 -174224884 -89879964 
0 -76103472 5369536 61861527 279032275 35049376 56206457 -266064771 -36487248 -16439709 51989851 -52630142 97286310 -139069990 18327475 56667109 8592264 -189981713 -31827717 -69319716 174215058 -50200763 -33711091 -190285558 -12809082 34977122 285356612 
1 -218737326 -66586432 241153850 41901208 64438859 46229478 126466609 75763345 26560981 -172827676 55693913 -125207057 -94849742 139499408 177652337 54685026 54385456 -49384178 130167306 54512428 -171219133 -251772432 -5355346 -111384276 72364304 -94150911 
0 57328 -10513781 108905146 -127883367 231701882 -28361259 -145217327 -237522038 26134612 64277116 132073142 -95969038 82317584 177419238 -93655181 -176272389 59058917 -188767888 42648699 -43894845 96701512 79709519 40083355 -208740052 118512983 97196132 
0 -16319332 -87294721 -98354440 204833778 -18908826 -141118864 42661247 -133886171 163259564 -188342314 56037926 37567630 179864526 -29226446 -38963669 142592908 -121904399 -57832536 -131208684 46108135 265958825 -180364310 78694882 -34219434 143894337 -83529612 
1 66863276 52839059 -18480499 -26365429 -85859055 211901102 31483420 -165724401 -134357592 -180054423 186671500 136257472 -75174418 55980603 194421190 -31754178 -201727683 24974155 -102320628 -37716385 -46497051 85286243 264428337 -102973855 -115231934 13131173 
0 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 


==> anc/CMSZ/1_1p/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-3 -9 
-6 -8 
-7 -12 
Group 2
2 
-2 -2 
-4 -10 
-7 -9 
-8 -13 
Group 3
3 
-3 -3 
-5 -11 
-8 -10 
-9 -1 
Group 4
4 
-4 -4 
-6 -12 
-9 -11 
-10 -2 
Group 5
5 
-5 -5 
-7 -13 
-10 -12 
-11 -3 
Group 6
6 
-6 -6 
-8 -1 
-11 -13 
-12 -4 
Group 7
7 
-7 -7 
-9 -2 
-12 -1 
-13 -5 
Group 8
8 
-1 -6 
-8 -8 
-10 -3 
-13 -2 
Group 9
9 
-1 -3 
-2 -7 
-9 -9 
-11 -4 
Group 10
10 
-2 -4 
-3 -8 
-10 -10 
-12 -5 
Group 11
11 
-3 -5 
-4 -9 
-11 -11 
-13 -6 
Group 12
12 
-1 -7 
-4 -6 
-5 -10 
-12 -12 
Group 13
13 
-2 -8 
-5 -7 
-6 -11 
-13 -13 
Group 14
-1 2 
Group 15
-1 3 
Group 16
-1 4 
Group 17
-1 5 
Group 18
-1 6 
Group 19
-1 7 
Group 20
-1 8 
Group 21
-1 9 
Group 22
-1 10 
Group 23
-1 11 
Group 24
-1 12 
Group 25
-1 13 
Group 26
-1 -2 
Group 27
-1 -4 
Group 28
-1 -5 
Group 29
-1 -8 
Group 30
-1 -9 
Group 31
-1 -10 
Group 32
-1 -11 
Group 33
-1 -12 
Group 34
-1 -13 
Group 35
-2 3 
Group 36
-2 4 
Group 37
-2 5 
Group 38
-2 6 
Group 39
-2 7 
Group 40
-2 8 
Group 41
-2 9 
Group 42
-2 10 
Group 43
-2 11 
Group 44
-2 12 
Group 45
-2 13 
Group 46
-2 -1 
Group 47
-2 -3 
Group 48
-2 -5 
Group 49
-2 -6 
Group 50
-2 -9 
Group 51
-2 -10 
Group 52
-2 -11 
Group 53
-2 -12 
Group 54
-2 -13 
Group 55
-3 4 
Group 56
-3 5 
Group 57
-3 6 
Group 58
-3 7 
Group 59
-3 8 
Group 60
-3 9 
Group 61
-3 10 
Group 62
-3 11 
Group 63
-3 12 
Group 64
-3 13 
Group 65
-3 -1 
Group 66
-3 -2 
Group 67
-3 -4 
Group 68
-3 -6 
Group 69
-3 -7 
Group 70
-3 -10 
Group 71
-3 -11 
Group 72
-3 -12 
Group 73
-3 -13 
Group 74
-4 5 
Group 75
-4 6 
Group 76
-4 7 
Group 77
-4 8 
Group 78
-4 9 
Group 79
-4 10 
Group 80
-4 11 
Group 81
-4 12 
Group 82
-4 13 
Group 83
-4 -1 
Group 84
-4 -2 
Group 85
-4 -3 
Group 86
-4 -5 
Group 87
-4 -7 
Group 88
-4 -8 
Group 89
-4 -11 
Group 90
-4 -12 
Group 91
-4 -13 
Group 92
-5 6 
Group 93
-5 7 
Group 94
-5 8 
Group 95
-5 9 
Group 96
-5 10 
Group 97
-5 11 
Group 98
-5 12 
Group 99
-5 13 
Group 100
-5 -1 
Group 101
-5 -2 
Group 102
-5 -3 
Group 103
-5 -4 
Group 104
-5 -6 
Group 105
-5 -8 
Group 106
-5 -9 
Group 107
-5 -12 
Group 108
-5 -13 
Group 109
-6 7 
Group 110
-6 8 
Group 111
-6 9 
Group 112
-6 10 
Group 113
-6 11 
Group 114
-6 12 
Group 115
-6 13 
Group 116
-6 -1 
Group 117
-6 -2 
Group 118
-6 -3 
Group 119
-6 -4 
Group 120
-6 -5 
Group 121
-6 -7 
Group 122
-6 -9 
Group 123
-6 -10 
Group 124
-6 -13 
Group 125
-7 8 
Group 126
-7 9 
Group 127
-7 10 
Group 128
-7 11 
Group 129
-7 12 
Group 130
-7 13 
Group 131
-7 -1 
Group 132
-7 -2 
Group 133
-7 -3 
Group 134
-7 -4 
Group 135
-7 -5 
Group 136
-7 -6 
Group 137
-7 -8 
Group 138
-7 -10 
Group 139
-7 -11 
Group 140
-8 9 
Group 141
-8 10 
Group 142
-8 11 
Group 143
-8 12 
Group 144
-8 13 
Group 145
-8 -2 
Group 146
-8 -3 
Group 147
-8 -4 
Group 148
-8 -5 
Group 149
-8 -6 
Group 150
-8 -7 
Group 151
-8 -9 
Group 152
-8 -11 
Group 153
-8 -12 
Group 154
-9 10 
Group 155
-9 11 
Group 156
-9 12 
Group 157
-9 13 
Group 158
-9 -3 
Group 159
-9 -4 
Group 160
-9 -5 
Group 161
-9 -6 
Group 162
-9 -7 
Group 163
-9 -8 
Group 164
-9 -10 
Group 165
-9 -12 
Group 166
-9 -13 
Group 167
-10 11 
Group 168
-10 12 
Group 169
-10 13 
Group 170
-10 -1 
Group 171
-10 -4 
Group 172
-10 -5 
Group 173
-10 -6 
Group 174
-10 -7 
Group 175
-10 -8 
Group 176
-10 -9 
Group 177
-10 -11 
Group 178
-10 -13 
Group 179
-11 12 
Group 180
-11 13 
Group 181
-11 -1 
Group 182
-11 -2 
Group 183
-11 -5 
Group 184
-11 -6 
Group 185
-11 -7 
Group 186
-11 -8 
Group 187
-11 -9 
Group 188
-11 -10 
Group 189
-11 -12 
Group 190
-12 13 
Group 191
-12 -2 
Group 192
-12 -3 
Group 193
-12 -6 
Group 194
-12 -7 
Group 195
-12 -8 
Group 196
-12 -9 
Group 197
-12 -10 
Group 198
-12 -11 
Group 199
-12 -13 
Group 200
-13 -1 
Group 201
-13 -3 
Group 202
-13 -4 
Group 203
-13 -7 
Group 204
-13 -8 
Group 205
-13 -9 
Group 206
-13 -10 
Group 207
-13 -11 
Group 208
-13 -12 
Group 209
1 -2 
Group 210
1 -3 
Group 211
1 -4 
Group 212
1 -5 
Group 213
1 -6 
Group 214
1 -7 
Group 215
1 -8 
Group 216
1 -9 
Group 217
1 -10 
Group 218
1 -11 
Group 219
1 -12 
Group 220
1 -13 
Group 221
2 -3 
Group 222
2 -4 
Group 223
2 -5 
Group 224
2 -6 
Group 225
2 -7 
Group 226
2 -8 
Group 227
2 -9 
Group 228
2 -10 
Group 229
2 -11 
Group 230
2 -12 
Group 231
2 -13 
Group 232
3 -4 
Group 233
3 -5 
Group 234
3 -6 
Group 235
3 -7 
Group 236
3 -8 
Group 237
3 -9 
Group 238
3 -10 
Group 239
3 -11 
Group 240
3 -12 
Group 241
3 -13 
Group 242
4 -5 
Group 243
4 -6 
Group 244
4 -7 
Group 245
4 -8 
Group 246
4 -9 
Group 247
4 -10 
Group 248
4 -11 
Group 249
4 -12 
Group 250
4 -13 
Group 251
5 -6 
Group 252
5 -7 
Group 253
5 -8 
Group 254
5 -9 
Group 255
5 -10 
Group 256
5 -11 
Group 257
5 -12 
Group 258
5 -13 
Group 259
6 -7 
Group 260
6 -8 
Group 261
6 -9 
Group 262
6 -10 
Group 263
6 -11 
Group 264
6 -12 
Group 265
6 -13 
Group 266
7 -8 
Group 267
7 -9 
Group 268
7 -10 
Group 269
7 -11 
Group 270
7 -12 
Group 271
7 -13 
Group 272
8 -9 
Group 273
8 -10 
Group 274
8 -11 
Group 275
8 -12 
Group 276
8 -13 
Group 277
9 -10 
Group 278
9 -11 
Group 279
9 -12 
Group 280
9 -13 
Group 281
10 -11 
Group 282
10 -12 
Group 283
10 -13 
Group 284
11 -12 
Group 285
11 -13 
Group 286
12 -13 


==> anc/CMSZ/1_1p/confirm.sage <==
from sage.all import *

# CMSZ 1.1'
# s : number of generators
s = 13
relations = [[0,0,0],[1,1,1],[2,2,2],[3,3,3],[4,4,4],\
             [5,5,5],[6,6,6],[7,7,7],[8,8,8],[9,9,9],\
             [10,10,10],[11,11,11],[12,12,12],[0,7,5],[1,8,6],\
             [2,9,7],[3,10,8],[4,11,9],[5,12,10],[6,0,11],\
             [7,1,12],[8,2,0],[9,3,1],[10,4,2],[11,5,3],\
             [12,6,4]]
for i in relations:
    for j in range(len(i)):
        i[j] = i[j] + 1

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/1_1p/optimal_value.txt <==
6.143593


==> anc/CMSZ/1_1p/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6143593/1000000 6.14359300000000
sqrt(2 epsilon/|S|) (numerical):  0.687447508485613
d=1, D=1
Error: 46594838201/312500000000000 0.000149103482243200

Certified
epsilon: 959889811411799/156250000000000 6.14329479303551
sqrt(2 epsilon/|S|):  1/12500000*sqrt(959889811411799/13) 0.687430824102185



==> anc/CMSZ/1_1p/root_as_integral.txt <==
100000000
0 181495180 -37987580 -104696864 -74380198 -307926170 75151220 140915819 -31652272 160229233 -19108556 17053267 -3516751 4423670 -176989837 -62097928 -43152907 57060255 237704409 -107785448 13569319 57264773 -70475988 250031462 32038581 -111683636 -75483053 
1 23264306 -78842957 68761337 199930310 -49828536 6441480 69009302 55212504 -31139564 110875965 -190621402 -279168838 96106104 133848035 -56002712 -7089977 201323709 94760464 -188067344 21014332 -29775316 -176993295 -182552519 153083285 53602409 -17151083 
0 42074241 141435533 -150779837 103303709 78823598 -78166339 23083211 104124966 109729597 -49407728 104188924 -178280934 -250128940 -44830018 27927320 31133266 -98523225 288886510 105607370 -164785341 -9592284 -49269155 -136742262 -123885384 163258369 10814833 
1 153900441 71804419 -18035188 52352058 84639581 253364568 -161715728 -239773988 615303 -14446521 -73264276 -47994651 -61446006 76933598 2005027 -27801985 -1672898 24731532 -229884165 -85810824 -38890202 73198523 67682123 -153202880 -16863053 309575191 
0 94605397 -264511690 -8192035 -123426115 144576154 31556448 110162717 -41001319 -64821319 176364082 124767867 -62257209 -117822977 42420494 156341779 -223749389 187885451 25227938 66445653 -48978112 162898567 49811906 -90362708 -136300362 -147701231 -43939987 
0 -168160350 102942656 -40615429 -140772926 -49717838 46508720 -125723431 -39508243 112741370 213225059 134356733 -162223058 116946738 148465784 -315150006 -80139689 37929947 78294231 83991658 138944518 -40026368 112219812 9684443 -140809371 16288616 -49693576 
0 23517294 64697605 359857732 -60733406 -70499377 -107051574 13448129 -109547529 76594809 -6283236 22757893 -57397098 -149361240 38585777 8286167 -230853322 17710224 -47689142 169526740 -17992342 -120063587 -224685824 142642206 45147780 90807833 128577488 
1 -244772089 -172689052 17472929 193649421 -43161601 124354418 14289501 -61593633 170269941 -13403964 42956614 81988869 -109361343 31238643 72275261 114169003 -84238780 30634869 20859433 257690619 53379118 -228446986 -43584298 -169983101 -119643615 65649822 
0 -33890606 97443669 -111794813 58866679 64432661 -181724267 176045699 -261520929 45187708 134631759 -91282392 79453816 24151016 98594112 -174021542 59083747 -83416589 -32471727 76555017 -175532624 264193370 -97171095 2072589 94331118 -120323841 88107465 
1 157284300 -129170954 -15956043 150601043 -38462567 -206228390 -244061940 -37378868 73717994 51851233 114706092 47848199 75249914 -139413704 -41366097 -177757821 -106223427 -39652126 -102137224 146884356 224435830 20610799 -73098800 32485696 202413753 52818751 
0 10197180 -97422041 8599143 -110071859 189326133 -39054867 28823753 -29711860 246587773 -202499837 -58643754 -97552216 151422452 -74778914 -56631332 139919260 209976444 -145374207 -7212781 -75589598 90984413 -100423619 88310009 -195268686 179142071 -53053060 
1 -25829447 15112288 13938804 99355567 -30478560 11621262 110766273 -145589929 -156694046 -171384532 263682744 -113697156 129196743 255079458 106099400 -46423329 -152682264 600545 -123751635 -40166576 60574192 -38894120 143239135 -50882685 93931516 -206723649 
0 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 


==> anc/CMSZ/1_2/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-3 -12 
-6 -9 
-7 -8 
Group 2
2 
-2 -12 
-3 -11 
-10 -4 
-12 -2 
Group 3
3 
-6 -7 
-8 -5 
-11 -2 
-12 -1 
Group 4
4 
-2 -10 
-4 -8 
-7 -5 
-8 -4 
Group 5
5 
-3 -8 
-4 -7 
-11 -13 
-13 -11 
Group 6
6 
-7 -3 
-9 -1 
-12 -11 
-13 -10 
Group 7
7 
-3 -6 
-5 -4 
-8 -1 
-9 -13 
Group 8
8 
-1 -7 
-4 -4 
-5 -3 
-12 -9 
Group 9
9 
-1 -6 
-8 -12 
-10 -10 
-13 -7 
Group 10
10 
-4 -2 
-6 -13 
-9 -10 
-10 -9 
Group 11
11 
-2 -3 
-5 -13 
-6 -12 
-13 -5 
Group 12
12 
-1 -3 
-2 -2 
-9 -8 
-11 -6 
Group 13
13 
-5 -11 
-7 -9 
-10 -6 
-11 -5 
Group 14
-1 2 
Group 15
-1 3 
Group 16
-1 4 
Group 17
-1 5 
Group 18
-1 6 
Group 19
-1 7 
Group 20
-1 8 
Group 21
-1 9 
Group 22
-1 10 
Group 23
-1 11 
Group 24
-1 12 
Group 25
-1 13 
Group 26
-1 -2 
Group 27
-1 -4 
Group 28
-1 -5 
Group 29
-1 -8 
Group 30
-1 -9 
Group 31
-1 -10 
Group 32
-1 -11 
Group 33
-1 -12 
Group 34
-1 -13 
Group 35
-2 3 
Group 36
-2 4 
Group 37
-2 5 
Group 38
-2 6 
Group 39
-2 7 
Group 40
-2 8 
Group 41
-2 9 
Group 42
-2 10 
Group 43
-2 11 
Group 44
-2 12 
Group 45
-2 13 
Group 46
-2 -1 
Group 47
-2 -4 
Group 48
-2 -5 
Group 49
-2 -6 
Group 50
-2 -7 
Group 51
-2 -8 
Group 52
-2 -9 
Group 53
-2 -11 
Group 54
-2 -13 
Group 55
-3 4 
Group 56
-3 5 
Group 57
-3 6 
Group 58
-3 7 
Group 59
-3 8 
Group 60
-3 9 
Group 61
-3 10 
Group 62
-3 11 
Group 63
-3 12 
Group 64
-3 13 
Group 65
-3 -1 
Group 66
-3 -2 
Group 67
-3 -3 
Group 68
-3 -4 
Group 69
-3 -5 
Group 70
-3 -7 
Group 71
-3 -9 
Group 72
-3 -10 
Group 73
-3 -13 
Group 74
-4 5 
Group 75
-4 6 
Group 76
-4 7 
Group 77
-4 8 
Group 78
-4 9 
Group 79
-4 10 
Group 80
-4 11 
Group 81
-4 12 
Group 82
-4 13 
Group 83
-4 -1 
Group 84
-4 -3 
Group 85
-4 -5 
Group 86
-4 -6 
Group 87
-4 -9 
Group 88
-4 -10 
Group 89
-4 -11 
Group 90
-4 -12 
Group 91
-4 -13 
Group 92
-5 6 
Group 93
-5 7 
Group 94
-5 8 
Group 95
-5 9 
Group 96
-5 10 
Group 97
-5 11 
Group 98
-5 12 
Group 99
-5 13 
Group 100
-5 -1 
Group 101
-5 -2 
Group 102
-5 -5 
Group 103
-5 -6 
Group 104
-5 -7 
Group 105
-5 -8 
Group 106
-5 -9 
Group 107
-5 -10 
Group 108
-5 -12 
Group 109
-6 7 
Group 110
-6 8 
Group 111
-6 9 
Group 112
-6 10 
Group 113
-6 11 
Group 114
-6 12 
Group 115
-6 13 
Group 116
-6 -1 
Group 117
-6 -2 
Group 118
-6 -3 
Group 119
-6 -4 
Group 120
-6 -5 
Group 121
-6 -6 
Group 122
-6 -8 
Group 123
-6 -10 
Group 124
-6 -11 
Group 125
-7 8 
Group 126
-7 9 
Group 127
-7 10 
Group 128
-7 11 
Group 129
-7 12 
Group 130
-7 13 
Group 131
-7 -1 
Group 132
-7 -2 
Group 133
-7 -4 
Group 134
-7 -6 
Group 135
-7 -7 
Group 136
-7 -10 
Group 137
-7 -11 
Group 138
-7 -12 
Group 139
-7 -13 
Group 140
-8 9 
Group 141
-8 10 
Group 142
-8 11 
Group 143
-8 12 
Group 144
-8 13 
Group 145
-8 -2 
Group 146
-8 -3 
Group 147
-8 -6 
Group 148
-8 -7 
Group 149
-8 -8 
Group 150
-8 -9 
Group 151
-8 -10 
Group 152
-8 -11 
Group 153
-8 -13 
Group 154
-9 10 
Group 155
-9 11 
Group 156
-9 12 
Group 157
-9 13 
Group 158
-9 -2 
Group 159
-9 -3 
Group 160
-9 -4 
Group 161
-9 -5 
Group 162
-9 -6 
Group 163
-9 -7 
Group 164
-9 -9 
Group 165
-9 -11 
Group 166
-9 -12 
Group 167
-10 11 
Group 168
-10 12 
Group 169
-10 13 
Group 170
-10 -1 
Group 171
-10 -2 
Group 172
-10 -3 
Group 173
-10 -5 
Group 174
-10 -7 
Group 175
-10 -8 
Group 176
-10 -11 
Group 177
-10 -12 
Group 178
-10 -13 
Group 179
-11 12 
Group 180
-11 13 
Group 181
-11 -1 
Group 182
-11 -3 
Group 183
-11 -4 
Group 184
-11 -7 
Group 185
-11 -8 
Group 186
-11 -9 
Group 187
-11 -10 
Group 188
-11 -11 
Group 189
-11 -12 
Group 190
-12 13 
Group 191
-12 -3 
Group 192
-12 -4 
Group 193
-12 -5 
Group 194
-12 -6 
Group 195
-12 -7 
Group 196
-12 -8 
Group 197
-12 -10 
Group 198
-12 -12 
Group 199
-12 -13 
Group 200
-13 -1 
Group 201
-13 -2 
Group 202
-13 -3 
Group 203
-13 -4 
Group 204
-13 -6 
Group 205
-13 -8 
Group 206
-13 -9 
Group 207
-13 -12 
Group 208
-13 -13 
Group 209
1 -2 
Group 210
1 -3 
Group 211
1 -4 
Group 212
1 -5 
Group 213
1 -6 
Group 214
1 -7 
Group 215
1 -8 
Group 216
1 -9 
Group 217
1 -10 
Group 218
1 -11 
Group 219
1 -12 
Group 220
1 -13 
Group 221
2 -3 
Group 222
2 -4 
Group 223
2 -5 
Group 224
2 -6 
Group 225
2 -7 
Group 226
2 -8 
Group 227
2 -9 
Group 228
2 -10 
Group 229
2 -11 
Group 230
2 -12 
Group 231
2 -13 
Group 232
3 -4 
Group 233
3 -5 
Group 234
3 -6 
Group 235
3 -7 
Group 236
3 -8 
Group 237
3 -9 
Group 238
3 -10 
Group 239
3 -11 
Group 240
3 -12 
Group 241
3 -13 
Group 242
4 -5 
Group 243
4 -6 
Group 244
4 -7 
Group 245
4 -8 
Group 246
4 -9 
Group 247
4 -10 
Group 248
4 -11 
Group 249
4 -12 
Group 250
4 -13 
Group 251
5 -6 
Group 252
5 -7 
Group 253
5 -8 
Group 254
5 -9 
Group 255
5 -10 
Group 256
5 -11 
Group 257
5 -12 
Group 258
5 -13 
Group 259
6 -7 
Group 260
6 -8 
Group 261
6 -9 
Group 262
6 -10 
Group 263
6 -11 
Group 264
6 -12 
Group 265
6 -13 
Group 266
7 -8 
Group 267
7 -9 
Group 268
7 -10 
Group 269
7 -11 
Group 270
7 -12 
Group 271
7 -13 
Group 272
8 -9 
Group 273
8 -10 
Group 274
8 -11 
Group 275
8 -12 
Group 276
8 -13 
Group 277
9 -10 
Group 278
9 -11 
Group 279
9 -12 
Group 280
9 -13 
Group 281
10 -11 
Group 282
10 -12 
Group 283
10 -13 
Group 284
11 -12 
Group 285
11 -13 
Group 286
12 -13 


==> anc/CMSZ/1_2/confirm.sage <==
from sage.all import *

# CMSZ 1.2
# s : number of generators
s = 13
relations = [[0,0,0],[1,1,11],[3,3,7],[9,9,8],[1,3,9],\
             [2,6,5],[4,10,12],[4,12,10],[7,8,11],[0,7,6],\
             [0,8,5],[0,11,2],[1,10,2],[3,4,6],[9,12,5],\
             [2,4,7],[6,12,8],[5,10,11]]
for i in relations:
    for j in range(len(i)):
        i[j] = i[j] + 1

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/1_2/optimal_value.txt <==
6.143593


==> anc/CMSZ/1_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6143593/1000000 6.14359300000000
sqrt(2 epsilon/|S|) (numerical):  0.687447508485613
d=1, D=1
Error: 87589040787/625000000000000 0.000140142465259200

Certified
epsilon: 1919785223459213/312500000000000 6.14331271506948
sqrt(2 epsilon/|S|):  1/12500000*sqrt(1919785223459213/26) 0.687431826833619



==> anc/CMSZ/1_2/root_as_integral.txt <==
100000000
1 157868369 -150538853 -231313098 -34012459 -64161268 -64455146 207914864 76484503 -5412980 -20844183 -95269486 158761786 64977964 -223839664 69893457 -87227872 24556677 -146709229 109441595 -71810088 36271267 -162453268 64558184 41416003 213517178 132385746 
0 177904845 -41691803 161548101 7877562 21853648 -135715368 -159720117 -142391820 46137860 104918702 -209806772 122511489 46573674 -117873201 69922617 954607 4469792 268667081 -135426094 -55795541 -32241205 39262875 -90031096 -203508414 91366194 160232384 
0 52353903 -36117174 -169992660 -67041901 314427949 124909827 -69737085 -44246969 -9437111 45371944 -89710847 -144455257 93675381 84169259 194754783 -150646616 -143477906 63519799 93517846 -117720109 182563211 25351780 -53978232 -54071977 72426846 -196408684 
0 -6856772 14256675 44857031 191790968 158352376 -91420819 75428453 162345613 -59858277 -45465490 -167705085 -32382694 -243341978 -36516174 -3440929 -139245760 -269636124 100039212 101134630 86503584 -145618231 54178867 193071166 41866708 -75077763 92740813 
0 -157007914 569552 -120768457 97150159 2937539 -170171987 83020956 -105105195 127564426 286746274 30043768 -57145285 -17833836 110674564 -40771433 40691570 -162656185 5700934 -22524554 143104104 -107945496 -82243522 -229234854 111318928 228328226 5557718 
0 -17315516 23962603 151905726 -93938194 -82486246 137599289 256870231 -88271699 -44504986 74223881 -192574300 -145898923 20428136 170890555 235818033 -104518338 109969210 2048227 -9376047 -27004816 -156076701 -186365478 -42787217 32361237 -130016924 105058257 
0 -224915751 -85960114 41409476 -92936147 -2580090 57810469 -93118287 226118495 -83085505 150580146 -111949243 132525991 86100560 -29238882 91405813 234735748 -162340736 -61863961 83643835 100424807 131480244 -143066426 -39049135 -148642255 -138205141 80716089 
1 12314277 37773554 22042578 147309825 2852028 -137494665 25879691 -8772425 -305540676 4383665 42993534 -76319296 232577922 218422072 -87617298 -45506486 -84162131 -168978137 -47189175 -147055360 63686693 105972995 17785587 -104588864 49912487 229317604 
0 -148096346 276727001 -53529306 -66817492 74679760 -92321990 55706688 -60543475 63666761 -158142027 -123558021 132856514 99371933 6995490 -126559797 -149543594 121718851 16756365 279048223 120010276 561963 35738452 -162595501 -146288376 -40606332 44763980 
0 -50940277 -179776943 161345844 -116254986 119404706 -192724689 87152974 72802624 139405228 -117207500 70633744 -100906027 107065304 -34849755 188391825 13948517 23818675 -194945001 -36853313 145985699 -156836658 186879763 29164221 -165647465 79878236 -78934746 
0 22793715 36299973 -57776039 148562434 -164223354 22753215 -101436192 145610065 184307394 -58536290 -142746785 -182018892 146410758 -98549235 80773191 119260854 -41230230 -27619192 136407893 -196599384 -100261260 184312237 -178102070 148729776 -84805372 57682790 
1 152290388 194361175 -26072608 -228346589 -33525870 -142946771 -28184064 169225159 -38621988 122973836 31949898 -110706669 -62395885 -99412144 65091733 -164511123 -17509031 -63852112 -162317126 162465708 185459487 91719985 -124890754 134350006 -112333280 105738638 
0 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 


==> anc/CMSZ/1_3/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-3 -8 
-6 -12 
-7 -9 
Group 2
2 
-2 -2 
-3 -12 
-10 -4 
-12 -11 
Group 3
3 
-6 -7 
-8 -1 
-11 -5 
-12 -2 
Group 4
4 
-2 -10 
-4 -4 
-7 -8 
-8 -5 
Group 5
5 
-3 -11 
-4 -8 
-11 -13 
-13 -7 
Group 6
6 
-7 -3 
-9 -10 
-12 -1 
-13 -11 
Group 7
7 
-3 -6 
-5 -13 
-8 -4 
-9 -1 
Group 8
8 
-1 -3 
-4 -7 
-5 -4 
-12 -9 
Group 9
9 
-1 -7 
-8 -12 
-10 -6 
-13 -10 
Group 10
10 
-4 -2 
-6 -9 
-9 -13 
-10 -10 
Group 11
11 
-2 -12 
-5 -3 
-6 -13 
-13 -5 
Group 12
12 
-1 -6 
-2 -3 
-9 -8 
-11 -2 
Group 13
13 
-5 -11 
-7 -5 
-10 -9 
-11 -6 
Group 14
-1 2 
Group 15
-1 3 
Group 16
-1 4 
Group 17
-1 5 
Group 18
-1 6 
Group 19
-1 7 
Group 20
-1 8 
Group 21
-1 9 
Group 22
-1 10 
Group 23
-1 11 
Group 24
-1 12 
Group 25
-1 13 
Group 26
-1 -2 
Group 27
-1 -4 
Group 28
-1 -5 
Group 29
-1 -8 
Group 30
-1 -9 
Group 31
-1 -10 
Group 32
-1 -11 
Group 33
-1 -12 
Group 34
-1 -13 
Group 35
-2 3 
Group 36
-2 4 
Group 37
-2 5 
Group 38
-2 6 
Group 39
-2 7 
Group 40
-2 8 
Group 41
-2 9 
Group 42
-2 10 
Group 43
-2 11 
Group 44
-2 12 
Group 45
-2 13 
Group 46
-2 -1 
Group 47
-2 -4 
Group 48
-2 -5 
Group 49
-2 -6 
Group 50
-2 -7 
Group 51
-2 -8 
Group 52
-2 -9 
Group 53
-2 -11 
Group 54
-2 -13 
Group 55
-3 4 
Group 56
-3 5 
Group 57
-3 6 
Group 58
-3 7 
Group 59
-3 8 
Group 60
-3 9 
Group 61
-3 10 
Group 62
-3 11 
Group 63
-3 12 
Group 64
-3 13 
Group 65
-3 -1 
Group 66
-3 -2 
Group 67
-3 -3 
Group 68
-3 -4 
Group 69
-3 -5 
Group 70
-3 -7 
Group 71
-3 -9 
Group 72
-3 -10 
Group 73
-3 -13 
Group 74
-4 5 
Group 75
-4 6 
Group 76
-4 7 
Group 77
-4 8 
Group 78
-4 9 
Group 79
-4 10 
Group 80
-4 11 
Group 81
-4 12 
Group 82
-4 13 
Group 83
-4 -1 
Group 84
-4 -3 
Group 85
-4 -5 
Group 86
-4 -6 
Group 87
-4 -9 
Group 88
-4 -10 
Group 89
-4 -11 
Group 90
-4 -12 
Group 91
-4 -13 
Group 92
-5 6 
Group 93
-5 7 
Group 94
-5 8 
Group 95
-5 9 
Group 96
-5 10 
Group 97
-5 11 
Group 98
-5 12 
Group 99
-5 13 
Group 100
-5 -1 
Group 101
-5 -2 
Group 102
-5 -5 
Group 103
-5 -6 
Group 104
-5 -7 
Group 105
-5 -8 
Group 106
-5 -9 
Group 107
-5 -10 
Group 108
-5 -12 
Group 109
-6 7 
Group 110
-6 8 
Group 111
-6 9 
Group 112
-6 10 
Group 113
-6 11 
Group 114
-6 12 
Group 115
-6 13 
Group 116
-6 -1 
Group 117
-6 -2 
Group 118
-6 -3 
Group 119
-6 -4 
Group 120
-6 -5 
Group 121
-6 -6 
Group 122
-6 -8 
Group 123
-6 -10 
Group 124
-6 -11 
Group 125
-7 8 
Group 126
-7 9 
Group 127
-7 10 
Group 128
-7 11 
Group 129
-7 12 
Group 130
-7 13 
Group 131
-7 -1 
Group 132
-7 -2 
Group 133
-7 -4 
Group 134
-7 -6 
Group 135
-7 -7 
Group 136
-7 -10 
Group 137
-7 -11 
Group 138
-7 -12 
Group 139
-7 -13 
Group 140
-8 9 
Group 141
-8 10 
Group 142
-8 11 
Group 143
-8 12 
Group 144
-8 13 
Group 145
-8 -2 
Group 146
-8 -3 
Group 147
-8 -6 
Group 148
-8 -7 
Group 149
-8 -8 
Group 150
-8 -9 
Group 151
-8 -10 
Group 152
-8 -11 
Group 153
-8 -13 
Group 154
-9 10 
Group 155
-9 11 
Group 156
-9 12 
Group 157
-9 13 
Group 158
-9 -2 
Group 159
-9 -3 
Group 160
-9 -4 
Group 161
-9 -5 
Group 162
-9 -6 
Group 163
-9 -7 
Group 164
-9 -9 
Group 165
-9 -11 
Group 166
-9 -12 
Group 167
-10 11 
Group 168
-10 12 
Group 169
-10 13 
Group 170
-10 -1 
Group 171
-10 -2 
Group 172
-10 -3 
Group 173
-10 -5 
Group 174
-10 -7 
Group 175
-10 -8 
Group 176
-10 -11 
Group 177
-10 -12 
Group 178
-10 -13 
Group 179
-11 12 
Group 180
-11 13 
Group 181
-11 -1 
Group 182
-11 -3 
Group 183
-11 -4 
Group 184
-11 -7 
Group 185
-11 -8 
Group 186
-11 -9 
Group 187
-11 -10 
Group 188
-11 -11 
Group 189
-11 -12 
Group 190
-12 13 
Group 191
-12 -3 
Group 192
-12 -4 
Group 193
-12 -5 
Group 194
-12 -6 
Group 195
-12 -7 
Group 196
-12 -8 
Group 197
-12 -10 
Group 198
-12 -12 
Group 199
-12 -13 
Group 200
-13 -1 
Group 201
-13 -2 
Group 202
-13 -3 
Group 203
-13 -4 
Group 204
-13 -6 
Group 205
-13 -8 
Group 206
-13 -9 
Group 207
-13 -12 
Group 208
-13 -13 
Group 209
1 -2 
Group 210
1 -3 
Group 211
1 -4 
Group 212
1 -5 
Group 213
1 -6 
Group 214
1 -7 
Group 215
1 -8 
Group 216
1 -9 
Group 217
1 -10 
Group 218
1 -11 
Group 219
1 -12 
Group 220
1 -13 
Group 221
2 -3 
Group 222
2 -4 
Group 223
2 -5 
Group 224
2 -6 
Group 225
2 -7 
Group 226
2 -8 
Group 227
2 -9 
Group 228
2 -10 
Group 229
2 -11 
Group 230
2 -12 
Group 231
2 -13 
Group 232
3 -4 
Group 233
3 -5 
Group 234
3 -6 
Group 235
3 -7 
Group 236
3 -8 
Group 237
3 -9 
Group 238
3 -10 
Group 239
3 -11 
Group 240
3 -12 
Group 241
3 -13 
Group 242
4 -5 
Group 243
4 -6 
Group 244
4 -7 
Group 245
4 -8 
Group 246
4 -9 
Group 247
4 -10 
Group 248
4 -11 
Group 249
4 -12 
Group 250
4 -13 
Group 251
5 -6 
Group 252
5 -7 
Group 253
5 -8 
Group 254
5 -9 
Group 255
5 -10 
Group 256
5 -11 
Group 257
5 -12 
Group 258
5 -13 
Group 259
6 -7 
Group 260
6 -8 
Group 261
6 -9 
Group 262
6 -10 
Group 263
6 -11 
Group 264
6 -12 
Group 265
6 -13 
Group 266
7 -8 
Group 267
7 -9 
Group 268
7 -10 
Group 269
7 -11 
Group 270
7 -12 
Group 271
7 -13 
Group 272
8 -9 
Group 273
8 -10 
Group 274
8 -11 
Group 275
8 -12 
Group 276
8 -13 
Group 277
9 -10 
Group 278
9 -11 
Group 279
9 -12 
Group 280
9 -13 
Group 281
10 -11 
Group 282
10 -12 
Group 283
10 -13 
Group 284
11 -12 
Group 285
11 -13 
Group 286
12 -13 


==> anc/CMSZ/1_3/confirm.sage <==
from sage.all import *

# CMSZ 1.3
# s : number of generators
s = 13
relations = [[0,0,0],[1,1,1],[3,3,3],[9,9,9],[1,3,9],\
             [2,6,5],[4,12,10],[7,8,11],[0,7,2],[0,8,6],\
             [0,11,5],[1,10,11],[3,4,7],[9,12,8],[1,11,2],\
             [3,7,6],[9,8,5],[2,4,10],[6,12,4],[5,10,12]]
for i in relations:
    for j in range(len(i)):
        i[j] = i[j] + 1

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/1_3/optimal_value.txt <==
6.143593


==> anc/CMSZ/1_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6143593/1000000 6.14359300000000
sqrt(2 epsilon/|S|) (numerical):  0.687447508485613
d=1, D=1
Error: 95298025407/625000000000000 0.000152476840651200

Certified
epsilon: 1919777514474593/312500000000000 6.14328804631870
sqrt(2 epsilon/|S|):  1/12500000*sqrt(1919777514474593/26) 0.687430446625396



==> anc/CMSZ/1_3/root_as_integral.txt <==
100000000
1 93988235 -175201826 -262985205 160687421 -11892170 -146011295 16144213 49323943 77433237 -54152433 128818796 119832942 4014153 -196633003 -135179250 44433774 -83119245 -114489194 54461803 -65054967 5034690 37058138 85394073 87197376 308809872 -27914079 
0 -78065331 -71934613 -73972444 86747245 -65543021 101901822 23687994 91709266 -96936398 -48328676 -154347303 -50404285 335485745 77189854 109661308 110767520 -37288059 -171204967 204794081 -257538335 34914451 -15505812 -68292488 -84042566 -27541936 124086948 
1 75734074 -39277621 64164981 35803795 1915817 -135641341 102580845 -46906482 -111107400 126299931 -266022482 232567984 -40112090 -86768916 21320581 -81379316 -67615255 144603272 -101902 37074875 -52794188 -188104998 37064262 -149266226 91025313 294942486 
0 38696448 -54994732 143854954 -132540682 -48563362 9146002 -44792385 -121674346 17221640 -247781479 86808848 224333591 130285504 -91554666 -71364549 63308783 317865888 -29229870 -12458509 -26319824 9385680 34118093 89644638 -259756055 13664797 -37304407 
1 -79723761 169471318 31662556 16846765 -115411837 -227082111 131574847 17838340 -198361095 13131218 183222259 -21484870 78316382 162657694 -200949917 -61147491 39026291 -237263145 -85616581 122191987 10552191 59964131 -36117773 15540984 4682253 206479364 
1 194104742 -60345771 170909935 154892373 -96161015 -66649607 -265491631 11933786 -76413638 59562995 30722631 -90853123 33788336 -22384886 -19870147 131574477 -75187248 109146269 -262867750 -182521111 9297052 209827200 25061668 -10209935 -32244053 120378450 
1 58729845 -149431641 35790770 97513335 -53124865 128497293 203125955 -278989668 -58569555 50577707 81206439 -104208747 -11116857 221147168 43255439 -34236460 106246015 3333699 -130657111 -157976666 -160422834 -160498874 97306818 76591116 152497403 -56585725 
0 -248971439 -94554608 57702109 140379899 217503320 37781214 -112104533 -25908814 -148856779 25039155 88791946 102170221 -38971690 185656685 -136709302 137482838 -206121875 50918305 44708982 63382677 36303383 -30533780 148577583 -195377617 14422267 -112710147 
0 -11676169 46943863 -144384145 -91943571 -189884532 178671518 -119614993 -27602997 -88486466 202448928 87554021 165344601 -7370057 -21696228 -120030493 158327822 61766186 38702113 -77331816 -39076060 256591304 -246441994 -88644206 101783465 -30962278 7012184 
0 -217944592 -104678591 146097938 74589686 -229084695 -40492598 33831648 58835478 218044161 67491967 -4358174 33131160 -35463390 -53154450 759746 298995981 16262550 -30510400 5030373 126619204 -272834625 -54249088 -83943350 49258939 -34503738 32268860 
1 -55781385 243701379 -81026739 189040545 -13647086 -27143660 -96321213 -237392191 125235195 -42926242 -80952574 30127767 47086216 79564998 -220499947 -45005429 60578465 212222278 150507678 -88451049 -79055292 78671684 -215407389 10080447 58809600 -2016057 
0 30209508 81659419 16291575 166886293 -122766318 157661131 59862614 126078884 -115862108 -215373596 -36578754 51163001 -199231646 -52879098 -151918152 -28270084 26081647 28791824 118617343 -89792565 -73426468 -30780361 259119380 146960695 -220369406 67865242 
0 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 


==> anc/CMSZ/1_4/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-3 -12 
-6 -9 
-7 -8 
Group 2
2 
-5 -7 
-7 -4 
-10 -3 
-11 -9 
Group 3
3 
-2 -10 
-3 -3 
-10 -11 
-12 -1 
Group 4
4 
-2 -7 
-5 -12 
-6 -10 
-13 -6 
Group 5
5 
-7 -2 
-9 -11 
-12 -4 
-13 -12 
Group 6
6 
-4 -13 
-6 -6 
-9 -1 
-10 -4 
Group 7
7 
-2 -5 
-4 -2 
-7 -7 
-8 -1 
Group 8
8 
-1 -7 
-8 -8 
-10 -13 
-13 -11 
Group 9
9 
-1 -6 
-2 -11 
-9 -9 
-11 -5 
Group 10
10 
-3 -2 
-4 -6 
-11 -3 
-13 -8 
Group 11
11 
-3 -10 
-5 -9 
-8 -13 
-9 -2 
Group 12
12 
-1 -3 
-4 -5 
-5 -13 
-12 -12 
Group 13
13 
-6 -4 
-8 -10 
-11 -8 
-12 -5 
Group 14
-1 2 
Group 15
-1 3 
Group 16
-1 4 
Group 17
-1 5 
Group 18
-1 6 
Group 19
-1 7 
Group 20
-1 8 
Group 21
-1 9 
Group 22
-1 10 
Group 23
-1 11 
Group 24
-1 12 
Group 25
-1 13 
Group 26
-1 -2 
Group 27
-1 -4 
Group 28
-1 -5 
Group 29
-1 -8 
Group 30
-1 -9 
Group 31
-1 -10 
Group 32
-1 -11 
Group 33
-1 -12 
Group 34
-1 -13 
Group 35
-2 3 
Group 36
-2 4 
Group 37
-2 5 
Group 38
-2 6 
Group 39
-2 7 
Group 40
-2 8 
Group 41
-2 9 
Group 42
-2 10 
Group 43
-2 11 
Group 44
-2 12 
Group 45
-2 13 
Group 46
-2 -1 
Group 47
-2 -2 
Group 48
-2 -3 
Group 49
-2 -4 
Group 50
-2 -6 
Group 51
-2 -8 
Group 52
-2 -9 
Group 53
-2 -12 
Group 54
-2 -13 
Group 55
-3 4 
Group 56
-3 5 
Group 57
-3 6 
Group 58
-3 7 
Group 59
-3 8 
Group 60
-3 9 
Group 61
-3 10 
Group 62
-3 11 
Group 63
-3 12 
Group 64
-3 13 
Group 65
-3 -1 
Group 66
-3 -4 
Group 67
-3 -5 
Group 68
-3 -6 
Group 69
-3 -7 
Group 70
-3 -8 
Group 71
-3 -9 
Group 72
-3 -11 
Group 73
-3 -13 
Group 74
-4 5 
Group 75
-4 6 
Group 76
-4 7 
Group 77
-4 8 
Group 78
-4 9 
Group 79
-4 10 
Group 80
-4 11 
Group 81
-4 12 
Group 82
-4 13 
Group 83
-4 -1 
Group 84
-4 -3 
Group 85
-4 -4 
Group 86
-4 -7 
Group 87
-4 -8 
Group 88
-4 -9 
Group 89
-4 -10 
Group 90
-4 -11 
Group 91
-4 -12 
Group 92
-5 6 
Group 93
-5 7 
Group 94
-5 8 
Group 95
-5 9 
Group 96
-5 10 
Group 97
-5 11 
Group 98
-5 12 
Group 99
-5 13 
Group 100
-5 -1 
Group 101
-5 -2 
Group 102
-5 -3 
Group 103
-5 -4 
Group 104
-5 -5 
Group 105
-5 -6 
Group 106
-5 -8 
Group 107
-5 -10 
Group 108
-5 -11 
Group 109
-6 7 
Group 110
-6 8 
Group 111
-6 9 
Group 112
-6 10 
Group 113
-6 11 
Group 114
-6 12 
Group 115
-6 13 
Group 116
-6 -1 
Group 117
-6 -2 
Group 118
-6 -3 
Group 119
-6 -5 
Group 120
-6 -7 
Group 121
-6 -8 
Group 122
-6 -11 
Group 123
-6 -12 
Group 124
-6 -13 
Group 125
-7 8 
Group 126
-7 9 
Group 127
-7 10 
Group 128
-7 11 
Group 129
-7 12 
Group 130
-7 13 
Group 131
-7 -1 
Group 132
-7 -3 
Group 133
-7 -5 
Group 134
-7 -6 
Group 135
-7 -9 
Group 136
-7 -10 
Group 137
-7 -11 
Group 138
-7 -12 
Group 139
-7 -13 
Group 140
-8 9 
Group 141
-8 10 
Group 142
-8 11 
Group 143
-8 12 
Group 144
-8 13 
Group 145
-8 -2 
Group 146
-8 -3 
Group 147
-8 -4 
Group 148
-8 -5 
Group 149
-8 -6 
Group 150
-8 -7 
Group 151
-8 -9 
Group 152
-8 -11 
Group 153
-8 -12 
Group 154
-9 10 
Group 155
-9 11 
Group 156
-9 12 
Group 157
-9 13 
Group 158
-9 -3 
Group 159
-9 -4 
Group 160
-9 -5 
Group 161
-9 -6 
Group 162
-9 -7 
Group 163
-9 -8 
Group 164
-9 -10 
Group 165
-9 -12 
Group 166
-9 -13 
Group 167
-10 11 
Group 168
-10 12 
Group 169
-10 13 
Group 170
-10 -1 
Group 171
-10 -2 
Group 172
-10 -5 
Group 173
-10 -6 
Group 174
-10 -7 
Group 175
-10 -8 
Group 176
-10 -9 
Group 177
-10 -10 
Group 178
-10 -12 
Group 179
-11 12 
Group 180
-11 13 
Group 181
-11 -1 
Group 182
-11 -2 
Group 183
-11 -4 
Group 184
-11 -6 
Group 185
-11 -7 
Group 186
-11 -10 
Group 187
-11 -11 
Group 188
-11 -12 
Group 189
-11 -13 
Group 190
-12 13 
Group 191
-12 -2 
Group 192
-12 -3 
Group 193
-12 -6 
Group 194
-12 -7 
Group 195
-12 -8 
Group 196
-12 -9 
Group 197
-12 -10 
Group 198
-12 -11 
Group 199
-12 -13 
Group 200
-13 -1 
Group 201
-13 -2 
Group 202
-13 -3 
Group 203
-13 -4 
Group 204
-13 -5 
Group 205
-13 -7 
Group 206
-13 -9 
Group 207
-13 -10 
Group 208
-13 -13 
Group 209
1 -2 
Group 210
1 -3 
Group 211
1 -4 
Group 212
1 -5 
Group 213
1 -6 
Group 214
1 -7 
Group 215
1 -8 
Group 216
1 -9 
Group 217
1 -10 
Group 218
1 -11 
Group 219
1 -12 
Group 220
1 -13 
Group 221
2 -3 
Group 222
2 -4 
Group 223
2 -5 
Group 224
2 -6 
Group 225
2 -7 
Group 226
2 -8 
Group 227
2 -9 
Group 228
2 -10 
Group 229
2 -11 
Group 230
2 -12 
Group 231
2 -13 
Group 232
3 -4 
Group 233
3 -5 
Group 234
3 -6 
Group 235
3 -7 
Group 236
3 -8 
Group 237
3 -9 
Group 238
3 -10 
Group 239
3 -11 
Group 240
3 -12 
Group 241
3 -13 
Group 242
4 -5 
Group 243
4 -6 
Group 244
4 -7 
Group 245
4 -8 
Group 246
4 -9 
Group 247
4 -10 
Group 248
4 -11 
Group 249
4 -12 
Group 250
4 -13 
Group 251
5 -6 
Group 252
5 -7 
Group 253
5 -8 
Group 254
5 -9 
Group 255
5 -10 
Group 256
5 -11 
Group 257
5 -12 
Group 258
5 -13 
Group 259
6 -7 
Group 260
6 -8 
Group 261
6 -9 
Group 262
6 -10 
Group 263
6 -11 
Group 264
6 -12 
Group 265
6 -13 
Group 266
7 -8 
Group 267
7 -9 
Group 268
7 -10 
Group 269
7 -11 
Group 270
7 -12 
Group 271
7 -13 
Group 272
8 -9 
Group 273
8 -10 
Group 274
8 -11 
Group 275
8 -12 
Group 276
8 -13 
Group 277
9 -10 
Group 278
9 -11 
Group 279
9 -12 
Group 280
9 -13 
Group 281
10 -11 
Group 282
10 -12 
Group 283
10 -13 
Group 284
11 -12 
Group 285
11 -13 
Group 286
12 -13 


==> anc/CMSZ/1_4/confirm.sage <==
from sage.all import *

# CMSZ 1.4
# s : number of generators
s = 13
relations = [[0,0,0],[2,2,2],[6,6,6],[5,5,5],[7,7,7],\
             [8,8,8],[11,11,11],[0,7,6],[0,8,5],[0,11,2],\
             [1,2,9],[3,6,1],[9,5,3],[1,6,4],[3,5,12],\
             [9,2,10],[1,8,10],[3,11,4],[9,7,12],[4,10,8],\
             [12,4,11],[10,12,7]]
for i in relations:
    for j in range(len(i)):
        i[j] = i[j] + 1

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/1_4/optimal_value.txt <==
6.143593


==> anc/CMSZ/1_4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6143593/1000000 6.14359300000000
sqrt(2 epsilon/|S|) (numerical):  0.687447508485613
d=1, D=1
Error: 100596317587/625000000000000 0.000160954108139200

Certified
epsilon: 1919772216182413/312500000000000 6.14327109178372
sqrt(2 epsilon/|S|):  1/12500000*sqrt(1919772216182413/26) 0.687429498023320



==> anc/CMSZ/1_4/root_as_integral.txt <==
100000000
0 24609350 214883896 -32429992 -83891262 -276342566 -21049242 18203084 -134504610 -17076803 135023419 13258278 -12735479 172051926 80660187 66507849 -81095228 -68959745 -75930470 -52955012 10765409 -39842179 173903867 -15530753 -291494012 86288526 207681562 
1 -22983407 -56475832 131111162 181927470 -54453148 -189998412 222167075 -172074821 116508650 -23294362 19379413 -91874118 -59939660 98394170 -376267458 -60167288 47919970 -30574697 52535419 -50953864 -5503304 62679167 165952353 13395224 43391203 39199094 
0 -93884947 103274996 -125140559 90486875 190155883 -200163350 -93138968 -140929281 -54767870 90226014 14645978 196475444 22759786 53755151 105401367 65906562 3811009 -233759478 104385873 -61434089 113543139 28942199 209554012 -93237984 -164112134 -132755628 
0 33656134 -128072060 -230211205 151285471 -137806545 72854567 130679758 19620994 -13735945 -117957037 -61085392 195764123 85007138 -135853581 -21949748 216851318 -162432539 -91159071 -197917583 58625713 -100587406 80698161 153464150 100896524 50371784 48992277 
1 -229949430 242015365 6917037 128518333 -33011316 84258555 -33688988 52691016 27985378 -229765185 50726424 -39589146 -27108030 109039635 -74900664 232135891 126315445 -220357837 25565403 31543171 -24606909 -75031885 -222789058 -7579178 53573173 47092799 
0 8591128 119920571 -158154055 -141382822 9621785 -154058521 225924477 196046588 -22614271 17928494 59096495 -15145573 -145774295 -96346984 55556494 41879798 -43098549 -12983840 249775877 -210188961 -193581657 62327566 -2167709 17631989 178662275 -47466300 
1 295934533 80980663 6224216 -7829209 -26309665 -40043171 -92617844 -100311220 -23477759 -199844656 160663409 61822103 -115191388 -135081287 67954474 -151830129 156279234 -170686079 -76712969 -148949257 85134367 -40895341 30685888 148686831 42409114 193005141 
0 71242562 77735973 -163998163 -84145593 190575966 112672306 91767581 -168433910 145000955 -72848057 -124961600 -144387126 69779107 55759057 6567487 167757930 7387368 159209155 -97888803 -249023920 76122953 -186650198 81997475 -126825366 27730258 77856603 
1 -150590614 -107411991 -47258503 -127700685 1589525 147043981 66379547 -150445472 37700775 40382922 293036442 62737045 -65462958 115815466 40921936 -78271515 -182756469 -69663548 113570735 109715915 -82854125 -276764813 91262906 54727758 27940806 136354933 
1 -44454085 -49598989 124783703 -165942307 72116447 -120386878 85520279 16142751 -81304107 -202135010 41607137 56523953 267127117 30652387 21328725 46302486 104198827 67786818 36751900 -36710036 -236942978 50788006 16777463 38053730 -300540385 161553045 
0 -42375415 1125351 54800508 -141896137 -70753976 -60223774 -72329617 23925508 323905723 -39939515 -106675011 193272891 -62836536 -287941153 -94962848 77474305 -11997330 31276742 177438134 106425086 125813663 -49798170 -11331996 -128318998 -66096725 132019290 
1 12500250 -85471214 -153585749 66728697 -20161491 -128453927 -147379002 110602154 174407956 4318847 179771708 -163734722 150456507 -77235398 34541772 -24828978 251291018 1562043 -58446046 138859357 -169424222 -118682569 148326332 -140707240 107979199 -93235283 
0 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 


==> anc/CMSZ/1_5/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-3 -9 
-6 -8 
-7 -12 
Group 2
2 
-3 -10 
-4 -7 
-11 -6 
-13 -12 
Group 3
3 
-4 -5 
-6 -7 
-9 -1 
-10 -2 
Group 4
4 
-5 -3 
-7 -2 
-10 -6 
-11 -8 
Group 5
5 
-3 -4 
-5 -8 
-8 -5 
-9 -10 
Group 6
6 
-2 -11 
-4 -10 
-7 -3 
-8 -1 
Group 7
7 
-2 -4 
-3 -6 
-10 -13 
-12 -1 
Group 8
8 
-1 -6 
-4 -11 
-5 -5 
-12 -9 
Group 9
9 
-1 -3 
-8 -12 
-10 -5 
-13 -13 
Group 10
10 
-2 -3 
-5 -9 
-6 -4 
-13 -7 
Group 11
11 
-6 -2 
-8 -4 
-11 -12 
-12 -11 
Group 12
12 
-1 -7 
-2 -13 
-9 -8 
-11 -11 
Group 13
13 
-7 -10 
-9 -13 
-12 -2 
-13 -9 
Group 14
-1 2 
Group 15
-1 3 
Group 16
-1 4 
Group 17
-1 5 
Group 18
-1 6 
Group 19
-1 7 
Group 20
-1 8 
Group 21
-1 9 
Group 22
-1 10 
Group 23
-1 11 
Group 24
-1 12 
Group 25
-1 13 
Group 26
-1 -2 
Group 27
-1 -4 
Group 28
-1 -5 
Group 29
-1 -8 
Group 30
-1 -9 
Group 31
-1 -10 
Group 32
-1 -11 
Group 33
-1 -12 
Group 34
-1 -13 
Group 35
-2 3 
Group 36
-2 4 
Group 37
-2 5 
Group 38
-2 6 
Group 39
-2 7 
Group 40
-2 8 
Group 41
-2 9 
Group 42
-2 10 
Group 43
-2 11 
Group 44
-2 12 
Group 45
-2 13 
Group 46
-2 -1 
Group 47
-2 -2 
Group 48
-2 -5 
Group 49
-2 -6 
Group 50
-2 -7 
Group 51
-2 -8 
Group 52
-2 -9 
Group 53
-2 -10 
Group 54
-2 -12 
Group 55
-3 4 
Group 56
-3 5 
Group 57
-3 6 
Group 58
-3 7 
Group 59
-3 8 
Group 60
-3 9 
Group 61
-3 10 
Group 62
-3 11 
Group 63
-3 12 
Group 64
-3 13 
Group 65
-3 -1 
Group 66
-3 -2 
Group 67
-3 -3 
Group 68
-3 -5 
Group 69
-3 -7 
Group 70
-3 -8 
Group 71
-3 -11 
Group 72
-3 -12 
Group 73
-3 -13 
Group 74
-4 5 
Group 75
-4 6 
Group 76
-4 7 
Group 77
-4 8 
Group 78
-4 9 
Group 79
-4 10 
Group 80
-4 11 
Group 81
-4 12 
Group 82
-4 13 
Group 83
-4 -1 
Group 84
-4 -2 
Group 85
-4 -3 
Group 86
-4 -4 
Group 87
-4 -6 
Group 88
-4 -8 
Group 89
-4 -9 
Group 90
-4 -12 
Group 91
-4 -13 
Group 92
-5 6 
Group 93
-5 7 
Group 94
-5 8 
Group 95
-5 9 
Group 96
-5 10 
Group 97
-5 11 
Group 98
-5 12 
Group 99
-5 13 
Group 100
-5 -1 
Group 101
-5 -2 
Group 102
-5 -4 
Group 103
-5 -6 
Group 104
-5 -7 
Group 105
-5 -10 
Group 106
-5 -11 
Group 107
-5 -12 
Group 108
-5 -13 
Group 109
-6 7 
Group 110
-6 8 
Group 111
-6 9 
Group 112
-6 10 
Group 113
-6 11 
Group 114
-6 12 
Group 115
-6 13 
Group 116
-6 -1 
Group 117
-6 -3 
Group 118
-6 -5 
Group 119
-6 -6 
Group 120
-6 -9 
Group 121
-6 -10 
Group 122
-6 -11 
Group 123
-6 -12 
Group 124
-6 -13 
Group 125
-7 8 
Group 126
-7 9 
Group 127
-7 10 
Group 128
-7 11 
Group 129
-7 12 
Group 130
-7 13 
Group 131
-7 -1 
Group 132
-7 -4 
Group 133
-7 -5 
Group 134
-7 -6 
Group 135
-7 -7 
Group 136
-7 -8 
Group 137
-7 -9 
Group 138
-7 -11 
Group 139
-7 -13 
Group 140
-8 9 
Group 141
-8 10 
Group 142
-8 11 
Group 143
-8 12 
Group 144
-8 13 
Group 145
-8 -2 
Group 146
-8 -3 
Group 147
-8 -6 
Group 148
-8 -7 
Group 149
-8 -8 
Group 150
-8 -9 
Group 151
-8 -10 
Group 152
-8 -11 
Group 153
-8 -13 
Group 154
-9 10 
Group 155
-9 11 
Group 156
-9 12 
Group 157
-9 13 
Group 158
-9 -2 
Group 159
-9 -3 
Group 160
-9 -4 
Group 161
-9 -5 
Group 162
-9 -6 
Group 163
-9 -7 
Group 164
-9 -9 
Group 165
-9 -11 
Group 166
-9 -12 
Group 167
-10 11 
Group 168
-10 12 
Group 169
-10 13 
Group 170
-10 -1 
Group 171
-10 -3 
Group 172
-10 -4 
Group 173
-10 -7 
Group 174
-10 -8 
Group 175
-10 -9 
Group 176
-10 -10 
Group 177
-10 -11 
Group 178
-10 -12 
Group 179
-11 12 
Group 180
-11 13 
Group 181
-11 -1 
Group 182
-11 -2 
Group 183
-11 -3 
Group 184
-11 -4 
Group 185
-11 -5 
Group 186
-11 -7 
Group 187
-11 -9 
Group 188
-11 -10 
Group 189
-11 -13 
Group 190
-12 13 
Group 191
-12 -3 
Group 192
-12 -4 
Group 193
-12 -5 
Group 194
-12 -6 
Group 195
-12 -7 
Group 196
-12 -8 
Group 197
-12 -10 
Group 198
-12 -12 
Group 199
-12 -13 
Group 200
-13 -1 
Group 201
-13 -2 
Group 202
-13 -3 
Group 203
-13 -4 
Group 204
-13 -5 
Group 205
-13 -6 
Group 206
-13 -8 
Group 207
-13 -10 
Group 208
-13 -11 
Group 209
1 -2 
Group 210
1 -3 
Group 211
1 -4 
Group 212
1 -5 
Group 213
1 -6 
Group 214
1 -7 
Group 215
1 -8 
Group 216
1 -9 
Group 217
1 -10 
Group 218
1 -11 
Group 219
1 -12 
Group 220
1 -13 
Group 221
2 -3 
Group 222
2 -4 
Group 223
2 -5 
Group 224
2 -6 
Group 225
2 -7 
Group 226
2 -8 
Group 227
2 -9 
Group 228
2 -10 
Group 229
2 -11 
Group 230
2 -12 
Group 231
2 -13 
Group 232
3 -4 
Group 233
3 -5 
Group 234
3 -6 
Group 235
3 -7 
Group 236
3 -8 
Group 237
3 -9 
Group 238
3 -10 
Group 239
3 -11 
Group 240
3 -12 
Group 241
3 -13 
Group 242
4 -5 
Group 243
4 -6 
Group 244
4 -7 
Group 245
4 -8 
Group 246
4 -9 
Group 247
4 -10 
Group 248
4 -11 
Group 249
4 -12 
Group 250
4 -13 
Group 251
5 -6 
Group 252
5 -7 
Group 253
5 -8 
Group 254
5 -9 
Group 255
5 -10 
Group 256
5 -11 
Group 257
5 -12 
Group 258
5 -13 
Group 259
6 -7 
Group 260
6 -8 
Group 261
6 -9 
Group 262
6 -10 
Group 263
6 -11 
Group 264
6 -12 
Group 265
6 -13 
Group 266
7 -8 
Group 267
7 -9 
Group 268
7 -10 
Group 269
7 -11 
Group 270
7 -12 
Group 271
7 -13 
Group 272
8 -9 
Group 273
8 -10 
Group 274
8 -11 
Group 275
8 -12 
Group 276
8 -13 
Group 277
9 -10 
Group 278
9 -11 
Group 279
9 -12 
Group 280
9 -13 
Group 281
10 -11 
Group 282
10 -12 
Group 283
10 -13 
Group 284
11 -12 
Group 285
11 -13 
Group 286
12 -13 


==> anc/CMSZ/1_5/confirm.sage <==
from sage.all import *

# CMSZ 1.5
# s : number of generators
s = 13
relations = [[0,0,0],[4,4,7],[12,12,8],[10,10,11],[2,6,5],\
             [7,8,11],[0,7,5],[0,8,2],[0,11,6],[1,5,10],\
             [3,2,4],[9,6,12],[1,6,3],[3,5,9],[9,2,1],\
             [1,11,12],[3,7,10],[9,8,4]]
for i in relations:
    for j in range(len(i)):
        i[j] = i[j] + 1

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/1_5/optimal_value.txt <==
6.143593


==> anc/CMSZ/1_5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6143593/1000000 6.14359300000000
sqrt(2 epsilon/|S|) (numerical):  0.687447508485613
d=1, D=1
Error: 36347258777/250000000000000 0.000145389035108000

Certified
epsilon: 767912777741223/125000000000000 6.14330222192978
sqrt(2 epsilon/|S|):  3/5000000*sqrt(85323641971247/65) 0.687431239746357



==> anc/CMSZ/1_5/root_as_integral.txt <==
100000000
1 38758772 126909320 24768617 -36272344 73262304 80016169 -230250959 47972025 -9245680 -75558911 -82951185 -200466704 243058587 71003455 246101563 -5011073 -161465314 -5428864 54838295 -187962834 -35265479 -81188611 144915132 111302115 12800743 -164639140 
0 86492691 -103142315 -176669931 -29905284 194753413 -64239188 -150198322 -204388326 78930112 105235600 70367061 119976415 72788078 -46771660 -6220663 -16111228 316641844 -37929258 -49320389 -37606458 -161549185 -121733135 160412977 -33079788 122070039 -88803100 
1 -64933528 79885858 169738430 -4001089 132241711 -97756675 -182424638 67741267 42651828 183915691 -78465158 -20550539 -228043146 -14381231 67443845 20340398 -126791242 -219333966 -121391029 227900037 766894 -30822681 -14990626 13354649 243175129 -45270190 
0 -22948232 74862052 -50066449 161391982 -57675776 -223173634 -49785087 93525882 -22901738 -54683275 -185201485 218515482 118140281 -153685673 63004223 32070101 60536418 -82306369 180652577 -19289501 282296936 -132163291 -22308068 -155635176 13464044 -66636224 
0 316688368 -154978658 135062227 -156027651 -103910914 -56643279 -47899530 77949991 41724364 -23364200 -68580762 47393379 -7413333 -279296715 46484567 -5715344 -802678 118560479 -207733879 -55774405 108201556 -41067709 15669627 191792118 26525570 83156811 
0 -38158983 1906889 40785891 -21447956 41431068 243540669 -152503619 6106217 -70122919 -190604895 -832702 242610805 -102710465 -81080255 -82585892 85057923 -168782385 94983107 109009903 -46894273 -123562262 -128239483 117368730 -128308613 144303255 208730245 
0 53632413 -39669920 98341347 137078252 176598085 -34884896 107476509 -138822694 149729255 -224854884 -134366950 -82343606 -67912910 10279509 135450344 -172071792 66416160 28868230 119654732 -50756513 -90687579 -71985715 -284417385 68879171 134884060 105486777 
0 -71459328 -254945864 189925128 135906974 75162899 -16551262 -20626602 -7524971 -222079879 47013193 42199195 -15216221 118196739 182604574 3106660 156963579 51440159 -144659783 -119903058 -95893909 70014717 -212504473 -47992600 53148508 -76351317 180026942 
1 111838128 -121158425 -227130052 179713709 60126171 96387262 -31739894 211262590 -33747194 29081147 -59011199 -97005771 -118616458 -111052024 1892128 -11007745 23462724 -277234138 83843950 -155493496 -36808985 220909291 65184828 56269535 -1094098 141128015 
1 175956589 136345711 36066216 214976775 -155289888 -14332984 -106578921 -176178669 -104741470 3167046 120680520 -45347695 -84723218 86782241 94161533 -29117786 10449884 65428070 -193914846 -168515355 88729400 143930299 -22933851 -246329556 142490216 28839738 
0 71668401 64799111 -12720448 -38190377 23668935 142443104 117216727 -142318961 -154602268 168126811 -281994297 30865003 11038258 112229863 -264802650 -160129929 -30139304 -6516210 31707807 -107941052 156164314 -30513971 50977931 129627005 170929324 -51593127 
0 105963882 128444373 -38050774 -113930614 203810212 -140001467 91230134 67161656 -245403368 -104510976 94313070 -69405 -48956724 41769696 88537653 -305677293 -10134685 -30328370 -33321888 113694657 50392028 -67396007 176758454 -62791127 -117634040 156130923 
0 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 


==> anc/CMSZ/1_6/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-3 -9 
-6 -8 
-7 -12 
Group 2
2 
-3 -5 
-4 -10 
-9 -4 
-10 -8 
Group 3
3 
-5 -2 
-6 -7 
-9 -1 
-12 -5 
Group 4
4 
-2 -9 
-7 -13 
-10 -2 
-12 -10 
Group 5
5 
-2 -3 
-3 -12 
-5 -5 
-11 -13 
Group 6
6 
-7 -3 
-8 -1 
-9 -11 
-11 -10 
Group 7
7 
-3 -6 
-8 -13 
-12 -1 
-13 -4 
Group 8
8 
-1 -6 
-2 -10 
-9 -12 
-13 -7 
Group 9
9 
-1 -3 
-4 -2 
-11 -6 
-12 -8 
Group 10
10 
-2 -4 
-4 -12 
-6 -11 
-8 -2 
Group 11
11 
-6 -9 
-10 -6 
-11 -11 
-13 -5 
Group 12
12 
-1 -7 
-5 -3 
-8 -9 
-10 -4 
Group 13
13 
-4 -7 
-5 -11 
-7 -8 
-13 -13 
Group 14
-1 2 
Group 15
-1 3 
Group 16
-1 4 
Group 17
-1 5 
Group 18
-1 6 
Group 19
-1 7 
Group 20
-1 8 
Group 21
-1 9 
Group 22
-1 10 
Group 23
-1 11 
Group 24
-1 12 
Group 25
-1 13 
Group 26
-1 -2 
Group 27
-1 -4 
Group 28
-1 -5 
Group 29
-1 -8 
Group 30
-1 -9 
Group 31
-1 -10 
Group 32
-1 -11 
Group 33
-1 -12 
Group 34
-1 -13 
Group 35
-2 3 
Group 36
-2 4 
Group 37
-2 5 
Group 38
-2 6 
Group 39
-2 7 
Group 40
-2 8 
Group 41
-2 9 
Group 42
-2 10 
Group 43
-2 11 
Group 44
-2 12 
Group 45
-2 13 
Group 46
-2 -1 
Group 47
-2 -2 
Group 48
-2 -5 
Group 49
-2 -6 
Group 50
-2 -7 
Group 51
-2 -8 
Group 52
-2 -11 
Group 53
-2 -12 
Group 54
-2 -13 
Group 55
-3 4 
Group 56
-3 5 
Group 57
-3 6 
Group 58
-3 7 
Group 59
-3 8 
Group 60
-3 9 
Group 61
-3 10 
Group 62
-3 11 
Group 63
-3 12 
Group 64
-3 13 
Group 65
-3 -1 
Group 66
-3 -2 
Group 67
-3 -3 
Group 68
-3 -4 
Group 69
-3 -7 
Group 70
-3 -8 
Group 71
-3 -10 
Group 72
-3 -11 
Group 73
-3 -13 
Group 74
-4 5 
Group 75
-4 6 
Group 76
-4 7 
Group 77
-4 8 
Group 78
-4 9 
Group 79
-4 10 
Group 80
-4 11 
Group 81
-4 12 
Group 82
-4 13 
Group 83
-4 -1 
Group 84
-4 -3 
Group 85
-4 -4 
Group 86
-4 -5 
Group 87
-4 -6 
Group 88
-4 -8 
Group 89
-4 -9 
Group 90
-4 -11 
Group 91
-4 -13 
Group 92
-5 6 
Group 93
-5 7 
Group 94
-5 8 
Group 95
-5 9 
Group 96
-5 10 
Group 97
-5 11 
Group 98
-5 12 
Group 99
-5 13 
Group 100
-5 -1 
Group 101
-5 -4 
Group 102
-5 -6 
Group 103
-5 -7 
Group 104
-5 -8 
Group 105
-5 -9 
Group 106
-5 -10 
Group 107
-5 -12 
Group 108
-5 -13 
Group 109
-6 7 
Group 110
-6 8 
Group 111
-6 9 
Group 112
-6 10 
Group 113
-6 11 
Group 114
-6 12 
Group 115
-6 13 
Group 116
-6 -1 
Group 117
-6 -2 
Group 118
-6 -3 
Group 119
-6 -4 
Group 120
-6 -5 
Group 121
-6 -6 
Group 122
-6 -10 
Group 123
-6 -12 
Group 124
-6 -13 
Group 125
-7 8 
Group 126
-7 9 
Group 127
-7 10 
Group 128
-7 11 
Group 129
-7 12 
Group 130
-7 13 
Group 131
-7 -1 
Group 132
-7 -2 
Group 133
-7 -4 
Group 134
-7 -5 
Group 135
-7 -6 
Group 136
-7 -7 
Group 137
-7 -9 
Group 138
-7 -10 
Group 139
-7 -11 
Group 140
-8 9 
Group 141
-8 10 
Group 142
-8 11 
Group 143
-8 12 
Group 144
-8 13 
Group 145
-8 -3 
Group 146
-8 -4 
Group 147
-8 -5 
Group 148
-8 -6 
Group 149
-8 -7 
Group 150
-8 -8 
Group 151
-8 -10 
Group 152
-8 -11 
Group 153
-8 -12 
Group 154
-9 10 
Group 155
-9 11 
Group 156
-9 12 
Group 157
-9 13 
Group 158
-9 -2 
Group 159
-9 -3 
Group 160
-9 -5 
Group 161
-9 -6 
Group 162
-9 -7 
Group 163
-9 -8 
Group 164
-9 -9 
Group 165
-9 -10 
Group 166
-9 -13 
Group 167
-10 11 
Group 168
-10 12 
Group 169
-10 13 
Group 170
-10 -1 
Group 171
-10 -3 
Group 172
-10 -5 
Group 173
-10 -7 
Group 174
-10 -9 
Group 175
-10 -10 
Group 176
-10 -11 
Group 177
-10 -12 
Group 178
-10 -13 
Group 179
-11 12 
Group 180
-11 13 
Group 181
-11 -1 
Group 182
-11 -2 
Group 183
-11 -3 
Group 184
-11 -4 
Group 185
-11 -5 
Group 186
-11 -7 
Group 187
-11 -8 
Group 188
-11 -9 
Group 189
-11 -12 
Group 190
-12 13 
Group 191
-12 -2 
Group 192
-12 -3 
Group 193
-12 -4 
Group 194
-12 -6 
Group 195
-12 -7 
Group 196
-12 -9 
Group 197
-12 -11 
Group 198
-12 -12 
Group 199
-12 -13 
Group 200
-13 -1 
Group 201
-13 -2 
Group 202
-13 -3 
Group 203
-13 -6 
Group 204
-13 -8 
Group 205
-13 -9 
Group 206
-13 -10 
Group 207
-13 -11 
Group 208
-13 -12 
Group 209
1 -2 
Group 210
1 -3 
Group 211
1 -4 
Group 212
1 -5 
Group 213
1 -6 
Group 214
1 -7 
Group 215
1 -8 
Group 216
1 -9 
Group 217
1 -10 
Group 218
1 -11 
Group 219
1 -12 
Group 220
1 -13 
Group 221
2 -3 
Group 222
2 -4 
Group 223
2 -5 
Group 224
2 -6 
Group 225
2 -7 
Group 226
2 -8 
Group 227
2 -9 
Group 228
2 -10 
Group 229
2 -11 
Group 230
2 -12 
Group 231
2 -13 
Group 232
3 -4 
Group 233
3 -5 
Group 234
3 -6 
Group 235
3 -7 
Group 236
3 -8 
Group 237
3 -9 
Group 238
3 -10 
Group 239
3 -11 
Group 240
3 -12 
Group 241
3 -13 
Group 242
4 -5 
Group 243
4 -6 
Group 244
4 -7 
Group 245
4 -8 
Group 246
4 -9 
Group 247
4 -10 
Group 248
4 -11 
Group 249
4 -12 
Group 250
4 -13 
Group 251
5 -6 
Group 252
5 -7 
Group 253
5 -8 
Group 254
5 -9 
Group 255
5 -10 
Group 256
5 -11 
Group 257
5 -12 
Group 258
5 -13 
Group 259
6 -7 
Group 260
6 -8 
Group 261
6 -9 
Group 262
6 -10 
Group 263
6 -11 
Group 264
6 -12 
Group 265
6 -13 
Group 266
7 -8 
Group 267
7 -9 
Group 268
7 -10 
Group 269
7 -11 
Group 270
7 -12 
Group 271
7 -13 
Group 272
8 -9 
Group 273
8 -10 
Group 274
8 -11 
Group 275
8 -12 
Group 276
8 -13 
Group 277
9 -10 
Group 278
9 -11 
Group 279
9 -12 
Group 280
9 -13 
Group 281
10 -11 
Group 282
10 -12 
Group 283
10 -13 
Group 284
11 -12 
Group 285
11 -13 
Group 286
12 -13 


==> anc/CMSZ/1_6/confirm.sage <==
from sage.all import *

# CMSZ 1.6
# s : number of generators
s = 13
relations = [[0,0,0],[4,4,4],[12,12,12],[10,10,10],[1,9,3],\
             [2,6,5],[4,12,10],[7,11,8],[0,7,5],[0,8,2],\
             [0,11,6],[1,3,8],[3,9,11],[9,1,7],[1,4,2],\
             [3,12,6],[9,10,5],[2,4,11],[6,12,7],[5,10,8]]
for i in relations:
    for j in range(len(i)):
        i[j] = i[j] + 1

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/1_6/optimal_value.txt <==
6.143593


==> anc/CMSZ/1_6/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6143593/1000000 6.14359300000000
sqrt(2 epsilon/|S|) (numerical):  0.687447508485613
d=1, D=1
Error: 32053528217/250000000000000 0.000128214112868000

Certified
epsilon: 767917071471783/125000000000000 6.14333657177426
sqrt(2 epsilon/|S|):  1/5000000*sqrt(767917071471783/65) 0.687433161605507



==> anc/CMSZ/1_6/root_as_integral.txt <==
100000000
1 -124722527 -3890312 108632563 40196327 161256930 42599176 28671622 94287857 -265634759 -9753991 -220393555 103972862 44777819 110907008 -165114740 -35400639 135389359 -241702014 142165295 -1645904 -95545502 -139504729 46254234 162912203 50884334 30401082 
0 67100656 179788063 38000308 143361705 97406476 49861196 -167005896 102574053 -21952091 -80671389 -5832117 -226564471 -176066494 45519365 -151653083 -102358024 57101044 154281953 -10737247 -48645838 245016231 -213748707 -52396372 -68983811 4385538 142218952 
1 164645054 9390500 -8879861 32827944 225056974 -140686592 -86458356 -245634335 -46457569 -69770354 51079077 146105701 -31218170 -10772689 33209059 -180499420 79706437 -191140258 -79139660 -14761825 87069967 222747677 -138219512 -51379488 62912616 180267082 
0 181033623 89081763 -136028009 60449535 -120851718 141124796 192532228 -125097977 -158213147 74852666 -87835217 -11123703 -99924840 65472215 63882360 -197335952 54388450 212423486 -18488524 -163207172 -229430905 17851339 -29197975 130351422 23821122 69470134 
0 -32825642 -234951267 -115332965 260548291 -25431018 68431391 -101038687 41893668 -113469975 54715607 163436803 34959327 -935532 40092716 -191522412 227618389 170111158 61626476 -40410941 -170444485 -32948016 138540493 -129322507 -53674638 40006527 -59672761 
0 -172856790 -72158548 99308646 154731469 50764383 54740859 101417655 -164381542 195496450 40599764 -105667656 6980706 -188975397 77804401 -47177642 53597330 14455541 18429980 80030006 87965005 -117628758 47625962 9303439 -112776158 -318093568 206464463 
0 188372970 -227638588 49927976 -48549018 115691870 -22988930 2478960 16958620 39358533 167041842 -137142791 -201458706 57947262 -24959670 -144997660 -45555946 -21193979 -12764292 -154845341 -100910598 31712023 106082871 354948654 2933700 -24951030 34501268 
0 54857661 -12535779 -117606331 153886125 -22689453 43918906 -652901 -11597191 129273453 -242864366 -180025856 -10950042 216985773 -93290498 71167015 -10957836 -52457515 -37954975 280383745 -271151668 121560176 56476632 28651325 17045083 -95205259 -14266224 
0 -6179890 56372848 -178418287 -72941076 28903198 121568586 -230942432 31801509 108004630 172576471 -143546710 155947259 -43146106 -167185343 -92572401 87668489 -169630037 21196800 89817467 403272 -126526245 -18085298 2406211 -66354695 216100569 222761211 
0 -173667321 76434085 -214312969 -43969993 215527359 48658175 92144965 -80453346 -15872817 57109215 90105081 -163593994 111891562 250331847 -85570951 -121497064 -132537708 29149285 139006312 32959529 -19813715 97961363 23685691 -195385607 105083993 -123372977 
0 -58943070 124014660 135398756 104591221 -133631077 -36087046 -144195036 -189657389 -55064639 163727900 -26088140 -78554976 194488838 220674863 31736566 122833880 -246624842 -67955017 -123608063 -117808289 54911298 -19438795 -71569935 144840384 -23515651 95523599 
0 15066036 -78371881 126009791 -142588540 16565825 332707919 -83156055 -123450700 -27429946 -121806922 76541522 -21157804 31070756 90628065 214358803 74995533 113471263 -88039315 -55316175 -136402564 -61538113 -148318471 95595755 -230007872 73418602 57154488 
0 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 


==> anc/CMSZ/1_7/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-3 -8 
-6 -12 
-7 -9 
Group 2
2 
-2 -2 
-4 -9 
-6 -13 
-8 -10 
Group 3
3 
-7 -6 
-8 -1 
-9 -13 
-11 -4 
Group 4
4 
-3 -11 
-4 -4 
-9 -2 
-10 -12 
Group 5
5 
-6 -8 
-10 -7 
-11 -13 
-13 -11 
Group 6
6 
-3 -7 
-8 -5 
-12 -1 
-13 -2 
Group 7
7 
-5 -10 
-6 -3 
-9 -1 
-12 -11 
Group 8
8 
-1 -3 
-5 -6 
-8 -8 
-10 -2 
Group 9
9 
-1 -7 
-2 -4 
-9 -9 
-13 -3 
Group 10
10 
-2 -8 
-7 -5 
-10 -10 
-12 -4 
Group 11
11 
-4 -3 
-5 -13 
-7 -12 
-13 -5 
Group 12
12 
-1 -6 
-4 -10 
-11 -7 
-12 -12 
Group 13
13 
-2 -6 
-3 -9 
-5 -11 
-11 -5 
Group 14
-1 2 
Group 15
-1 3 
Group 16
-1 4 
Group 17
-1 5 
Group 18
-1 6 
Group 19
-1 7 
Group 20
-1 8 
Group 21
-1 9 
Group 22
-1 10 
Group 23
-1 11 
Group 24
-1 12 
Group 25
-1 13 
Group 26
-1 -2 
Group 27
-1 -4 
Group 28
-1 -5 
Group 29
-1 -8 
Group 30
-1 -9 
Group 31
-1 -10 
Group 32
-1 -11 
Group 33
-1 -12 
Group 34
-1 -13 
Group 35
-2 3 
Group 36
-2 4 
Group 37
-2 5 
Group 38
-2 6 
Group 39
-2 7 
Group 40
-2 8 
Group 41
-2 9 
Group 42
-2 10 
Group 43
-2 11 
Group 44
-2 12 
Group 45
-2 13 
Group 46
-2 -1 
Group 47
-2 -3 
Group 48
-2 -5 
Group 49
-2 -7 
Group 50
-2 -9 
Group 51
-2 -10 
Group 52
-2 -11 
Group 53
-2 -12 
Group 54
-2 -13 
Group 55
-3 4 
Group 56
-3 5 
Group 57
-3 6 
Group 58
-3 7 
Group 59
-3 8 
Group 60
-3 9 
Group 61
-3 10 
Group 62
-3 11 
Group 63
-3 12 
Group 64
-3 13 
Group 65
-3 -1 
Group 66
-3 -2 
Group 67
-3 -3 
Group 68
-3 -4 
Group 69
-3 -5 
Group 70
-3 -6 
Group 71
-3 -10 
Group 72
-3 -12 
Group 73
-3 -13 
Group 74
-4 5 
Group 75
-4 6 
Group 76
-4 7 
Group 77
-4 8 
Group 78
-4 9 
Group 79
-4 10 
Group 80
-4 11 
Group 81
-4 12 
Group 82
-4 13 
Group 83
-4 -1 
Group 84
-4 -2 
Group 85
-4 -5 
Group 86
-4 -6 
Group 87
-4 -7 
Group 88
-4 -8 
Group 89
-4 -11 
Group 90
-4 -12 
Group 91
-4 -13 
Group 92
-5 6 
Group 93
-5 7 
Group 94
-5 8 
Group 95
-5 9 
Group 96
-5 10 
Group 97
-5 11 
Group 98
-5 12 
Group 99
-5 13 
Group 100
-5 -1 
Group 101
-5 -2 
Group 102
-5 -3 
Group 103
-5 -4 
Group 104
-5 -5 
Group 105
-5 -7 
Group 106
-5 -8 
Group 107
-5 -9 
Group 108
-5 -12 
Group 109
-6 7 
Group 110
-6 8 
Group 111
-6 9 
Group 112
-6 10 
Group 113
-6 11 
Group 114
-6 12 
Group 115
-6 13 
Group 116
-6 -1 
Group 117
-6 -2 
Group 118
-6 -4 
Group 119
-6 -5 
Group 120
-6 -6 
Group 121
-6 -7 
Group 122
-6 -9 
Group 123
-6 -10 
Group 124
-6 -11 
Group 125
-7 8 
Group 126
-7 9 
Group 127
-7 10 
Group 128
-7 11 
Group 129
-7 12 
Group 130
-7 13 
Group 131
-7 -1 
Group 132
-7 -2 
Group 133
-7 -3 
Group 134
-7 -4 
Group 135
-7 -7 
Group 136
-7 -8 
Group 137
-7 -10 
Group 138
-7 -11 
Group 139
-7 -13 
Group 140
-8 9 
Group 141
-8 10 
Group 142
-8 11 
Group 143
-8 12 
Group 144
-8 13 
Group 145
-8 -2 
Group 146
-8 -3 
Group 147
-8 -4 
Group 148
-8 -6 
Group 149
-8 -7 
Group 150
-8 -9 
Group 151
-8 -11 
Group 152
-8 -12 
Group 153
-8 -13 
Group 154
-9 10 
Group 155
-9 11 
Group 156
-9 12 
Group 157
-9 13 
Group 158
-9 -3 
Group 159
-9 -4 
Group 160
-9 -5 
Group 161
-9 -6 
Group 162
-9 -7 
Group 163
-9 -8 
Group 164
-9 -10 
Group 165
-9 -11 
Group 166
-9 -12 
Group 167
-10 11 
Group 168
-10 12 
Group 169
-10 13 
Group 170
-10 -1 
Group 171
-10 -3 
Group 172
-10 -4 
Group 173
-10 -5 
Group 174
-10 -6 
Group 175
-10 -8 
Group 176
-10 -9 
Group 177
-10 -11 
Group 178
-10 -13 
Group 179
-11 12 
Group 180
-11 13 
Group 181
-11 -1 
Group 182
-11 -2 
Group 183
-11 -3 
Group 184
-11 -6 
Group 185
-11 -8 
Group 186
-11 -9 
Group 187
-11 -10 
Group 188
-11 -11 
Group 189
-11 -12 
Group 190
-12 13 
Group 191
-12 -2 
Group 192
-12 -3 
Group 193
-12 -5 
Group 194
-12 -6 
Group 195
-12 -7 
Group 196
-12 -8 
Group 197
-12 -9 
Group 198
-12 -10 
Group 199
-12 -13 
Group 200
-13 -1 
Group 201
-13 -4 
Group 202
-13 -6 
Group 203
-13 -7 
Group 204
-13 -8 
Group 205
-13 -9 
Group 206
-13 -10 
Group 207
-13 -12 
Group 208
-13 -13 
Group 209
1 -2 
Group 210
1 -3 
Group 211
1 -4 
Group 212
1 -5 
Group 213
1 -6 
Group 214
1 -7 
Group 215
1 -8 
Group 216
1 -9 
Group 217
1 -10 
Group 218
1 -11 
Group 219
1 -12 
Group 220
1 -13 
Group 221
2 -3 
Group 222
2 -4 
Group 223
2 -5 
Group 224
2 -6 
Group 225
2 -7 
Group 226
2 -8 
Group 227
2 -9 
Group 228
2 -10 
Group 229
2 -11 
Group 230
2 -12 
Group 231
2 -13 
Group 232
3 -4 
Group 233
3 -5 
Group 234
3 -6 
Group 235
3 -7 
Group 236
3 -8 
Group 237
3 -9 
Group 238
3 -10 
Group 239
3 -11 
Group 240
3 -12 
Group 241
3 -13 
Group 242
4 -5 
Group 243
4 -6 
Group 244
4 -7 
Group 245
4 -8 
Group 246
4 -9 
Group 247
4 -10 
Group 248
4 -11 
Group 249
4 -12 
Group 250
4 -13 
Group 251
5 -6 
Group 252
5 -7 
Group 253
5 -8 
Group 254
5 -9 
Group 255
5 -10 
Group 256
5 -11 
Group 257
5 -12 
Group 258
5 -13 
Group 259
6 -7 
Group 260
6 -8 
Group 261
6 -9 
Group 262
6 -10 
Group 263
6 -11 
Group 264
6 -12 
Group 265
6 -13 
Group 266
7 -8 
Group 267
7 -9 
Group 268
7 -10 
Group 269
7 -11 
Group 270
7 -12 
Group 271
7 -13 
Group 272
8 -9 
Group 273
8 -10 
Group 274
8 -11 
Group 275
8 -12 
Group 276
8 -13 
Group 277
9 -10 
Group 278
9 -11 
Group 279
9 -12 
Group 280
9 -13 
Group 281
10 -11 
Group 282
10 -12 
Group 283
10 -13 
Group 284
11 -12 
Group 285
11 -13 
Group 286
12 -13 


==> anc/CMSZ/1_7/confirm.sage <==
from sage.all import *

# CMSZ 1.7
# s : number of generators
s = 13
relations = [[0,0,0],[1,1,1],[3,3,3],[9,9,9],[7,7,7],\
             [8,8,8],[11,11,11],[2,5,6],[4,10,12],[4,12,10],\
             [0,7,2],[0,8,6],[0,11,5],[1,8,3],[3,11,9],\
             [9,7,1],[1,12,5],[3,10,2],[9,4,6],[2,12,8],\
             [6,10,11],[5,4,7]]
for i in relations:
    for j in range(len(i)):
        i[j] = i[j] + 1

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/1_7/optimal_value.txt <==
6.143593


==> anc/CMSZ/1_7/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6143593/1000000 6.14359300000000
sqrt(2 epsilon/|S|) (numerical):  0.687447508485613
d=1, D=1
Error: 41512011189/312500000000000 0.000132838435804800

Certified
epsilon: 959894894238811/156250000000000 6.14332732312839
sqrt(2 epsilon/|S|):  1/12500000*sqrt(959894894238811/13) 0.687432644148243



==> anc/CMSZ/1_7/root_as_integral.txt <==
100000000
1 27764760 9777207 104174544 91787827 31980608 -160905161 -62546761 -65054078 299932330 -80837980 -189169453 70911356 -77815187 -192577701 -87212433 68801542 9637748 227814036 -4027485 79713674 64667557 -250193547 12773083 -74623282 134741169 10485626 
0 -74750826 121025221 -94098370 -23498298 -149431135 233381484 127274386 -235851387 114025298 -52510013 -24280835 62741735 -4027258 77269778 -103064671 -75693565 -78512606 79030647 -13924329 141820346 -14120225 -71419970 266326388 106703006 -214132051 -100282750 
1 160104904 -102857769 -41127150 153976747 62774183 139110853 -141261874 -54018543 -130847025 -156577664 658410 201814701 -91749762 -102222193 278301435 -208679061 -146411458 165336821 12263243 21328188 34001666 91948404 -3553429 -76043940 -24875720 -41393968 
0 94958048 120381951 43149613 52064288 -123443357 -155940245 134282829 4044508 -23689740 -176211356 229199513 -32410027 -166386024 -24769937 141973415 101211773 -213178345 -116128710 -130584777 -110329222 -6717948 -118822721 140611301 161132569 132951526 42651075 
0 34767477 289360313 -198981480 -44455154 93378201 -17812503 -162065570 42894227 5532966 107671233 -11394018 12754740 -151650432 -55396418 -144865311 103432653 -142181673 162937365 -147478595 39223322 -66661183 230922347 -115174742 141161547 34324686 -40243998 
1 201060243 73450550 164955951 56799156 -11862198 99507326 -52561200 -127023758 -64240200 55276829 -93013000 -277320988 -25028698 154455462 -22781361 -191875446 138612728 171834833 -121294011 -189532556 -121757435 -60595046 15478746 86172956 101092900 40188216 
0 24225453 46213758 -119914860 -9979830 146659123 77135338 133709068 164489527 19732637 -260186255 -137805709 -137900655 53622408 -40730307 81185525 -83717734 138259475 -123561788 -202538748 285027074 -96950829 -13594875 -23661294 33217261 108104511 -61038274 
0 -14752565 -132586223 -85023482 140863590 -176214184 130909879 -23580568 203005515 130111587 88823720 8975866 -101752943 -168780190 -125060761 47591621 -50945800 48785931 -11327971 200417642 1141111 -67149121 -93745014 -148078013 307018015 -54501915 -54145727 
1 -142633746 -87061960 -71087983 151372925 251241846 -3565279 30210295 -162457315 56317658 28686238 157204147 -134490099 -73736716 221277290 43760139 39584764 -50243911 28162911 -29881589 16068437 187161105 -96309468 -155216977 16207929 45702383 -266273025 
0 38112217 15690494 -72916491 9849503 -78366536 1428784 -241724040 -9463573 134519534 -118445026 171748873 -89504178 239070438 -42529930 -156366915 -166543004 -62229521 -92163403 153741370 -10680733 37678332 98306293 113406392 991175 258794061 -132404116 
0 -251833629 163425002 110831967 239743871 -62229082 4941860 -71722492 57661969 -128255922 -55393369 -62772808 2255775 53346857 184851278 -19123323 -26672981 -197830132 13559922 128379722 149630622 -194486673 -86947464 -103797988 -60163084 69234820 143365282 
1 -120934336 10137723 221275922 -205574196 78751810 160990384 -115077651 66691821 58770766 -101366188 91536598 -1355204 -143847436 -1831956 101789821 178612306 60769051 58137250 84941192 -52257122 -265059110 23443403 93240197 -89388305 32798498 -225195239 
0 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 


==> anc/CMSZ/1_8/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-3 -12 
-6 -9 
-7 -8 
Group 2
2 
-2 -12 
-7 -11 
-10 -4 
-12 -2 
Group 3
3 
-3 -3 
-8 -11 
-12 -1 
-13 -10 
Group 4
4 
-2 -10 
-4 -8 
-6 -5 
-8 -4 
Group 5
5 
-4 -6 
-5 -5 
-7 -9 
-13 -11 
Group 6
6 
-5 -4 
-6 -6 
-9 -1 
-12 -13 
Group 7
7 
-7 -7 
-8 -1 
-9 -5 
-11 -2 
Group 8
8 
-1 -7 
-4 -4 
-11 -3 
-12 -9 
Group 9
9 
-1 -6 
-5 -7 
-8 -12 
-10 -10 
Group 10
10 
-3 -13 
-4 -2 
-9 -10 
-10 -9 
Group 11
11 
-2 -7 
-3 -8 
-5 -13 
-11 -11 
Group 12
12 
-1 -3 
-2 -2 
-9 -8 
-13 -6 
Group 13
13 
-6 -12 
-10 -3 
-11 -5 
-13 -13 
Group 14
-1 2 
Group 15
-1 3 
Group 16
-1 4 
Group 17
-1 5 
Group 18
-1 6 
Group 19
-1 7 
Group 20
-1 8 
Group 21
-1 9 
Group 22
-1 10 
Group 23
-1 11 
Group 24
-1 12 
Group 25
-1 13 
Group 26
-1 -2 
Group 27
-1 -4 
Group 28
-1 -5 
Group 29
-1 -8 
Group 30
-1 -9 
Group 31
-1 -10 
Group 32
-1 -11 
Group 33
-1 -12 
Group 34
-1 -13 
Group 35
-2 3 
Group 36
-2 4 
Group 37
-2 5 
Group 38
-2 6 
Group 39
-2 7 
Group 40
-2 8 
Group 41
-2 9 
Group 42
-2 10 
Group 43
-2 11 
Group 44
-2 12 
Group 45
-2 13 
Group 46
-2 -1 
Group 47
-2 -3 
Group 48
-2 -4 
Group 49
-2 -5 
Group 50
-2 -6 
Group 51
-2 -8 
Group 52
-2 -9 
Group 53
-2 -11 
Group 54
-2 -13 
Group 55
-3 4 
Group 56
-3 5 
Group 57
-3 6 
Group 58
-3 7 
Group 59
-3 8 
Group 60
-3 9 
Group 61
-3 10 
Group 62
-3 11 
Group 63
-3 12 
Group 64
-3 13 
Group 65
-3 -1 
Group 66
-3 -2 
Group 67
-3 -4 
Group 68
-3 -5 
Group 69
-3 -6 
Group 70
-3 -7 
Group 71
-3 -9 
Group 72
-3 -10 
Group 73
-3 -11 
Group 74
-4 5 
Group 75
-4 6 
Group 76
-4 7 
Group 77
-4 8 
Group 78
-4 9 
Group 79
-4 10 
Group 80
-4 11 
Group 81
-4 12 
Group 82
-4 13 
Group 83
-4 -1 
Group 84
-4 -3 
Group 85
-4 -5 
Group 86
-4 -7 
Group 87
-4 -9 
Group 88
-4 -10 
Group 89
-4 -11 
Group 90
-4 -12 
Group 91
-4 -13 
Group 92
-5 6 
Group 93
-5 7 
Group 94
-5 8 
Group 95
-5 9 
Group 96
-5 10 
Group 97
-5 11 
Group 98
-5 12 
Group 99
-5 13 
Group 100
-5 -1 
Group 101
-5 -2 
Group 102
-5 -3 
Group 103
-5 -6 
Group 104
-5 -8 
Group 105
-5 -9 
Group 106
-5 -10 
Group 107
-5 -11 
Group 108
-5 -12 
Group 109
-6 7 
Group 110
-6 8 
Group 111
-6 9 
Group 112
-6 10 
Group 113
-6 11 
Group 114
-6 12 
Group 115
-6 13 
Group 116
-6 -1 
Group 117
-6 -2 
Group 118
-6 -3 
Group 119
-6 -4 
Group 120
-6 -7 
Group 121
-6 -8 
Group 122
-6 -10 
Group 123
-6 -11 
Group 124
-6 -13 
Group 125
-7 8 
Group 126
-7 9 
Group 127
-7 10 
Group 128
-7 11 
Group 129
-7 12 
Group 130
-7 13 
Group 131
-7 -1 
Group 132
-7 -2 
Group 133
-7 -3 
Group 134
-7 -4 
Group 135
-7 -5 
Group 136
-7 -6 
Group 137
-7 -10 
Group 138
-7 -12 
Group 139
-7 -13 
Group 140
-8 9 
Group 141
-8 10 
Group 142
-8 11 
Group 143
-8 12 
Group 144
-8 13 
Group 145
-8 -2 
Group 146
-8 -3 
Group 147
-8 -5 
Group 148
-8 -6 
Group 149
-8 -7 
Group 150
-8 -8 
Group 151
-8 -9 
Group 152
-8 -10 
Group 153
-8 -13 
Group 154
-9 10 
Group 155
-9 11 
Group 156
-9 12 
Group 157
-9 13 
Group 158
-9 -2 
Group 159
-9 -3 
Group 160
-9 -4 
Group 161
-9 -6 
Group 162
-9 -7 
Group 163
-9 -9 
Group 164
-9 -11 
Group 165
-9 -12 
Group 166
-9 -13 
Group 167
-10 11 
Group 168
-10 12 
Group 169
-10 13 
Group 170
-10 -1 
Group 171
-10 -2 
Group 172
-10 -5 
Group 173
-10 -6 
Group 174
-10 -7 
Group 175
-10 -8 
Group 176
-10 -11 
Group 177
-10 -12 
Group 178
-10 -13 
Group 179
-11 12 
Group 180
-11 13 
Group 181
-11 -1 
Group 182
-11 -4 
Group 183
-11 -6 
Group 184
-11 -7 
Group 185
-11 -8 
Group 186
-11 -9 
Group 187
-11 -10 
Group 188
-11 -12 
Group 189
-11 -13 
Group 190
-12 13 
Group 191
-12 -3 
Group 192
-12 -4 
Group 193
-12 -5 
Group 194
-12 -6 
Group 195
-12 -7 
Group 196
-12 -8 
Group 197
-12 -10 
Group 198
-12 -11 
Group 199
-12 -12 
Group 200
-13 -1 
Group 201
-13 -2 
Group 202
-13 -3 
Group 203
-13 -4 
Group 204
-13 -5 
Group 205
-13 -7 
Group 206
-13 -8 
Group 207
-13 -9 
Group 208
-13 -12 
Group 209
1 -2 
Group 210
1 -3 
Group 211
1 -4 
Group 212
1 -5 
Group 213
1 -6 
Group 214
1 -7 
Group 215
1 -8 
Group 216
1 -9 
Group 217
1 -10 
Group 218
1 -11 
Group 219
1 -12 
Group 220
1 -13 
Group 221
2 -3 
Group 222
2 -4 
Group 223
2 -5 
Group 224
2 -6 
Group 225
2 -7 
Group 226
2 -8 
Group 227
2 -9 
Group 228
2 -10 
Group 229
2 -11 
Group 230
2 -12 
Group 231
2 -13 
Group 232
3 -4 
Group 233
3 -5 
Group 234
3 -6 
Group 235
3 -7 
Group 236
3 -8 
Group 237
3 -9 
Group 238
3 -10 
Group 239
3 -11 
Group 240
3 -12 
Group 241
3 -13 
Group 242
4 -5 
Group 243
4 -6 
Group 244
4 -7 
Group 245
4 -8 
Group 246
4 -9 
Group 247
4 -10 
Group 248
4 -11 
Group 249
4 -12 
Group 250
4 -13 
Group 251
5 -6 
Group 252
5 -7 
Group 253
5 -8 
Group 254
5 -9 
Group 255
5 -10 
Group 256
5 -11 
Group 257
5 -12 
Group 258
5 -13 
Group 259
6 -7 
Group 260
6 -8 
Group 261
6 -9 
Group 262
6 -10 
Group 263
6 -11 
Group 264
6 -12 
Group 265
6 -13 
Group 266
7 -8 
Group 267
7 -9 
Group 268
7 -10 
Group 269
7 -11 
Group 270
7 -12 
Group 271
7 -13 
Group 272
8 -9 
Group 273
8 -10 
Group 274
8 -11 
Group 275
8 -12 
Group 276
8 -13 
Group 277
9 -10 
Group 278
9 -11 
Group 279
9 -12 
Group 280
9 -13 
Group 281
10 -11 
Group 282
10 -12 
Group 283
10 -13 
Group 284
11 -12 
Group 285
11 -13 
Group 286
12 -13 


==> anc/CMSZ/1_8/confirm.sage <==
from sage.all import *

# CMSZ 1.8
# s : number of generators
s = 13
relations = [[0,0,0],[2,2,2],[6,6,6],[5,5,5],[4,4,4],\
             [12,12,12],[10,10,10],[1,1,11],[3,3,7],[9,9,8],\
             [1,3,9],[4,10,12],[7,8,11],[0,7,6],[0,8,5],\
             [0,11,2],[1,10,6],[3,4,5],[9,12,2],[2,10,7],\
             [6,4,8],[5,12,11]]
for i in relations:
    for j in range(len(i)):
        i[j] = i[j] + 1

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/1_8/optimal_value.txt <==
6.143593


==> anc/CMSZ/1_8/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6143593/1000000 6.14359300000000
sqrt(2 epsilon/|S|) (numerical):  0.687447508485613
d=1, D=1
Error: 40628338057/312500000000000 0.000130010681782400

Certified
epsilon: 959895777911943/156250000000000 6.14333297863644
sqrt(2 epsilon/|S|):  1/12500000*sqrt(959895777911943/13) 0.687432960571230



==> anc/CMSZ/1_8/root_as_integral.txt <==
100000000
0 283476781 57732635 -228752427 50678510 -22207450 -115984338 69275935 -58247092 142621580 -124568136 -42010995 2456595 -14471598 -213797345 -39754460 64579385 89110647 21697517 -117605877 -224172351 -19528063 97468240 -35399932 26242735 199330886 151828618 
0 119976225 124443437 34335558 -102388042 -141615628 -24602926 -111653852 95522053 -41542260 139735118 -142644219 -164386484 214821022 -5524973 164530571 -87412380 5049794 202306440 -119977011 5109445 127737938 92900361 -252566099 -32357597 -132616271 32819780 
0 -126778195 -33612030 30604447 103575503 77784725 -120872218 -98264406 -88424445 81961908 -158265381 -43486501 71053050 304723544 35904075 -56308983 172007443 37718061 2662790 -92750532 104425289 -68056579 176870652 -112472475 -43040418 122573914 -279533238 
1 62680160 -187415330 -27042837 -92029286 -9044584 118033233 -176460911 -155095110 216421423 139525661 115550464 -29326921 24204050 -54663261 111556241 -167843485 67344055 -254588681 -65176004 179117535 45675113 -29890033 -111276065 110736654 145215168 23792750 
0 41075435 -114226610 -43059172 -134333450 17705563 159089156 -84899050 278112313 34347140 -213745927 -35485523 70879681 24540443 -245035866 123071391 145039156 30173192 -101415233 -52176059 81028028 131603837 39650188 155356270 -105232584 -161609398 -40452921 
0 -31817168 -45929436 -164512377 94392249 -125425667 -132774642 -130247337 132755479 -66206610 163059932 71447007 235461966 -203396 -155996387 -205173996 -22041729 -152871955 146046473 40647166 192499901 153906615 -78230914 -29283489 -42580594 121509701 31569208 
0 164309195 -155903534 30463610 153116171 80681724 131742587 -42799170 -94615650 -191654486 42379858 -208298834 78608735 11969794 25029407 76485899 -16658766 -104824929 108269924 -266238002 -26724514 29372046 -121204303 169283930 192687107 50987527 -116465326 
0 120111211 -128569159 66269540 -229002187 -1538988 -121128797 155019713 -61051789 -154261880 -8471588 136653936 101437694 124532295 -3599915 68981647 -181613090 173242351 80988230 60903224 -83728940 93516203 -73240936 96284896 -205048347 141150713 -167836037 
0 -50084145 -73545812 129211777 -51649236 -176167291 -33526284 146595407 -6182035 190943241 45387634 -231122212 154048874 -43909917 -166695996 116779707 61549550 108894571 144263982 103443607 88451125 -239658783 -180425210 -68632598 77722175 -9213151 -36478980 
1 109799236 6063273 201232367 -36692292 170988224 -227159337 -178605825 66970186 50292380 5668287 -33718138 18074096 -152912447 -141529274 26715768 -163379589 -119473631 22861267 177226236 -62495224 -20915452 220560957 52474507 172204088 -27196942 -137052722 
0 18974038 255153555 25341946 -127550108 -46063154 113461578 -135895591 -163367194 -43792670 -73770433 -4615908 217695157 -35571214 -17037220 -196693245 19670530 237147137 -10963792 17716401 -53213709 162752976 -70142694 -58900834 195981495 -133131132 -93185915 
1 -97401057 40916335 -189854928 -167081039 267691588 -11163858 57765529 6112443 25876463 148504258 -151434232 44364797 25703712 12151699 134657796 167538944 -147355518 -75615539 144304223 -155291282 157786353 -138258485 -139141855 35710588 88906175 -85393111 
0 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 


==> anc/CMSZ/2_1/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-3 -9 
-6 -8 
-7 -12 
Group 2
2 
-2 -6 
-6 -2 
-11 -8 
-13 -3 
Group 3
3 
-2 -13 
-4 -4 
-7 -6 
-9 -1 
Group 4
4 
-3 -4 
-4 -3 
-5 -9 
-11 -7 
Group 5
5 
-5 -8 
-6 -10 
-8 -5 
-9 -4 
Group 6
6 
-2 -2 
-3 -7 
-8 -1 
-10 -5 
Group 7
7 
-4 -11 
-6 -3 
-10 -10 
-12 -1 
Group 8
8 
-1 -6 
-2 -11 
-5 -5 
-12 -9 
Group 9
9 
-1 -3 
-4 -5 
-8 -12 
-13 -13 
Group 10
10 
-5 -6 
-7 -10 
-10 -7 
-13 -12 
Group 11
11 
-7 -4 
-8 -2 
-11 -12 
-12 -11 
Group 12
12 
-1 -7 
-9 -8 
-10 -13 
-11 -11 
Group 13
13 
-3 -2 
-9 -13 
-12 -10 
-13 -9 
Group 14
-1 2 
Group 15
-1 3 
Group 16
-1 4 
Group 17
-1 5 
Group 18
-1 6 
Group 19
-1 7 
Group 20
-1 8 
Group 21
-1 9 
Group 22
-1 10 
Group 23
-1 11 
Group 24
-1 12 
Group 25
-1 13 
Group 26
-1 -2 
Group 27
-1 -4 
Group 28
-1 -5 
Group 29
-1 -8 
Group 30
-1 -9 
Group 31
-1 -10 
Group 32
-1 -11 
Group 33
-1 -12 
Group 34
-1 -13 
Group 35
-2 3 
Group 36
-2 4 
Group 37
-2 5 
Group 38
-2 6 
Group 39
-2 7 
Group 40
-2 8 
Group 41
-2 9 
Group 42
-2 10 
Group 43
-2 11 
Group 44
-2 12 
Group 45
-2 13 
Group 46
-2 -1 
Group 47
-2 -3 
Group 48
-2 -4 
Group 49
-2 -5 
Group 50
-2 -7 
Group 51
-2 -8 
Group 52
-2 -9 
Group 53
-2 -10 
Group 54
-2 -12 
Group 55
-3 4 
Group 56
-3 5 
Group 57
-3 6 
Group 58
-3 7 
Group 59
-3 8 
Group 60
-3 9 
Group 61
-3 10 
Group 62
-3 11 
Group 63
-3 12 
Group 64
-3 13 
Group 65
-3 -1 
Group 66
-3 -3 
Group 67
-3 -5 
Group 68
-3 -6 
Group 69
-3 -8 
Group 70
-3 -10 
Group 71
-3 -11 
Group 72
-3 -12 
Group 73
-3 -13 
Group 74
-4 5 
Group 75
-4 6 
Group 76
-4 7 
Group 77
-4 8 
Group 78
-4 9 
Group 79
-4 10 
Group 80
-4 11 
Group 81
-4 12 
Group 82
-4 13 
Group 83
-4 -1 
Group 84
-4 -2 
Group 85
-4 -6 
Group 86
-4 -7 
Group 87
-4 -8 
Group 88
-4 -9 
Group 89
-4 -10 
Group 90
-4 -12 
Group 91
-4 -13 
Group 92
-5 6 
Group 93
-5 7 
Group 94
-5 8 
Group 95
-5 9 
Group 96
-5 10 
Group 97
-5 11 
Group 98
-5 12 
Group 99
-5 13 
Group 100
-5 -1 
Group 101
-5 -2 
Group 102
-5 -3 
Group 103
-5 -4 
Group 104
-5 -7 
Group 105
-5 -10 
Group 106
-5 -11 
Group 107
-5 -12 
Group 108
-5 -13 
Group 109
-6 7 
Group 110
-6 8 
Group 111
-6 9 
Group 112
-6 10 
Group 113
-6 11 
Group 114
-6 12 
Group 115
-6 13 
Group 116
-6 -1 
Group 117
-6 -4 
Group 118
-6 -5 
Group 119
-6 -6 
Group 120
-6 -7 
Group 121
-6 -9 
Group 122
-6 -11 
Group 123
-6 -12 
Group 124
-6 -13 
Group 125
-7 8 
Group 126
-7 9 
Group 127
-7 10 
Group 128
-7 11 
Group 129
-7 12 
Group 130
-7 13 
Group 131
-7 -1 
Group 132
-7 -2 
Group 133
-7 -3 
Group 134
-7 -5 
Group 135
-7 -7 
Group 136
-7 -8 
Group 137
-7 -9 
Group 138
-7 -11 
Group 139
-7 -13 
Group 140
-8 9 
Group 141
-8 10 
Group 142
-8 11 
Group 143
-8 12 
Group 144
-8 13 
Group 145
-8 -3 
Group 146
-8 -4 
Group 147
-8 -6 
Group 148
-8 -7 
Group 149
-8 -8 
Group 150
-8 -9 
Group 151
-8 -10 
Group 152
-8 -11 
Group 153
-8 -13 
Group 154
-9 10 
Group 155
-9 11 
Group 156
-9 12 
Group 157
-9 13 
Group 158
-9 -2 
Group 159
-9 -3 
Group 160
-9 -5 
Group 161
-9 -6 
Group 162
-9 -7 
Group 163
-9 -9 
Group 164
-9 -10 
Group 165
-9 -11 
Group 166
-9 -12 
Group 167
-10 11 
Group 168
-10 12 
Group 169
-10 13 
Group 170
-10 -1 
Group 171
-10 -2 
Group 172
-10 -3 
Group 173
-10 -4 
Group 174
-10 -6 
Group 175
-10 -8 
Group 176
-10 -9 
Group 177
-10 -11 
Group 178
-10 -12 
Group 179
-11 12 
Group 180
-11 13 
Group 181
-11 -1 
Group 182
-11 -2 
Group 183
-11 -3 
Group 184
-11 -4 
Group 185
-11 -5 
Group 186
-11 -6 
Group 187
-11 -9 
Group 188
-11 -10 
Group 189
-11 -13 
Group 190
-12 13 
Group 191
-12 -2 
Group 192
-12 -3 
Group 193
-12 -4 
Group 194
-12 -5 
Group 195
-12 -6 
Group 196
-12 -7 
Group 197
-12 -8 
Group 198
-12 -12 
Group 199
-12 -13 
Group 200
-13 -1 
Group 201
-13 -2 
Group 202
-13 -4 
Group 203
-13 -5 
Group 204
-13 -6 
Group 205
-13 -7 
Group 206
-13 -8 
Group 207
-13 -10 
Group 208
-13 -11 
Group 209
1 -2 
Group 210
1 -3 
Group 211
1 -4 
Group 212
1 -5 
Group 213
1 -6 
Group 214
1 -7 
Group 215
1 -8 
Group 216
1 -9 
Group 217
1 -10 
Group 218
1 -11 
Group 219
1 -12 
Group 220
1 -13 
Group 221
2 -3 
Group 222
2 -4 
Group 223
2 -5 
Group 224
2 -6 
Group 225
2 -7 
Group 226
2 -8 
Group 227
2 -9 
Group 228
2 -10 
Group 229
2 -11 
Group 230
2 -12 
Group 231
2 -13 
Group 232
3 -4 
Group 233
3 -5 
Group 234
3 -6 
Group 235
3 -7 
Group 236
3 -8 
Group 237
3 -9 
Group 238
3 -10 
Group 239
3 -11 
Group 240
3 -12 
Group 241
3 -13 
Group 242
4 -5 
Group 243
4 -6 
Group 244
4 -7 
Group 245
4 -8 
Group 246
4 -9 
Group 247
4 -10 
Group 248
4 -11 
Group 249
4 -12 
Group 250
4 -13 
Group 251
5 -6 
Group 252
5 -7 
Group 253
5 -8 
Group 254
5 -9 
Group 255
5 -10 
Group 256
5 -11 
Group 257
5 -12 
Group 258
5 -13 
Group 259
6 -7 
Group 260
6 -8 
Group 261
6 -9 
Group 262
6 -10 
Group 263
6 -11 
Group 264
6 -12 
Group 265
6 -13 
Group 266
7 -8 
Group 267
7 -9 
Group 268
7 -10 
Group 269
7 -11 
Group 270
7 -12 
Group 271
7 -13 
Group 272
8 -9 
Group 273
8 -10 
Group 274
8 -11 
Group 275
8 -12 
Group 276
8 -13 
Group 277
9 -10 
Group 278
9 -11 
Group 279
9 -12 
Group 280
9 -13 
Group 281
10 -11 
Group 282
10 -12 
Group 283
10 -13 
Group 284
11 -12 
Group 285
11 -13 
Group 286
12 -13 


==> anc/CMSZ/2_1/confirm.sage <==
from sage.all import *

# CMSZ 2.1
# s : number of generators
s = 13
relations = [[0,0,0],[1,1,5],[3,3,2],[9,9,6],[4,4,7],\
             [12,12,8],[10,10,11],[2,5,6],[7,8,11],[0,7,5],\
             [0,8,2],[0,11,6],[1,2,12],[3,6,10],[9,5,4],\
             [1,7,10],[3,8,4],[9,11,12]]
for i in relations:
    for j in range(len(i)):
        i[j] = i[j] + 1

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/2_1/optimal_value.txt <==
6.143593


==> anc/CMSZ/2_1/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6143593/1000000 6.14359300000000
sqrt(2 epsilon/|S|) (numerical):  0.687447508485613
d=1, D=1
Error: 22304587271/156250000000000 0.000142749358534400

Certified
epsilon: 479945898537729/78125000000000 6.14330750128293
sqrt(2 epsilon/|S|):  1/6250000*sqrt(36918915272133/2) 0.687431535124264



==> anc/CMSZ/2_1/root_as_integral.txt <==
100000000
1 89248965 240598040 823763 -69069880 -44302584 -127934934 -101716437 103848177 -83320607 4325961 -165772144 -68780199 222051891 -23669242 -125478445 -65988847 146233104 3001258 -106133133 41207486 243255148 -63388941 169801955 36387032 -33723884 -221503504 
0 -169305229 74533097 -59409446 328771495 -152835691 -65040662 -30560076 14817999 20201840 15972518 93251778 -113124653 42727029 142842255 20264424 -79185110 -149535921 -119353497 160600311 68987802 60288494 163183874 111285923 -221374405 -69418708 -88585441 
1 -33689985 17653581 -276919050 -92256317 -24659095 195564051 62622931 -12650090 -1831833 229124028 -11153460 -112561318 60756571 92799375 44081568 -75271645 178045744 -57480138 -12659805 53484847 -91174957 204025710 -216361833 114498672 -57490200 -176497353 
0 78801205 182376457 3462077 40496425 156524721 -72110641 22687825 -280579333 119396460 34794742 -35351880 -139589545 -110908513 128155139 96331724 36789639 -107411853 28153588 -254259405 -47173065 -97259653 52256701 89037584 -27673239 233337209 -130284369 
1 -51768612 108034779 189247309 -82956495 -138822288 -22307664 -31911847 59054313 -76310692 248956005 30360030 -11615429 -219959398 46557771 -192851578 217656533 1115285 -49785797 66088115 -240636548 119558051 104586893 -105724993 -25301152 93794539 -35057131 
0 -43480786 -163089253 24204307 -3538661 6996756 -228853960 27757700 -142948267 18340903 227320861 -13581241 119450677 171420964 28080857 294845377 60305646 -38546357 -50709070 99197773 -112273346 125341324 -185948762 -84105662 35078925 -24623501 -146643204 
1 12449101 -163794789 111926179 145683605 155312181 104019910 -156206910 66316152 -27219263 103709026 -205826951 -142161318 -4206909 52316787 -68397212 -148925020 -42829924 -271944078 87896049 -12850287 -15176154 -69784400 52330623 211367621 173161562 52834418 
0 171662693 -118706772 -51446024 -52492992 9727833 -179669857 9873316 174481237 117876943 26304208 152903463 -216237452 -44276596 -143057825 101233413 60492886 -13747428 -91233054 -41890844 -172872723 -58219067 174493865 207690088 135408125 -169152901 10855465 
0 260747972 -68392370 12567811 119923834 -222231875 34857799 177408482 -72574827 -73826633 -335440 -132659085 -4783555 -30702112 -63256203 54006261 -222180257 -136297096 101162336 -85177760 -81014516 227395059 141537264 -119596540 49600840 33790892 100029719 
1 102527016 33479390 -198094059 83213761 -11347557 -56079679 -187888064 67650269 117340991 56410085 -81853804 225969578 -151327914 -296462347 88360044 12509346 107056545 -113118248 36505408 69865599 18440599 77826791 -22177129 -150578100 204046854 -32275376 
1 -155449170 24875952 -35217376 7983327 70662196 -107711919 265799907 153964547 83173307 -11670296 -216162664 7452285 -87700085 -51465559 -20733340 197960620 -185756191 -127559635 -118870001 241620805 98172112 25867016 -88836870 101527683 -66915878 -5010774 
0 -49560628 -25838700 104161284 -89631770 -186586100 85510282 -62138249 -33003080 338744662 -29796504 -88680842 -33078446 69898093 -128808293 -75534611 -9362299 -168087406 195731818 187132893 36879224 -86018263 26330157 22807020 136964665 65774097 -203809004 
0 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 


==> anc/CMSZ/2_2/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-3 -8 
-6 -12 
-7 -9 
Group 2
2 
-5 -7 
-7 -4 
-10 -3 
-13 -9 
Group 3
3 
-2 -10 
-3 -3 
-8 -1 
-10 -11 
Group 4
4 
-2 -7 
-6 -10 
-11 -12 
-13 -6 
Group 5
5 
-7 -2 
-8 -10 
-11 -9 
-12 -13 
Group 6
6 
-4 -13 
-6 -6 
-10 -4 
-12 -1 
Group 7
7 
-2 -5 
-4 -2 
-7 -7 
-9 -1 
Group 8
8 
-1 -3 
-9 -12 
-10 -5 
-11 -13 
Group 9
9 
-1 -7 
-2 -13 
-5 -11 
-12 -8 
Group 10
10 
-3 -2 
-4 -6 
-5 -8 
-11 -3 
Group 11
11 
-3 -10 
-9 -5 
-12 -4 
-13 -8 
Group 12
12 
-1 -6 
-4 -11 
-8 -9 
-13 -5 
Group 13
13 
-5 -12 
-6 -4 
-8 -11 
-9 -2 
Group 14
-1 2 
Group 15
-1 3 
Group 16
-1 4 
Group 17
-1 5 
Group 18
-1 6 
Group 19
-1 7 
Group 20
-1 8 
Group 21
-1 9 
Group 22
-1 10 
Group 23
-1 11 
Group 24
-1 12 
Group 25
-1 13 
Group 26
-1 -2 
Group 27
-1 -4 
Group 28
-1 -5 
Group 29
-1 -8 
Group 30
-1 -9 
Group 31
-1 -10 
Group 32
-1 -11 
Group 33
-1 -12 
Group 34
-1 -13 
Group 35
-2 3 
Group 36
-2 4 
Group 37
-2 5 
Group 38
-2 6 
Group 39
-2 7 
Group 40
-2 8 
Group 41
-2 9 
Group 42
-2 10 
Group 43
-2 11 
Group 44
-2 12 
Group 45
-2 13 
Group 46
-2 -1 
Group 47
-2 -2 
Group 48
-2 -3 
Group 49
-2 -4 
Group 50
-2 -6 
Group 51
-2 -8 
Group 52
-2 -9 
Group 53
-2 -11 
Group 54
-2 -12 
Group 55
-3 4 
Group 56
-3 5 
Group 57
-3 6 
Group 58
-3 7 
Group 59
-3 8 
Group 60
-3 9 
Group 61
-3 10 
Group 62
-3 11 
Group 63
-3 12 
Group 64
-3 13 
Group 65
-3 -1 
Group 66
-3 -4 
Group 67
-3 -5 
Group 68
-3 -6 
Group 69
-3 -7 
Group 70
-3 -9 
Group 71
-3 -11 
Group 72
-3 -12 
Group 73
-3 -13 
Group 74
-4 5 
Group 75
-4 6 
Group 76
-4 7 
Group 77
-4 8 
Group 78
-4 9 
Group 79
-4 10 
Group 80
-4 11 
Group 81
-4 12 
Group 82
-4 13 
Group 83
-4 -1 
Group 84
-4 -3 
Group 85
-4 -4 
Group 86
-4 -5 
Group 87
-4 -7 
Group 88
-4 -8 
Group 89
-4 -9 
Group 90
-4 -10 
Group 91
-4 -12 
Group 92
-5 6 
Group 93
-5 7 
Group 94
-5 8 
Group 95
-5 9 
Group 96
-5 10 
Group 97
-5 11 
Group 98
-5 12 
Group 99
-5 13 
Group 100
-5 -1 
Group 101
-5 -2 
Group 102
-5 -3 
Group 103
-5 -4 
Group 104
-5 -5 
Group 105
-5 -6 
Group 106
-5 -9 
Group 107
-5 -10 
Group 108
-5 -13 
Group 109
-6 7 
Group 110
-6 8 
Group 111
-6 9 
Group 112
-6 10 
Group 113
-6 11 
Group 114
-6 12 
Group 115
-6 13 
Group 116
-6 -1 
Group 117
-6 -2 
Group 118
-6 -3 
Group 119
-6 -5 
Group 120
-6 -7 
Group 121
-6 -8 
Group 122
-6 -9 
Group 123
-6 -11 
Group 124
-6 -13 
Group 125
-7 8 
Group 126
-7 9 
Group 127
-7 10 
Group 128
-7 11 
Group 129
-7 12 
Group 130
-7 13 
Group 131
-7 -1 
Group 132
-7 -3 
Group 133
-7 -5 
Group 134
-7 -6 
Group 135
-7 -8 
Group 136
-7 -10 
Group 137
-7 -11 
Group 138
-7 -12 
Group 139
-7 -13 
Group 140
-8 9 
Group 141
-8 10 
Group 142
-8 11 
Group 143
-8 12 
Group 144
-8 13 
Group 145
-8 -2 
Group 146
-8 -3 
Group 147
-8 -4 
Group 148
-8 -5 
Group 149
-8 -6 
Group 150
-8 -7 
Group 151
-8 -8 
Group 152
-8 -12 
Group 153
-8 -13 
Group 154
-9 10 
Group 155
-9 11 
Group 156
-9 12 
Group 157
-9 13 
Group 158
-9 -3 
Group 159
-9 -4 
Group 160
-9 -6 
Group 161
-9 -7 
Group 162
-9 -8 
Group 163
-9 -9 
Group 164
-9 -10 
Group 165
-9 -11 
Group 166
-9 -13 
Group 167
-10 11 
Group 168
-10 12 
Group 169
-10 13 
Group 170
-10 -1 
Group 171
-10 -2 
Group 172
-10 -6 
Group 173
-10 -7 
Group 174
-10 -8 
Group 175
-10 -9 
Group 176
-10 -10 
Group 177
-10 -12 
Group 178
-10 -13 
Group 179
-11 12 
Group 180
-11 13 
Group 181
-11 -1 
Group 182
-11 -2 
Group 183
-11 -4 
Group 184
-11 -5 
Group 185
-11 -6 
Group 186
-11 -7 
Group 187
-11 -8 
Group 188
-11 -10 
Group 189
-11 -11 
Group 190
-12 13 
Group 191
-12 -2 
Group 192
-12 -3 
Group 193
-12 -5 
Group 194
-12 -6 
Group 195
-12 -7 
Group 196
-12 -9 
Group 197
-12 -10 
Group 198
-12 -11 
Group 199
-12 -12 
Group 200
-13 -1 
Group 201
-13 -2 
Group 202
-13 -3 
Group 203
-13 -4 
Group 204
-13 -7 
Group 205
-13 -10 
Group 206
-13 -11 
Group 207
-13 -12 
Group 208
-13 -13 
Group 209
1 -2 
Group 210
1 -3 
Group 211
1 -4 
Group 212
1 -5 
Group 213
1 -6 
Group 214
1 -7 
Group 215
1 -8 
Group 216
1 -9 
Group 217
1 -10 
Group 218
1 -11 
Group 219
1 -12 
Group 220
1 -13 
Group 221
2 -3 
Group 222
2 -4 
Group 223
2 -5 
Group 224
2 -6 
Group 225
2 -7 
Group 226
2 -8 
Group 227
2 -9 
Group 228
2 -10 
Group 229
2 -11 
Group 230
2 -12 
Group 231
2 -13 
Group 232
3 -4 
Group 233
3 -5 
Group 234
3 -6 
Group 235
3 -7 
Group 236
3 -8 
Group 237
3 -9 
Group 238
3 -10 
Group 239
3 -11 
Group 240
3 -12 
Group 241
3 -13 
Group 242
4 -5 
Group 243
4 -6 
Group 244
4 -7 
Group 245
4 -8 
Group 246
4 -9 
Group 247
4 -10 
Group 248
4 -11 
Group 249
4 -12 
Group 250
4 -13 
Group 251
5 -6 
Group 252
5 -7 
Group 253
5 -8 
Group 254
5 -9 
Group 255
5 -10 
Group 256
5 -11 
Group 257
5 -12 
Group 258
5 -13 
Group 259
6 -7 
Group 260
6 -8 
Group 261
6 -9 
Group 262
6 -10 
Group 263
6 -11 
Group 264
6 -12 
Group 265
6 -13 
Group 266
7 -8 
Group 267
7 -9 
Group 268
7 -10 
Group 269
7 -11 
Group 270
7 -12 
Group 271
7 -13 
Group 272
8 -9 
Group 273
8 -10 
Group 274
8 -11 
Group 275
8 -12 
Group 276
8 -13 
Group 277
9 -10 
Group 278
9 -11 
Group 279
9 -12 
Group 280
9 -13 
Group 281
10 -11 
Group 282
10 -12 
Group 283
10 -13 
Group 284
11 -12 
Group 285
11 -13 
Group 286
12 -13 


==> anc/CMSZ/2_2/confirm.sage <==
from sage.all import *

# CMSZ 2.2
# s : number of generators
s = 13
relations = [[0,0,0],[2,2,2],[6,6,6],[5,5,5],[7,11,8],\
             [0,7,2],[0,8,6],[0,11,5],[1,2,9],[3,6,1],\
             [9,5,3],[1,6,4],[3,5,12],[9,2,10],[1,8,12],\
             [3,11,10],[9,7,4],[4,8,10],[12,11,4],[10,7,12]]
for i in relations:
    for j in range(len(i)):
        i[j] = i[j] + 1

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/2_2/optimal_value.txt <==
6.143593


==> anc/CMSZ/2_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6143593/1000000 6.14359300000000
sqrt(2 epsilon/|S|) (numerical):  0.687447508485613
d=1, D=1
Error: 6531719051/50000000000000 0.000130634381020000

Certified
epsilon: 153583293280949/25000000000000 6.14333173123796
sqrt(2 epsilon/|S|):  7/5000000*sqrt(3134352924101/13) 0.687432890779891



==> anc/CMSZ/2_2/root_as_integral.txt <==
100000000
0 -41551665 -90647037 144246234 -182282894 -21944486 -98488290 190398939 -54764965 177327315 115542116 -161092907 95705591 -72447951 -102027190 -190346376 -32991976 -175028559 -74925309 227921027 -20932267 -84038751 56526566 57535297 82821028 60158956 195327554 
1 -102798032 -181843105 107765307 114000391 -214089401 142645075 -96273970 -8682714 57924590 -81216398 -32280567 160327759 134521079 -61644611 -105895457 62659649 -72447333 40768919 -166489635 343526016 -108844808 1568186 -34574365 109689697 26442821 -34759094 
0 -116067745 55618522 40311867 -56124122 -12276122 -53664279 110692499 -123209032 -191091238 -50076270 224167302 232047528 -60328909 114500387 55547443 -56773827 -137986413 141957669 165229019 -21920347 -115328235 -87365716 46732418 139537216 18974233 -263103848 
0 -92755085 65558739 171025516 -64995738 43224865 -166862936 -250579775 98280560 158099822 -48255816 141489974 -2483039 -51747085 -93035526 -7822995 -99018221 270304753 -71392628 217292035 135418232 -92387739 36116912 -96995930 -16312380 -101585774 -80580741 
0 133055975 -8458466 194354969 -103255278 -91303951 -111217621 29518676 165324076 -230217571 -28988482 -53718553 -50539954 155446179 -10174371 63277130 -141279868 93084672 64789289 -42740811 -36264660 -120064171 -171224987 -138565772 33615431 280856482 124691637 
0 -239908864 85561453 -43544877 -95325311 62299386 122798310 124300874 224242875 12637235 -180138371 -67384628 -23289752 17751668 15194996 1115486 306559564 -25213499 37058967 112400974 -18621191 -7630507 -172576225 -224622603 -6396221 -75257783 57988044 
0 -24288491 51975251 206290710 -16132477 29501158 112821737 72784544 -235933699 36047092 -123195313 57420623 -232185902 64894769 263480145 -172621881 -67103994 98019604 -17159889 -79267616 -75039635 -39548917 23575384 -78031197 199624821 -136133772 80206945 
1 46788319 29942985 -143635285 -270515264 -172653382 95303249 -18946779 -233398 91835787 82394286 169990830 -39612494 129341158 -57029625 197027445 -89799990 -68784505 -192554520 -529694 66319568 130804482 -161745721 10751679 208427929 -106507543 63620482 
0 141036478 131949787 -18819397 98146962 -244587071 -72788046 120219407 45754023 113608039 -182248994 24680481 -5810709 -151140960 -170080363 -180800130 20410159 81191811 50709903 -8807152 -85804990 242693884 -22812813 -49707761 163352645 103395695 -143740888 
0 176358571 -192697506 59129999 -117910012 95281225 185087278 -33811117 70308309 -22719930 -108096604 70926443 31015200 -212871852 -147202466 66574873 -114499186 -42836362 309682540 -17703859 -26056494 15845625 60880557 -70337475 34881820 -189702873 120473296 
0 135553642 10886274 -93277908 -75845252 145433168 -91708371 -29804499 -100959066 82458210 -237705812 -77106449 148874840 183201223 -153533386 67243668 157349037 121442074 -22424224 -87296078 -151305368 -221836058 14242534 158805429 155351657 -34107867 -3931418 
1 38897876 262607757 67723981 -84952738 -44784967 159038323 -155767721 -69747229 -62152100 42986880 -186604077 113302990 -80548963 -11721095 135763098 21359272 -92122278 -94046646 -18726063 -58285207 -32154389 284442000 -242269352 90354197 77655243 -60248793 
0 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 -158978485 


==> anc/CMSZ/A1/Identification.txt <==
Group 0
empty
Group 1
1 
-4 -2 
-6 -5 
-7 -3 
Group 2
2 
-1 -4 
-5 -3 
-7 -6 
Group 3
3 
-1 -7 
-2 -5 
-6 -4 
Group 4
4 
-2 -1 
-3 -6 
-7 -5 
Group 5
5 
-1 -6 
-3 -2 
-4 -7 
Group 6
6 
-2 -7 
-4 -3 
-5 -1 
Group 7
7 
-3 -1 
-5 -4 
-6 -2 
Group 8
-1 2 
Group 9
-1 3 
Group 10
-1 4 
Group 11
-1 5 
Group 12
-1 6 
Group 13
-1 7 
Group 14
-1 -1 
Group 15
-1 -2 
Group 16
-1 -3 
Group 17
-1 -5 
Group 18
-2 3 
Group 19
-2 4 
Group 20
-2 5 
Group 21
-2 6 
Group 22
-2 7 
Group 23
-2 -2 
Group 24
-2 -3 
Group 25
-2 -4 
Group 26
-2 -6 
Group 27
-3 4 
Group 28
-3 5 
Group 29
-3 6 
Group 30
-3 7 
Group 31
-3 -3 
Group 32
-3 -4 
Group 33
-3 -5 
Group 34
-3 -7 
Group 35
-4 5 
Group 36
-4 6 
Group 37
-4 7 
Group 38
-4 -1 
Group 39
-4 -4 
Group 40
-4 -5 
Group 41
-4 -6 
Group 42
-5 6 
Group 43
-5 7 
Group 44
-5 -2 
Group 45
-5 -5 
Group 46
-5 -6 
Group 47
-5 -7 
Group 48
-6 7 
Group 49
-6 -1 
Group 50
-6 -3 
Group 51
-6 -6 
Group 52
-6 -7 
Group 53
-7 -1 
Group 54
-7 -2 
Group 55
-7 -4 
Group 56
-7 -7 
Group 57
1 -2 
Group 58
1 -3 
Group 59
1 -4 
Group 60
1 -5 
Group 61
1 -6 
Group 62
1 -7 
Group 63
2 -3 
Group 64
2 -4 
Group 65
2 -5 
Group 66
2 -6 
Group 67
2 -7 
Group 68
3 -4 
Group 69
3 -5 
Group 70
3 -6 
Group 71
3 -7 
Group 72
4 -5 
Group 73
4 -6 
Group 74
4 -7 
Group 75
5 -6 
Group 76
5 -7 
Group 77
6 -7 


==> anc/CMSZ/A1/confirm.sage <==
from sage.all import *

# CMSZ A1
# s : number of generators
s = 7
relations = [[1,2,4],[2,3,5],[3,4,6],[4,5,7],[5,6,1],[6,7,2],[7,1,3]]

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/A1/optimal_value.txt <==
1.514719


==> anc/CMSZ/A1/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1514719/1000000 1.51471900000000
sqrt(2 epsilon/|S|) (numerical):  0.465175696453962
d=1, D=1
Error: 21952791701/625000000000000 0.0000351244667216000

Certified
epsilon: 473327734708299/312500000000000 1.51464875106656
sqrt(2 epsilon/|S|):  1/12500000*sqrt(473327734708299/14) 0.465164909477820



==> anc/CMSZ/A1/root_as_integral.txt <==
100000000
1 -18555799 -6682707 81086200 60274929 -26792885 -278703366 189373634 -33665781 97115630 -157582758 229139405 67891049 -178123049 -24774503 
0 263978850 -168108698 -1154875 -148017402 -17461394 2303651 68459870 132034491 103851802 68602741 -175943091 68833435 -234253053 36873673 
0 162065775 223620564 -142112408 25509327 -137152761 -76476461 -55454035 39346678 136527853 118155754 36460863 -64834667 25102764 -290759246 
1 54630668 66909888 197005833 -91864184 105168348 -121101903 -210748645 -260981846 11285607 139614334 -27362989 187341340 -28912077 -20984375 
0 23674515 -67552347 180178076 120052937 -255561023 61005933 -61798092 101070515 -255433093 139516536 120830813 48326864 -100447700 -53863934 
0 84718585 -140232290 -94704901 240773788 103977115 -71412742 -123119554 92602758 -52789866 -156717029 -82931574 236714309 94120064 -130998663 
0 166841590 166841590 166841590 166841590 166841590 166841590 166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 


==> anc/CMSZ/A1p/Identification.txt <==
Group 0
empty
Group 1
1 
-4 -3 
-6 -2 
-7 -5 
Group 2
2 
-1 -6 
-5 -4 
-7 -3 
Group 3
3 
-1 -4 
-2 -7 
-6 -5 
Group 4
4 
-2 -5 
-3 -1 
-7 -6 
Group 5
5 
-1 -7 
-3 -6 
-4 -2 
Group 6
6 
-2 -1 
-4 -7 
-5 -3 
Group 7
7 
-3 -2 
-5 -1 
-6 -4 
Group 8
-1 2 
Group 9
-1 3 
Group 10
-1 4 
Group 11
-1 5 
Group 12
-1 6 
Group 13
-1 7 
Group 14
-1 -1 
Group 15
-1 -2 
Group 16
-1 -3 
Group 17
-1 -5 
Group 18
-2 3 
Group 19
-2 4 
Group 20
-2 5 
Group 21
-2 6 
Group 22
-2 7 
Group 23
-2 -2 
Group 24
-2 -3 
Group 25
-2 -4 
Group 26
-2 -6 
Group 27
-3 4 
Group 28
-3 5 
Group 29
-3 6 
Group 30
-3 7 
Group 31
-3 -3 
Group 32
-3 -4 
Group 33
-3 -5 
Group 34
-3 -7 
Group 35
-4 5 
Group 36
-4 6 
Group 37
-4 7 
Group 38
-4 -1 
Group 39
-4 -4 
Group 40
-4 -5 
Group 41
-4 -6 
Group 42
-5 6 
Group 43
-5 7 
Group 44
-5 -2 
Group 45
-5 -5 
Group 46
-5 -6 
Group 47
-5 -7 
Group 48
-6 7 
Group 49
-6 -1 
Group 50
-6 -3 
Group 51
-6 -6 
Group 52
-6 -7 
Group 53
-7 -1 
Group 54
-7 -2 
Group 55
-7 -4 
Group 56
-7 -7 
Group 57
1 -2 
Group 58
1 -3 
Group 59
1 -4 
Group 60
1 -5 
Group 61
1 -6 
Group 62
1 -7 
Group 63
2 -3 
Group 64
2 -4 
Group 65
2 -5 
Group 66
2 -6 
Group 67
2 -7 
Group 68
3 -4 
Group 69
3 -5 
Group 70
3 -6 
Group 71
3 -7 
Group 72
4 -5 
Group 73
4 -6 
Group 74
4 -7 
Group 75
5 -6 
Group 76
5 -7 
Group 77
6 -7 


==> anc/CMSZ/A1p/confirm.sage <==
from sage.all import *

# CMSZ A1'
# s : number of generators
s = 7
relations = [[1,2,6],[2,3,7],[3,4,1],[4,5,2],[5,6,3],[6,7,4],[7,1,5]]

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/A1p/optimal_value.txt <==
1.514719


==> anc/CMSZ/A1p/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1514719/1000000 1.51471900000000
sqrt(2 epsilon/|S|) (numerical):  0.465175696453962
d=1, D=1
Error: 37086014743/1250000000000000 0.0000296688117944000

Certified
epsilon: 946662288985257/625000000000000 1.51465966237641
sqrt(2 epsilon/|S|):  1/25000000*sqrt(946662288985257/7) 0.465166584965063



==> anc/CMSZ/A1p/root_as_integral.txt <==
100000000
0 13494879 -134920409 -218526162 176403323 143974808 -47984586 67558147 148118904 63715571 -274312373 -77417657 81562539 97208187 -38875171 
1 50036407 -211199606 45959010 -148683393 -27825546 74433959 217279177 136518381 20004354 -28828908 -68338204 -56931660 -221518587 219094615 
1 -107952122 -62853771 71468567 -115302086 273226540 55786582 -114373703 -199291917 -8452088 -30795028 -156313730 85871680 106672193 202308882 
0 59809210 -70558990 182395973 49733187 43981505 -280011444 14650560 -110180309 33857888 -76625804 124606873 237531221 -181624437 -27565433 
1 155464436 -172675511 65852924 96420836 -62130931 116543801 -199475550 119468180 -197153786 116803892 -148405664 180741629 -15444490 -56009767 
1 -254815522 -73904711 120158768 169490042 -71178111 63818133 46431407 17623971 -249938869 -102348993 185386076 -25699672 62384744 112592736 
0 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 166841590 166841590 166841590 166841590 166841590 166841590 166841590 


==> anc/CMSZ/A2/Identification.txt <==
Group 0
empty
Group 1
1 
-4 -5 
-6 -3 
-7 -2 
Group 2
2 
-1 -7 
-3 -5 
-4 -4 
Group 3
3 
-1 -6 
-5 -2 
-7 -7 
Group 4
4 
-2 -4 
-4 -2 
-5 -1 
Group 5
5 
-1 -4 
-2 -3 
-6 -6 
Group 6
6 
-3 -1 
-5 -6 
-6 -5 
Group 7
7 
-2 -1 
-3 -7 
-7 -3 
Group 8
-1 2 
Group 9
-1 3 
Group 10
-1 4 
Group 11
-1 5 
Group 12
-1 6 
Group 13
-1 7 
Group 14
-1 -1 
Group 15
-1 -2 
Group 16
-1 -3 
Group 17
-1 -5 
Group 18
-2 3 
Group 19
-2 4 
Group 20
-2 5 
Group 21
-2 6 
Group 22
-2 7 
Group 23
-2 -2 
Group 24
-2 -5 
Group 25
-2 -6 
Group 26
-2 -7 
Group 27
-3 4 
Group 28
-3 5 
Group 29
-3 6 
Group 30
-3 7 
Group 31
-3 -2 
Group 32
-3 -3 
Group 33
-3 -4 
Group 34
-3 -6 
Group 35
-4 5 
Group 36
-4 6 
Group 37
-4 7 
Group 38
-4 -1 
Group 39
-4 -3 
Group 40
-4 -6 
Group 41
-4 -7 
Group 42
-5 6 
Group 43
-5 7 
Group 44
-5 -3 
Group 45
-5 -4 
Group 46
-5 -5 
Group 47
-5 -7 
Group 48
-6 7 
Group 49
-6 -1 
Group 50
-6 -2 
Group 51
-6 -4 
Group 52
-6 -7 
Group 53
-7 -1 
Group 54
-7 -4 
Group 55
-7 -5 
Group 56
-7 -6 
Group 57
1 -2 
Group 58
1 -3 
Group 59
1 -4 
Group 60
1 -5 
Group 61
1 -6 
Group 62
1 -7 
Group 63
2 -3 
Group 64
2 -4 
Group 65
2 -5 
Group 66
2 -6 
Group 67
2 -7 
Group 68
3 -4 
Group 69
3 -5 
Group 70
3 -6 
Group 71
3 -7 
Group 72
4 -5 
Group 73
4 -6 
Group 74
4 -7 
Group 75
5 -6 
Group 76
5 -7 
Group 77
6 -7 


==> anc/CMSZ/A2/confirm.sage <==
from sage.all import *

# CMSZ A2
# s : number of generators
s = 7
relations = [[4,4,2],[7,7,3],[6,6,5],[2,5,3],[1,2,7],[1,3,6],[1,5,4]]

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/A2/optimal_value.txt <==
1.514719


==> anc/CMSZ/A2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1514719/1000000 1.51471900000000
sqrt(2 epsilon/|S|) (numerical):  0.465175696453962
d=1, D=1
Error: 33644667317/1250000000000000 0.0000269157338536000

Certified
epsilon: 946665730332683/625000000000000 1.51466516853229
sqrt(2 epsilon/|S|):  1/25000000*sqrt(946665730332683/7) 0.465167430461072



==> anc/CMSZ/A2/root_as_integral.txt <==
100000000
0 86101534 -91763590 -93967527 -93655623 292144740 -25115590 -73743944 -75245794 -88208158 134790904 70228204 150429006 -249701101 57706939 
0 18357916 175546285 -232037485 169348275 1201418 -31490968 -100925440 39095780 -49231781 -30497428 -256858290 66595443 8436940 222459335 
0 -236014834 -98649193 19526277 140407500 85286547 163146349 -73702645 -4358345 -107474151 6509263 137360108 -228452148 -8780895 205196167 
1 -15232182 130685960 -64978012 -207132542 -33487965 238628956 -48484211 -22782966 204427910 -226861566 64826678 23675067 -134285804 91000676 
0 -86162451 -37580724 -177578391 -21183430 23454084 10299212 288751700 135555927 -205783880 -184887343 102478585 133263189 37058869 -17685347 
0 189492006 -198889035 -90597482 80620029 -112789059 147402984 -15239443 284451788 33522853 47182049 -50362267 -97174525 -158466823 -59153075 
0 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 166841590 166841590 166841590 166841590 166841590 166841590 166841590 


==> anc/CMSZ/A3/Identification.txt <==
Group 0
empty
Group 1
1 
-4 -2 
-6 -5 
-7 -3 
Group 2
2 
-1 -4 
-3 -7 
-4 -5 
Group 3
3 
-1 -7 
-5 -6 
-7 -2 
Group 4
4 
-2 -1 
-4 -4 
-5 -2 
Group 5
5 
-1 -6 
-2 -4 
-6 -3 
Group 6
6 
-3 -5 
-5 -1 
-6 -6 
Group 7
7 
-2 -3 
-3 -1 
-7 -7 
Group 8
-1 2 
Group 9
-1 3 
Group 10
-1 4 
Group 11
-1 5 
Group 12
-1 6 
Group 13
-1 7 
Group 14
-1 -1 
Group 15
-1 -2 
Group 16
-1 -3 
Group 17
-1 -5 
Group 18
-2 3 
Group 19
-2 4 
Group 20
-2 5 
Group 21
-2 6 
Group 22
-2 7 
Group 23
-2 -2 
Group 24
-2 -5 
Group 25
-2 -6 
Group 26
-2 -7 
Group 27
-3 4 
Group 28
-3 5 
Group 29
-3 6 
Group 30
-3 7 
Group 31
-3 -2 
Group 32
-3 -3 
Group 33
-3 -4 
Group 34
-3 -6 
Group 35
-4 5 
Group 36
-4 6 
Group 37
-4 7 
Group 38
-4 -1 
Group 39
-4 -3 
Group 40
-4 -6 
Group 41
-4 -7 
Group 42
-5 6 
Group 43
-5 7 
Group 44
-5 -3 
Group 45
-5 -4 
Group 46
-5 -5 
Group 47
-5 -7 
Group 48
-6 7 
Group 49
-6 -1 
Group 50
-6 -2 
Group 51
-6 -4 
Group 52
-6 -7 
Group 53
-7 -1 
Group 54
-7 -4 
Group 55
-7 -5 
Group 56
-7 -6 
Group 57
1 -2 
Group 58
1 -3 
Group 59
1 -4 
Group 60
1 -5 
Group 61
1 -6 
Group 62
1 -7 
Group 63
2 -3 
Group 64
2 -4 
Group 65
2 -5 
Group 66
2 -6 
Group 67
2 -7 
Group 68
3 -4 
Group 69
3 -5 
Group 70
3 -6 
Group 71
3 -7 
Group 72
4 -5 
Group 73
4 -6 
Group 74
4 -7 
Group 75
5 -6 
Group 76
5 -7 
Group 77
6 -7 


==> anc/CMSZ/A3/confirm.sage <==
from sage.all import *

# CMSZ A3
# s : number of generators
s = 7
relations = [[4,4,4],[7,7,7],[6,6,6],[1,2,4],[1,3,7],[1,5,6],[2,5,4],[3,2,7],[5,3,6]]

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/A3/optimal_value.txt <==
1.514719


==> anc/CMSZ/A3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1514719/1000000 1.51471900000000
sqrt(2 epsilon/|S|) (numerical):  0.465175696453962
d=1, D=1
Error: 16231744669/625000000000000 0.0000259707914704000

Certified
epsilon: 473333455755331/312500000000000 1.51466705841706
sqrt(2 epsilon/|S|):  1/12500000*sqrt(473333455755331/14) 0.465167720661370



==> anc/CMSZ/A3/root_as_integral.txt <==
100000000
0 148616134 26487281 -29287118 42072517 -264858487 -76241940 153211613 189263016 49196500 -73155113 -153566574 44870550 136106949 -192715328 
1 -59414447 -43010151 -156934983 181914190 -89411018 224560486 -57704070 204605700 -24606677 -87572531 -56207627 -176451207 -53552744 193785078 
0 71372964 211347125 -84167996 112624196 15512398 -134024881 -192663806 -100898146 45627629 81558801 -279550624 74648330 33332673 145281337 
0 248581392 -81657064 21654570 -124451061 -18529188 116936663 -162535313 55530285 216032126 89983378 -30033135 -9998612 -245358181 -76155860 
0 -83964723 230482431 -15202652 -194706647 -86151648 137760079 11783160 -91307377 190264853 -268718728 34074725 51017203 22879354 61789970 
0 86388553 2759296 -271562295 -77915812 144451641 -12718530 128597147 87929688 -137979850 -83889673 -7942249 256111698 -154235308 40005694 
0 166841590 166841590 166841590 166841590 166841590 166841590 166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 


==> anc/CMSZ/A4/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -1 
-2 -5 
-7 -6 
Group 2
2 
-2 -2 
-3 -4 
-5 -1 
Group 3
3 
-4 -2 
-5 -6 
-7 -7 
Group 4
4 
-2 -3 
-4 -6 
-6 -4 
Group 5
5 
-1 -2 
-5 -5 
-6 -3 
Group 6
6 
-1 -7 
-3 -5 
-4 -4 
Group 7
7 
-3 -7 
-6 -1 
-7 -3 
Group 8
-1 2 
Group 9
-1 3 
Group 10
-1 4 
Group 11
-1 5 
Group 12
-1 6 
Group 13
-1 7 
Group 14
-1 -3 
Group 15
-1 -4 
Group 16
-1 -5 
Group 17
-1 -6 
Group 18
-2 3 
Group 19
-2 4 
Group 20
-2 5 
Group 21
-2 6 
Group 22
-2 7 
Group 23
-2 -1 
Group 24
-2 -4 
Group 25
-2 -6 
Group 26
-2 -7 
Group 27
-3 4 
Group 28
-3 5 
Group 29
-3 6 
Group 30
-3 7 
Group 31
-3 -1 
Group 32
-3 -2 
Group 33
-3 -3 
Group 34
-3 -6 
Group 35
-4 5 
Group 36
-4 6 
Group 37
-4 7 
Group 38
-4 -1 
Group 39
-4 -3 
Group 40
-4 -5 
Group 41
-4 -7 
Group 42
-5 6 
Group 43
-5 7 
Group 44
-5 -2 
Group 45
-5 -3 
Group 46
-5 -4 
Group 47
-5 -7 
Group 48
-6 7 
Group 49
-6 -2 
Group 50
-6 -5 
Group 51
-6 -6 
Group 52
-6 -7 
Group 53
-7 -1 
Group 54
-7 -2 
Group 55
-7 -4 
Group 56
-7 -5 
Group 57
1 -2 
Group 58
1 -3 
Group 59
1 -4 
Group 60
1 -5 
Group 61
1 -6 
Group 62
1 -7 
Group 63
2 -3 
Group 64
2 -4 
Group 65
2 -5 
Group 66
2 -6 
Group 67
2 -7 
Group 68
3 -4 
Group 69
3 -5 
Group 70
3 -6 
Group 71
3 -7 
Group 72
4 -5 
Group 73
4 -6 
Group 74
4 -7 
Group 75
5 -6 
Group 76
5 -7 
Group 77
6 -7 


==> anc/CMSZ/A4/confirm.sage <==
from sage.all import *

# CMSZ A4
# s : number of generators
s = 7
relations = [[1,1,1],[2,2,2],[5,5,5],[4,4,6],[7,7,3],[1,5,2],[1,6,7],[2,4,3],[3,6,5]]

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/A4/optimal_value.txt <==
1.514719


==> anc/CMSZ/A4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1514719/1000000 1.51471900000000
sqrt(2 epsilon/|S|) (numerical):  0.465175696453962
d=1, D=1
Error: 5347096781/156250000000000 0.0000342214193984000

Certified
epsilon: 118332074778219/78125000000000 1.51465055716120
sqrt(2 epsilon/|S|):  3/6250000*sqrt(13148008308691/14) 0.465165186813275



==> anc/CMSZ/A4/root_as_integral.txt <==
100000000
0 41583029 -126537050 50061279 14853690 196718693 69899216 -246578856 -217930973 49568420 214406578 -95328024 -85024585 24753315 109555268 
0 -196163465 222195642 143338304 -36710638 1595143 -11930032 -122324954 146016387 7550812 -62183434 -66961339 -259599469 111327209 123849834 
1 -113616068 -153768451 170121690 187036951 -5853028 -143989028 60067941 186293029 56814313 168071887 -150733676 -7424768 -170590826 -82429967 
0 107178135 -80169485 232541064 -175377502 -138585331 53848748 564370 -15868574 104912621 18212501 -78497557 -9748350 221606178 -240616818 
1 -167561532 -89349496 -26611773 51631250 -79127442 279588266 31430734 -23263309 145154725 -156744006 -215390198 137948554 -2782139 115076365 
0 119728078 59824353 -15484646 192464333 -206916903 13650838 -163266053 51999209 -263055576 63491727 -134796137 114959437 125666044 41735296 
0 166841590 166841590 166841590 166841590 166841590 166841590 166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 


==> anc/CMSZ/B1/Identification.txt <==
Group 0
empty
Group 1
1 
-2 -5 
-3 -2 
-5 -3 
Group 2
2 
-1 -3 
-4 -7 
-5 -1 
Group 3
3 
-1 -5 
-2 -1 
-7 -6 
Group 4
4 
-5 -6 
-6 -7 
-7 -2 
Group 5
5 
-1 -2 
-3 -1 
-6 -4 
Group 6
6 
-3 -7 
-4 -5 
-7 -4 
Group 7
7 
-2 -4 
-4 -6 
-6 -3 
Group 8
-1 2 
Group 9
-1 3 
Group 10
-1 4 
Group 11
-1 5 
Group 12
-1 6 
Group 13
-1 7 
Group 14
-1 -1 
Group 15
-1 -4 
Group 16
-1 -6 
Group 17
-1 -7 
Group 18
-2 3 
Group 19
-2 4 
Group 20
-2 5 
Group 21
-2 6 
Group 22
-2 7 
Group 23
-2 -2 
Group 24
-2 -3 
Group 25
-2 -6 
Group 26
-2 -7 
Group 27
-3 4 
Group 28
-3 5 
Group 29
-3 6 
Group 30
-3 7 
Group 31
-3 -3 
Group 32
-3 -4 
Group 33
-3 -5 
Group 34
-3 -6 
Group 35
-4 5 
Group 36
-4 6 
Group 37
-4 7 
Group 38
-4 -1 
Group 39
-4 -2 
Group 40
-4 -3 
Group 41
-4 -4 
Group 42
-5 6 
Group 43
-5 7 
Group 44
-5 -2 
Group 45
-5 -4 
Group 46
-5 -5 
Group 47
-5 -7 
Group 48
-6 7 
Group 49
-6 -1 
Group 50
-6 -2 
Group 51
-6 -5 
Group 52
-6 -6 
Group 53
-7 -1 
Group 54
-7 -3 
Group 55
-7 -5 
Group 56
-7 -7 
Group 57
1 -2 
Group 58
1 -3 
Group 59
1 -4 
Group 60
1 -5 
Group 61
1 -6 
Group 62
1 -7 
Group 63
2 -3 
Group 64
2 -4 
Group 65
2 -5 
Group 66
2 -6 
Group 67
2 -7 
Group 68
3 -4 
Group 69
3 -5 
Group 70
3 -6 
Group 71
3 -7 
Group 72
4 -5 
Group 73
4 -6 
Group 74
4 -7 
Group 75
5 -6 
Group 76
5 -7 
Group 77
6 -7 


==> anc/CMSZ/B1/confirm.sage <==
from sage.all import *

# CMSZ B1
# s : number of generators
s = 7
relations = [[4,7,6],[1,2,3],[1,3,5],[1,5,2],[2,7,4],[3,6,7],[5,4,6]]

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/B1/optimal_value.txt <==
1.514719


==> anc/CMSZ/B1/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1514719/1000000 1.51471900000000
sqrt(2 epsilon/|S|) (numerical):  0.465175696453962
d=1, D=1
Error: 4468084849/125000000000000 0.0000357446787920000

Certified
epsilon: 94665469415151/62500000000000 1.51464751064242
sqrt(2 epsilon/|S|):  1/2500000*sqrt(94665469415151/70) 0.465164719003988



==> anc/CMSZ/B1/root_as_integral.txt <==
100000000
1 -109743378 -158196119 -83671348 153109616 -103047927 175823725 125725438 243892017 47863558 26140029 -101365907 81196990 -124300267 -173426428 
1 -227190286 38308200 58744417 -182394598 124582110 63414986 124535176 -156719416 31049551 27713772 -159988820 262532264 -47180064 42592707 
1 -163697037 130456826 89224256 112934707 -40812087 94771433 -222878091 -126479476 210258821 77596269 -1661817 -56352515 106600218 -209961508 
0 120321545 49413876 -40305160 -189175763 -120299748 231163791 -51118540 78623933 -20433862 -163472897 -162252104 13746398 254978499 -1189968 
0 -36510751 221732193 -261181557 40846618 501204 -26688766 61301058 27540508 167153856 44334402 -181262924 -159854259 -72583719 174672137 
0 -27397662 109074686 136980352 -9807649 -254439015 -94607833 140197122 5928367 -176620999 266186467 -109363945 -50819322 87716272 -23026841 
0 166841590 166841590 166841590 166841590 166841590 166841590 166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 


==> anc/CMSZ/B2/Identification.txt <==
Group 0
empty
Group 1
1 
-2 -3 
-3 -5 
-5 -2 
Group 2
2 
-1 -5 
-3 -1 
-6 -6 
Group 3
3 
-1 -2 
-4 -4 
-5 -1 
Group 4
4 
-3 -4 
-4 -3 
-7 -6 
Group 5
5 
-1 -3 
-2 -1 
-7 -7 
Group 6
6 
-2 -6 
-4 -7 
-6 -2 
Group 7
7 
-5 -7 
-6 -4 
-7 -5 
Group 8
-1 2 
Group 9
-1 3 
Group 10
-1 4 
Group 11
-1 5 
Group 12
-1 6 
Group 13
-1 7 
Group 14
-1 -1 
Group 15
-1 -4 
Group 16
-1 -6 
Group 17
-1 -7 
Group 18
-2 3 
Group 19
-2 4 
Group 20
-2 5 
Group 21
-2 6 
Group 22
-2 7 
Group 23
-2 -2 
Group 24
-2 -4 
Group 25
-2 -5 
Group 26
-2 -7 
Group 27
-3 4 
Group 28
-3 5 
Group 29
-3 6 
Group 30
-3 7 
Group 31
-3 -2 
Group 32
-3 -3 
Group 33
-3 -6 
Group 34
-3 -7 
Group 35
-4 5 
Group 36
-4 6 
Group 37
-4 7 
Group 38
-4 -1 
Group 39
-4 -2 
Group 40
-4 -5 
Group 41
-4 -6 
Group 42
-5 6 
Group 43
-5 7 
Group 44
-5 -3 
Group 45
-5 -4 
Group 46
-5 -5 
Group 47
-5 -6 
Group 48
-6 7 
Group 49
-6 -1 
Group 50
-6 -3 
Group 51
-6 -5 
Group 52
-6 -7 
Group 53
-7 -1 
Group 54
-7 -2 
Group 55
-7 -3 
Group 56
-7 -4 
Group 57
1 -2 
Group 58
1 -3 
Group 59
1 -4 
Group 60
1 -5 
Group 61
1 -6 
Group 62
1 -7 
Group 63
2 -3 
Group 64
2 -4 
Group 65
2 -5 
Group 66
2 -6 
Group 67
2 -7 
Group 68
3 -4 
Group 69
3 -5 
Group 70
3 -6 
Group 71
3 -7 
Group 72
4 -5 
Group 73
4 -6 
Group 74
4 -7 
Group 75
5 -6 
Group 76
5 -7 
Group 77
6 -7 


==> anc/CMSZ/B2/confirm.sage <==
from sage.all import *

# CMSZ B2
# s : number of generators
s = 7
relations = [[4,4,3],[7,7,5],[6,6,2],[4,6,7],[1,2,5],[1,3,2],[1,5,3]]

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/B2/optimal_value.txt <==
1.514719


==> anc/CMSZ/B2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1514719/1000000 1.51471900000000
sqrt(2 epsilon/|S|) (numerical):  0.465175696453962
d=1, D=1
Error: 16869551283/625000000000000 0.0000269912820528000

Certified
epsilon: 473332817948717/312500000000000 1.51466501743589
sqrt(2 epsilon/|S|):  1/12500000*sqrt(473332817948717/14) 0.465167407259533



==> anc/CMSZ/B2/root_as_integral.txt <==
100000000
0 -95544878 -27053403 284392855 -62476603 -164090557 56738158 8034429 -65936925 143470040 130867706 -197038423 -139216884 -26671489 154525974 
1 -144038291 248281688 -120134230 -16388645 -121729831 100281045 53728271 -4537944 117017037 -62122687 25626845 148806559 -284462694 59672876 
0 -180882960 -134956039 -31282296 253272684 8708605 93043516 -7903510 111390340 55953953 44241066 -222762610 155612117 35225254 -179660120 
0 -176330024 68945028 72054785 419109 144324547 -223525894 114112449 -201754789 180687965 75636304 106809894 -6955958 28615491 -183038907 
0 34864307 -129941742 -72922088 -41448622 -94022049 2019377 301450816 209930018 40402925 96538500 79444389 -186247001 -122703144 -117365686 
0 110065441 69207002 14733060 192300721 -188486800 -187393147 -10426276 73925708 187959240 -262741904 -13888025 -80873376 90942716 4675640 
0 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 166841590 166841590 166841590 166841590 166841590 166841590 166841590 


==> anc/CMSZ/B3/Identification.txt <==
Group 0
empty
Group 1
1 
-2 -2 
-3 -3 
-5 -5 
Group 2
2 
-1 -2 
-2 -1 
-7 -4 
Group 3
3 
-1 -3 
-3 -1 
-6 -7 
Group 4
4 
-2 -7 
-4 -4 
-6 -5 
Group 5
5 
-1 -5 
-4 -6 
-5 -1 
Group 6
6 
-5 -4 
-6 -6 
-7 -3 
Group 7
7 
-3 -6 
-4 -2 
-7 -7 
Group 8
-1 2 
Group 9
-1 3 
Group 10
-1 4 
Group 11
-1 5 
Group 12
-1 6 
Group 13
-1 7 
Group 14
-1 -1 
Group 15
-1 -4 
Group 16
-1 -6 
Group 17
-1 -7 
Group 18
-2 3 
Group 19
-2 4 
Group 20
-2 5 
Group 21
-2 6 
Group 22
-2 7 
Group 23
-2 -3 
Group 24
-2 -4 
Group 25
-2 -5 
Group 26
-2 -6 
Group 27
-3 4 
Group 28
-3 5 
Group 29
-3 6 
Group 30
-3 7 
Group 31
-3 -2 
Group 32
-3 -4 
Group 33
-3 -5 
Group 34
-3 -7 
Group 35
-4 5 
Group 36
-4 6 
Group 37
-4 7 
Group 38
-4 -1 
Group 39
-4 -3 
Group 40
-4 -5 
Group 41
-4 -7 
Group 42
-5 6 
Group 43
-5 7 
Group 44
-5 -2 
Group 45
-5 -3 
Group 46
-5 -6 
Group 47
-5 -7 
Group 48
-6 7 
Group 49
-6 -1 
Group 50
-6 -2 
Group 51
-6 -3 
Group 52
-6 -4 
Group 53
-7 -1 
Group 54
-7 -2 
Group 55
-7 -5 
Group 56
-7 -6 
Group 57
1 -2 
Group 58
1 -3 
Group 59
1 -4 
Group 60
1 -5 
Group 61
1 -6 
Group 62
1 -7 
Group 63
2 -3 
Group 64
2 -4 
Group 65
2 -5 
Group 66
2 -6 
Group 67
2 -7 
Group 68
3 -4 
Group 69
3 -5 
Group 70
3 -6 
Group 71
3 -7 
Group 72
4 -5 
Group 73
4 -6 
Group 74
4 -7 
Group 75
5 -6 
Group 76
5 -7 
Group 77
6 -7 


==> anc/CMSZ/B3/confirm.sage <==
from sage.all import *

# CMSZ B3
# s : number of generators
s = 7
relations = [[4,4,4],[7,7,7],[6,6,6],[2,2,1],[3,3,1],[5,5,1],[2,4,7],[3,7,6],[5,6,4]]

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/B3/optimal_value.txt <==
1.514719


==> anc/CMSZ/B3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1514719/1000000 1.51471900000000
sqrt(2 epsilon/|S|) (numerical):  0.465175696453962
d=1, D=1
Error: 4050116279/156250000000000 0.0000259207441856000

Certified
epsilon: 118333371758721/78125000000000 1.51466715851163
sqrt(2 epsilon/|S|):  1/6250000*sqrt(16904767394103/2) 0.465167736031336



==> anc/CMSZ/B3/root_as_integral.txt <==
100000000
0 -26034394 10307525 -96503386 296113345 -111221414 -113992604 41330929 139595094 -198263178 57421915 -159963717 177659456 -60540612 44091041 
0 175779148 -195666139 58032832 86350241 -52461804 104514678 -176548957 134417541 -46996615 -40491073 100876222 -161101567 -175997288 189292781 
1 29852976 84621303 227133262 3974025 120540 -225007313 -120694787 -220528999 -83755596 -96372606 82448810 137909723 -4313330 184611991 
0 -174621720 138458200 -4495583 77847538 37943623 142498979 -217631037 -121556068 -29475052 280543442 72011666 -4115985 -152629659 -44778344 
0 187401893 205653462 -117652399 -73395640 -155844061 14721122 -60884375 47972244 -226033552 -6268584 205148703 -32724162 124681960 -112776611 
0 94536680 -655572 -169953430 20353582 257229758 -109307384 -92203634 -61250123 -80776123 118525511 -131083248 -171444442 183075060 142953365 
0 166841590 166841590 166841590 166841590 166841590 166841590 166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 


==> anc/CMSZ/C1/Identification.txt <==
Group 0
empty
Group 1
1 
-1 -7 
-4 -3 
-7 -1 
Group 2
2 
-5 -6 
-6 -4 
-7 -3 
Group 3
3 
-1 -4 
-2 -7 
-6 -5 
Group 4
4 
-2 -6 
-3 -1 
-7 -5 
Group 5
5 
-3 -6 
-4 -7 
-6 -2 
Group 6
6 
-2 -5 
-4 -2 
-5 -3 
Group 7
7 
-1 -1 
-3 -2 
-5 -4 
Group 8
-1 2 
Group 9
-1 3 
Group 10
-1 4 
Group 11
-1 5 
Group 12
-1 6 
Group 13
-1 7 
Group 14
-1 -2 
Group 15
-1 -3 
Group 16
-1 -5 
Group 17
-1 -6 
Group 18
-2 3 
Group 19
-2 4 
Group 20
-2 5 
Group 21
-2 6 
Group 22
-2 7 
Group 23
-2 -1 
Group 24
-2 -2 
Group 25
-2 -3 
Group 26
-2 -4 
Group 27
-3 4 
Group 28
-3 5 
Group 29
-3 6 
Group 30
-3 7 
Group 31
-3 -3 
Group 32
-3 -4 
Group 33
-3 -5 
Group 34
-3 -7 
Group 35
-4 5 
Group 36
-4 6 
Group 37
-4 7 
Group 38
-4 -1 
Group 39
-4 -4 
Group 40
-4 -5 
Group 41
-4 -6 
Group 42
-5 6 
Group 43
-5 7 
Group 44
-5 -1 
Group 45
-5 -2 
Group 46
-5 -5 
Group 47
-5 -7 
Group 48
-6 7 
Group 49
-6 -1 
Group 50
-6 -3 
Group 51
-6 -6 
Group 52
-6 -7 
Group 53
-7 -2 
Group 54
-7 -4 
Group 55
-7 -6 
Group 56
-7 -7 
Group 57
1 -2 
Group 58
1 -3 
Group 59
1 -4 
Group 60
1 -5 
Group 61
1 -6 
Group 62
1 -7 
Group 63
2 -3 
Group 64
2 -4 
Group 65
2 -5 
Group 66
2 -6 
Group 67
2 -7 
Group 68
3 -4 
Group 69
3 -5 
Group 70
3 -6 
Group 71
3 -7 
Group 72
4 -5 
Group 73
4 -6 
Group 74
4 -7 
Group 75
5 -6 
Group 76
5 -7 
Group 77
6 -7 


==> anc/CMSZ/C1/confirm.sage <==
from sage.all import *

# CMSZ C1
# s : number of generators
s = 7
relations = [[1,1,7],[1,3,4],[2,3,7],[2,4,6],[2,6,5],[3,5,6],[4,5,7]]

d = 1

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/CMSZ/C1/optimal_value.txt <==
1.514719


==> anc/CMSZ/C1/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1514719/1000000 1.51471900000000
sqrt(2 epsilon/|S|) (numerical):  0.465175696453962
d=1, D=1
Error: 31374730137/1250000000000000 0.0000250997841096000

Certified
epsilon: 946668000269863/625000000000000 1.51466880043178
sqrt(2 epsilon/|S|):  1/25000000*sqrt(946668000269863/7) 0.465167988155398



==> anc/CMSZ/C1/root_as_integral.txt <==
100000000
0 -15394385 172453532 -118550788 -146918716 -155897067 130907913 133399512 385842 95149413 119795394 28555475 -308836635 72120878 -7170368 
0 -246537100 87521005 -113529756 185983317 56708201 66269572 -36415238 280355178 -98092068 -145859356 87369638 -82996898 -21707789 -19068706 
0 -20956203 -177439224 -92077867 74381670 -4585217 -54809768 275486609 -114871291 51269460 -244151994 56816869 -30573612 193819601 87690967 
0 91694197 172084296 -142054288 18292202 84151330 -242680431 18512695 22519510 259113989 -85528968 47259414 36828553 -80738398 -199454101 
0 -110366576 90110261 210493089 59270546 -170527495 -150244827 71265001 -121192101 -84512560 28278577 304861238 -7870406 -91977520 -27587227 
1 -158023412 19975192 84310777 -203621115 208122284 -31886504 81122785 -5239764 106912315 -60545276 -12878086 -48939898 -220905991 241596692 
0 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 -166841590 166841590 166841590 166841590 166841590 166841590 166841590 166841590 


==> anc/README.txt <==
Here are SageMath (http://www.sagemath.org) programs and data files to compute (certified) lower bounds of the spectral gaps and the Kazhdan constants. Just type
     sage confirm.sage
in the corresponding directory. It may take too much time to compute, so we also included the result as output.txt. In each directory, there are two data files:

optimal_value.txt:
The numerical lower bound of the spectral gap obtained by SDP solvers. In our paper, this corresponds to epsilon.

root_as_integral.txt:
The first line represents the common denominator of a rational matrix. The following integers represent the numerators of the matrix entries

For SL(3,Z) and SL(4,Z), we made data files available for the Mathematica program provided by Netzer and Thom, with a slight modification.


==> anc/complex_reflection/G3_1_2/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 3
p = 1
n = 2

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G3_1_2/optimal_value.txt <==
0.697224


==> anc/complex_reflection/G3_1_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 87153/125000 0.697224000000000
sqrt(2 epsilon/|S|) (numerical):  0.681774156154368
d=3, D=3
Error: 108974520049/1250000000000000 0.0000871796160392000

Certified
epsilon: 27126337979951/39062500000000 0.694434252286746
sqrt(2 epsilon/|S|):  1/3125000*sqrt(27126337979951/6) 0.680408824304303

Certified (no self-inverse)
epsilon: 54361650479951/78125000000000 0.695829126143373
sqrt(2 epsilon/|S|):  1/6250000*sqrt(54361650479951/3) 0.681091832351249



==> anc/complex_reflection/G3_1_2/root_as_integral.txt <==
100000000
-1836628 -12588234 -12588234 20078987 5956887 5956888 6098173 6098173 7590614 7590614 7590614 7590614 -23769233 -23769235 
9 -4 -1 5 -7 -4 -19744718 19744707 29585336 -29585329 29585333 -29585330 -11935590 11935593 
-36241515 10970822 10970818 -22193183 22850963 22850961 22687230 22687239 -9495301 -9495315 -9495299 -9495314 -8301052 -8301054 
-2 -32793141 32793144 -1 -25765882 25765884 2 0 17847258 17847262 -17847263 -17847259 0 -2 
1 -1 0 0 1 1 0 0 -49322978 49322978 49322978 -49322979 0 -1 
4293318 -23587423 -23587423 39969151 50592148 50592148 -26964681 -26964681 -21654792 -21654795 -21654795 -21654793 21138312 21138306 
27 -11 -11 -22 5 5 80618223 -80618207 19585889 -19585891 19585889 -19585891 -36267438 36267433 
-85980357 37990501 37990500 73573354 -19982104 -19982103 -25489275 -25489327 4151404 4151393 4151405 4151391 5381604 5381614 
1 82098439 -82098440 -1 -71902544 71902544 1 0 23522750 23522751 -23522750 -23522751 0 0 


==> anc/complex_reflection/G3_1_3/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 3
p = 1
n = 3

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G3_1_3/optimal_value.txt <==
0.300372


==> anc/complex_reflection/G3_1_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 3003719999999999/10000000000000000 0.300372000000000
sqrt(2 epsilon/|S|) (numerical):  0.387538385195583
d=3, D=3
Error: 66006464027/1250000000000000 0.0000528051712216000

Certified
epsilon: 2986822345209087/10000000000000000 0.298682234520909
sqrt(2 epsilon/|S|):  1/100000000*sqrt(2986822345209087/2) 0.386446784513022

Certified (no self-inverse)
epsilon: 2995271172604543/10000000000000000 0.299527117260454
sqrt(2 epsilon/|S|):  1/100000000*sqrt(2995271172604543/2) 0.386992969742639



==> anc/complex_reflection/G3_1_3/root_as_integral.txt <==
100000000
-402744 -165621 -165621 1911680 -1839399 -879394 482031 -879394 482031 2026509 2026509 1614873 -3453786 -1614573 -1614573 627799 5082896 -1614573 -1614573 627799 5082896 -1588167 2446684 -1588167 2446684 -2220402 -2608702 -2608702 
0 -86323 86323 0 0 2918862 -2757040 -2918862 2757040 0 0 0 0 4402532 4402532 150551 -11170547 -4402532 -4402532 -150551 11170547 0 0 0 0 0 0 0 
-2091840 -1963418 -1963418 -4291916 4990822 -5003055 5651786 -5003055 5651786 1988795 1988795 -7642760 186629 -1477170 -1477170 -6242922 3230770 -1477170 -1477170 -6242922 3230770 12665033 -11941 12665033 -11941 -7744077 935870 935856 
3404996 -1925082 -1925082 14894710 -4360515 -2402690 -6560946 -2402690 -6560946 11157485 11157485 -2003565 3871795 -1163046 -1163046 1728786 3188728 -1163046 -1163046 1728786 3188728 2689219 -16442566 2689219 -16442566 580550 2699183 2699162 
-6816678 -15979764 -15979764 2811356 17741389 -4530800 7622444 -4530800 7622445 -2382405 -2382405 13750340 11847873 2208936 2208936 3855024 1452709 2208936 2208936 3855024 1452709 835643 -5341614 835643 -5341614 14300229 -16766361 -16766367 
8812470 -5991601 -5991601 2987663 16195140 -4794107 -112684 -4794107 -112686 1853036 1853036 -7546594 1269811 -7693342 -7693340 23392935 -9709510 -7693340 -7693340 23392936 -9709510 -835140 5346217 -835140 5346217 -17766799 4261693 4261687 
1 -13157808 13157810 1 1 -13590909 -11261448 13590911 11261450 1 1 1 1 -7482447 -7482447 28918937 -6178352 7482449 7482449 -28918935 6178353 1 1 1 1 1 1 -26 
1 1 0 1 1 2 1 1 1 13989906 -13989902 0 1 -11999159 11999162 0 1 -11999158 11999162 0 1 -6757124 35008600 6757124 -35008598 0 1 -26 
2764777 15306990 15306990 -7982134 -11161116 488190 -3362946 488191 -3362946 -9574352 -9574353 6516130 -5150239 -14573171 -14573172 13267696 89594 -14573172 -14573172 13267697 89594 20278096 -4049030 20278097 -4049033 25756894 -8670046 -8670054 
0 -26242831 26242833 1 1 -20599291 -14549295 20599292 14549298 2 2 1 1 19358551 19358550 -14390114 13476396 -19358549 -19358548 14390116 -13476394 0 2 0 0 0 1 -25 
43121557 -4222874 -4222873 13525690 11471458 -11188238 -21129806 -11188236 -21129805 -24078030 -24078029 10107764 -3452784 5981034 5981031 -7303412 11318669 5981031 5981031 -7303412 11318669 7629279 3854967 7629280 3854965 -6999203 -729850 -729873 
2 0 0 -1 1 0 -1 2 -2 8157822 -8157823 -1 0 -36105565 36105565 0 1 -36105600 36105598 0 1 23651156 -23445288 -23651153 23445288 1 -1 -2 
2 -1 0 0 1 0 -2 1 0 4 -5 0 0 -44180389 44180389 0 1 44180360 -44180361 -1 0 10 -9 -9 10 0 0 -1 
-5131089 -4630694 -4630697 25809029 -17469440 -21376574 30029692 -21376572 30029690 -13159417 -13159415 29441731 -52501296 6585065 6585070 5963750 -12350715 6585065 6585067 5963750 -12350715 2813353 -10764286 2813351 -10764286 1538199 19461204 19461180 
27147921 3291448 3291450 -23471176 3868846 -34484212 682260 -34484215 682262 19639015 19639012 -47856840 -23483469 12410275 12410275 6170360 -277954 12410276 12410275 6170360 -277954 -11822969 6189028 -11822969 6189029 48837534 -6728925 -6728943 
-4 18183974 -18183965 -2 1 -50346082 54647727 50346071 -54647732 -5 9 1 5 15128452 15128454 10577770 -14716329 -15128449 -15128449 -10577768 14716330 0 2 -2 -2 -2 -1 -4 
-20833229 35018420 35018425 -12737432 -23278068 -48886144 -2967287 -48886157 -2967276 -782840 -782819 28354321 52345506 12693749 12693756 11512872 -2075332 12693755 12693759 11512874 -2075334 -3766472 -313783 -3766479 -313790 -32756128 -8674425 -8674442 
-2 5 4 -2 -2 -11 5 -2 -7 78187706 -78187707 8 5 11231293 -11231286 2 -2 11231288 -11231288 1 1 -19808514 -27369135 19808514 27369133 -5 0 -2 
4060213 -9614073 -9614090 72639679 -58197764 495836 24991037 495843 24991047 -27321507 -27321511 -65377734 45876315 -329179 -329178 2595750 -4390547 -329181 -329181 2595750 -4390548 2386788 20731558 2386789 20731560 10245966 -13839812 -13839826 
66 89866106 -89866157 -62 -51 -40761905 -69527056 40761921 69527097 19 17 35 19 9359112 9359110 2324780 13223214 -9359116 -9359116 -2324777 -13223220 -1 -9 -1 -8 -15 0 -2 
-99904049 40257812 40257679 74918715 86077111 -12542741 -35113504 -12542684 -35113392 -19814315 -19814319 -38878889 -33937828 4056815 4056817 -2142442 6151563 4056804 4056804 -2142446 6151542 -12231 9323670 -12230 9323670 18816315 2232879 2232874 


==> anc/complex_reflection/G3_1_4/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 3
p = 1
n = 4

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G3_1_4/optimal_value.txt <==
0.165757


==> anc/complex_reflection/G3_1_4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 165757/1000000 0.165757000000000
sqrt(2 epsilon/|S|) (numerical):  0.257493300883732
d=3, D=3
Error: 144455694709/2500000000000000 0.0000577822778836000

Certified
epsilon: 12805309930291/78125000000000 0.163907967107725
sqrt(2 epsilon/|S|):  1/6250000*sqrt(12805309930291/5) 0.256053093797146

Certified (no self-inverse)
epsilon: 25755075555291/156250000000000 0.164832483553862
sqrt(2 epsilon/|S|):  3/6250000*sqrt(2861675061699/10) 0.256774207079965



==> anc/complex_reflection/G3_1_4/root_as_integral.txt <==
100000000
954613 1152863 1152863 -510226 31215 1117949 1642994 -1628200 1574226 1642994 -1628200 1574226 -1653337 -1653337 478668 -1034346 2601885 -915082 643264 1343515 1343515 -40708 1592130 -3934240 -2927252 -228677 1343515 1343515 -40708 1592130 -3934240 -2927252 -228677 -1312121 -1378911 -2087768 -1312121 -1378910 -2087768 3139861 452343 -1141166 2143584 2143584 2332414 -462808 1108189 
339700 581368 581368 215482 -898474 499174 115154 -131508 1204973 115154 -131509 1204973 -378738 -378738 3939876 -3010665 -1983334 -1342938 2010217 -378010 -378010 1069268 -843055 614705 -196456 2577953 -378009 -378009 1069267 -843055 614704 -196456 2577953 -1166547 5033023 -4594530 -1166547 5033023 -4594530 1676251 3322094 -3593675 -1987427 -1987427 -4724755 1098923 167799 
1 216106 -216104 1 1 1 2186635 -2046265 834863 -2186634 2046267 -834861 1 1 1 1 1 1 1 2709084 2709084 -1374386 3947832 -8506086 -2247397 -146973 -2709083 -2709082 1374389 -3947830 8506088 2247399 146975 1 1 1 1 1 1 1 1 0 1 1 1 1 -44 
507543 1625683 1625683 -637539 -850940 831608 1324527 1023270 1421623 1324527 1023270 1421623 -3122944 -3122944 1104445 2602080 -1412292 -3423621 -2209428 -1056710 -1056710 869111 3241734 3768836 -1198763 -1000856 -1056711 -1056711 869111 3241734 3768837 -1198763 -1000856 -6984030 -493735 1730209 -6984030 -493735 1730209 348380 4740900 7318111 -193010 -193010 -2643746 -4340270 -1731700 
-3845799 -2748890 -2748890 -2417405 -2689813 -939023 -1554534 -2090148 2642978 -1554534 -2090148 2642979 -136480 -136479 64504 -1868096 481422 -512214 -758692 -723406 -723406 -5127396 6667653 312648 1900993 5615455 -723406 -723407 -5127397 6667655 312649 1900993 5615456 1608181 1054233 1874542 1608181 1054232 1874542 1004775 153207 -2180834 2843039 2843039 180470 -1147758 -8355671 
2230238 229659 229660 3675472 -3340177 6208089 -2240615 -2858960 3520760 -2240615 -2858958 3520763 2804853 2804854 -1589259 4648331 1177486 -8478393 4228926 -3047752 -3047752 4018515 -4727938 4783585 -6705999 4847311 -3047753 -3047753 4018510 -4727931 4783587 -6705996 4847315 1891499 -2856502 1826616 1891499 -2856501 1826617 783609 -6929199 -2944876 5544765 5544765 -4257341 -3140718 -236296 
0 -1465409 1465410 -1 1 -2 738168 -2294679 -5030346 -738165 2294681 5030343 -1 -1 1 -2 -1 2 -1 2739483 2739483 9469340 -11895126 -3833599 -4277747 -7589938 -2739481 -2739480 -9469343 11895127 3833596 4277751 7589934 -1 1 -1 0 0 -1 0 2 1 -2 -2 2 1 2 
2097562 4013851 4013852 -2042008 1175489 -1390514 -329251 4567766 843248 -329251 4567766 843247 -248137 -248137 -1097340 -5321379 -255491 -7034396 -1330558 492917 492917 -11884375 4444736 6873102 -2881251 -5220687 492917 492916 -11884373 4444736 6873101 -2881251 -5220688 6236733 222615 -1559385 6236733 222613 -1559385 2181096 -2326338 -2946428 1148583 1148583 -5719953 -5071280 14654777 
447116 -1698273 -1698273 8695782 -2408961 -1047626 1023179 -3220104 727265 1023179 -3220103 727267 8571973 8571972 1268795 353065 -1812348 2265933 -2222378 -3725857 -3725857 2651835 10667608 1432853 -1713128 -4978081 -3725857 -3725858 2651835 10667607 1432853 -1713128 -4978082 -8992493 6488351 -846402 -8992493 6488349 -846400 -11494420 -9689700 -10015941 850973 850973 9720268 1144457 7768275 
-859750 -3574569 -3574569 4157214 9078887 -8534292 156471 4451083 -7188684 156472 4451084 -7188684 3079029 3079028 1938835 -411788 7814706 -1891568 -1942953 -917618 -917618 4472870 5667885 -8569911 5479920 1783161 -917616 -917617 4472865 5667886 -8569908 5479918 1783158 -5073136 -1424750 2547074 -5073135 -1424751 2547075 8263425 -11458800 1074170 6716035 6716035 -26552096 1157340 4792187 
-1229066 4551680 4551680 -10231969 348577 833525 2653239 2724341 374387 2653236 2724341 374387 -2286592 -2286590 -11360676 -889051 -2342950 -1221739 2680958 4319313 4319312 -4164409 -7092616 -4866527 -1013279 1566085 4319309 4319310 -4164406 -7092614 -4866528 -1013278 1566086 -3674229 14068172 -166805 -3674230 14068172 -166805 -21126219 -6642516 8589019 13312335 13312335 -3612291 -987246 -2057168 
654169 9808197 9808204 -3702990 7687146 -18655317 822508 8824160 -1016878 822522 8824169 -1016883 4665535 4665533 -3466715 -14612005 4556189 -5916426 -8908101 -7865813 -7865807 7727894 922125 -5718070 -6953913 12633566 -7865792 -7865788 7727859 922114 -5718056 -6953910 12633545 4823200 -168006 2308235 4823200 -168015 2308231 -5958959 5751779 3020236 -3932774 -3932774 11210078 -11476609 1789207 
1 -3955629 3955605 -5 1 21 -7640404 -5763095 4531458 7640394 5763086 -4531450 -4 -11 -2 13 -2 7 10 -13038235 -13038230 22207471 6199716 -8924402 -2080990 13018368 13038242 13038248 -22207481 -6199714 8924412 2080991 -13018393 -4 13 1 -1 -1 -2 2 -5 -2 1 1 -5 9 -4 
3 9 11 24 -16 -22 10 -6 -10 15 1 -12 -9929882 9929910 8 -4 -6 -8 -4 7251326 -7251316 -4 -6 3 3 18 7251329 -7251305 -18 -9 6 6 12 8358393 -32547156 -4073702 -8358410 32547135 4073693 -1 3 5 5 5 6 0 -42 
3660153 8090222 8090228 18370706 -18094099 -14745329 8675663 -5949742 -8199678 8675672 -5949738 -8199683 8692365 8692343 6427888 -2659389 -8566759 -6756218 -4964656 5680479 5680499 -9279686 -7288046 2171440 8192166 8825641 5680485 5680513 -9279704 -7288053 2171448 8192167 8825629 -6223001 -9404131 -4489737 -6222984 -9404212 -4489749 -1289492 2506600 2950120 5522584 5522584 2631732 -1174401 309160 
9698379 -11765717 -11765708 10956917 21505247 -2385338 -4231406 2278171 -13035814 -4231400 2278171 -13035809 -1504029 -1504032 5094532 1988297 11715842 -372753 9373337 8578440 8578438 -7846042 2104275 7873666 -15382495 10143736 8578434 8578439 -7846037 2104264 7873660 -15382491 10143750 -5012538 -248728 -3301253 -5012532 -248743 -3301260 -10864480 449374 2578822 -5605236 -5605236 4013393 -230313 -6768194 
-11900038 7108239 7108245 -13391217 -5514874 -9268658 8185717 3288843 -4255351 8185722 3288849 -4255348 -1540087 -1540092 1856034 -40537 858858 -2826823 5664974 3192948 3192951 -4532958 -6514548 4315485 -8353972 2964911 3192943 3192946 -4532956 -6514545 4315485 -8353979 2964905 -11119693 7657451 18807876 -11119689 7657444 18807868 21866972 -19179914 -12248921 -9516735 -9516735 7208928 13273670 -2120594 
-1 -16802770 16802786 -6 -1 -1 -9004986 -11481143 -9438157 9004999 11481137 9438161 2 3 0 -4 -1 3 1 -2706329 -2706326 110514 21975414 11399898 -13092269 -22540427 2706322 2706317 -110508 -21975410 -11399898 13092271 22540415 3 0 2 2 -6 12 -3 12 -6 6 6 -9 19 -44 
-5681606 -6144241 -6144238 2748909 -1447527 5709088 -4178420 2783071 5822722 -4178416 2783070 5822728 -1805814 -1805820 4282234 9057027 5849565 -4143502 -7039127 4642082 4642084 -344420 -4507804 -2696378 11321184 6781775 4642093 4642092 -344423 -4507832 -2696386 11321196 6781816 -1785540 8018152 -9039975 -1785540 8018154 -9039970 11823068 -27009388 12350313 -10052553 -10052553 13319697 -34401997 7671350 
-5 -24043760 24043749 -2 -2 5 -18143001 -12402124 -8403669 18142996 12402130 8403676 7 7 -2 2 5 2 8 15636006 15635992 -3728687 -5827628 2505239 6974476 22769066 -15635995 -15635996 3728690 5827627 -2505243 -6974464 -22769067 -2 2 -15 0 -4 0 1 2 2 -2 -2 2 -21 -1 
-19348203 -8262169 -8262185 -4002737 957490 5349586 -1944433 11459589 4206033 -1944437 11459584 4206026 5993686 5993669 786719 5973634 3518961 -6462411 8715686 6900432 6900427 -139854 -6955458 -5211578 5772544 1173665 6900419 6900450 -139856 -6955461 -5211578 5772551 1173674 -10048260 -7146394 11405152 -10048256 -7146380 11405115 -11587616 27593709 -32753599 2165549 2165549 -1129658 -22866019 12716643 
-17 4 -9 -1 -5 1 7 17 1 -2 5 -1 -13223281 13223285 8 2 5 -4 4 16253625 -16253625 1 -5 -7 2 1 16253629 -16253614 -2 -5 1 -4 4 850451 16365268 -38910161 -850459 -16365279 38910171 -8 11 -14 0 0 1 -5 4 
-36071527 -4778286 -4778295 -611122 -5329169 -4018549 -1996005 18347709 13918404 -1996025 18347720 13918417 25148265 25148258 -6452341 493320 4529638 -2837829 4748275 2737071 2737068 -2550815 -333248 1264942 -11246962 -6028445 2737085 2737075 -2550816 -333251 1264942 -11246968 -6028440 -3858017 -7460252 -18483059 -3858004 -7460260 -18483080 5256588 -366010 22091701 -1619765 -1619765 -1170327 18620793 -10480639 
0 5 -10 11 -13 -15 -21 8 18 -28 33 9 -11 -27 47 7 -9 -15 -23 -41245887 41245917 -2 -14 5 -37 22 41245998 -41245980 7 4 -18 31 -18 -34 -7 40 31 -5 -19 -23 -2 -15 8 8 5 19 0 
5 8 9 -6 -13 34 43 1 -40 23 12 -62 5022088 -5022068 -21 -6 -25 -7 85 32791784 -32791821 -1 12 6 -29 12 32791678 -32791710 6 24 -19 56 -17 -26103318 3070338 26409755 26103339 -3070332 -26409773 19 3 9 3 3 18 -43 -62 
15085816 -306606 -306680 -15574641 2596345 16275052 8220966 -9702124 -16696538 8220837 -9701952 -16696694 22969354 22969378 -42118967 -16682067 -2561949 3330727 34237784 -2888372 -2888205 -659665 5227848 2502198 6184244 -2221034 -2888282 -2888287 -659579 5227951 2502016 6184741 -2221225 -6260728 2664571 -3359941 -6260798 2664571 -3359863 22140320 9563969 6164153 -4784740 -4784740 660667 -22670381 -6449450 
96 -6677122 6677116 -87 15 86 -11115662 17450739 -14087746 11115731 -17450843 14087587 135 118 -237 -90 -19 17 162 -335588 -335575 8088762 10257373 -17502694 47218703 -19729519 335621 335503 -8088765 -10257320 17502723 -47218637 19729499 -59 15 12 -15 17 -39 121 61 27 -21 -21 2 -108 -74 
-13640731 155149 155159 9149282 -15186865 10572234 14585509 24101934 -24269144 14585516 24101917 -24269132 -13677629 -13677626 14384044 21402036 -19479337 -13255119 32585095 -10315126 -10315040 925951 11211006 -9059282 -1026292 -1329703 -10315125 -10315035 925944 11210996 -9059270 -1026319 -1329690 12413045 269901 -7850623 12412979 269914 -7850565 -1887208 -5216607 -2108246 5996067 5996067 13248612 -5110575 -9088068 
28084568 170861 170857 3953131 -12974007 3381012 -39251820 19853271 -3580923 -39251823 19853280 -3580909 757384 757365 -13712565 -8323891 -36310789 -20070479 -7510666 11449844 11449784 7399410 7074232 -8632873 -73528 592443 11449795 11449824 7399420 7074232 -8632889 -73493 592432 -7522705 2070436 4155888 -7522695 2070440 4155892 17869427 276898 -3240933 6029423 6029423 14274346 13431259 -3009589 
663636 1058079 1058081 6295528 -3142562 677591 8029569 1670898 -8902350 8029565 1670941 -8902385 -3580389 -3580396 -52857547 54321679 20596057 -19197828 -39832901 -2304677 -2304674 -3871875 3359299 -110845 1622035 11045211 -2304660 -2304698 -3871870 3359313 -110856 1622031 11045217 2246035 11432236 -13483430 2246050 11432231 -13483441 9635533 18890141 -19139868 -7079735 -7079735 635 20134050 5305081 
-5878112 -10630748 -10630560 5674466 21686794 -5470800 12653749 4342730 4748826 12653008 4343139 4749351 995281 995261 -10417044 14200359 -61408774 55810955 -21621139 -1348219 -1348213 -4091905 -4074263 1478340 -21240448 12250836 -1347992 -1348013 -4091810 -4074245 1478301 -21240682 12250657 -120406 -1472236 -2663837 -120398 -1472238 -2663828 22805625 649067 -6207313 13289575 13289575 -6168212 -18890991 9696531 
-49 14527736 -14527918 61 159 -47 -52146037 26337695 36338867 52146243 -26337613 -36338769 27 -10 -94 88 -454 395 -154 15117284 15117281 6479093 1241505 -2114882 -16327792 -12602128 -15117307 -15117307 -6479153 -1241570 2114901 16327478 12602292 -2 -13 -30 0 -2 -10 174 2 -34 98 98 -43 -119 60 
33 -21 -54 -25 4 15 -2 -34 57 43 71 -40 -77082334 77082349 15 -1 -27 -23 -28 -4135495 4135504 2 -11 -1 34 -20 -4135500 4135481 -2 1 -11 -26 23 8860064 20025155 31356854 -8860069 -20025160 -31356851 8 -5 -2 2 2 11 11 3 
24404789 -44487460 -44487479 -357520 19828608 25329319 39843275 11597606 12308604 39843296 11597015 12309248 2718547 2718441 2226235 -35782247 -17326249 -48592543 -26836655 -6133526 -6133536 -4699464 -12315608 -3837138 8903451 291296 -6133517 -6133524 -4699466 -12315741 -3837074 8903819 291017 -907361 -677954 8175289 -907346 -677926 8175330 2245332 -2679389 6320887 1471573 1471573 15307195 22972013 704965 
139 -3164041 3163575 -84 112 236 5104183 -54793534 55810993 -5103765 54793671 -55810939 124 -24 100 -223 -108 -272 -197 398380 398371 -1252867 -12253073 6302071 33155499 -23258509 -398421 -398452 1252823 12252954 -6302119 -33155401 23258546 -22 -38 15 5 -8 69 -6 -30 46 15 15 92 134 -35 
-1652462 -11191708 -11191691 65066750 9618689 -64459528 3467465 -1906722 32197206 3467414 -1906533 32197072 -25506651 -25506617 -45151357 -5262590 -3589623 -10996244 49425018 -1059535 -1059534 832481 -5308711 -298593 5853440 -15927275 -1059521 -1059530 832491 -5308677 -298615 5853325 -15927211 3167055 11472234 7696433 3167055 11472218 7696424 11141142 4575204 -98471 -1405489 -1405489 2981720 -5788304 -7854155 
5711077 -12329201 -12329363 48654732 -79987278 39931076 6265148 29488600 -6260595 6265206 29488727 -6260506 -15471279 -15471268 -25894191 -51555210 45872350 54771061 -20411876 -434627 -434626 -533281 -2289895 -1195589 -17774256 6528204 -434636 -434632 -533286 -2289919 -1195608 -17774289 6528204 -404823 6429575 14080822 -404823 6429573 14080802 -2099834 2822130 5058456 -6375862 -6375862 -18627390 -7751477 4929739 
-6 -89626948 89626914 70 -91 41 38498742 56088232 49029544 -38498737 -56088141 -49029534 -52 19 -37 -56 34 85 -40 -6461798 -6461759 -2848411 -13004150 -7554442 -11722465 -5818948 6461781 6461787 2848417 13004141 7554438 11722403 5818972 10 12 23 -15 3 12 9 6 3 -4 -4 -21 -8 -31 
101616445 -38305829 -38305834 -75183189 -69278312 -76635524 13130003 24877194 22405762 13129997 24877211 22405721 15456352 15456279 23637119 53970950 23034616 27419912 25062061 -2979248 -2979286 -1457030 -1690387 -1519058 -7667347 -4181277 -2979270 -2979266 -1457023 -1690379 -1519068 -7667344 -4181256 804759 -4747131 -9999014 804778 -4747117 -9998995 -7022791 -1115676 -5726716 -1365090 -1365090 -8424809 -10304186 -616617 


==> anc/complex_reflection/G3_1_5/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 3
p = 1
n = 5

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G3_1_5/optimal_value.txt <==
0.104750


==> anc/complex_reflection/G3_1_5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 419/4000 0.104750000000000
sqrt(2 epsilon/|S|) (numerical):  0.186860018908986
d=3, D=3
Error: 30828772207/625000000000000 0.0000493260355312000

Certified
epsilon: 2015069665293/19531250000000 0.103171566863002
sqrt(2 epsilon/|S|):  1/3125000*sqrt(671689888431/2) 0.185446817949695

Certified (no self-inverse)
epsilon: 4060968102793/39062500000000 0.103960783431501
sqrt(2 epsilon/|S|):  7/6250000*sqrt(82876900057/3) 0.186154759480296



==> anc/complex_reflection/G3_1_5/root_as_integral.txt <==
100000000
-231041 -130845 -130843 -2578 -93044 -507569 405263 -768305 800257 -1255366 660510 -768313 800254 -1255367 660509 390638 390637 -1376160 2320111 -331688 -978239 -212076 545430 -496785 -201591 81060 -833541 -833544 763493 -1317490 -97818 2004518 655456 1376685 -1178698 -1272975 -55462 -833548 -833545 763492 -1317479 -97821 2004527 655459 1376692 -1178699 -1272973 -55462 911978 -1271887 2309291 -147102 911980 -1271887 2309293 -147106 -1628242 -1489542 -611561 2977217 2815794 -212828 -447339 -447339 -433130 -581963 -144029 -46432 471403 851263 -1016325 191150 -588783 
319754 486370 486370 -708449 162913 617489 358902 735911 -975954 474091 801340 735908 -975953 474093 801338 -1173364 -1173366 -1162692 1416933 -1679550 2746381 -1156791 553780 -710737 1043313 338135 601609 601610 -380853 1157727 731088 -2010903 -2705597 -323352 -1506051 855369 888666 601608 601606 -380849 1157728 731084 -2010899 -2705593 -323349 -1506053 855369 888665 -539340 -2520074 1204422 -2307107 -539339 -2520073 1204421 -2307108 2033586 -457180 -1856005 1995630 1746272 -1512919 3052059 3052059 2799605 2331639 -1891741 -1526841 -280909 455985 -485829 812500 -598508 
-1324613 -1385251 -1385249 -221513 -1176676 -50604 -463363 -1677659 -1249855 289567 -1011011 -1677680 -1249855 289560 -1011013 1205380 1205379 -1818708 391491 1206762 1155544 -199462 -927439 847632 1509774 63530 -935623 -935634 428544 110939 -1235277 86665 493741 -1374533 1792973 1434392 -439255 -935648 -935640 428543 110951 -1235291 86717 493754 -1374516 1792969 1434395 -439261 3417988 -1710931 376887 2535889 3417988 -1710922 376887 2535881 382053 -6326168 1659363 -4071801 1728743 1056599 2730612 2730612 1254663 1612807 945167 -99910 -1197655 -2230759 514148 1555247 -1671961 
315326 -159523 -159528 390404 1284479 -1102434 125359 1173041 -438177 -1496064 -401271 1173052 -438183 -1496053 -401272 812976 812979 -1563009 -433212 838085 691341 3979801 612070 -418845 -2519757 -280690 2388717 2388724 -2271061 68830 590993 -4188105 1274285 -824017 -1638740 -2772063 -922307 2388737 2388734 -2271072 68847 591001 -4188148 1274275 -824030 -1638739 -2772061 -922303 2052411 -1922267 710570 1309118 2052406 -1922263 710572 1309122 -1659946 -1633536 -1694461 -273566 -851231 1795638 -1244519 -1244519 4465873 -14812 2880258 4977917 2354114 1514088 -1600199 -1866164 704004 
-16 -215221 215175 5 1 23 -60 -2123950 2352987 -1233591 -39632 2123933 -2352974 1233656 39497 7 10 4 33 -42 5 21 -10 -51 38 -19 -2571611 -2571610 2155729 -4715742 -1343711 8992834 2396477 2070628 -239732 -1338295 -631404 2571600 2571600 -2155753 4715850 1343596 -8992769 -2396398 -2070651 239728 1338409 631354 -5 14 71 -28 -5 14 64 -31 -19 28 -46 -5 49 5 5 5 -2 5 -55 46 52 -167 -19 27 39 
903955 1085308 1085318 -161133 -334168 -762995 3146906 446232 -383393 -1423823 3143458 446303 -383479 -1423777 3143457 -998603 -998606 -626381 -1624809 2933641 151220 -1445390 -10736 2627820 -1324470 1326564 -308159 -308158 1666358 -2785926 2745476 -606400 -2053201 83180 185263 -2363024 910906 -308059 -308064 1666267 -2785739 2745524 -606719 -2053285 83095 185275 -2362976 910931 -769471 -1355159 -3516101 2302097 -769468 -1355156 -3516105 2302090 769142 -2336974 3036849 -29191 -1186471 1853595 542935 542935 411978 -252634 2073785 -3403405 -4230747 8524479 1055872 -584587 -2981272 
-956570 -631074 -631065 -287376 -1144544 -1228376 884450 -1425147 -972600 -939462 2353771 -1425149 -972631 -939456 2353775 1888480 1888471 785527 -460705 -2963242 -876042 -1574193 2216720 1336914 -770046 -711780 -360090 -360097 -1756599 -854244 631281 -2067950 -1092803 2610908 1084615 261331 2380489 -360086 -360072 -1756628 -854159 631286 -2068019 -1092821 2610898 1084621 261361 2380491 5682642 2447733 -201700 -1742803 5682645 2447733 -201696 -1742817 1040294 -1159007 366023 -850178 -3404711 -9501092 -369975 -369975 -2200218 913035 1165814 76878 3353695 2039144 1315930 -838195 298438 
152706 -225915 -225912 -91817 537781 174822 443995 699522 78795 869514 -1558724 699523 78800 869523 -1558715 -838263 -838266 -903617 -195782 2178392 -88198 -3616130 5261626 946809 -1396628 -2595161 929288 929294 -584739 3638128 -2917196 -42402 -2972898 3301315 1646001 -1103013 -5020282 929297 929293 -584746 3638128 -2917212 -42394 -2972901 3301301 1645997 -1103003 -5020268 -876967 -1876241 -31273 1324900 -876962 -1876250 -31284 1324900 -647346 -2422677 3206941 774060 241328 2777849 -911698 -911698 -5924929 7161163 -2144817 -1780414 7539139 3070689 1665365 -3631431 391985 
137 644514 -644463 187 42 209 -8 -1356816 1640902 4492948 -1243294 1356846 -1641006 -4492864 1243091 147 157 5 57 8 50 -21 14 108 104 -49 -2491634 -2491649 -4686704 11183769 -6377653 4238536 3476062 471048 5809724 4384541 -299094 2491620 2491633 4687169 -11184385 6377656 -4238562 -3476394 -471151 -5809741 -4384586 298907 -11 10 66 2 -17 34 47 11 -134 -85 -279 -135 -115 -86 21 21 66 35 -55 -16 145 44 164 -45 195 
4593663 1275971 1276043 5034521 2030622 5863820 -1170931 600924 -722196 1030306 -3090891 600853 -722079 1030645 -3091000 3583140 3583132 72661 1570737 -223806 1883910 -537891 -57736 3278976 3242860 -1233717 598424 598423 6090771 -9263753 -359417 -429517 -3979654 -2091483 -994271 -706504 -3287283 598224 598218 6090420 -9262925 -359868 -429200 -3979402 -2091458 -993841 -706203 -3287311 118302 273912 461853 -379077 118306 273885 461855 -379052 -2408347 -1048443 -7687040 -3221248 -2427540 -1442473 249493 249493 340875 794521 -1745579 -162213 3477260 654717 5777159 -458034 6052488 
-2037287 -971877 -971847 -305179 -4074286 189464 1798941 156736 -4661314 538394 2828462 156710 -4661339 538380 2828402 -1446183 -1446227 1189828 3150653 1492445 -2211576 1063908 1528600 470632 242385 -2439155 -2461629 -2461668 8770631 -1244724 4489951 -6198982 1350528 -322015 2856881 -137651 -483375 -2461666 -2461656 8770625 -1244650 4489924 -6198966 1350566 -322004 2856940 -137684 -483398 -4883215 -193302 887000 -99221 -4883198 -193303 887000 -99215 144435 1649758 4648244 1176345 3352654 -2965440 -2107951 -2107951 347859 3883659 3366121 6423546 5472166 -7198210 -2050572 -1791100 -4929757 
3282895 2617457 2617486 4114208 -321977 899638 1262022 -323868 -594895 3479916 192140 -323845 -594910 3479931 192072 2785650 2785622 -46340 1786417 1205014 747412 -1202236 -2651706 202353 -9203492 2148082 -3308332 -3308341 2846539 4743869 -2302561 -249878 426340 -3259023 4614195 -4885686 2821301 -3308345 -3308326 2846510 4743937 -2302639 -249848 426373 -3259054 4614255 -4885679 2821279 -1259229 -1222718 3468083 -402945 -1259225 -1222728 3468071 -402918 -85121 -3192951 -106434 1369765 -6841230 -2301311 1812355 1812355 1159210 -1198564 854642 -4586615 -739888 565187 -9483051 -4561879 9545207 
3031322 2940790 2940854 -1723899 2902008 1356076 -1191968 2017249 2574564 -1946255 -1925041 2017246 2574627 -1946291 -1924929 -3859841 -3859843 1715633 3281167 -3669106 583618 1772691 -1840199 2049318 1141253 2024411 2861244 2861251 571415 -3037992 -1771753 -3136639 5488903 -5215107 -722412 -4799547 -1666588 2861256 2861291 571206 -3038133 -1771403 -3136651 5488917 -5215033 -722485 -4799582 -1666396 2279335 -321136 -1763468 -5560853 2279329 -321125 -1763459 -5560890 7900858 -4882466 9939662 2103797 5540456 -2675953 -667276 -667276 -11217099 4923113 4318839 -2323906 -3790247 -2496659 -439698 4953435 6311470 
-3294859 -2300202 -2299900 -3439225 518892 -1181618 -553939 -994550 424323 -775660 1458159 -994515 424659 -775515 1458866 -753068 -753046 -2886804 -1159312 -1351081 2897379 -1673005 1878943 3428050 -3991168 1038883 1826030 1826035 -3829935 -5734969 4852879 -1982122 2522704 1612625 9967880 -3598486 1133110 1825775 1825767 -3830958 -5735087 4854203 -1981983 2522836 1613022 9967906 -3598174 1133957 1243294 -1506516 3306846 708480 1243286 -1506515 3306868 708469 206690 8061436 -11129959 1721234 -678207 8313904 4554902 4554902 -8521202 3606381 1087727 -5727616 -2965323 -7964208 832720 -3638220 -1363075 
-159 3145101 -3145229 -207 40 -43 -26 73759 3045618 1738909 7721357 -73749 -3045518 -1739043 -7721273 -72 -15 -149 -1 -123 118 -68 57 170 -196 96 -2823908 -2823901 -11026390 -1181415 14046506 1642075 1714811 4951070 778314 3386337 9096633 2824225 2824146 11025904 1180775 -14045989 -1642290 -1714439 -4951079 -777374 -3386813 -9096570 27 28 152 -65 22 10 123 15 -15 222 -422 131 43 345 274 274 -562 273 35 -230 -203 -388 122 -109 -84 
-966457 -3192152 -3192011 5013013 418519 -2040604 -3018524 1151068 -328026 -4424046 -728782 1151140 -327914 -4423941 -728636 4857620 4857719 1911191 2492990 -158072 1234828 239911 -1021716 -1162346 -208370 -3177768 542003 542072 -3682269 3262457 7511134 17052 4490303 -3543991 -4371941 1103297 3476577 541979 541909 -3682399 3262443 7511241 17021 4490420 -3543877 -4371886 1103357 3476754 -11136177 6561980 4886704 -56492 -11136237 6562011 4886723 -56411 -5252097 -13596475 -3543007 -3447459 -1145389 -1856609 6327078 6327078 -11530596 4533723 681042 2227256 -300446 6083260 5304778 -2729436 -1517092 
685524 -4402007 -4402014 2569259 8998856 -7198935 5047348 -2564150 1906287 -4967063 -2135479 -2564164 1906266 -4967088 -2135552 2602048 2602035 1128165 -5227001 3697930 6133681 3648517 7374249 -4257981 465903 5046792 -2292269 -2292309 9945600 4628713 -6557505 -5889069 4837718 -827301 -3806664 4307706 2377690 -2292277 -2292208 9945689 4628730 -6557645 -5889054 4837643 -827337 -3806744 4307649 2377607 1343405 -3970534 1091638 674205 1343411 -3970392 1091489 674178 3648202 7191524 -10333368 -1847138 -3813479 -753437 -3515808 -3515808 -8210369 4769179 1987062 -4595322 -4061253 5284055 542262 5594960 -4504451 
-3321752 8405965 8405985 -11171500 2120316 -300796 -10620976 696971 6622839 7602180 -904812 696745 6622641 7602216 -904875 -819050 -819135 -9415919 -4796502 -6073270 581626 500896 -3656123 -3163507 -248281 -8285878 -4696696 -4696658 1588217 -2772871 4483101 -5908881 4751632 -2986471 -4603788 5667777 -16973 -4697040 -4696918 1588631 -2772840 4483307 -5909009 4751474 -2986505 -4603573 5667894 -16747 3621558 3075542 -2245856 9530734 3621602 3075506 -2245902 9530576 -6067167 2741535 -931396 5437739 680079 -1187042 1299487 1299487 -3110908 8425563 -4496622 -3320112 3297483 7041803 -7241482 -1090278 2285004 
-343617 -193911 -193898 -6722331 840335 2513642 5228003 9361 -1300144 1268925 618176 9160 -1300179 1269023 618274 -777914 -777891 -5414308 -2188975 -4758275 -2164735 1498249 5900264 3205024 2052803 8273797 1066018 1065938 3631989 2319538 -7110895 -4687621 -2670137 3724440 702203 -5141683 -2646736 1065758 1065732 3632227 2319613 -7110763 -4687724 -2670238 3724571 702372 -5141540 -2646569 -1096006 16142054 -3004003 -4651353 -1096045 16142235 -3003947 -4651356 -15536732 -4632003 -5862881 -1913479 7112442 5206887 5467987 5467987 3129703 167709 6733255 -3669830 -1129538 788330 -9399555 8828062 -3215274 
5043255 -1849042 -1848818 1512883 -6786451 8768628 9948469 -1374941 -7092648 3617264 -981483 -1374079 -7091856 3616837 -981650 -1831184 -1831166 -4723188 1999652 6811098 -6261612 -1024230 1128971 169146 1252187 7991773 3343411 3343477 -3392758 -3174807 -4266660 6858182 4072179 -9700434 -3377195 1593610 4790937 3345211 3345353 -3395377 -3175022 -4267288 6859213 4072677 -9700261 -3378311 1592810 4790059 2571786 -2630148 -4722893 588149 2571822 -2630351 -4722997 588085 -11090952 7046979 178509 10499445 -10573626 -4242430 4051629 4051629 -7016221 13101540 -2904556 8617628 1891478 854038 -5329319 471262 -8207307 
-485 -2713820 2713575 -348 833 -148 -1170 -6838987 -4894450 3099239 1749654 6838944 4895515 -3099079 -1750070 81 -34 336 -152 -760 539 372 183 192 -44 -659 -12892853 -12892718 18472541 1289829 4958927 -7471128 -2881686 -1854845 7643478 6524273 7270928 12892225 12892183 -18472113 -1289730 -4957688 7470455 2880927 1856142 -7643252 -6524279 -7270837 -169 653 578 -173 -10 294 573 -407 434 -578 217 -1144 680 697 -830 -830 925 -44 428 -1213 -121 286 -328 -132 178 
-1154748 -7838551 -7838818 -1289709 6929312 10603092 -6427324 -4304394 -462861 3961859 -5522153 -4305062 -463244 3962058 -5522072 -1769053 -1769114 3830668 4375992 -5334500 3469188 5744638 4960604 6770743 -845667 175993 166474 166505 -1630833 -1747982 7436281 5984717 -3777065 -1418071 -1708457 1174339 6522128 165053 165235 -1628914 -1747736 7436719 5983968 -3777346 -1418437 -1707633 1174932 6522823 687507 1287307 3898990 -4164248 687518 1287034 3899096 -4164276 1156755 -845895 3362943 -9832378 -988898 5751980 -12784287 -12784287 6120230 14310630 6504345 -9391421 -141496 4858577 -13590063 -1933070 -5466170 
-749783 -1034449 -1034404 -4568446 7408439 -8162203 4785434 754301 3418192 -5576640 37657 754236 3418111 -5576601 37692 -1169302 -1169345 -5124060 -2634025 2892939 3178875 4233306 5943533 -2770307 -725338 -1289032 2116122 2116187 -10872 -2495504 -1520976 129493 -1172125 -3914142 6074228 2523220 829409 2116077 2115937 -10742 -2495488 -1520984 129444 -1172235 -3913952 6074347 2523353 829775 -3208043 3542835 4721752 1502387 -3208062 3543065 4721551 1502553 -15089891 -4321197 11332102 10181725 -6024157 -9145460 -5733315 -5733315 14967158 11000276 -6789957 -8939528 -10699523 -9716113 13290741 -2089638 5762702 
234 -695 -635 159 309 941 -164 -358 -147 -110 -268 -202 39 -215 -124 -11581453 11580946 -130 662 274 196 367 119 422 345 -478 8616060 -8616035 81 293 303 -28 -77 165 -273 95 130 8616207 -8615809 -222 271 213 -57 185 373 -231 -40 -109 9623817 -28160615 -4082961 -10894869 -9623953 28160160 4081549 10896374 -202 268 -57 577 149 -881 240 240 -160 -570 567 -810 120 -406 -453 -218 565 
-1647875 12222598 12222753 -1189626 -6727125 -14079688 -3214484 5398762 2141540 648291 2019406 5398698 2141578 648417 2019645 5097218 5098555 3349341 -9010979 -5479709 -1277445 -7863813 -3734063 -6476374 -5179263 6869247 -1061279 -1062411 220317 -5043871 -5566881 2822691 -3152093 -6259639 6971877 -1585087 4221906 -1061417 -1062407 220469 -5044048 -5566915 2822571 -3152017 -6259745 6972066 -1584901 4222098 308614 2209021 7605078 -8483448 307570 2212293 7605363 -8482155 4355041 -3121819 -2032095 -7816339 1029138 10871006 -6562965 -6562965 2516105 13264867 -8267308 14648256 1733049 6794019 2438187 5610904 -12586306 
-4279798 5449295 5449621 -9535330 -9284381 1733683 2990867 5210934 -2107325 -487620 6198995 5210893 -2106950 -487386 6199227 2367704 2367839 -6841855 -3055687 -747069 -6485042 759018 -714939 6607324 2898343 -1049922 -2513054 -2512880 -2430914 4275854 -1893132 4950614 -4185281 -121241 -10449601 -4411407 -5404142 -2512808 -2512749 -2430805 4275495 -1893455 4950236 -4184935 -121013 -10449168 -4411401 -5404191 -2088302 -4096891 11792704 3765843 -2088398 -4096450 11792252 3765856 -2872237 16739862 1590340 -17898510 -2219602 -6813855 1078709 1078709 -2650807 11236157 21133632 -925320 -10486788 -3573619 7746847 2344010 8875397 
11596441 887127 885164 11915573 7464220 -6410915 3895336 1647634 -2051252 -5397876 126097 1646754 -2052719 -5398932 125253 3396807 3396911 895277 -2659792 -2325869 2790010 -34007 1256040 -2191030 1729211 -4113696 -8999771 -8999458 -4205658 10066146 14765017 5276011 -3132847 -9304731 4163984 -4920040 -7511381 -8999672 -8999784 -4206244 10067851 14766059 5277589 -3134444 -9305096 4162182 -4920225 -7510906 8772509 -1172001 -11439060 -5610978 8772470 -1172236 -11438734 -5611224 -12287563 8736558 -4290832 -219444 13769464 523419 -944564 -944564 336562 7374781 -228159 1266378 1266887 -2629013 2265397 6525173 2966425 
-5230939 -1853319 -1850575 5947892 -16458639 -1365820 9738714 -1549573 -3471886 3107153 5455136 -1548271 -3470015 3108878 5455924 3314509 3314583 3612319 -1082990 4629724 -6028830 -3916430 1932253 -6701199 4310150 393666 2090369 2090101 -2517232 -3919879 5112841 -2885120 17921250 2356316 -325035 5956427 -15024080 2090375 2090097 -2516569 -3922206 5111958 -2887100 17923030 2356770 -322103 5956202 -15025246 153698 -588073 1923506 -9379257 153601 -587466 1923397 -9378903 389285 438207 -765054 -8029992 -2388382 3099098 -1762458 -1762458 11091532 5286657 -10420730 -16791091 -793306 10518139 -6628443 3608133 9186779 
-1077 16432749 -16432494 -187 -1863 -68 491 6979484 11435879 9964932 5829286 -6980006 -11436372 -9964046 -5828138 150 -30 236 65 528 -729 -263 -54 -343 188 260 2167573 2167672 3650372 -15690675 -7797244 -12720532 12274008 4451287 17844091 79455 -4642623 -2166108 -2166200 -3650299 15688788 7796155 12719584 -12271056 -4449835 -17845010 -77305 4640978 -551 -289 1124 -506 -576 289 1122 -809 450 -256 418 -986 -1106 467 65 65 710 81 -243 -1421 -210 976 -630 -459 621 
1445509 -4094523 -4094712 -9408096 8175311 9045003 8656991 -3938878 -1957108 7084125 3256905 -3939069 -1957532 7084269 3256735 -6911644 -6911556 -3707710 -5411917 504349 3165922 4358601 3435223 -79700 -1965899 4821052 -6656083 -6656460 3793926 2900632 6737693 -2211766 -848463 969356 -6713253 312323 -6549741 -6655685 -6656424 3793895 2900198 6737692 -2211669 -848485 969330 -6712623 312583 -6549384 9740349 4997984 8571939 -10215617 9740206 4998982 8571817 -10214908 1860594 -5656826 6693988 1659443 -12802330 15792261 1523305 1523305 -7454092 -5515767 -11703743 17584622 -13438669 711973 11135242 -12404385 4231084 
1993354 3880969 3880740 14136248 -1745907 -10984567 -9511612 -201894 974080 -1995589 -1183058 -202015 974037 -1995386 -1183770 3242623 3242718 4772735 17843 507659 -4749349 1461931 -2809222 -5656897 -5356744 -6659981 679178 679093 1370257 -5729518 -916290 -2131944 -7507205 8165414 -1986270 17657698 -1606190 679667 678969 1370276 -5730282 -915625 -2132371 -7506101 8164998 -1984450 17657502 -1606751 2991188 -4353440 -2577867 -11450641 2991296 -4353579 -2578003 -11450096 -12207688 -1151391 9219504 10865837 -9898687 14593057 6670917 6670917 -4781437 4032029 25251131 792932 -8009373 -4653084 -8052819 -3944044 3184340 
587 16671175 -16671572 -2383 808 -1162 2874 11439006 8351175 2733974 10515262 -11438571 -8353604 -2733925 -10514410 -356 290 -737 -1631 -172 666 177 1169 -1244 141 364 -9569336 -9570232 5381113 9146269 -10036856 -2956794 -12880764 12872377 -22088390 -4055007 -1480888 9570177 9570272 -5382928 -9147661 10038940 2960464 12878097 -12875077 22090240 4058116 1475430 -973 1731 -391 2057 -1275 817 1888 2019 4641 -2938 -3106 2736 -774 -1676 -1415 -1415 -694 -588 2309 824 467 -303 -2978 2509 1065 
-4318335 -80906 -87773 10678841 -3972874 7501025 -14982077 -145219 5755009 78590 -2720012 -149635 5751524 77588 -2724350 1153698 1154166 3460578 7864119 56117 -2501768 -737980 -5537020 6507963 -166717 -729223 -898310 -898713 3985480 3881483 -4585896 -9032373 7492499 7387260 -3544323 -10649672 12796812 -894435 -895485 3983448 3877667 -4581374 -9031170 7497653 7381616 -3534939 -10647940 12796946 3909175 -6458967 -3080011 -7645737 3909246 -6459921 -3079089 -7644996 -21443705 13994275 14439381 -13437304 2305951 5172445 6136800 6136800 4231321 2630553 -14609737 -4821541 -1544154 2080319 14995606 -5859901 -6928372 
-7035515 -858574 -858812 6426064 -13111557 4700692 -6397363 740306 -3483311 4851023 4655341 740052 -3483150 4850773 4655523 5446212 5445955 2338828 6493429 -3900767 965267 426288 -757729 -1220869 -688837 -300293 -1265068 -1264351 1067388 4541606 -5023599 885897 2650025 8751885 -4756398 -4793241 2998221 -1264626 -1264254 1067310 4541571 -5023935 886120 2649948 8751272 -4756916 -4792756 2999048 644392 4004005 -14994058 3659955 644601 4004624 -14995390 3659021 11002874 -10868904 -19292308 13682696 6350919 3551628 -9528294 -9528294 4627989 21690127 1149351 6054674 -22334750 -6952334 9247617 -12117301 8413037 
-87 74 -704 464 265 308 -754 641 589 -103 -42 -417 -13 166 -805 9127747 -9127937 370 441 -6 158 -247 68 88 -84 -275 -9713563 9712759 103 297 170 -349 -569 772 -284 -450 -236 -9712353 9713130 -252 -347 676 -166 295 188 1134 -466 29 -2573149 -14838414 38612925 -3453751 2573077 14837683 -38612730 3453803 -797 343 662 -239 -726 -294 305 305 -161 -335 -714 669 -284 357 -542 1935 -351 
4339974 4422290 4421458 -1838726 1327851 -6940896 9767104 -24856 -5207363 -57184 4872154 -25671 -5207424 -57035 4871985 -5057646 -5058451 -1508811 -6329898 5404221 -1335281 5326337 279477 -3063770 1962479 -906756 489320 490255 553339 -2397748 -7701842 3244253 2884786 -10163741 -4283108 7254743 8878020 490052 490507 553351 -2398461 -7701228 3243941 2885910 -10164243 -4281664 7255163 8877309 3886477 4760167 -769651 -4877340 3886813 4761804 -773115 -4877410 1252573 911754 -3655842 -8081789 24623766 4627554 678195 678195 578705 -4365752 7582362 -14286966 12681411 -480352 6476772 -40569468 2476661 
-1159004 -4514817 -4514897 2270092 6671856 -2342066 3090596 -6405841 1934453 2377759 2438445 -6406503 1933943 2377980 2439029 -3096477 -3096278 3412869 171304 7476121 6125270 -4289546 1847353 -7214652 1547301 -9690951 5774337 5774361 -21748 -4779336 -3004385 -781859 -5184783 3834794 8598579 3228011 1041606 5775400 5774605 -21837 -4779846 -3005018 -781645 -5184790 3834825 8598581 3228895 1042154 -2704541 -2215837 619845 2104678 -2704438 -2216538 620630 2104763 -9989622 8220617 2016863 -16433512 21645779 -14087073 1290074 1290074 -8272737 3365464 -10467299 24383451 -23715003 13510191 -20012450 -6891331 16193712 
81 2933295 -2933156 55 -268 -191 -53 13872487 1866773 -1325739 -8317316 -13872975 -1866643 1326200 8316969 520 409 -126 376 94 -193 211 -222 -479 -133 -224 -13399537 -13399764 -2282871 8690599 21535765 -1364969 11418385 -12181598 2285104 -17613221 -26564380 13399149 13400429 2282980 -8690845 -21535323 1364682 -11417956 12181615 -2285326 17613355 26564426 178 -518 -543 -99 -200 104 244 -973 -92 203 430 -42 -359 516 185 185 168 -363 547 -1065 902 -19 312 231 -383 
-70 -379 561 181 -321 364 192 -239 1112 -1347 -480 1483 132 -280 -846 4384856 -4385711 -51 910 523 -491 -689 338 462 -225 -13 -19195277 19195389 241 266 -144 -789 798 733 -536 785 730 -19199500 19198515 -109 -437 236 50 -721 -386 821 310 -388 9245610 -21719491 -15293244 35008603 -9245137 21719565 15293650 -35009422 -381 271 324 -621 -489 339 301 301 267 -150 -402 441 -327 180 -303 -414 -30 
1070 12364462 -12364422 -293 -11 106 -183 12801368 -9697419 16431171 -4494154 -12802230 9696514 -16431160 4494223 921 95 -504 -206 -454 -26 699 -377 -417 -145 -278 -1589175 -1599754 -6230905 -13033649 2007262 16499396 -31545575 -18115300 9340183 13522007 -6798363 1587933 1601311 6231080 13033765 -2007122 -16499549 31545869 18116170 -9339807 -13522190 6798334 213 -645 -643 812 -395 470 546 -1093 39 234 388 -154 50 291 -5 -5 -92 95 -691 -97 -200 266 167 165 13 
-1095 -1499 1762 323 -312 -303 264 -1460 2216 -2284 40 1917 -662 2391 -414 -834 -632 1172 689 913 -100 -500 722 301 -76 -246 37825917 -37825638 1017 1644 -622 -2692 6184 915 -2592 -1366 2724 -37823330 37822439 -1158 -1524 886 2503 -6586 -1689 2245 1483 -2662 -668 889 1239 -1168 1355 -776 -1411 849 -635 -143 -520 -150 54 -12 203 203 141 -12 236 297 -350 -102 164 -363 289 
10033 1176 -16 -1177 1586 1752 -2737 -816 -7558 -1704 2039 -2654 -8198 -1320 2632 -10874844 10882255 -3874 -6725 -7071 -660 5125 -642 -607 779 -5479 -26132247 26133719 613 -396 -2381 755 3812 382 -373 405 3169 -26133657 26135998 251 347 -1098 800 42 5711 2045 -947 -578 23727122 9753911 -8019972 -31016072 -23730190 -9755559 8021545 31017419 1536 692 3461 893 928 2560 -164 -164 -1068 130 -3498 -1264 -1469 639 -387 1375 -71 
29395037 1709375 1745776 -3808301 7648833 3852989 -11076659 -5401303 -28890267 -1095881 8283633 -5362353 -28877136 -1084465 8253076 14211158 14204914 -11995646 -23301783 -21858287 -57775 22286024 -1906647 -3943311 2398520 -17767223 3544591 3527344 773765 -910401 -5443471 3810273 5586817 10207905 2719777 -2893304 4153447 3530418 3518705 780741 -929857 -5463537 3812129 5680210 10083944 2628004 -2833120 4224543 -5764567 -3927771 2427910 1619872 -5751037 -3921084 2423673 1599925 3642680 2458471 13056547 3693915 3381510 6883384 -271491 -271491 -5733444 -941065 -11689958 -5851296 -3788698 2601414 -358976 7486340 -675984 
54998 9531662 -9525913 -7648 14300 7279 -20669 10215685 3336908 2638054 -8031766 -10235923 -3445262 -2641409 8061616 29370 27941 -23382 -44586 -42467 -55 41670 -3289 -7418 5449 -31594 -2947405 -2947098 1853468 -4952774 -5465087 348549 25208949 -32634076 -24174531 15374869 19314473 2965155 2956657 -1850611 4949092 5445009 -334229 -25187725 32672719 24184728 -15386026 -19298722 -13326 -8413 4770 5265 -9634 -7442 3448 855 7397 4751 25418 7491 6698 12688 -616 -616 -10942 -1798 -22129 -10580 -7604 4862 -980 12783 -1281 
-33212865 -2561357 -2560745 -3700442 8641614 -11931830 -201675 -15340608 1421170 28424715 11969563 -15339882 1421200 28424517 11969799 15536696 15536601 14372662 -8881957 7051149 12791755 17463802 180794 -7660090 -5122409 394685 6003172 6006574 445293 -1951976 828476 4369100 -6883862 -9693211 -5610851 -10834200 -3170200 6002866 6005916 445246 -1951494 828547 4369196 -6883354 -9694618 -5611022 -10835774 -3169542 -3708841 -7583541 -5226703 -6573014 -3711399 -7582551 -5224823 -6572275 -8901343 -1574723 5080069 8728524 6449232 -4053211 716135 716135 -8923115 -6906042 6290544 -5833919 8721065 -2179599 11241666 10159604 -1649019 
2918503 4987913 4987710 8736753 -759447 -10163757 -3552114 13925871 -16523224 16843505 -15254870 13926687 -16524506 16842446 -15254260 -23816123 -23815944 18224886 4818287 11573871 -11936492 15709385 21702357 -26669648 -13790052 -10512720 -4653728 -4652200 -3026670 -6634724 1793395 1989089 1787227 7202862 955751 -6865126 6526507 -4653207 -4653541 -3026749 -6633843 1792783 1989375 1785520 7204518 958214 -6868708 6527963 6769426 2407326 6744781 5753109 6768471 2406946 6746240 5754376 -2652946 -5629793 -9298275 -5414252 3002829 -7349052 4620743 4620743 -1183404 -1941148 4537387 -8071780 -7578782 5609533 13448596 16131579 -1672378 
-5325501 -2538448 -2536630 -7666657 -874371 -2916196 7891940 10479360 3645053 6530973 -25255102 10481945 3644999 6530132 -25256343 24191082 24191587 -5719517 -7750135 -19885368 -25322731 2797490 31223097 -5871653 5234041 29804257 -2455572 -2455950 -1148017 -4030140 9105435 -2359100 -1396940 1882299 2070467 472935 442181 -2456652 -2456361 -1148260 -4029800 9103947 -2358331 -1395573 1877639 2070073 469779 448104 -5862644 -9201361 -5563481 570781 -5862764 -9201490 -5563898 571372 8437227 3237712 13502036 2245434 10482149 -6783255 6957567 6957567 1580171 -7621766 -1510548 2789440 -11032601 1371568 -2006861 -18873994 402172 
-29353868 609412 608207 -4124908 9997017 -3963216 -5879920 28745691 -13612748 -9528168 12554068 28739386 -13609878 -9523965 12552296 4190634 4191076 224106 33366738 -5589434 12534408 29511297 5711106 14947233 -6545453 7649444 -6049728 -6049133 -2729645 -4119156 -8943892 5115824 -2519972 -3600770 3583930 11045197 -5754212 -6048149 -6048016 -2728669 -4120831 -8939768 5113727 -2517950 -3595571 3576903 11058801 -5765653 1850430 -964275 -7474634 155706 1849869 -965088 -7474369 157272 -4517868 3074816 2363251 -6592378 -6733805 3405580 -258467 -258467 -10940405 -6464191 -19590807 -1509248 628311 5428754 -11049338 -1722823 3238346 
-4456 -4472809 4472589 -770 1626 808 -1785 -14737638 8571852 8781318 -6300815 14749499 -8578579 -8787947 6308448 155 216 797 2769 252 6612 4116 -3283 3973 2067 687 2770633 2770466 2525142 -5051320 12184963 -5826257 5559205 13583966 -18976576 41198619 -33329624 -2773505 -2772378 -2526342 5050244 -12189998 5828446 -5558854 -13583440 18978021 -41194916 33327794 976 307 -730 -1222 301 -399 -466 828 -2239 193 405 -235 -1558 693 -881 -881 -2424 -719 -3321 -369 1124 752 -3689 -1033 596 
10071145 2129409 2129385 2064070 7190858 -7547237 1557039 -22101896 5269597 2170458 7181132 -22098238 5267357 2170220 7181927 693760 694815 -32065264 48567855 -15091044 -24768340 5826112 7741563 -23214829 -27959792 -1957334 6164242 6163437 2931118 2593601 580157 -645729 -4534595 -7871411 2474141 4841765 -3484825 6163145 6163313 2930149 2593796 578861 -644505 -4535518 -7873311 2477677 4834985 -3480833 -3527040 6121577 -7908418 1757271 -3526769 6121673 -7909266 1756548 14649314 10963462 771944 -18299079 -4241884 7894873 2088728 2088728 2959376 1382263 250668 364358 177487 5105208 17319628 5764339 -1647377 
-9305111 -1108174 -1107738 3512017 -2842454 -3085363 2783101 7553433 3942082 2505783 -10441328 7553145 3941784 2505729 -10441653 11116625 11119036 -43676959 -9724842 48807476 -11388944 7737426 8256972 26725659 -12127568 -34209486 -1509170 -1509232 -1769376 -1507389 1313193 339237 -2226305 936009 -3497774 138713 11000007 -1509231 -1509540 -1769313 -1506896 1313448 339406 -2226916 935872 -3497106 136979 11000641 -375159 7539108 -2484055 -19239025 -375270 7538191 -2484960 -19238812 21660937 2108249 -1674374 3468511 8294376 -599392 -638921 -638921 253192 -2268419 -8781081 1519288 -2778703 -4375431 -4910801 15168128 1297439 
783512 5205126 5205145 -4071937 594658 -6118882 2742200 5294813 -16814332 8900586 -9871223 5295950 -16817635 8901065 -9870100 6298848 6297339 -22474698 15785685 -5030525 56049764 -49232367 16648400 -5746063 -11747615 -1781352 705080 704838 -2389421 -3999856 635528 3552210 15395798 3252497 -6554106 1214910 2979996 704506 704827 -2389442 -4000400 635422 3552285 15398195 3253063 -6555300 1216284 2978761 -2192336 2975368 -4476485 -2434784 -2192428 2975611 -4475747 -2433975 -9257149 6791504 13275421 -3143482 288271 1733179 -10539918 -10539918 1186554 -18548990 18274194 4897324 -2922417 -1926783 7259773 1566990 -1561814 
-3947284 -6657080 -6660474 -1997179 -3779827 13014727 -1256207 11104156 4059269 -905840 -2889403 11111075 4058213 -909786 -2889821 4922061 4922112 -30522533 8618995 19518306 16027656 16762595 -29234986 -57887607 41150029 8286667 -3374758 -3374937 -1849149 -1134585 1739835 -400834 -7159965 9044531 14034675 -12076039 2132690 -3377603 -3375779 -1849586 -1135887 1739359 -401251 -7158691 9046572 14034420 -12069255 2130405 1087941 4266853 -955082 -7267882 1087338 4266605 -954675 -7267386 5280928 3599966 5815308 -1812781 -12266731 -3028834 -3989753 -3989753 -8350499 4141888 13621084 -5783431 7074880 10079962 -1077385 -9203052 -3557511 
13037 -18094711 18098653 5223 -6443 -13503 286 48766400 -14478247 -34413888 -8411059 -48775641 14467976 34425116 8382434 -5394 -2362 -14595 -2769 11920 16403 19984 -43597 9991 -30371 45383 -9719163 -9719367 -4953464 -7855699 -9455458 -1916163 5509744 22115492 10989022 26698144 2364892 9721290 9721128 4950522 7853119 9473480 1915260 -5514928 -22076337 -10995358 -26681630 -2385686 -2184 3831 2182 1612 -2281 3377 2020 -61 -2094 3176 1370 -3316 15243 -20548 -4120 -4120 -6451 10330 -5809 -3421 3971 -853 7110 -1938 -6092 
-14542888 -2820975 -2787004 -5534393 7959013 16723275 -1311495 5919921 5845076 -6182969 15684652 5831182 5871754 -6125290 15699969 4296971 4294929 13363808 3845205 -11586801 -17246877 -22990222 46809292 -17471869 37395757 -49874384 -1351990 -1351658 1492521 1347384 -9797758 401037 2690830 -21056510 4769534 -10459571 11900843 -1333421 -1335249 1501671 1362606 -9780714 404286 2680358 -21096547 4751231 -10507576 11896687 2599864 -3510974 -2211943 -1366097 2600445 -3510854 -2211327 -1365560 2780205 -3291204 -849062 3557893 -18454570 22679144 4279231 4279231 7117760 -11483056 8538176 3454478 -3932467 1725162 -7375972 1504684 6253182 
1244 -483779 483065 243 -1809 -2468 -193 -779060 57817393 -13448350 -49803352 778575 -57815411 13449162 49802816 -62154 62012 699 -268 -619 -1780 2287 1063 1938 2971 -306 -979115 -977186 571654 2095461 8194369 -7944225 -24324699 1124434 8414868 828372 17744526 976942 979100 -571447 -2095056 -8193809 7943866 24323665 -1125021 -8415043 -829685 -17744205 1518 13162 21584 23596 -1505 -13550 -21282 -23305 496 -334 -307 676 -1131 541 348 348 -46 389 -742 -451 -131 -311 -915 -397 64 
-1355 -760 1748 6585 838 -2767 -2692 160 46745 -9418 -43958 -1794 -47433 10226 45014 73950032 -73953249 -5194 -1345 -474 -1810 822 883 2589 2493 2337 1378692 -1380506 208 1567 6987 -6639 -19784 3191 6288 -270 15929 1380524 -1377617 -479 -1073 -6654 7119 19385 -3402 -6830 -672 -16645 -1926786 -15671608 -25450160 -28082385 1926209 15673341 25451183 28083515 1904 619 239 5 -207 -816 -22 -22 -97 482 -819 298 -382 -246 -916 -681 -190 
17413115 -48067338 -48066700 -2722790 18232768 21725628 10351856 36541089 14115307 14317564 18512789 36540417 14114356 14313480 18517772 7018805 7014142 1425489 -14771481 -13302215 -13693015 -22904114 -26333824 -16735344 -44691613 -8070417 -4813511 -4814403 -1583458 -10669535 -11319232 -3193147 2843825 -2092794 -1869974 7848999 -453049 -4814244 -4813880 -1583363 -10668549 -11319675 -3192562 2843849 -2094901 -1869854 7850804 -455043 339931 -2583329 -866122 672678 340142 -2582217 -864322 674136 -40066 -446051 4923177 133554 17908616 -1395024 2269323 2269323 6328838 6293281 10253086 -1207330 6622369 184009 11593049 11268579 -2651659 
-1130 14168684 -14176507 9843 -122 69 -5545 -13972153 24275778 -57606432 44748483 13976142 -24272660 57610271 -44739978 1730 -6764 -5098 -5257 -2690 -603 -1576 3372 -106 2549 2273 2132516 2130487 1416882 10311678 -3645877 1944458 -11416590 -35449563 14625657 18991319 -17100386 -2131363 -2131780 -1417137 -10313072 3643218 -1944177 11416620 35445690 -14625890 -18993178 17099593 -427 -119 -413 -335 328 1516 2939 2672 1498 200 1295 656 409 -746 -136 -136 258 -561 786 233 161 -63 -841 -545 -307 
6695712 15501310 15499077 -66422341 -28020408 39479630 42278621 -6000075 4507382 -19885350 -20117950 -5997381 4499657 -19870516 -20127359 20295190 20281164 41528220 15316881 9420136 15453171 17827016 -10953732 -19195115 -34757740 -30114500 -727090 -727754 1443795 3127384 2664909 -1546224 -3757260 4932392 4660448 8583801 7244537 -727189 -728627 1443056 3125171 2666401 -1545884 -3754718 4940013 4657421 8577850 7247379 1532294 -7106761 -8546691 -7389282 1533350 -7104240 -8542730 -7383747 -11995600 -3203305 -7308056 -2136018 7358844 8216109 -151920 -151920 -4418674 643823 -806638 -3149585 538861 2438666 8953050 8009087 1250572 
-9773243 15318204 15315503 -18303917 30585761 56425491 -75374165 -7705968 -14772617 -21717867 16437788 -7703990 -14775103 -21718149 16443211 5867813 5867176 4768909 -18642766 52669863 -16720372 -22966615 26038299 -26373509 -28722423 41778387 279750 279887 -702818 2891835 3553341 2132550 5737179 -5008361 5259333 8652041 -11831261 279324 279795 -702865 2891375 3552027 2132748 5738316 -5008202 5259154 8653451 -11832989 586714 -448440 -915911 -8181321 586619 -448737 -915704 -8180827 1241736 -1517664 -5794372 2750477 14157662 -18295250 1668901 1668901 8486054 -2083377 8612721 -286003 -1798155 665155 6127878 -522219 -1896149 
4521810 3612352 3615750 -49246698 78688738 -42514864 9131003 1343677 -24660941 10556552 -9061924 1344401 -24667850 10562019 -9071624 13175210 13172521 24741758 35410624 26257614 -43461463 -37628920 -46899440 14646133 29676187 -3800397 80310 80309 -1456877 364532 1966267 -478932 11052123 16139756 -3559530 -7534733 2063774 79795 80156 -1457026 363380 1967729 -479186 11054749 16146427 -3561259 -7536308 2066038 -874567 -3409779 -5706323 -6601838 -874846 -3408824 -5705336 -6600365 1741773 -1973205 -12303007 -2414323 -14017341 2442333 3407244 3407244 14230343 18403289 1259020 1229557 65899 -1684232 -3326918 -6442547 2273027 
-4862 -88038414 88041925 5963 192 6014 1445 31300858 50471291 42415487 47482270 -31303161 -50472386 -42419206 -47482191 -408 -1796 -3209 -3392 -2233 794 1693 -1907 -2848 -2776 1808 -3875591 -3876417 -769938 -8726981 -11124348 -3405516 -9517944 -23807631 -5265330 -5352508 -4610351 3877132 3876756 769605 8727467 11124075 3406195 9517343 23808365 5266369 5353643 4609749 -373 236 -86 472 -70 538 847 647 645 565 614 -100 1481 -580 -343 -343 -620 482 162 -394 503 331 1045 12 -766 
103833161 -35391177 -35379227 -71016508 -65576170 -62585020 -71704204 7596617 20993494 19348085 20034973 7592261 20991497 19342493 20023912 11029028 11024757 21610557 35202453 44582076 20842666 16252296 41430780 17274347 22492267 15706814 -2074474 -2074036 452548 -994941 -891406 -1155198 -4754843 -10905908 -2949418 -4619338 -4214313 -2073712 -2073921 452687 -993828 -888813 -1155103 -4755992 -10903742 -2947798 -4619475 -4212259 1328693 -2015244 -4601855 -7562434 1328867 -2014836 -4600124 -7561211 -7711994 -1143887 -6377265 -2665337 -9119342 -2615758 110042 110042 -3599057 -11603612 -5258180 -20317 -2187730 278628 -5822244 -6993319 3118529 


==> anc/complex_reflection/G3_1_6/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 3
p = 1
n = 6

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G3_1_6/optimal_value.txt <==
0.072096


==> anc/complex_reflection/G3_1_6/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 720959999999999/10000000000000000 0.0720959999999999
sqrt(2 epsilon/|S|) (numerical):  0.143523019557342
d=3, D=3
Error: 422990211199/5000000000000000 0.0000845980422398000

Certified
epsilon: 693888626483263/10000000000000000 0.0693888626483263
sqrt(2 epsilon/|S|):  1/50000000*sqrt(693888626483263/14) 0.140802660941096

Certified (no self-inverse)
epsilon: 707424313241631/10000000000000000 0.0707424313241631
sqrt(2 epsilon/|S|):  1/50000000*sqrt(707424313241631/14) 0.142169347031894



==> anc/complex_reflection/G3_1_6/root_as_integral.txt <==
100000000
-279808 -327153 -327148 270266 -123332 -400843 -192679 -261750 -380114 489979 -176173 -709220 -278824 -380106 489975 -176169 -709224 -278823 561445 561447 174476 -1003600 1813701 -1888 -1462336 1328347 -795979 -83077 568740 -640513 -259853 -93242 -156896 -77384 -252765 -252762 197272 -451201 -344726 -332169 897070 2318764 -578076 466298 1340844 -495926 -40970 -734956 -751544 -347654 -252762 -252760 197270 -451193 -344736 -332167 897057 2318762 -578076 466303 1340848 -495916 -40976 -734953 -751547 -347649 496499 806053 -900832 2417283 264451 496500 806050 -900835 2417282 264448 -1249970 -904481 2038549 -144341 -2133295 -710602 -1003817 2282698 2287262 1140546 -1680677 -1680677 -835942 -1346289 -1370402 1776081 1653114 1255303 -561841 -983148 -499582 -1060638 -99631 647421 -413616 -617610 -164865 -368502 152002 -30948 503753 
162574 269925 269928 -400293 -42568 552148 -168296 115114 375895 -781116 1375290 -482171 314976 375892 -781109 1375289 -482167 314979 -802167 -802176 807607 -1754022 653418 -581706 1719877 -606956 -751636 72502 288540 1113727 400486 264094 -497535 -138945 173918 173917 -101898 1260844 -116799 372898 -1150594 -1117443 -1572423 -496299 986352 1877168 1224050 112032 -931265 -242407 173918 173921 -101904 1260842 -116797 372896 -1150588 -1117448 -1572417 -496297 986351 1877167 1224049 112033 -931269 -242409 -783073 230334 -2323704 570353 -967088 -783071 230336 -2323708 570352 -967088 2424676 -135836 1825975 481002 -3132369 -1099230 -1825909 820725 851678 175134 1869860 1869860 729355 1287078 1580340 -614489 -1555438 -366882 -1687741 -1093449 -323462 -1490950 708741 217435 1007320 1261517 754288 -490341 -24654 -429835 298461 
-67345 98105 98097 -111254 -652781 -268088 1085605 -351570 515984 -1092497 85974 1457665 -399083 515969 -1092493 85972 1457672 -399093 -13088 -13088 784654 -1714357 159565 99679 -407739 -104169 855392 -1281192 2091152 -1802816 -25370 -538788 2076236 195920 544448 544444 -464470 -210533 1568901 96330 -2596839 -900369 624454 -1796374 1419126 -1044698 38694 317707 2285538 146133 544438 544437 -464463 -210548 1568918 96330 -2596811 -900375 624460 -1796365 1419116 -1044721 38690 317709 2285549 146123 110444 986425 -1986296 534 288477 110445 986426 -1986299 531 288483 523104 907540 501998 869762 -594430 -3777852 -922620 -2603662 979809 441200 -803637 -803637 -262487 485789 -917993 2183767 362554 -665672 639216 1655396 -830499 4304259 919266 1970898 -2584901 -2310531 -878097 -1017350 270843 1494259 -809271 
-191352 -137904 -137897 317145 -177747 14056 -888731 96088 -291605 216137 748420 -317695 -434547 -291597 216134 748420 -317696 -434542 675396 675392 1487089 -923687 -2250467 2274905 -841906 240902 392810 -838799 -685268 269825 300493 -49496 -1406282 -286185 -269875 -269875 -561624 864684 -771482 -267060 237482 1072405 912041 -757114 694771 1643480 471030 1192526 -947220 -967917 -269876 -269880 -561632 864686 -771485 -267055 237481 1072409 912046 -757104 694765 1643491 471030 1192521 -947223 -967917 466804 2208278 -587580 -2193481 2867864 466810 2208272 -587582 -2193483 2867854 250451 1166865 -1107219 3289079 -2320038 -2737866 861807 -3914114 -2213028 2287700 -945510 -945510 -1411156 -436910 -895853 -399904 2051009 -752906 2949477 -237620 -1216630 -4012902 148873 -885569 626002 497623 681904 2754932 -479682 -999921 500542 
-181627 -797855 -797852 478528 273894 101385 -280500 35236 101470 -1352026 -158949 -1230047 -496732 101473 -1352048 -158931 -1230044 -496746 1428777 1428768 -2382549 534825 494881 720401 1892358 1279896 1430165 -382440 40671 -297393 646411 -795140 -154895 -30722 1259771 1259777 -1051776 578683 -1050333 430587 -2921523 -389454 -335512 -1731180 -406455 -601675 316164 -1614320 -1109391 -588537 1259801 1259801 -1051791 578727 -1050326 430604 -2921612 -389478 -335515 -1731197 -406458 -601676 316178 -1614313 -1109387 -588539 2992819 -2541323 1329811 1078306 1575251 2992821 -2541316 1329809 1078299 1575247 -959127 -5604174 -892658 -2160251 -2273240 204361 1040051 -31211 638174 755532 1603806 1603806 2534590 3495029 614133 769091 3296137 277105 3578253 1312508 -399053 -936396 5609 239911 -735069 -90614 846226 634938 -711620 -65591 37732 
426637 277913 277917 188915 523964 -642418 -179126 1083906 545934 -585525 -975940 494180 586626 545932 -585518 -975930 494164 586632 364905 364907 -184645 -511509 -968628 1016660 873105 2638403 -2991942 2163953 -332952 -469408 -893477 2048532 -622134 510675 894047 894051 -778045 -1148166 1655592 172947 -2804729 794407 -2902814 773280 -1399838 -502430 -1361122 2755593 149431 329699 894054 894055 -778048 -1148172 1655594 172949 -2804734 794409 -2902812 773282 -1399823 -502441 -1361124 2755591 149421 329699 1029621 -354128 -339659 -574199 903500 1029620 -354127 -339654 -574212 903503 214767 225487 -2918777 1168654 -675578 -889475 -426543 -81372 -1313629 302122 23604 23604 4046059 -4386390 2876159 1994356 1645774 3398466 -3114739 -3541199 492968 370747 -1071103 -618707 1682572 -1124838 -2326148 2224141 1660030 -473299 -856489 
6 185481 -185489 11 3 -13 -6 12 1809601 -2083102 1157877 -66025 165428 -1809589 2083093 -1157874 65987 -165404 12 3 -4 1 15 -7 -3 17 14 3 -19 -19 2 1 -7 1 2149165 2149169 -2350481 4502599 802930 1549473 -8090761 -2176381 -1865919 -1816686 296474 1314635 997601 473758 -192936 -78816 -2149122 -2149134 2350437 -4502568 -802965 -1549445 8090718 2176405 1865900 1816694 -296484 -1314663 -997565 -473787 192877 78829 14 -20 22 12 -10 16 -13 11 12 2 -17 8 -6 -8 -10 6 6 19 -1 -30 1 1 3 37 -8 2 29 15 45 -4 14 -22 -12 2 0 -10 16 29 1 -3 -107 
644379 1002935 1002935 -314873 341043 -218591 -350370 1522800 967762 -125532 414711 -936682 2705886 967787 -125564 414734 -936701 2705889 -924890 -924885 1118577 -172500 149551 -1276727 -675757 281136 553642 650218 -1066708 -3053341 1944523 724053 -1670494 -280085 705637 705644 -648448 1540820 -1465091 2379256 -2342753 -278671 -527681 938626 -788366 -2821626 3027818 -403413 -1897635 968478 705655 705658 -648466 1540884 -1465082 2379259 -2342851 -278699 -527698 938604 -788341 -2821593 3027819 -403402 -1897636 968479 -889867 786548 -200155 -326816 -2073836 -889872 786540 -200136 -326814 -2073841 582023 3737920 2306914 -1087629 1887116 -1019896 -28725 2313551 -1466078 -3155668 -1979338 -1979338 74351 1186258 -1672406 -301561 1341298 673320 3728656 -513500 -237288 -504202 -3629732 1158498 -991635 -3167631 1141637 4781547 683899 -1993117 294959 
988534 752495 752498 338156 335352 442817 1188498 621075 204619 569810 -466515 1445766 -433990 204606 569821 -466510 1445723 -433972 -1240891 -1240890 -1065618 636943 716103 2543932 1119966 -42817 -363712 -1995509 -124721 -2240831 3623657 1447847 -274200 -1769000 -836898 -836898 2175777 -1497160 1647514 -409163 2221223 -41419 241231 -1991837 -639778 -2698903 1924983 1428617 -241315 -2907972 -836905 -836904 2175785 -1497157 1647456 -409158 2221262 -41401 241218 -1991790 -639764 -2698903 1925007 1428608 -241326 -2907942 -2544808 -2498766 -739182 -375918 1584820 -2544820 -2498760 -739169 -375913 1584842 270052 -1532504 -679438 804697 82754 -1077125 4562460 1574805 1507374 3305378 1760177 1760177 1946281 -242266 -538757 -80849 -1439693 -927029 -1557985 -2952546 -5744539 546764 -3155662 2887576 -895489 -985632 5267351 500806 1932751 -2110593 1493248 
254717 836292 836281 -639846 794732 74931 1073700 -2513132 1010810 219112 646016 1695585 -1840625 1010819 219141 646064 1695513 -1840616 -1288578 -1288557 907624 993701 -21706 -2601886 528373 3724790 496235 -2711541 -2195558 785271 -1192223 -1414268 1296266 -599194 686286 686269 -906414 1720987 1471706 -429813 -2270530 2742668 317227 -2862383 -983503 1105733 -556250 -646287 1800314 -199400 686266 686270 -906435 1721105 1471554 -429799 -2270488 2742701 317225 -2862350 -983431 1105798 -556248 -646332 1800247 -199406 -1322179 252329 1108541 -715918 -2445956 -1322193 252328 1108556 -715880 -2445962 1001327 4148129 647763 -1087032 1792203 2281267 -281350 -650395 394688 -704282 -703121 -703121 4381982 -695670 -2190387 822237 5326323 527027 -810746 -363078 -2784618 -5345049 -2725734 -2536843 -778612 1995030 2389365 -5793133 -284308 1343788 4681154 
-1432445 -1611471 -1611471 -61249 -628707 -605696 -162322 -1303807 -1812864 -329392 -935290 918465 -879294 -1812866 -329410 -935313 918486 -879313 2705017 2704984 683829 -683247 -630367 -3244875 341365 -444981 -428706 509176 -247378 -804519 2993574 171043 -58247 -2210641 -445646 -445676 -1822317 -2288049 1470616 -2002143 677958 -16778 682094 802456 -102524 -330718 2567299 1920438 1962127 -121286 -445633 -445631 -1822283 -2288125 1470733 -2002189 677908 -16792 682097 802427 -102585 -330751 2567254 1920451 1962137 -121305 4739957 3152605 1101897 1773582 -1447697 4739959 3152614 1101910 1773599 -1447681 443771 -416524 -931223 -2731212 -2093633 -1992669 -203355 -2321521 -3487806 -7606372 1473320 1473320 -942237 -1046916 527993 -451094 -2150512 2481046 -1532377 297080 685103 -2459862 -1455560 4816947 -555489 2044714 6871824 -705030 824504 -1461852 1087245 
-2014398 -1583382 -1583338 -1190237 -1576794 -178732 -191572 -1712614 -949110 -1266953 2576596 -745020 -2061871 -949137 -1266907 2576751 -745120 -2061829 -424542 -424553 -1350482 1199451 -322698 -367290 25033 -757590 -1199019 757520 -539405 -3522969 -284537 1263634 3850138 -579913 -843357 -843388 -979341 6457676 -2193731 -1836584 801883 1160957 -1236139 177450 4278748 -23749 1536785 1346349 2325673 -2091325 -843433 -843433 -979465 6458029 -2194077 -1836583 802040 1161099 -1236164 177521 4278979 -23615 1536935 1346298 2325574 -2091315 -271510 -1158153 3320719 -869119 223299 -271523 -1158129 3320748 -869101 223317 -565229 113399 -1469195 726065 1756170 -1300240 1263351 729030 2733208 548071 1371996 1371996 -278738 -1091189 3403102 -504098 -2736144 2080991 -1893375 2844697 2988871 -3932510 -5227557 527708 -2169826 -5498775 -3038308 877314 4811429 2474321 -1882491 
31 -512309 512322 54 18 4 -40 51 973299 -1486390 -3393274 2249307 -1182321 -973275 1486387 3393124 -2249295 1182469 23 23 26 -10 -11 11 -21 -47 10 55 61 88 61 -34 -69 18 1661616 1661572 2769311 -8272017 8271244 -1438085 -3811164 -3001359 470835 -1672578 -4523301 -2757308 -3277036 1934491 2516941 177685 -1661563 -1661584 -2769189 8271644 -8271091 1438069 3811113 3001223 -470792 1672627 4523134 2757286 3276964 -1934516 -2517064 -177586 31 88 -54 16 -1 57 67 -91 28 7 38 -86 54 -44 -75 14 -28 -45 -106 -68 -41 -41 -73 72 -32 39 18 -8 36 -7 23 88 161 60 53 102 74 18 -97 -100 -15 
222930 586724 586722 1507759 -2188672 797852 -718770 350980 -1442259 -463044 1066027 -869997 3347529 -1442261 -463094 1066013 -870038 3347526 2421563 2421554 232699 1046107 -402720 -833497 1065517 -317244 -3269602 -5557338 752718 -243142 -861412 892221 1707316 1742444 -2478612 -2478643 -535572 -1479683 -3157723 3630064 3117474 789007 -2038700 -1648211 1627824 -235000 1256367 361203 2578030 5935812 -2478602 -2478608 -535474 -1479692 -3157927 3630161 3117466 789016 -2038717 -1648194 1627835 -235073 1256382 361100 2577954 5935817 668181 1251622 1663005 -81780 540629 668167 1251667 1663014 -81780 540674 842297 -1163768 -1346620 -3876873 -706442 -1064978 -1679957 -1402597 -677835 -2505136 4612454 4612454 3376673 -1126984 -5505648 578585 2238083 -6158952 -1669288 -3037557 -6689707 -211046 873183 -3080531 20044 -2304343 -3865959 1858416 2647686 2567980 56775 
-4130691 -3552393 -3552392 -1613661 -3969733 -1458050 -2009234 2166012 -242860 -3283433 -2144731 -1757946 2531854 -242815 -3283448 -2144750 -1757974 2531830 -1691729 -1691728 543128 -138156 -427704 2344049 -1959253 619631 -1833018 907701 -1864719 2306686 3916240 -1363702 4437258 -1291469 -419281 -419294 2320472 -1654143 952437 3362293 -529059 509611 -1669059 1226563 -2154645 660607 2920486 -1631133 4129668 177336 -419288 -419281 2320513 -1654152 952490 3362210 -529088 509608 -1669035 1226535 -2154679 660574 2920488 -1631152 4129660 177315 -3078277 504928 -1294228 -641294 962867 -3078297 504955 -1294237 -641290 962931 -1208345 832804 898976 2446838 -415702 2597515 3575044 -474022 3462688 -1629446 -249513 -249513 408415 -214825 317864 -220219 5208449 2449098 1099977 3696155 -925738 -4072708 1305292 1852863 900717 4968351 1484494 -2203732 1448167 1222207 -11684586 
-176520 569828 570311 -2834443 3281714 -3495931 1564300 -850795 -294908 3803444 -1529678 -1218597 690089 -295182 3804051 -1528776 -1216998 689867 -952177 -952157 -1043972 -5102623 -467092 -914997 611090 1067985 1849851 90258 -2452157 277413 -1508510 1705105 5010532 -2381472 2076375 2076368 -4411140 3175729 -7644654 1967887 1801950 658205 1443505 1359664 -4526232 383085 613890 -2173191 847657 -2795208 2075555 2075577 -4413432 3177146 -7641900 1965840 1802699 658890 1444574 1359765 -4525148 384548 614240 -2171114 848895 -2795452 4740202 -82432 -2477550 -1364550 1662316 4740186 -82451 -2477547 -1364588 1662395 19093 2824762 -2319346 473398 -164718 -2035615 -1974513 290818 4293587 1125335 -1097709 -1097709 3023763 -3166040 -1250891 -1804173 -3525592 -238669 -2377855 1243860 -5173422 7044975 205805 -974192 1289724 5758334 3214641 -598033 6138256 1008485 -1195766 
42 1814736 -1814611 -474 544 -533 298 -123 -842031 2096619 2996896 5139012 -901953 841996 -2095464 -2997399 -5139418 902118 -176 -95 -103 -756 -147 -187 77 126 332 89 -354 84 -239 257 774 -401 -2480661 -2480713 -7202486 4200044 9197489 -6878244 2176542 2126981 3746307 283169 3234900 4784732 738473 6647085 4084198 -815828 2481353 2481287 7201251 -4199027 -9199832 6878806 -2176097 -2126826 -3745782 -282727 -3236327 -4784627 -738274 -6647904 -4083978 814801 747 -4 -354 -266 204 756 28 -392 -239 185 52 390 -345 138 -94 -293 -289 74 709 194 -212 -212 453 -616 -115 -204 -610 -18 -354 296 -702 1071 37 -128 167 885 531 -19 970 147 -189 
-4621945 -397529 -397496 -1696322 -3891903 -4919540 -882827 -617354 -823302 -637391 962274 3438449 2085665 -823376 -637468 962251 3438456 2085643 1238391 1238386 -2373134 -2837367 2536855 730534 -1897856 -1382812 -898644 -324861 -4741151 -2176734 -1165216 -1937655 -4509768 265222 -2921954 -2921905 -4517821 6683555 2811163 -62288 1777971 -2059756 3774608 1635784 -3332941 4225473 2939637 3753190 -813558 1845674 -2921970 -2921959 -4517759 6683645 2811031 -62123 1778007 -2059805 3774597 1635779 -3333014 4225367 2939730 3753059 -813615 1845648 -2491942 407286 -61380 5544764 1797159 -2491942 407261 -61459 5544756 1797214 -5391800 -1979731 1050391 -90797 1437780 -2147979 -23624 102089 390406 1646973 1133888 1133888 6443716 -2650816 783369 -3245982 4312394 647806 2453578 -3177542 945914 7034906 -1851176 -1582003 -1392645 -1140752 273183 -3591834 -7312927 -3078955 -1547360 
-6254679 -831040 -830958 -7795406 -512117 -4170976 -3861504 -898872 -457873 2556291 -1366120 1417243 2651730 -457881 2556391 -1366227 1417332 2651970 -4136196 -4136222 -2936664 -2370842 -4024332 -122582 1594632 -417120 90134 -762270 618958 -1141772 -1041091 -667491 -3104864 426264 1901482 1901573 -8161912 -2354189 4539564 1008643 -2168739 5354539 1038528 2439616 3758956 -1017989 732969 2060839 643926 2228793 1901540 1901478 -8162109 -2354331 4539434 1009148 -2168807 5354504 1038546 2439754 3758936 -1018075 733008 2060763 644069 2229085 3169353 -2344794 908120 -855802 2275891 3169344 -2344698 908145 -855811 2275812 4558868 1217856 1951434 876136 3233729 4582056 1346819 3777082 51443 4849741 2710604 2710604 -7902019 7321198 -2422535 1328442 -3449582 -2343434 -2068395 -2640662 -3944448 -2456580 24511 71387 555263 -888503 -1648288 -2029990 -1721967 -1852010 -2233708 
-440081 981363 992580 -4694255 -2105200 4346702 -1596447 1555079 -1339415 -661636 3618088 508908 836858 -1337010 -653584 3618997 517627 860171 -2433099 -2433061 -3893788 -1060824 -2284904 -724306 -1844152 -1912078 -92928 -877165 3052405 2074997 3161701 -1052525 -910650 2046313 1272838 1272814 -1072236 -5383990 536031 -3092271 2454765 -5540239 5041581 -2186955 3824430 -993675 3012507 -4217543 320186 -61076 1268276 1268300 -1096521 -5399070 537635 -3057293 2451941 -5538504 5047676 -2172650 3820239 -998956 3022918 -4215766 331468 -36967 5644087 -1317915 -2710514 2460734 -455592 5644061 -1317757 -2710309 2460562 -455717 -1020992 10162733 -7914235 2102721 -562788 2827426 -2159817 8108506 240933 3680967 -880824 -880824 9899843 -8679361 3251144 -2783765 1326966 -3461506 4381167 557604 1443716 -6073281 653299 1271230 -321798 -2806597 -2737116 123453 -1924748 565937 -1876207 
-638 4150070 -4147210 -6485 -2658 5709 -2329 2020 860574 2994678 352137 3260829 8681166 -864055 -2996203 -342343 -3259413 -8678832 -3325 -3287 -5542 -1493 -3183 -1013 -2405 -2652 -135 -1144 4121 2752 4122 -1494 -1266 2555 -1721728 -1721738 -8993614 -5609771 628940 13053349 -1066421 574370 2286091 5319483 -1565807 -2004393 3895253 647276 4165129 8955078 1725031 1725071 8990483 5595028 -627238 -13061392 1072777 -589146 -2272635 -5325116 1576392 2001779 -3887235 -658700 -4164138 -8955185 7637 -1761 -3669 3311 -436 7593 -1836 -3683 3501 -431 -1539 13870 -10726 2811 -565 3702 -2864 10983 440 4999 -1088 -1088 13154 -11510 4465 -3783 1673 -4741 5922 716 1802 -8257 927 1666 -496 -3686 -3714 231 -2619 624 -2436 
2688808 2233804 2233820 -791412 -1302442 6983580 -4707965 3511361 651686 1018773 3713248 -3077048 -591299 651662 1018724 3713314 -3076846 -591370 -2296959 -2296871 -1019468 2893377 -2041473 -256784 -1727552 -642177 -6079904 162762 -516763 1302154 6020046 -4103799 1856136 3755558 2944365 2944454 -4618554 -1031799 3680531 -8139660 5012805 1114568 -5803896 1427623 -6284969 2479585 -1279 579465 -210011 -2099265 2944127 2944304 -4618121 -1031734 3680362 -8139754 5012652 1114435 -5803881 1427522 -6285080 2479575 -1164 579504 -209945 -2099159 3500883 -942132 -2111470 838452 -4189922 3500816 -942148 -2111604 838437 -4189848 557967 240052 6759761 -4337765 4696642 -5512279 3784124 -8397814 6143965 3135841 1106801 1106801 -1688848 2044730 -3880926 -3647244 6004615 -3240242 440688 -1299849 2556270 2997493 -620462 -1412697 -1479097 -2290247 289542 4719553 1213435 4831634 -2290195 
280372 4752443 4752398 2398682 -1218716 -802138 -4906848 -2654335 4351759 3048902 919389 -119080 -261682 4351623 3049003 919274 -118887 -261795 1586252 1586538 1965069 902987 -1218219 -575169 -81115 -3198033 -5656750 -642968 -99109 -2023094 -2046184 -4490494 261978 -3327748 1127942 1128142 -5346753 2363772 2995915 467765 -1466361 2302703 1388173 -981836 -228939 -5246054 -387724 -5979180 2894005 -1967875 1128312 1128326 -5347328 2363866 2995998 467923 -1466098 2302769 1388248 -981972 -228969 -5246332 -387633 -5979224 2894084 -1967925 -5201383 3755822 -158964 1117250 -2002585 -5201594 3755995 -159015 1117218 -2002341 843209 -7777153 -5486736 5946484 -1866687 4840207 -1440188 4116906 662777 -2940419 5800426 5800426 -8805885 -10850276 8734127 -2125514 5408142 -5490348 3633615 -1249556 1302068 1864299 5428153 -2299721 -5810197 3529997 4312511 6322702 3672686 21392 1330105 
1852156 -2505334 -2505575 584921 -3097948 4355269 4595816 1569122 -437934 -3194937 54875 380948 -2701641 -438044 -3195052 55002 380919 -2701936 -1363744 -1363506 1302423 363767 449541 1147541 -2944975 -89316 753189 -3510364 1187698 2875959 4310259 8350672 -1010356 4488115 2669292 2669289 -3683809 2896314 -2898535 -422646 4513782 1992738 558208 -5390470 -5200722 -2296773 986760 2043338 -2647601 1849580 2669118 2669092 -3683306 2896574 -2898523 -422847 4513761 1992624 557942 -5390633 -5200823 -2296853 986878 2043463 -2647589 1848983 516729 3554904 -3666221 -3888551 -625197 516751 3555014 -3666234 -3888902 -625241 174570 -2615310 -3438990 3825438 -4739473 4964898 -681023 8528773 -6411218 -1357939 3593583 3593583 -8565812 312967 -644096 5359761 7727548 -2982676 -1704819 1538529 5867710 5958904 -9423823 4828151 8615263 -3775135 -1863917 -9689714 -1938403 2110734 -2225252 
-2221437 2609692 2609548 -6439139 1286393 5063427 -6536071 -3681750 1727027 2097926 4061483 -1566670 -227992 1726934 2097718 4061654 -1566721 -227953 175042 175214 -3311097 998722 -7776773 -4153006 -878223 3420957 -33456 -793611 2690145 3661153 188618 -2594946 -539529 -1886437 -123108 -123242 -304304 -1960973 2260956 594063 -1473185 -2533013 288876 409879 -2893500 -623489 822863 -1574637 932247 -1666036 -123403 -123204 -304316 -1961201 2261110 594265 -1472967 -2533036 288589 409580 -2893499 -623359 823157 -1574436 932440 -1665945 -4067337 12316929 408975 -1821100 2328027 -4067313 12317188 408803 -1821427 2327933 -11034788 -7306178 2529164 -1895290 -3652973 9216891 -3483228 -1532900 1270919 5164255 1135976 1135976 7214463 4177852 -4027895 2349696 -9493425 7316121 647497 3208371 -3332266 2357579 -8086956 3934059 3862178 -2150072 -4565127 2788749 1790703 1888790 1957167 
-1656391 -4698018 -4698224 4209091 3275474 1223187 -8174844 1649147 -2024430 1282324 -454600 -3170792 -1218593 -2025074 1281799 -454241 -3170670 -1218641 -57186 -57185 8143695 2483349 -2187543 3227257 3879244 2683639 -1321058 252783 561216 90682 1937248 -5844548 -1919880 1852698 -1280085 -1279822 -597248 5667872 3932328 -3432400 2568606 -1259243 4368997 -1036773 -3090345 361364 1015981 -1992556 5395283 4096717 -1281245 -1281331 -595267 5667987 3932503 -3432437 2567869 -1259374 4368629 -1037050 -3089612 361966 1016335 -1991888 5395680 4096920 1344085 -5819500 3245163 -1515735 -1994291 1344046 -5819301 3245184 -1515918 -1994353 15285822 -3665061 5278397 3339919 -13470306 7232552 -1375800 1751733 -3082438 -343820 -8560649 -8560649 4488486 -3835751 -1617927 4168283 -5319555 -440824 1237530 -1471819 -4576852 5671565 -4776852 1560884 -448734 -530010 -2142922 4084722 48730 767183 -1774493 
3159698 55452 55717 1004842 7618770 -3665259 -4987844 7078138 -237108 1556126 160770 -4980391 649629 -237109 1556197 160895 -4980405 649817 3157125 3157014 -2408754 -4818363 -4689391 5040769 3698508 1942618 1425647 3506546 -2419586 -3347162 221484 -1730779 282928 2331907 -2290889 -2290854 3050699 4081123 6873258 -7842078 -1394023 -190617 -5907821 1234093 1362797 1979874 -455458 -2120925 1742476 -139897 -2291250 -2290967 3051028 4080820 6873224 -7841875 -1394450 -190442 -5907852 1234126 1363059 1980027 -455253 -2121206 1742895 -139564 -1903152 1866830 -2954650 2084827 4879799 -1903062 1866803 -2954685 2084589 4879536 -5199385 7334001 -12302537 -2725942 -1497433 -1482033 -699079 12041439 -6819648 -5519136 204787 204787 -1127769 9701505 -8087310 -871213 1509847 -5799100 1330851 2628966 522430 3920644 -1093884 -3952789 -2768273 3012690 1130404 -6149087 9021995 -323540 554453 
-196 -1409929 1410572 170 -873 594 -862 -359 -5965148 -4239930 3090610 1256951 2361045 5964727 4239700 -3089010 -1257212 -2360203 191 -347 554 328 -470 82 -125 -392 -509 11 -87 203 -333 -222 -28 -1311 -12725063 -12724867 16301545 346037 1372145 3639454 -7060964 -3194534 -1583194 -1149408 5388488 5089507 4542871 4563131 3613847 4611973 12724202 12724521 -16301151 -347084 -1372031 -3639843 7061805 3193662 1582480 1150907 -5389182 -5088478 -4542086 -4562717 -3612231 -4612745 679 -616 242 -601 709 961 -882 19 -770 282 1260 -795 1160 1123 -1041 686 -427 626 -494 -691 -1330 -1330 196 1162 501 -103 1209 16 480 77 -266 1472 -1015 -534 -222 -740 -592 -1457 1423 -926 1360 
-1858146 6908108 6908164 -2943917 -7047845 2339701 -2904604 -4600597 98964 -1101069 6502768 2479144 4019849 97574 -1102333 6503385 2479643 4020815 61135 61043 -169509 -483787 -3380173 -2255149 -2239136 -3786396 -3476273 -1075794 -1853361 1608116 -3413478 42795 6354 -8846741 -4094934 -4094565 5224750 -5565052 -2805381 -86811 -455631 -1156770 -3382961 3715271 -1886123 1580548 3204986 1946046 2918194 -3911998 -4098127 -4098226 5229250 -5565179 -2805202 -86044 -457604 -1157632 -3383350 3715080 -1884540 1581993 3206177 1947451 2919146 -3910660 6512933 -3432200 432821 -1691024 3423739 6512991 -3432334 432655 -1690926 3423531 7226345 -4424351 2912596 6979449 -397945 3830920 -4990753 1531218 -559169 -2155171 -5571788 -5571788 -3577794 6782530 6596283 -921546 10941547 -11236 1952513 2326850 911465 7046512 -5298234 -3737989 -1899373 -2280321 -2018555 -8686559 7836783 -6785683 7619706 
863693 1413677 1413631 2670621 -7017858 -1070144 3724736 1387598 1516279 -3435985 -1475481 3098973 241039 1515794 -3436255 -1475288 3098984 241305 -1926843 -1927271 2792514 535647 2006684 5186112 -4116246 -3225820 -2304101 -163454 2154013 -893223 -1720287 2078217 394752 -3224693 4393967 4394243 -8858972 1885665 469813 -2074594 7125735 -5370740 -2559210 4591898 4615294 -3836840 -4977834 -1909611 2868182 -679988 4393102 4393209 -8857578 1885830 469926 -2074609 7125290 -5371411 -2559300 4591645 4615433 -3836581 -4977177 -1909395 2868390 -679689 -1298735 1027455 -124565 -8360369 3797865 -1298334 1026890 -124971 -8360469 3797408 -5102500 -3017181 12134181 275060 -6169793 624636 6223115 6803224 -6980975 -6421861 -2024192 -2024192 12723424 5163785 -4598719 -2601669 1359727 3573161 -2964893 618028 1628768 -3630382 10607916 -2463174 -4388591 -436717 1094862 -2136362 3581652 -5120558 4512632 
1206340 -6400951 -6401107 6611584 -1791615 6407866 145779 2089089 -1535697 -4335678 -286723 -2906154 679285 -1535924 -4335642 -286235 -2905976 679415 679213 679700 860994 5479353 3140954 2990168 -2182076 -946086 1770717 3415220 2418154 5209441 572963 -1869897 700202 -6103254 1233875 1233757 -4868032 863489 3291528 4573190 1987277 -1298820 1568030 4510852 -4012181 5056186 -1638410 -2426933 1835923 -1695121 1233163 1233031 -4867294 863834 3291544 4573375 1986948 -1299399 1568194 4511076 -4012604 5056154 -1637989 -2427118 1836296 -1694933 -956926 -3379136 -4185815 2232912 -1744897 -957189 -3379032 -4185517 2232706 -1744297 -927267 5602034 -8205298 1736511 1878638 -1325784 -1638521 -941269 2648314 -2047375 5285859 5285859 -8839842 -957038 -1575554 -161171 -2811169 14099750 9163249 -2327514 -13955210 -1290951 2133872 2362937 -1283966 -8382036 -9326051 -4476213 5097096 -4960657 13863648 
3033260 -2079781 -2079654 -1666869 2034562 -5592943 5355153 11563213 -1929804 -2847048 -5696548 2871594 4484541 -1929634 -2847114 -5696538 2871431 4484328 -608549 -608353 611378 -2840172 -2543672 -1875262 418799 -3145744 2302095 6941130 -1008438 -1310997 751997 688013 3070169 7450852 -1141419 -1142231 2407013 3638357 657105 -4479042 653869 -4959620 -601382 2244923 2282858 -4416277 3681948 3707099 -3034791 -6270964 -1141309 -1141633 2407085 3637978 657097 -4479648 653631 -4958872 -601407 2244938 2283382 -4416054 3681740 3707101 -3034912 -6270893 2772118 5861763 7237418 -5168778 -7312606 2771782 5862852 7237315 -5167579 -7312530 266006 -3855712 -28343 -1867944 -2339847 9411727 -12476551 -4241256 3359573 10665016 900776 900776 -2584142 -777954 -754332 -2429235 8002003 16927 4153747 -8709093 -7855486 -1344167 6299217 3516844 -5157100 2094939 -3030117 -5576330 3506014 2847480 1223744 
-4079312 -7563561 -7563374 -8144719 10700408 5102667 -3040152 1482275 -3796900 3690251 -530756 -3607549 -1109749 -3796394 3690130 -530336 -3607569 -1109304 -4593436 -4593133 -831487 2383437 -2908918 -1389812 5133506 3975497 4720518 5503992 3919333 1605865 6526198 2231449 -878354 -1862236 1034910 1034733 1753635 -864620 -884493 3978180 -2880858 -1910083 4689648 -241498 -1459986 2618841 971227 4009212 -377615 33301 1034481 1034370 1754226 -865165 -884496 3977733 -2881191 -1909902 4689360 -241463 -1459471 2619159 971579 4009293 -377358 33383 -803199 6862503 1025600 1253166 -1575408 -803327 6862963 1025358 1253350 -1575326 -2338002 -8003644 5513248 288039 575176 -5031145 11432612 2807472 582702 -4726245 -3279535 -3279535 761882 -5204887 6897093 -1858141 5406510 -11708617 -4767408 -1763659 58154 196596 9949861 -9394788 -2440599 -13146890 -761629 -7568091 8161486 -3587592 4566349 
2126377 -1484455 -1483777 3106627 -1087489 -2554101 1361097 7510138 -3920171 -1301508 1093450 359557 7676 -3919987 -1300984 1093621 359787 7983 -4464861 -4479279 2158962 483152 2837296 6643486 -1027441 -933735 399623 1530219 -5456832 -1275069 -289782 -2205531 -1427793 4227319 2312519 2322847 4851712 -1487060 -4102444 -6615718 -5006990 5159672 3150484 -2438814 7836645 3527396 -1816158 -2237494 3901563 5180137 2312438 2322789 4852090 -1487560 -4102457 -6615981 -5007220 5159769 3150018 -2438970 7836839 3528180 -1816332 -2237778 3901001 5180083 4897647 2986144 -10266645 -1301774 -1716994 4910176 2959964 -10272743 -1313383 -1728578 -4095629 -13959067 8917547 3485306 14620605 4117164 2282461 -430671 -6197242 -3891534 2874061 2874061 2385555 -5921357 2001667 -8347292 -5039200 3091156 7144764 -5749622 -5777096 3519685 -12451433 -2706977 -2120428 7412356 -3077245 -645188 4049708 -3278144 -10566 
1083 328 960 -766 -2078 -2357 1824 5842 -1828 -1500 788 1774 -98 -1884 -886 895 2292 471 -12144111 12137073 44 -1417 1280 4390 -1859 -72 -581 1063 -4815 -171 1293 -1539 -820 3158 8633705 -8633602 5377 647 -3638 -6010 -4461 3552 2771 -2042 1908 2988 -670 -3860 4174 2361 8634933 -8632939 5342 39 -4357 -6970 -5123 4519 3058 -1565 2451 3095 -973 -3768 4190 2347 10836438 -22739220 -5528640 -9838752 -9574067 -10828942 22743158 5516764 9836463 9576393 -392 -7616 7011 -233 7687 2336 3188 2655 -5891 -3737 3537 3537 -601 -4473 -548 -4926 -2889 5295 847 -2303 -4524 1982 -2928 -1861 -575 297 -2332 2874 -1126 -630 1489 
-124141 -4389334 -4389658 9592144 2822741 2146943 -4151500 -5034407 -908457 580912 -610150 -5229082 87958 -908555 580511 -610495 -5228691 87674 3003782 3011927 4728893 6722781 1568419 -1418 2288941 -378376 1648604 -900829 3995447 -2325136 -4962971 33311 -1494626 -2346132 3182112 3176178 -7317802 -4231119 3682316 7140774 4780134 -3308331 -2113169 2733228 7265226 -2130951 5724 8204415 -5325335 419466 3181180 3175314 -7317419 -4229922 3682164 7141425 4780329 -3308845 -2112970 2732991 7263910 -2131326 5687 8204755 -5324998 419517 -2826253 -1390333 -2323995 1013036 -5504330 -2833327 -1375336 -2320419 1019409 -5497834 -4683348 -1661077 -4709376 4389911 3065417 873213 -5520054 -7677172 5003211 5344690 -4228645 -4228645 7357584 2095272 1292016 3274829 -669608 -11646455 6423996 1930381 6201524 188243 -13461530 -1491290 -3453976 12308880 2332775 -8390767 10226459 -5899797 -3778967 
5741218 -2646483 -2647071 -2671204 4402499 3352041 6985103 5077783 -2102581 -4806912 417555 1218216 501672 -2102726 -4807477 416890 1218128 500834 -1742873 -1742162 -4276774 -1755703 460045 -243882 1645741 5127158 3573561 2093653 -554293 1495933 529868 -1525173 1164995 -599935 -3769465 -3770548 -5043813 2876959 5735164 5311949 9023196 4705993 -7675983 -10338064 -1012829 -5417336 5774644 -2880873 3770218 -897372 -3770089 -3770299 -5044470 2877730 5735271 5312740 9024168 4704960 -7675616 -10338831 -1013406 -5417678 5775069 -2881111 3770808 -897063 4151103 1076660 -2923614 3693830 -717819 4150664 1077708 -2923242 3694012 -717119 -7727438 -1297250 -219693 7638975 6587288 3906898 -5898118 -4482175 -5473559 -1848625 -7972845 -7972845 -339889 9725717 14580081 379232 -5527769 502135 -4336875 1725472 -3650693 -355332 4184714 -10723626 -436679 1879715 -654598 8249066 -6767254 -1140378 2422498 
3396410 2686568 2686253 -9554756 3580009 7697068 816046 1318733 969391 -1759340 1593831 2518131 -1843245 969184 -1759044 1593800 2517694 -1843056 -4642909 -4642348 -6314970 -2118347 -1874554 -2898306 -1226900 1727191 62371 4618852 8207093 -823058 -214008 -2195340 -2712335 1047032 -3545799 -3545833 64927 5059519 -2333473 1415459 3170260 -8912531 1292673 -2815938 -3023197 -309331 -11309385 -1406829 1946462 8080590 -3545022 -3545666 64537 5058848 -2333136 1415599 3169987 -8911911 1292684 -2815365 -3022573 -308950 -11309307 -1407382 1946669 8080450 2191688 303680 3130167 1742895 4358718 2191237 305190 3129501 1743881 4358775 -2709336 5149650 6398148 -2627695 -490469 -5262657 2523459 -197424 2459093 -1085706 1752024 1752024 -9392015 579026 6158341 14820185 3097266 2423283 4921519 -13599891 -820483 -5626422 -7520746 3208565 -9235806 13845677 1680298 24252 8356081 -6939093 -6337057 
240 -14749395 14736649 4850 -1329 10862 -2633 2161 -5517850 -9839340 -8969603 -4596569 -5403301 5508716 9832203 8974407 4603054 5404541 -1104 -2208 -1056 4557 1154 4218 -5206 5844 -2099 1246 4916 3315 138 -4073 -4152 -1693 -3966605 -3965522 -7247554 12602583 5516101 11278724 12688106 -8562324 -2888667 -5244239 -11592176 65500 -3781388 3645740 3022899 4035559 3960939 3961341 7256297 -12586707 -5524623 -11276043 -12702397 8561166 2902749 5260097 11585203 -93391 3794128 -3633077 -3011123 -4055865 4447 -3201 -12435 5317 2825 5044 -4830 -13422 5586 2447 -1629 8131 5993 -8109 -955 16117 -3248 -9685 -8083 8951 12036 12036 -1860 -6660 -18481 15616 -724 -5395 -15563 10051 14667 -1921 2957 -20198 -9444 8503 -597 8172 -1436 -12646 4735 
-1154523 2934242 2973563 -2460858 853736 -3202940 3981546 -6706767 2307973 2295966 349133 -1236452 -2536114 2322521 2321740 372897 -1224459 -2521629 953510 954874 1096701 -891529 140211 -4570902 4174544 -2759163 2601802 -2780904 -2642601 -930813 -426659 4962569 1852497 1381863 1227577 1226197 -2270286 -4144787 3499383 -1571669 3984412 2355676 -5303192 -4088452 341206 6582724 -2809986 -4133904 -5056318 10441307 1237813 1237066 -2250847 -4178978 3484940 -1601488 3950609 2378561 -5296569 -4074159 373026 6582968 -2799501 -4143200 -5064817 10430543 -2563430 3126697 7455365 -4357437 -1645113 -2564920 3130064 7456043 -4356206 -1643773 1376278 -6087543 -7434688 8224121 482496 -10533293 592612 7006195 6311837 -3766788 -8789221 -8789221 2259968 7085280 9719525 -16090703 -704359 6570604 10862402 -10407364 -8272064 1508818 2308500 13155496 1602321 -5035456 1477703 -5365453 3036440 7435990 -7109153 
2317978 1494581 1507157 -5653288 2393311 -8124628 2177701 8110480 543671 429151 -3833267 -2287628 4224232 548718 437985 -3825643 -2283587 4228915 -1432124 -1432097 -2182630 -5623195 -458425 1521271 528340 -4943888 -394029 5165071 -86921 -2501604 -1336368 -2032878 6291480 -3973124 1578876 1578733 -2828161 -2032554 1970305 203443 3263330 -6573804 -4230228 3259296 7884492 4926481 -5376557 -4071217 1653447 -5615834 1582067 1581416 -2821703 -2043403 1965291 194405 3251956 -6565901 -4226950 3263247 7894420 4926796 -5373779 -4074227 1651344 -5619477 -2685562 1089775 4554530 2026043 1039968 -2685861 1089769 4555005 2026950 1040536 2217057 -1926211 2588858 -70095 -444418 -2520267 6502839 -3592062 3207687 -10737085 -1096195 -1096195 -1153221 -6065913 7270711 10524923 5111345 -10314933 4293746 5635945 -9749408 1320925 -16228107 1155900 19371478 -1728891 266901 1329819 -13719413 7134458 9768401 
-703964 6511341 6518867 1878790 -7353582 -9365222 -10983914 13324186 4363179 -835872 -3207728 -1848008 5520462 4366235 -830751 -3203044 -1845032 5522906 2799857 2799378 24817 -2751528 -4298927 5241338 -4446763 900700 -3310136 -1762668 -3421878 -4322931 2630511 -4425689 -2485900 6304188 1001531 1001528 -2513120 -5705793 -2138503 3056901 2986189 4040619 6386468 -14464951 -2954672 8880765 -485707 3030812 -4323308 -5571078 1003658 1003268 -2509302 -5712112 -2141802 3051433 2979554 4044629 6388956 -14462798 -2948243 8879902 -484188 3029532 -4325102 -5573453 -1693135 -2123617 6403141 1037854 -5770145 -1692562 -2124166 6402406 1038048 -5770434 -4026101 2160037 7118004 -2366082 -352659 -6448415 -159833 4467289 -5479436 -1100091 205804 205804 631391 697495 8131737 8723142 -8370829 3363077 -2019829 9145431 1847831 -1512540 3301139 3639024 -4490620 2292344 -7367065 -5107265 12047712 17580 3343703 
1888606 4199738 4201403 2528107 6537104 -3093963 -11784289 744550 2946343 5502126 -3892623 -1951061 -3653406 2947132 5503878 -3891308 -1950406 -3652078 2216361 2216739 645785 -2028390 -3172196 1277228 5957896 -2721832 -5711785 2451213 1830542 1701897 1264214 -3582057 -3637742 -708887 223551 223565 -1428325 4013282 -9490894 4267650 2699315 -4029946 -2101736 -4835894 2243911 -3800716 -6059430 10028904 8974338 -1587993 223911 223818 -1427225 4011772 -9491414 4266497 2697315 -4028525 -2100961 -4834856 2244535 -3800758 -6059238 10028268 8972783 -1588906 -1586676 -2147223 -9175806 7815349 2925151 -1587376 -2147073 -9173735 7814914 2925819 333873 1593442 1099035 -5968390 6392365 12102691 -549579 -4727957 -6154425 445592 -4676592 -4676592 -948412 4669427 3139663 -12231174 8041899 2097635 282851 -2479164 -1548469 -6837509 4533268 18772970 3190866 -7442587 -1279457 -4574721 -3011676 4890702 51644 
-4408651 3079923 3077568 -5264206 -7440681 1292546 -911445 982803 -739460 537729 454510 718561 2710780 -740388 536155 453301 718031 2709730 -1693167 -1693384 -1968211 1589094 38270 2299503 -2366043 -29117 -983557 -3596393 2547679 -534173 2204130 1538183 -80468 1077268 5327602 5328456 3791119 1582897 -11484484 -9104964 -1573928 1687760 -3415402 5241162 -2417076 -3558828 -3553283 7862226 2460962 4091656 5328215 5328168 3789930 1583574 -11483803 -9103259 -1572449 1687343 -3415645 5239980 -2416576 -3558960 -3553776 7863073 2460562 4092231 -3036685 614095 2904334 11725087 -10686935 -3036955 615042 2904347 11725311 -10687649 -5514541 1526280 -10580094 19868609 -9307796 3117002 7793119 -4466247 -3702186 -1545342 -523150 -523150 2812130 9654286 791248 9329803 -7836060 -1220199 4508496 1031938 -10439210 -499475 4541910 -6896684 -4871991 378300 4008335 -1650571 -5669617 1643243 550719 
2141651 270621 270816 10200581 8197549 -6268739 -5655769 -4482861 -2572114 2200519 -270147 -1048427 -209975 -2572156 2201100 -268661 -1048113 -210222 450787 449982 4405470 1363439 2256767 1406361 1981933 3998297 -748532 819573 -2234298 -4436832 -6285082 -3065495 -2308413 -2844854 1764046 1764456 579914 -3354546 -2989173 -1357388 979773 -10470792 1607890 219569 -1959294 10456225 2962463 -1263506 8235694 2547456 1765118 1764947 580313 -3356693 -2989439 -1357889 978777 -10469359 1606937 219792 -1956729 10456654 2962749 -1263552 8235766 2547875 3661707 -906931 268041 -8028191 -6802830 3662763 -906679 265895 -8028707 -6804001 -13682697 -3945897 -586678 11495248 9408275 -3512653 -9531058 11633812 2171648 7444762 2661924 2661924 -5429502 6675774 -2034979 12030704 8441108 1225282 -13493991 505687 -3265353 -5212645 -635258 1936117 -3105555 -10130336 11716831 8788317 -8575215 -2683328 -4886145 
-5654887 -1642013 -1639973 235879 -3059645 -369784 -669892 -2987494 363522 3324089 -1476601 282468 536422 364715 3325041 -1476373 284302 537132 3935323 3935204 465814 -811122 343832 1704951 1930428 -2303127 911030 -2953534 2021513 1277385 1900760 565165 -1809908 -497072 2059340 2059097 1307547 3598508 1181351 -7547254 -2164012 -2397510 8430873 1842535 -1624163 -8159247 7066492 -9615862 758991 2355832 2058208 2058135 1308548 3601016 1178933 -7548106 -2163970 -2399960 8433017 1842751 -1629916 -8159155 7065745 -9615691 760292 2354890 -3601026 -3692065 2002880 4171167 -1352245 -3601349 -3691483 2003819 4170440 -1351334 -6621164 -925259 1776749 8419832 6924518 -11536995 -2382206 -9261393 -2722874 -1485156 -1548663 -1548663 1119350 9998865 1950663 -289515 9106433 -4376720 -15328211 -7585028 130634 -5280452 1094159 9785690 19344753 10348830 -18109497 1982953 11301507 -4845225 6312476 
-552655 2735004 2734061 -5802506 1546800 -5643064 3895655 -993233 3044797 -937021 -624952 154054 1405974 3043715 -937563 -626020 153389 1405078 -3258022 -3259394 1814500 -2877256 -2104989 194524 444864 3435992 3458564 -4036470 -1578210 -1137029 -639869 920856 2862116 194793 -1587022 -1587105 -1965520 2029711 1901274 -1517494 5049897 -8352271 -830784 -605701 -2274397 2191042 1290367 246546 -9945203 946738 -1587426 -1585879 -1966140 2030654 1901530 -1516853 5050240 -8351351 -830517 -605369 -2275557 2190911 1289829 247284 -9944743 946483 403641 3661014 -5927517 6296835 2087166 404315 3661393 -5930118 6297442 2086039 20757872 -18829095 -11067147 8339608 18216387 4245224 4038449 -1414339 1112364 -7000748 -2558208 -2558208 3208342 -3417952 -15240888 12034891 439720 6467365 -4802812 7894333 3423948 -11108241 4765055 3684765 -8613044 754263 -5631276 2938812 4038424 2952041 1470228 
1494923 -91081 -90553 -683204 -2774203 7197264 -5546341 963386 268120 -4053909 2601985 -489097 73726 268882 -4054557 2602747 -488645 74230 1537703 1537255 674971 3057991 -6214873 -2912362 -243542 66381 -2428778 2366138 2483849 -5265737 -110374 3699949 -4131188 2415746 -1651827 -1650316 -952682 1305466 -1326856 5658800 708512 -1402178 993823 2621989 2097298 -5195135 -4429393 -1540583 8946689 -5642112 -1650905 -1650938 -952866 1305071 -1327782 5658286 709612 -1403678 994507 2620110 2096666 -5195013 -4428357 -1540627 8947444 -5642327 244990 5483657 2387119 3307097 -8787450 244902 5484224 2386881 3307209 -8788576 13341517 -9863331 -5560694 -6649592 7884731 -22166573 4324435 13458390 -12157304 19133649 -2826944 -2826944 263004 1208553 -4163037 -4498614 1231444 9928656 1618365 4781543 -4142348 900106 390055 -8582698 11324339 10474393 2454380 -5575218 -5882514 -343217 -3636085 
-502 -12401593 12401908 629 -1317 -1380 1282 -430 -8089782 -7052977 -408229 -9251366 -2330178 8089202 7052369 409208 9254325 2329403 142 -83 -314 -9 150 -175 972 -611 -679 796 -1714 109 -93 -250 236 927 5944346 5945563 -5208715 -11810585 10683488 5411069 1438385 12266527 -12787650 -595246 22701552 3335422 3118663 -347724 -2531263 3116065 -5945393 -5944895 5209076 11809033 -10685267 -5408612 -1438142 -12267350 12789048 596130 -22700509 -3330184 -3120737 346222 2530823 -3117966 359 591 656 -761 -124 594 3163 -3174 62 -2102 730 515 -2892 -2365 -2093 3462 3305 803 -180 645 -1221 -1221 -576 2741 1090 2577 -363 678 -90 -4170 93 990 -1120 -2287 -3869 -2615 3064 2034 274 3673 -2026 
-6730642 -2423264 -2426039 3050747 -5398099 -2425784 -1135589 -2121847 -4046040 -1964270 4796136 3054896 -983803 -4048442 -1966381 4796649 3052346 -984344 6715815 6716809 489322 2832974 529976 -1194284 3581497 -2447460 -1111260 4486251 -4567409 -2131107 -613323 -425086 -68053 1534336 7669421 7669740 -490433 -5090512 -4419399 -3175631 3503929 -4343623 7056070 -927640 2417158 1028969 6582948 1166263 -1887734 -1613427 7671331 7670763 -491560 -5094014 -4415635 -3174392 3504147 -4340084 7052772 -928498 2423809 1028981 6585265 1164597 -1888832 -1613011 -8421513 3920609 -6173697 -1575009 5193056 -8422107 3917706 -6168597 -1576195 5193632 6861912 2714211 -8382375 -20088089 -579906 4552593 5680899 1868536 2752441 -2873871 -7371411 -7371411 -6557022 10973579 12310804 7967522 4856647 8379936 -7107555 -13193945 -5817153 3202909 -3879019 -14676297 -8750598 5644692 -2143775 5570204 -1467850 14548491 -239950 
659982 2786315 2788129 5096198 448151 2638884 -13119702 -1242417 2601760 991126 1942253 -5402515 1437057 2603099 991876 1943092 -5401516 1438339 861629 862973 3301166 1531277 -3902335 1043232 -1505839 2895669 -2818370 275696 2503358 -3688898 -2191459 1368902 -854336 -3811366 -3179937 -3179553 1566861 4497986 3174631 -6716543 -797545 -3744970 4246068 -2570308 146799 -13230581 3135153 9682845 -7438337 5898426 -3180379 -3181752 1567441 4500098 3174184 -6717497 -797185 -3748577 4248228 -2569531 142290 -13230418 3134689 9681122 -7438783 5897495 5166404 -3654679 -3674655 -7610662 3813656 5165270 -3656886 -3668582 -7611846 3815074 -5942274 -66979 7023214 1540372 7066347 -5249475 -4113169 3637842 14501476 -11796796 2291630 2291630 -2221335 -4952871 4959103 5138045 -4633221 9301098 7065708 5856510 -10057337 -3899589 9954647 -12090627 13930472 2729978 4767226 -12475297 -5670892 12050387 -1062747 
592292 -2743746 -2740221 -4716981 11003321 3508474 1491931 -5666631 -3526034 1957617 2940937 -2166406 -2269219 -3521819 1958656 2941038 -2165841 -2268539 -3442201 -3444949 620698 834379 3319924 -2313854 1568732 4132286 1232047 1193528 2488252 -4615082 -948460 1045136 -1818264 -4205481 4223776 4225044 387601 -5564843 -1782096 514631 740508 -1908594 -6332722 556241 -3866610 -47446 9191989 7457602 2352504 -4009638 4219509 4221561 388140 -5561774 -1780527 514721 740786 -1909296 -6333878 556496 -3871889 -49410 9191714 7455827 2350077 -4011544 -4382137 -4949442 6623714 697583 6740697 -4380894 -4943375 6611374 702313 6736783 -3694099 -209711 10146330 8363729 -408866 -8466351 -5158868 9949682 -12698063 -4162993 4030889 4030889 -3543302 -9075163 -4895909 -6141683 1711798 -568418 4557999 2900734 -2575286 758377 -443134 7155366 -15769293 19506263 -18336018 443057 -11750429 16393529 5978348 
1459663 -1106422 -1104717 -5551959 628966 1480655 2471132 671854 -2327817 -3847177 -813136 -2752172 1702767 -2329048 -3845978 -813140 -2747913 1701180 4719604 4723823 -1715469 -4626616 -22727 -5161974 -635357 2547191 801184 1313081 2137476 3747186 -3646344 2582605 1093885 2732465 8673242 8668561 352250 -2054264 -3430784 -9862544 3254087 1552284 -3875133 -1466800 -3622247 -33642 4823976 -937520 5600928 4270274 8675002 8669945 353703 -2054272 -3437489 -9862148 3253234 1550769 -3870062 -1469109 -3624647 -31359 4822073 -934357 5604659 4269683 -13100474 -2764281 4530882 3523680 11448929 -13101339 -2777031 4552573 3515900 11456687 8269761 -3388377 6326863 -6893620 11616005 -2287148 -21052739 -4199894 -6271548 6238603 -631712 -631712 -628197 -9297388 3104592 6581292 -6314771 -2584712 10103956 3918908 -489263 -4382609 4939838 -2971364 5447898 -10332440 12400556 -6069201 4227106 -15844783 -3484470 
-784 137 -2649 -561 -4313 2497 -1094 3478 1855 -944 385 -1133 1530 -1616 -2371 -729 -754 292 6673394 -6665430 -764 -1605 -932 -1387 -559 -453 -905 695 1689 3071 -878 1404 723 1808 -6444883 6446836 204 1758 649 -3810 303 1113 2410 927 -2313 -2543 -579 -2893 -857 -93 -6440840 6448114 -25 -350 -1976 -2441 331 2717 2374 -432 1303 -64 -1775 1061 1633 1903 -2230408 -16970407 32807180 -12549520 11680427 2221577 16968032 -32808755 12550721 -11671105 2983 -422 897 -4211 5817 538 -9994 -2931 610 -357 -1673 -1673 1218 151 3930 2547 -2671 -1405 1794 -1244 -1576 -1997 1084 -3399 5125 -7522 10122 -2284 2854 -2610 -2302 
1473967 3970870 3973463 4525813 6840964 -8753744 -1337263 -5763198 -1583024 -861403 -2543652 2699790 1573626 -1581129 -859973 -2542954 2700058 1574241 -1637263 -1638591 911127 219811 2385203 -16058 4563593 3162025 -1313089 -2436495 -3027694 -3741349 1398712 -4559043 134810 -4469270 1393565 1393789 1000733 634699 -3752002 -5724165 2460537 569753 -8190663 -4908585 -2243193 -1235132 7837733 3106773 7627912 5661878 1391779 1393992 1000947 634791 -3752623 -5724558 2460716 569379 -8192139 -4908844 -2245717 -1235048 7837406 3107998 7627173 5660966 1559719 6642018 -1510015 -6736261 -3384802 1560676 6645076 -1520271 -6730980 -3387750 2002366 545615 -8359298 -12250134 -4047751 -894340 16467685 3576019 18563713 4862457 -1595358 -1595358 -2822728 -3128527 2893364 4082526 -4992002 -2410312 8804984 3863877 7916612 -970216 5619401 5000531 3027205 8208818 -19241919 -2368483 -10812667 -25902268 8116047 
-2701623 2700833 2702988 3740657 2809218 -10789678 4116946 -12186840 3101122 2897218 -1661992 1587742 -2451444 3105750 2896831 -1661078 1584599 -2451653 205354 204999 4505746 -1891495 3602868 -1390500 86959 2479038 55159 -2682726 -3172702 1800630 -1712016 1435479 -2670307 -145151 -2969198 -2967173 -115251 -732670 797841 1894967 990644 -3924429 -5821774 2543473 -1935760 1449879 9474697 -6274612 4483998 -6557055 -2972467 -2971850 -116777 -733482 806251 1896746 991429 -3921502 -5827858 2542564 -1932342 1447365 9475907 -6281098 4478797 -6559604 4171787 -2415658 -3729270 1178660 -3628588 4170858 -2414302 -3730749 1181128 -3629566 -4849132 439814 6350114 -868654 1693827 1867314 12211047 -3110448 -15758395 6431981 1737799 1737799 -578960 -1827133 -251752 17113047 -10959377 -2545616 21123759 -20477994 9794878 -3315766 6252278 -5560442 9353613 -7508968 -1222685 -9051080 10321029 16228584 -4635368 
-874828 -3365872 -3359657 4197110 -12561997 7769959 -1405318 4438656 -1293682 425414 -4737692 3129789 2337057 -1275438 427543 -4737244 3122240 2339622 2246312 2247376 -2713637 3114236 2353180 -486106 1409778 -2586820 -7273579 -3449253 8342882 2502829 4394432 231215 -536443 -1055883 -2065864 -2065491 2105071 6037010 -237145 572963 -4140338 9434483 2259194 8934195 -9473132 2910475 -4490755 887768 2651152 -6775388 -2080409 -2083098 2102077 6042931 -212662 576119 -4139955 9442560 2245092 8937131 -9475327 2897383 -4489627 869426 2633605 -6785061 1773416 4014283 -5083387 -7605856 3585424 1773037 4010551 -5076760 -7608283 3587706 1675958 -5773748 -4165063 -4008195 12470849 -6536060 -10480254 11560488 5200710 -4691635 -5399247 -5399247 11134424 7194998 9017241 10937593 -10625389 -22483708 6142185 -7060029 1188116 -10776335 1395302 12819919 -7653848 2195664 -1544867 498171 -9196815 7870435 4781692 
-3236 6692226 -6694658 5684 -6828 1188 2402 -5237 15435130 1543809 1843599 -6874760 3547430 -15433584 -1538805 -1848543 6877092 -3545885 736 1911 253 3340 3800 -829 1605 -2916 -2538 -3231 4941 1161 2924 2692 -721 -2441 -12948125 -12949216 -2484571 4124626 19934091 1252439 1627061 3570551 -13336814 2924058 -3194045 -9986471 2862182 -14382242 -14939897 -8654117 12942541 12941074 2487520 -4114893 -19929884 -1253616 -1633133 -3561837 13332691 -2906106 3179108 9991009 -2863854 14382512 14936537 8650240 4266 4525 -9908 -4004 -774 4460 55 -3671 -6845 921 -3075 -1175 1855 -8181 6379 -2178 1633 7970 -7889 4137 -3163 -3163 5238 510 13727 9849 -5355 -16140 4920 2531 -7796 -7800 1646 10946 -8370 3714 -6278 -542 -3523 11525 1893 
2941107 -1021415 -1027651 -4636675 2637073 2598811 -6433011 10546320 -2586306 -2611392 -244875 3631647 -1490475 -2601217 -2613972 -244771 3636226 -1491023 -996416 -995823 -84638 -2655041 -3262406 2048793 -462171 5221430 -5166559 3930874 193356 -235093 1318922 -5617289 -1036836 1184463 2616034 2614254 -398316 -3779793 -4748459 5515663 1266313 610723 4503541 -7422435 3349287 -1251550 838602 1061340 7812843 -8529500 2626944 2628378 -396457 -3784991 -4765594 5513236 1267034 601694 4514922 -7424165 3351720 -1238831 837661 1074169 7823874 -8521063 -3408498 -1235990 6003659 399270 2392414 -3409252 -1236203 6006555 398644 2393069 3494681 -3642109 -6537702 14247700 54844 -3838439 -8001994 51913 19262370 -16681435 1437979 1437979 1878265 7834050 -20429564 -4819266 -5264333 5565009 5997610 -24253062 22599249 3362919 -731349 -8208009 7739787 -996848 3159905 -1236585 -4720088 -663030 3054840 
1699 7010184 -7009187 132 -248 -760 10 34 8797197 -2842894 6571441 7088785 -8228887 -8798573 2841317 -6571985 -7089009 8228690 1471 -1046 -435 -357 -866 -855 -445 388 269 -18 -247 -113 -121 -590 -954 -1026 -3116095 -3114056 -4577452 -12016771 -4483380 19302463 7197455 -8007074 7073660 -21994792 9048734 5966995 -396887 5873124 -4876556 -21560661 3116777 3115986 4577314 12016302 4482613 -19302957 -7196945 8007751 -7074126 21994642 -9048955 -5966691 398157 -5873218 4878063 21561106 -1364 -2035 1145 4306 -577 -150 2358 -266 -3268 517 347 -410 480 -128 277 -540 -8 217 -874 1145 -77 -77 28 -298 625 800 -907 -291 917 30 117 115 278 -636 1142 -371 264 -587 329 315 -415 
76 -6623291 6623271 578 -385 386 726 -824 -680188 7875075 -11699324 4597272 -10447699 681424 -7876247 11697015 -4597372 10448605 236 1276 -548 -397 48 -742 -192 -1062 210 -742 225 77 639 -45 387 296 -4824954 -4832444 2000686 9986098 155997 11100482 -13072784 24310373 14954868 -3598928 6127070 -15512745 -12247561 -4389409 7429136 -5408722 4831067 4825604 -2000945 -9984873 -155519 -11101453 13072593 -24308813 -14955451 3602299 -6128911 15514883 12246699 4389492 -7430840 5408745 -1255 4412 -1261 -8719 3682 1054 -4586 -492 8992 -2956 212 96 476 -1087 1081 909 -440 283 -2044 969 -430 -430 682 -548 2575 2443 -351 -3214 -146 1843 -1967 -1330 -241 1967 -1890 -139 -196 511 172 968 -109 
-805 -2186 2664 -83 192 -335 352 140 83 2347 -4425 635 -1206 694 -2846 3356 -156 2201 4359789 -4360420 203 569 696 -389 459 88 103 569 354 -929 -353 62 486 87 -15088435 15086111 1015 3237 -311 1288 -3905 8175 1250 1847 -988 -3282 -3384 1799 898 -388 -15087447 15089972 -838 -3666 -193 -2155 4508 -8362 -2356 -2549 924 4091 4250 -1345 -942 23 6154390 -20448245 554809 34116069 -12580366 -6154522 20448593 -554239 -34116827 12581123 186 190 191 -1090 -182 -25 -90 -175 248 225 -96 -96 -291 -635 208 639 -241 -280 717 272 205 -243 299 -290 -98 275 -168 -311 -433 -828 294 
2120 -391247 391477 909 -497 700 -650 -512 -293465 -6954885 4830991 2822486 -468612 290366 6953200 -4831403 -2822910 471264 498 -414 -164 -716 -517 -1176 -613 -938 1358 -1299 -333 184 409 -1115 -849 -1014 1079460 1083985 -1851160 3209270 3227143 -8399180 5669242 -16171102 11251870 -12721851 15536487 -18752276 11896002 -24925903 15599573 8711464 -1083152 -1079802 1850706 -3208358 -3225822 8400168 -5669174 16171901 -11250863 12722060 -15536168 18751732 -11896931 24925720 -15599345 -8712881 1035 -860 -252 3240 -2692 -1135 1097 225 -2858 2532 -317 223 -190 -148 -269 -345 809 481 -622 595 -10 -10 32 690 797 631 -197 1161 -619 -1019 423 396 378 -1950 425 -380 994 130 821 2115 -805 
-870 1168 -1230 469 -1409 103 144 126 1102 1036 762 -957 -1182 -347 1201 -66 -1014 745 -4533 5673 -516 326 177 54 -515 -476 -321 -512 260 -155 221 960 -52 923 35284414 -35285145 -288 -196 -69 303 356 -484 -1083 -997 33 1066 -1630 -607 1156 951 -35315275 35315171 449 587 190 -213 -1254 -44 1694 2393 -516 -1313 674 927 -87 -1490 12773 1800 -8911 -13500 5575 -12399 -2325 8235 12673 -5838 195 208 759 -422 266 -354 -193 506 -802 246 -81 -81 0 102 1406 1309 -74 -250 398 -98 -1037 -306 9 -454 -81 84 669 -479 -541 185 -140 
1874 -832 1044 992 108 -134 -92 -980 -1792 -766 -314 -132 1089 1103 -2543 441 1125 516 8735202 -8734629 -517 -1317 -1780 -296 810 360 73 -1126 191 -739 544 -1685 -571 -2070 25658180 -25657524 374 957 663 -725 -800 551 2270 1639 -375 1022 -957 -2586 -200 1325 25614652 -25614674 -5 -421 -1422 -104 772 247 -1025 -153 661 -1743 242 3121 -221 -1201 -21155953 -4552928 14539229 19903370 -6799159 21155818 4552990 -14540157 -19902501 6798794 351 91 217 -379 115 614 1486 181 139 246 -257 -257 -363 -126 303 -228 -401 242 726 -1450 483 62 372 -823 1310 -229 270 -518 705 2346 -428 
-3545 -62 -228 -294 713 -930 21 -261 1700 641 628 147 -1839 825 1883 1534 466 -2603 6266714 -6260841 -537 -3026 596 1145 -925 -17 692 689 90 1249 4370 1329 1579 2290 3703273 -3703688 -483 178 -293 -103 801 -496 -2253 -301 -710 -2356 1651 538 1631 352 3705050 -3706024 -228 -956 706 2044 -329 -299 -696 944 194 2032 -2330 -997 -1414 -430 -5798937 -19351215 -22354736 8052393 42754089 5798252 19349616 22354794 -8055015 -42755833 299 161 972 177 1093 359 -607 -123 933 -580 388 388 -86 -1039 112 528 -1 -474 727 526 -593 -51 -272 -800 -1094 369 -1322 245 -1147 -2691 994 
1881 -13755486 13757865 906 239 887 -330 -416 -18757302 4492875 -2315809 -1873985 6231728 18755968 -4494857 2310631 1873578 -6230296 -1763 -176 -2657 1429 179 326 -1465 -234 -445 -502 1514 779 -1221 -1939 -1097 -1931 4034788 4030917 1692033 214969 8882578 3813756 -5344396 -6081800 21445752 11547851 -5570124 -5710982 28124358 1819623 -16148423 -21053177 -4035250 -4029503 -1692700 -213529 -8882851 -3813703 5344658 6082051 -21443455 -11549049 5571092 5710937 -28123586 -1818235 16147328 21053754 151 1154 -993 762 638 -751 52 689 468 433 1404 279 -608 379 -868 -273 93 -373 514 -934 30 30 -13 1044 -208 -1234 470 1507 -1071 -417 716 311 -565 -771 385 -226 646 183 958 2009 -556 
-30727655 -4123421 -4123055 -4222471 -5992171 -5027882 3376845 9397991 13773548 18114539 14342121 -6755986 -13830688 13776284 18117315 14340826 -6758565 -13834530 3936495 3935520 7394294 -168031 11797057 5148534 -1750043 -4801702 -3194575 12425511 -1281340 -1089496 8062476 19510111 11751799 26352421 -3859416 -3860620 -1090041 -4571034 686584 4093838 -579130 -4687777 -5032804 -3098182 -1729413 -2827883 -1056532 -1264287 4489112 -3411052 -3858308 -3864772 -1090307 -4572176 690166 4094916 -581907 -4690903 -5027383 -3089572 -1729884 -2806999 -1072810 -1277288 4482772 -3402129 1791608 -2179316 -326293 -4489257 -1175937 1793660 -2183214 -331944 -4489849 -1165218 -1228388 -540175 -1546484 -939971 3819117 1251917 -7328672 -2957968 92220 -5611779 626583 626583 1790151 1041594 -2370032 5921411 116726 1142737 4615506 -514601 -6009300 -1223242 895186 -3321241 -5000801 3497247 -1548503 -953176 -11064486 -17955565 5156311 
8400 4341449 -4338852 2103 1574 1468 -1298 -3586 1631687 -8198375 -1851491 6560946 5208791 -1643200 8190836 1841316 -6552842 -5201522 -1846 -2992 -2101 454 -3435 -425 3354 -384 -1676 -4649 2179 1040 -2215 -5967 -1678 -7390 1159667 1153665 853730 3463724 -9456275 -4748605 4877965 8095975 -20459732 -5075684 -697764 -32262965 17631986 27823084 9884546 -9078717 -1151793 -1155147 -853283 -3460726 9456174 4747102 -4877313 -8093675 20460797 5076797 697968 32265459 -17629549 -27823505 -9889986 9081622 -2269 2518 3585 1553 -2849 897 75 -2134 2165 2766 44 81 37 -435 -1873 -954 2006 1221 -1600 2868 -753 -753 -984 -684 661 -2021 771 1016 -1288 3079 1475 854 -993 267 930 -895 -112 602 3835 3936 -1860 
-27640574 -458364 -456951 -3366928 9581634 -6942068 -6155111 163370 -2303467 -19685302 18927815 21208044 5107880 -2301419 -19684441 18923515 21210103 5108250 11898865 11899712 12353991 -1306330 -4272976 3427108 9078751 24659294 9359252 14591737 8362447 -7768048 -5308914 -9777203 -1969943 4125002 951245 950598 1177447 -1124186 -3892981 230932 5926502 2587859 -5328617 1880592 -5583222 -3010900 -9808231 -3762215 -6631386 -2301465 948602 950928 1176611 -1121992 -3892662 231655 5927077 2581934 -5331921 1887027 -5576780 -3012577 -9817255 -3760837 -6634609 -2301391 -281661 -4985230 -4613520 -2602109 -4691945 -282683 -4987542 -4613057 -2600990 -4689725 -5792565 238076 2182257 937438 2320691 2868394 3799839 2151703 1945171 -1918488 418278 418278 -5715518 -7437632 -4690004 -9023281 -3824059 -14813882 693325 3950680 -5004692 -1963684 2211909 10963776 8373601 -1043814 4025174 2103061 5238234 4147906 1483777 
-12881308 627683 631649 7276166 -1326489 -4394012 1785139 793476 4968438 -2590805 10113314 -12915072 15185856 4899493 -2617292 10237046 -12938273 15173017 -28055605 -28056847 -616323 21925667 22783316 17571746 1169666 3060608 11972582 -2566243 7805287 -12152651 -26744989 -2018592 -513529 -3497943 -912124 -913870 190674 -1807187 614790 -5420660 873167 1479646 3326920 -5066277 -5419471 -1624994 -1512389 2464653 4210318 -4846759 -891770 -893341 210784 -1869809 633301 -5424916 872830 1810436 3265572 -5324074 -5763533 -1422681 -1246607 2261121 4429547 -4893946 3303028 9577907 4452181 4613598 5336921 3304906 9580240 4455072 4613137 5329340 2600455 439367 -10580755 -13095404 -6572484 -2357741 -8339255 -7498417 -6257863 -2511049 -1578069 -1578069 -986643 1494576 2359646 -3844404 457449 -257623 -4282008 -8092137 6134010 -1136425 4166632 9836061 8164902 -119214 8681031 -652463 1285943 4331638 -261544 
-74739 389749 -382615 46084 -8277 -27301 11692 1980 -5317922 -1964634 10091560 -2046952 -1220158 5395154 1925489 -9973739 1869973 1412811 -171070 -171865 -7398 131941 138110 106529 5070 18720 82744 -19541 51763 -70719 -165437 -7160 -4797 -22922 1561843 1564342 1593919 -5089368 1479072 -303700 -56720 26779546 -5074922 -20827472 -27745188 16238832 21447382 -16438683 17986812 -3918785 -1576222 -1576288 -1593469 5065632 -1471527 229875 68145 -26758585 5120720 20765934 27677995 -16256420 -21460281 16470233 -17924946 3857822 20472 59780 26863 28023 32204 19433 59453 27485 28626 33746 17618 2306 -63985 -81000 -39673 -14376 -48833 -46159 -37749 -14590 -9670 -9670 -5738 8473 16140 -25136 3770 -761 -29363 -55046 39251 -6727 22616 58418 46424 -36 52297 -3410 4904 26981 -1012 
10270184 259983 257404 -1181677 995018 -4667269 2547096 -2142757 18818378 -17281748 8725288 -24767162 1086866 18818387 -17282026 8731233 -24768139 1085530 14174917 14175993 -10281971 -11916755 -12026490 -2911476 -17330979 5062261 33832494 3325494 -10080967 -826461 -1652836 13608846 -2853561 -7918643 -2550496 -2548238 -2533872 -4468296 -317423 -4266011 1222507 5098088 7538036 5007262 -344589 -1331494 -2033549 5196061 11020723 646427 -2549480 -2548835 -2533268 -4472035 -315917 -4266462 1221243 5113111 7543899 4991642 -358533 -1317553 -2025512 5183711 11023533 651745 -1222343 -2088062 -2374690 -2679503 -4678399 -1223747 -2089314 -2374161 -2679491 -4676151 6118372 -39452 6589260 3768437 1650728 6567358 8969014 -51379 6485184 1782370 2243994 2243994 4517039 -2306939 2328815 -205722 -1546734 -9773628 -9423328 -18090204 2152954 124003 2236769 7007580 -7711157 1718789 -2527663 574536 -9111140 855899 2377232 
21739362 -426023 -426193 4154672 -3714655 -6042735 2547688 7182089 -18603857 108903 25674672 118267 -20399425 -18601265 111013 25671785 117480 -20401628 -7754730 -7756568 -2250374 -7803810 -4033026 6534709 -5342368 -18609949 -2343851 11108218 -29784701 -16681898 -3634590 -13401734 -134248 -3927337 3067324 3068369 553594 -3512921 2941185 11538350 -2734370 4580316 1482890 5854235 -5843809 -5949141 -1816496 2715869 -2833566 5111399 3066562 3067793 552270 -3512382 2939744 11541205 -2733766 4567333 1479787 5866617 -5832142 -5951982 -1825386 2718314 -2828307 5105132 -937513 2241037 4748122 2945465 -39250 -938254 2243254 4748565 2945479 -39454 1577918 -684111 -1136951 -1657627 87756 4211915 -1991503 -866377 264279 -93283 29595 29595 7356828 2371043 -949985 16397574 -1247001 -7199376 248407 1944746 -4864888 -2335993 17047720 14376472 11439996 695330 -1027032 -3675135 5504360 -208978 -3000658 
913 -2830191 2830831 -1093 190 -406 960 2251 -470603 5710 -896875 -214575 183363 454432 -1783 904877 218646 -185800 639 -578 2517 3721 -7108 537 3052 -2250 -4447 -347 -4460 -3457 -4688 4283 3526 1437 -277845 -278174 -787244 -507809 -2108986 6366627 -446647 -10858269 -14237857 28914328 4073227 7239284 -6264135 -11868001 35578785 -32593604 279458 280298 788558 509898 2113042 -6361865 445791 10857528 14237665 -28915218 -4075632 -7240906 6262417 11863686 -35582762 32594000 -41 -1266 -1397 1578 20 -206 -845 -568 1373 327 -1920 477 1795 171 -544 170 298 -566 710 -908 -33 -33 -594 -356 -742 2688 117 430 1457 1013 84 -675 2888 3709 1437 233 586 -1178 -184 -2095 -272 
-5357013 -1136896 -1139659 -6269926 151579 -219827 6330943 2466527 -30685774 15911940 12124253 -8877933 20847254 -30681368 15908045 12121232 -8877372 20849195 15629204 15631688 -7692350 -11097229 -6372197 12233256 1218184 -615243 138734 -22495461 3413254 4747760 -13557563 17893774 8419963 -6117920 3798449 3799828 3872191 6514565 10286852 2693515 -1939136 -3989985 -2315368 -9062870 -3493199 -4850610 -10596581 -2225530 1264764 -5460564 3799330 3798360 3871426 6514395 10284715 2692413 -1937943 -3994840 -2317714 -9055106 -3489976 -4848904 -10597181 -2227853 1274055 -5466502 -1717567 -2189942 -2997248 -4315291 -9163476 -1718370 -2189307 -2997572 -4316399 -9162419 2333615 1565412 8219878 285371 2345998 3654439 8937189 -1636344 12907 681602 324263 324263 -2891652 -3396355 1958362 -369400 953217 11560754 3340407 -5680226 12136680 -4017620 1395297 7141645 -6494622 712067 3972839 -1839247 -6423355 -711952 934109 
4315181 -180456 -182299 -3329788 1016105 4057248 -1127325 -887554 2418753 -11559144 3782140 -3844466 10337990 2421800 -11560026 3785753 -3847039 10336402 -10739309 -10743075 42161072 2233010 -21172419 -16622977 39230112 -16896362 -2647184 -10831239 -24927432 11938449 368830 20693125 3568509 9028372 -367242 -368033 -876239 -405929 636709 -2083513 1580637 4831002 5820827 2006172 2355712 -2864256 -6415551 -3060990 1589814 -5884078 -368108 -367659 -876715 -406939 635442 -2083486 1580635 4831351 5817641 2010065 2356207 -2863422 -6417857 -3062957 1599799 -5886971 1654902 -5604650 1307344 8639675 7452623 1654985 -5602967 1310469 8640564 7450710 -24099945 -1902523 -1840734 -3819347 -121791 -4159907 2269765 -240112 4227663 189629 -3519846 -3519846 -3333929 -4919467 -2959111 11292638 -550234 3490033 88802 -1670213 3277585 2431582 2057394 5301726 -8721962 163812 -113189 160277 -7273258 -4492518 1816546 
-345787 2072668 2071322 -4102855 -1511169 2313641 4245291 -3174847 -9163774 6605971 -3187202 -4509484 10041393 -9161394 6605333 -3189809 -4508522 10041758 5367938 5367723 11372458 27960345 173584 -44233391 -20080900 -7794633 24046045 -6303527 -1428344 -28638774 9824893 -27417245 11512502 26174368 790812 790910 992186 3403863 1801889 1055792 -1238248 -255152 -5267596 -2528330 -42242 4365872 -6259781 5107238 1107717 -7649163 791046 789828 992332 3404147 1800960 1054933 -1238767 -257855 -5264378 -2526752 -39502 4366892 -6260569 5104816 1109546 -7649403 36059 -5093782 -10382965 -2127451 10816830 36710 -5093396 -10383010 -2127137 10814955 -250666 -1505842 -1291329 11161645 -5608856 2958292 4250158 6542641 -3549319 -1590542 3622933 3622933 3890568 489621 4912302 1504331 1844469 4260566 -4733711 -7720440 -1215437 -803455 6666140 155014 12739328 2151230 -1444182 1497705 1220371 -8193620 -1478278 
2247040 -359208 -359519 2065481 1737123 -2077589 -1124469 -1367277 -2108010 4400840 -8871702 10641810 -5263014 -2104753 4396597 -8879371 10642940 -5260324 -1891297 -1885530 1608842 38367945 -51547285 13768986 -24257599 1388436 -745035 17452049 852623 -7992928 -28078932 28021643 12207801 872637 -7439 -8685 715250 2259837 -1621296 426585 -854529 197669 -3732956 -3915383 -882509 5388755 10678697 -8703834 -2791874 2511169 -8348 -9334 714680 2259830 -1622821 427435 -854442 195697 -3734971 -3906126 -880681 5393056 10678489 -8704377 -2785237 2501700 -18130 -1956498 -7194074 12056163 -832542 -16429 -1956411 -7196246 12053022 -837531 3736658 1099541 8933786 -4136180 -7009273 -4127229 -2111183 660978 6348677 -4789273 3421166 3421166 4386561 4313353 2202602 -964823 -748466 -6947028 1753312 -3512540 -2276196 -320285 1500687 8074788 -4045712 879676 2534695 -1333166 -7848452 -3511275 489153 
-8141538 2243918 2244106 670736 -1560488 5130321 -4493232 1989218 -8016366 8287474 -1790589 1320833 6622519 -8020760 8293493 -1787735 1325712 6622578 -7817544 -7813227 29156517 -3146123 10892896 -8678805 -42756422 34069392 416375 10765883 -34548982 23859077 14870527 8466921 -14701801 -16105502 1098852 1097926 200704 3398951 2036146 -1053330 -696035 -8125295 -3347992 -5308904 9745155 -6569543 -8406926 -1893719 2115702 1773023 1099094 1098769 201025 3400107 2037628 -1052483 -695773 -8130167 -3349981 -5310250 9747130 -6570666 -8411900 -1896016 2110203 1775326 397631 -2231776 4677507 1411840 4285607 398770 -2232538 4675366 1408474 4284337 3580011 -4888196 -12910546 -9557793 863448 -7599659 -4635531 -2852953 2134935 5746643 6311269 6311269 1119892 10640001 9031887 -720114 -4421989 -12041979 -1018669 2880794 -299575 4785618 793027 7239987 -5762871 -1507996 -2248101 1163954 1622196 7481307 1698373 
23285364 -3489351 -3488616 3829064 -8266468 -6547049 5918030 -1914817 -939140 -1582810 4647691 -6828526 -6346209 -940785 -1582532 4652616 -6833343 -6343580 -8117765 -8122325 30360595 -30994116 -8725225 -2697480 -14918555 34480189 -21531784 -19745080 32274834 -22312767 -5770600 3610315 16829547 14936886 -146573 -145484 428684 -2669657 1613778 2340225 -1868690 -4851707 9142185 10593568 -5377313 5424115 4021140 305375 -2570297 -2599477 -146281 -145644 429062 -2669646 1614293 2340712 -1868636 -4850329 9141891 10591143 -5378986 5423599 4018105 305796 -2567199 -2600918 63316 -3274781 5682387 5473150 2886836 62272 -3273462 5685228 5475013 2887748 -5012392 -3725838 -6883001 -9029857 3525405 13011202 9333891 -2169792 -1660702 -1962034 1220100 1220100 -4547965 11333919 14200541 -17511374 -2191227 -2427781 1316090 -2857979 -2920404 -2594692 -1396542 -3303365 2324725 884556 -1402356 -914279 -4027212 -8434971 872485 
-7616376 2301194 2306027 188933 -1547639 54948 -2444873 2305822 -3286534 6488433 -2063816 4743783 -3633055 -3291068 6490760 -2066598 4744643 -3627031 -3670273 -3675515 38491377 -23901531 -11648109 15773950 -15704605 -39546600 39102469 5216488 34894757 6753472 4386808 -10221502 -13872432 -13732520 350940 350464 1149760 754458 -1130773 345766 -976166 8206990 -12863048 -5205171 -7409019 454932 2948211 1267520 2752660 3348650 350757 351582 1150302 756435 -1129226 344363 -975037 8208093 -12864067 -5214272 -7410219 453956 2949002 1265475 2750931 3349370 359933 -3711457 5739493 2739055 -1987641 359283 -3711032 5740568 2741319 -1983959 -5085871 -5738263 -8460643 -13894385 6311574 80840 -1986446 4622636 7279394 1454325 3988117 3988117 10949601 -3449274 948565 1738623 5363248 7974886 -5750905 -2633287 3235225 -4504337 -8241203 -11361110 -1106400 -810239 429928 3746200 1498995 6666724 -917603 
2557748 3500233 3501553 -906482 1903799 -7134574 -1150630 3395001 -5522224 -3543765 1372980 -5091104 7381710 -5525311 -3547452 1377077 -5087011 7380294 2002705 1997300 5019541 -143261 17245206 -30299901 740000 -14926310 -24391659 39411729 20611149 -33318884 9778552 36631972 -14914551 -28163489 455480 454240 1063916 1408879 3797981 -3378455 193363 7109339 7614551 -13256017 -5587765 8561715 -3274725 -9545151 2170986 5227659 454917 454813 1063759 1409226 3799468 -3376473 193944 7108491 7613147 -13252147 -5587153 8560259 -3278208 -9547065 2168724 5225989 450533 -1778980 -3178104 -2312004 2917860 450888 -1777533 -3175440 -2309663 2916762 -1542051 84639 -4036575 7221849 -1391831 14465394 6265830 -15429992 206449 11686347 211416 211416 6462899 5392076 -14584796 -1084458 -533276 -3970623 1662581 6527102 1520173 -3294351 3296248 -4878602 -252811 3545058 -2646836 -4110931 -33021 7626557 1030173 
-8033331 -3085048 -3069105 912280 -2002052 4527549 784620 9379872 4569787 4107546 -896067 7055267 -3852848 4529511 4126714 -865287 7065922 -3862202 -2388981 -2393406 -3772961 10446726 -13502364 19507357 10670940 12707282 16420489 -37162407 -10989533 -46211844 45990208 17050151 -10493338 -24859073 411214 413049 -1123175 -1422067 -2881097 367914 489522 -5885056 -7381826 8272937 3416626 9597331 -9581744 -6945866 2450518 3801973 416945 417778 -1120524 -1415147 -2872434 379863 490728 -5892499 -7399803 8269145 3412036 9581750 -9602079 -6951062 2444838 3802198 -611198 925618 -84601 3336439 -219488 -612488 924870 -83627 3339836 -216288 -1047306 2700313 3767170 -7393162 -71021 11694851 -28052838 -6902483 4688444 3574738 -1340671 -1340671 -6726653 -7404368 7489911 -53256 -73028 6107027 701153 -1741984 9731586 2294342 9105743 -9120560 7062574 5423104 -3881132 -2427465 -583065 5167871 1577403 
-10156583 -3654069 -3418286 -6094007 -2991442 5021636 13437602 1297207 9823529 2268124 210046 -5112672 4358211 9267950 2394921 479178 -4865531 4333810 3627316 3625496 11714426 1137875 -7857790 6312669 3619865 -603312 -12282603 15789352 -3992506 546152 12503418 -27829985 65675699 -45447726 -1309985 -1310228 -242652 -1098909 -2227892 -3816633 -426821 1653895 6393741 -8500605 1194618 -842840 -3839774 9119439 -12927895 11735170 -1233867 -1232787 -207223 -993899 -2112323 -3678439 -396201 1606014 6168291 -8562815 1142962 -992550 -4081220 9005391 -13046251 11708208 861424 -1788360 -925701 1645425 -3268633 860522 -1788444 -924138 1647605 -3267769 -4153735 -1358530 742912 -4365905 2088327 -2547780 -6474046 12704504 -23083302 18712525 850896 850896 247642 4222074 -6344118 1069292 -2086932 -1918898 2366834 -18134662 12134604 1111793 -409445 -1674834 3801366 -788866 -787693 2510295 -10628870 -4774444 3282279 
-60542 20757539 -20803913 -36227 -16702 31241 76460 10911 -49210444 11513159 25081132 21128463 -3193674 49326791 -11482553 -25077910 -21174389 3240068 18019 19054 70638 8081 -44307 45339 21876 3729 -65157 74609 -27551 -19026 93877 -151165 359241 -271528 6811523 6813647 3094488 9139653 10268625 12447758 2641391 -4329868 -19686713 -5315561 -4940007 -13534824 -21309169 -9900218 -10231443 -2110358 -6826188 -6826465 -3098640 -9153753 -10297585 -12492014 -2645339 4342900 19750422 5225089 4956614 13533623 21255515 9995724 10087512 2248472 4882 -10684 -5101 10807 -16942 4288 -9340 -3776 9672 -19024 -24425 -7285 2616 -30205 12643 -8071 -50515 67293 -127558 108175 4991 4991 -1396 21892 -32253 5696 -12433 -8816 14063 -100781 72595 7482 1833 -14159 25465 -2093 -6527 13260 -58076 -22070 18936 
4272 -2211984 2213975 -568 -3936 1445 2529 766 1776914 46467710 22161634 -43471954 -29168677 -1778818 -46468176 -22164250 43472238 29162036 -29386 27244 297 -2018 -671 1418 5607 4655 1501 -6993 -4382 -4815 5960 640 -11545 2248 -1125755 -1124808 -246706 -3660196 3497894 5019451 -4850557 -14459538 -2816226 -4666730 -2874339 -10974816 7031047 16131688 14268253 8040173 1126232 1125536 245641 3659657 -3497585 -5016798 4850885 14456056 2814424 4673302 2876723 10977397 -7031517 -16133856 -14264335 -8040844 -1215 5684 9681 9731 8868 843 -5061 -7955 -9723 -8261 -1427 596 -441 -744 -226 2021 -1877 -1380 3967 -1222 -514 -514 -2345 -1808 1268 646 -50 981 -401 3663 -641 719 1365 -1182 892 190 -1211 -120 2197 818 -481 
-804 -2956 -3044 5325 4020 -274 727 -1585 3205 -24670 -1624 17727 12703 1991 23218 6613 -16327 -9527 -70963066 70958789 1980 -8250 -338 -1670 1487 -6614 -2016 -1970 3211 -5465 5954 -32 1149 -157 -242533 242218 219 303 -3030 -2153 1821 9040 4110 3740 -1187 3330 -6375 -6413 -4333 -4046 -242714 242363 -45 -2500 1394 890 -1956 -6467 -3308 -3083 -583 -2010 3096 6380 3864 3395 -2065097 11714248 21564011 24084124 22198079 2065075 -11714887 -21560290 -24082449 -22196495 -989 -712 -453 -33 1865 2285 -625 -983 -797 151 -480 -480 1378 342 -182 727 264 1708 528 -543 225 -1089 663 -1912 1502 835 -754 -459 -165 449 278 
4095 -15263400 15245380 -1494 6195 3282 -6926 11994 13085400 -36325232 52634166 8265483 -31796345 -13073054 36328249 -52629011 -8258121 31798059 8673 -5093 -2448 -82 6042 -9393 -170 -2117 -4079 -11051 -4354 -4639 -7911 8140 -6095 -355 -1505762 -1508032 -1760093 -7672764 -3680122 3914495 -1311401 10287775 13959464 30652801 -12513128 -13894454 -4141724 2647664 -5562518 7427541 1506121 1505768 1758995 7670103 3678094 -3917487 1311295 -10289159 -13959458 -30649728 12512706 13896207 4142858 -2651418 5564018 -7428572 -571 -849 -2924 -3228 -976 79 576 1645 1237 2397 -52 691 -273 2213 -574 1808 3643 -3298 1462 566 -461 -461 -50 618 1840 1794 345 1775 256 2942 -99 -319 1963 2234 -968 253 267 -857 827 876 -220 
-15978755 47250401 47254209 22523047 -15234766 -20627682 -22554168 -14619159 -31858557 -17408024 -10750466 -13863798 -16945765 -31853100 -17388612 -10788901 -13848234 -16962953 -11680325 -11675105 -11561025 4048054 2003616 2945529 12883236 13294464 23737837 13766284 13608229 15248885 30504998 16587985 29176306 9910366 2379099 2379191 1111046 6310509 9270300 9489485 1108753 604353 4314743 6463919 151953 -1411948 -462595 -1101561 -2811919 -539584 2378137 2377989 1110892 6310723 9267791 9488852 1108943 596765 4300377 6461966 158229 -1401656 -436688 -1106653 -2812367 -536954 241521 2387121 2305974 2676194 2471926 241486 2385844 2301927 2675296 2473122 -40375 971999 2900443 2247310 709375 -3803355 -11184056 -2465202 -7726698 -1733506 -1040573 -1040573 -4064603 -5325293 -4024152 -4238657 -218491 -4547881 -3802007 -10264232 -2137522 450580 -5058346 -7867919 -4812772 82275 -3585345 870901 -8271509 -6059809 1253441 
-4107 -5875779 5889066 19525 -5942 -12409 -11792 -6638 7907472 21457766 -24724409 46269360 -51088568 -7922418 -21460179 24727714 -46266787 51085629 -9001 -1562 -12296 369 -1829 -6141 2595 3222 9926 8045 1668 9842 14059 6655 11380 2664 -1103980 -1102709 -316762 -2723328 -5589756 2991435 -787581 -8271794 -24615291 13153984 2125531 9524265 32624202 -11140906 -10810858 15058313 1106165 1104726 316970 2726177 5593497 -2988014 789114 8271787 24611444 -13154977 -2125755 -9527628 -32629255 11138067 10807474 -15057909 -715 2133 2467 2776 2856 -115 672 -378 -317 627 1412 707 3120 3936 582 -2622 -3813 -238 -3995 640 -112 -112 -850 -2293 -1800 204 -549 -2193 -257 -3070 -1041 476 -1633 -2269 -3075 -142 -1100 736 -2713 -2118 428 
735 -24795102 -24805512 60582270 40162593 -12353107 -42324477 -20116477 8021254 -1971987 14753901 22484069 18736310 8028586 -1975721 14749992 22510579 18721583 -17056522 -17071342 -29907713 -25284732 -6064480 -18170708 -27037847 -23593332 173936 -10657447 1792372 8772819 23212716 18713868 30975686 10332002 809641 810535 218566 -2317917 -3602247 -4084392 126785 4065225 -3053838 -2353742 -1425751 -3056929 -10473073 -5110067 -7070704 -3213882 808679 810352 218111 -2319397 -3606119 -4085165 127088 4068497 -3060037 -2348983 -1427395 -3056362 -10461429 -5116482 -7076324 -3206415 -1923023 4387820 7447561 5954055 6088043 -1925151 4389517 7451695 5960649 6096229 8794076 94180 4578648 6757642 2744474 -430468 -267575 -3036749 -8937000 -2043446 1091525 1091525 7543983 5304705 5628597 3594801 1001755 5380710 939560 -6326519 656764 -794057 -1244121 -3853110 -2989623 669812 -1270064 -341516 -5313581 -4691685 1663768 
3951273 -12139990 -12128262 30824149 -29766351 -68523327 23309066 52566479 3747578 14128557 20693657 -907094 -9010233 3749980 14122749 20686417 -905727 -9030207 -6951551 -6948817 -11705599 25545385 -27004012 -47034463 16476119 18401879 6167023 -12170928 27852513 37420450 4580322 -9731387 -17772411 -27414899 360611 361921 198992 -296941 -1875315 -1745970 -466465 -5491717 -4576121 256483 -3794224 -8676291 -2021529 2402156 2760886 5957302 360668 360379 198117 -299279 -1875949 -1743915 -465454 -5492635 -4577520 262842 -3795344 -8671776 -2008853 2401300 2760521 5960117 -1006512 140364 -949142 3986115 6887956 -1007100 140803 -947581 3984597 6886029 53556 1256331 5115331 8394332 -3008218 -13838724 2694105 6066218 5466844 9506039 -1106695 -1106695 -6268086 -5329789 -1945931 -6638582 206228 1325989 -30807 3160741 5542314 -232242 -8218148 -5032597 -3880821 -1095370 621820 1629776 2677724 5037785 -943292 
5502043 7967361 7946441 -46568512 46767521 -18028920 -52831404 59191755 -1102501 -16430244 787051 9054045 -22254372 -1094738 -16439593 812661 9063662 -22244867 10548859 10554210 16297729 28348248 43935144 -11526154 -22082318 -16861683 672928 -50171295 5542457 11825926 -21576058 20274482 24990311 -20127801 -886656 -889066 -426818 94462 2138843 1867522 -929555 4125531 2992403 14827907 -1549606 -1732353 7857176 -4066920 -5381172 5712078 -887944 -889035 -427258 92342 2135515 1866665 -929882 4128263 2997086 14834744 -1554254 -1737974 7845740 -4066557 -5382315 5709242 925147 -2005958 -5079216 -5754510 -682409 926224 -2006624 -5080352 -5757747 -683449 442103 -958470 -6578972 -2615089 -3381024 -4912142 4052678 -6530681 -10584341 8301826 859247 859247 4222953 5517502 12237054 1653155 806978 5587590 -704813 -6264921 5024462 -649370 -1487128 1184830 -4277921 -208902 742924 288683 -3362301 -1419688 -877103 
-5364119 7713088 7709770 -23056158 61935625 -52892801 53160994 -36635302 -2866465 -19083309 11217390 -16515383 7060496 -2870298 -19072781 11213373 -16516018 7077354 4194380 4189941 8426534 35002289 -15265550 31279654 -30145885 -22859749 -49373849 -11503415 15902505 19130080 46674321 -15725742 -21860666 13635392 -327626 -325778 125666 1062815 785549 1679215 -1042145 6192467 13648245 4275416 -1895454 -4724061 -10883879 4539943 4419742 -3884794 -326988 -325785 125995 1064998 788139 1678105 -1042208 6191422 13646273 4265935 -1894019 -4723741 -10889047 4538576 4418451 -3889379 511910 -1105247 -2519780 321863 -2243453 511254 -1105392 -2520773 323444 -2239927 2888457 -895578 -1300573 -5583224 -1283233 -8270720 -23452762 4198254 8004024 -6656270 1153379 1153379 7625978 12892615 7564278 1036964 183605 3418364 1486267 7524568 -3199460 -543889 -3356664 -8855296 -922613 310731 -475332 -449083 3257833 1367295 57063 
-7339 -86583530 86586477 -4196 23017 10174 -4300 5564 24298419 45764247 37394759 41758690 46549535 -24295951 -45777206 -37398270 -41759805 -46547951 915 2313 4985 -3312 5985 1781 -12809 -6011 -6321 -12680 -6472 -3206 -808 1424 2819 -3574 -2215080 -2216734 536592 -4552174 -7978828 -8043354 -701806 -6119747 -19358708 -21511724 -2365431 -4336642 -17639069 -3978935 -3699605 -3865131 2216041 2216778 -537258 4551708 7977596 8042349 700734 6123206 19365268 21517127 2367642 4337515 17635620 3979480 3700205 3865370 -2 -450 60 -1541 -69 -4 -566 286 -607 -1590 11 -509 -1757 -2191 495 866 -74 -880 -810 1061 1221 1221 2144 3751 4748 1052 -17 1014 -824 -1191 1080 338 1147 1929 1280 -253 195 -425 -1012 95 410 
106568021 -32331715 -32307414 -70106622 -60591279 -64171665 -62867868 -66071687 5516446 16413370 15842408 17275080 18661311 5509584 16409505 15828450 17273534 18645679 8257510 8264224 13041301 38475759 34708234 37475216 17390307 13597833 31717846 30921037 13101038 15909543 34759290 12752264 15123756 10723505 -1412242 -1412661 797464 290713 -1041958 -1485614 488346 -2766489 -7932216 -8399455 -891456 -3639339 -9106963 -3032102 -2826338 -2861316 -1412134 -1411252 797824 291668 -1040147 -1484963 489498 -2766960 -7935997 -8398657 -890280 -3636341 -9098453 -3033734 -2828427 -2855438 667313 -289896 -3084328 -3871785 -3706219 668004 -290479 -3088252 -3875099 -3708286 -3513174 362814 -3116129 -5232450 -2547604 -6526452 -16544577 -3316420 -5628449 -2940752 -451985 -451985 -3950200 -6315369 -6040452 -3394449 574626 -2510525 -2219617 -3614414 -842455 296095 -3067590 -4637958 -3608496 465045 -521867 1640687 -2228891 -3680271 2873909 


==> anc/complex_reflection/G3_1_7/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 3
p = 1
n = 7

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G3_1_7/optimal_value.txt <==
0.052619


==> anc/complex_reflection/G3_1_7/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 52619/1000000 0.0526190000000000
sqrt(2 epsilon/|S|) (numerical):  0.114694158526056
d=3, D=3
Error: 431618248247/2500000000000000 0.000172647299298800

Certified
epsilon: 3679241126753/78125000000000 0.0470942864224384
sqrt(2 epsilon/|S|):  1/12500000*sqrt(3679241126753/2) 0.108506090177508

Certified (no self-inverse)
epsilon: 7790100501753/156250000000000 0.0498566432112192
sqrt(2 epsilon/|S|):  3/25000000*sqrt(865566722417) 0.111643006063097



==> anc/complex_reflection/G3_1_7/root_as_integral.txt <==
100000000
-369560 -268556 -268555 -272191 -215009 82600 -321815 -209747 -276612 26494 -490801 809213 -870178 101716 -268277 26496 -490800 809210 -870177 101719 -268279 -222739 -222736 325512 -1436968 1575891 -947027 -39765 814885 -95756 -619685 255311 -224128 343939 706618 64114 124704 -344746 40033 -260746 -134920 9391 -60421 79632 79633 -276911 1005750 -294750 168597 42592 -540729 -77759 -1271748 173339 -515176 1196552 1292992 857254 723915 -801054 -635313 -804511 -88942 377800 128370 79631 79635 -276921 1005750 -294751 168593 42599 -540722 -77756 -1271753 173344 -515174 1196553 1292994 857254 723914 -801054 -635309 -804510 -88934 377801 128374 -38626 77132 -1584561 1931138 -1102670 18475 -38629 77137 -1584558 1931136 -1102669 18475 1057226 -1326028 2728986 -585948 465201 -2968333 -392326 -1890566 -1132437 1784870 2178979 1563485 -159801 -1021520 -453891 924734 924734 -88689 1318908 807989 695766 -29402 -465014 398227 -154564 -1349200 -277666 -598147 374114 519892 146460 -1582725 823476 417819 306933 223662 1237999 646329 335138 133273 151273 -1533727 -161150 -287412 80679 327534 30361 -581879 45468 75161 -72774 
-353402 -601194 -601194 570265 -127036 -560088 19832 -358277 -276580 -453333 337257 -748397 -350895 -401510 -476011 -453339 337261 -748399 -350896 -401509 -476014 1063993 1063994 -457847 -45221 1435268 119633 602350 -1822873 1542189 -65475 -251684 -79201 629877 -1188043 -305388 -408976 -589707 677197 -17290 -36842 -249866 -143914 13144 13139 -75408 -644566 -67923 -250474 -304110 515501 2068601 253602 271214 349672 729367 -1300653 -340368 -561651 -932167 345286 -315938 -33516 -180310 -155789 13143 13145 -75407 -644573 -67926 -250476 -304105 515503 2068605 253597 271221 349675 729368 -1300654 -340369 -561649 -932169 345287 -315941 -33517 -180311 -155787 1142631 52950 247896 1948834 495705 1045262 1142633 52946 247900 1948829 495700 1045263 -2386051 -1329369 726224 -971321 -305539 -499563 -460913 -180730 85065 1065526 1839975 1280942 441139 -48688 294883 -2192326 -2192326 -384915 -1160424 -1896131 -1534209 2144515 2448326 1236384 1439670 548296 386834 -52579 -203397 -215074 -84841 851755 -155870 745565 668073 -1297388 -1180059 -928205 -436383 -64699 -5412 -1008699 116126 -550092 601633 1083181 461699 -277756 -39329 -123863 41763 
15386 328824 328824 -486229 -172383 335715 547693 -677779 266827 335994 -186064 229905 839643 -392849 381660 336002 -186076 229905 839639 -392852 381653 -795130 -795133 99390 244571 -12734 -1182697 -77526 169192 -1068067 1037588 -905362 10810 1253915 -298620 -12761 560842 -1708287 2015599 348378 197708 -1181957 -117044 -10427 -10428 252262 -142868 961537 -180646 365864 -520655 -1364007 992367 -850476 -104687 544745 -445059 -111649 370733 -1371806 2208125 511576 515178 -899788 -13186 -10426 -10428 252267 -142866 961540 -180646 365864 -520670 -1364009 992351 -850478 -104692 544750 -445056 -111647 370734 -1371810 2208130 511573 515188 -899788 -13181 -764071 -196263 -145375 -248795 -1341196 -376802 -764073 -196254 -145374 -248790 -1341189 -376809 651785 916447 968541 -689256 409088 2114273 147410 -157920 530524 -1291960 1140432 30726 -574256 -1444384 -325662 118864 118864 -708744 1494237 -580014 303134 125524 -1406880 -1300891 -779372 -562220 2439544 716468 363677 -1301427 -373741 3306904 772269 1006079 1309432 -2029747 -133132 -161655 262317 -371419 428638 -3717617 -361287 -1684156 2013698 2527173 986129 -36979 -455808 -791608 103431 
148712 252407 252409 38244 -261539 267537 113427 -204533 228883 176376 -336623 947591 207173 -624130 519194 176376 -336631 947594 207170 -624128 519192 54493 54488 772442 -1465422 -434369 1650061 -540645 -133866 41613 709243 -1835680 231638 741737 -682186 615770 191128 -302673 -76407 181603 -75707 -523588 14919 87135 87135 -360211 676900 -290437 -106076 231524 -699226 213959 556439 -2115263 252910 1470418 310179 707612 939315 145931 -357977 401303 -940857 -1023239 39320 87140 87139 -360206 676900 -290438 -106070 231519 -699232 213957 556440 -2115266 252900 1470415 310171 707612 939319 145926 -357979 401301 -940856 -1023238 39313 -31614 1014465 -1614764 -614279 2132754 -676910 -31615 1014468 -1614761 -614276 2132756 -676913 582030 67202 445346 2200581 89543 -2546404 -3352756 591606 -1863475 -2123317 524725 -834330 3001361 1722099 160642 -144164 -144164 -538669 1013781 -1223899 142689 699579 915548 -1614350 529831 1947659 58375 959764 -2091999 -2228396 -470207 -824275 28256 494751 732988 -875577 -957473 -701541 948505 433781 303650 894926 -171848 -282851 14767 -245786 99678 1434436 -344183 -378213 243613 
767722 1078282 1078285 -112265 -224378 305469 521854 564194 414075 406636 286301 531627 267893 1439665 531950 406646 286291 531624 267890 1439670 531948 -584732 -584725 1264001 -720739 706695 -1501184 172725 -1157110 -613588 -252077 -88432 -516886 732788 -1707389 894641 -27268 1175118 -830805 434433 143031 73676 78257 -273260 -273259 432304 -277147 -654020 820691 -35392 193805 -139933 -225075 736478 -209060 571294 -1861363 1470666 14468 349247 -951606 84684 846524 846819 203226 -273244 -273256 432305 -277122 -654030 820699 -35405 193783 -139950 -225068 736461 -209076 571292 -1861357 1470669 14478 349240 -951619 84688 846510 846820 203222 -1287294 1831642 -1134900 290215 -1983577 -137066 -1287298 1831646 -1134897 290224 -1983569 -137071 497885 3357014 1899602 -701910 1567631 937202 -1593899 -1182389 -462165 1635282 -717655 998299 -1865508 -1817142 -272621 -1054196 -1054196 -1330483 -427798 -1649813 -901375 445377 -1575899 10820 -922044 507745 -1071569 -325827 -249428 -369449 -522279 1664231 -1836602 1719524 196833 -466895 -3327987 -1603442 262460 672254 120563 3097936 311970 1095933 -868221 -1775457 -260004 2146785 -229169 -98572 478653 
-117246 326201 326193 -295607 -383734 -98212 -131006 -245589 -21109 -14642 359220 469788 607187 -496000 500941 -14642 359212 469790 607185 -495990 500942 -376481 -376474 1266346 -1071207 -519845 424896 -444041 -1272975 210284 -1828213 1173037 -772097 623178 425787 -2183897 808003 481155 751227 -541011 705538 -441230 44212 -396565 -396571 -136887 113430 911172 -1162926 338784 473454 945926 -729709 1134397 29260 1106276 1243545 -1992312 1333723 1417385 1081981 246688 127158 -832114 188534 -396564 -396563 -136888 113437 911169 -1162920 338777 473448 945925 -729710 1134393 29257 1106286 1243547 -1992317 1333721 1417390 1081980 246686 127159 -832106 188521 -783547 1752728 -1307235 -408153 331107 -498946 -783552 1752746 -1307234 -408155 331107 -498943 175124 2753675 -419616 3052810 504504 55435 -1255449 -1788464 -462145 -747470 618849 -961586 1518067 451208 42531 -1230706 -1230706 -863245 -3506694 1880401 -1887761 738620 -947341 1171723 -12449 -2985444 -480328 -2219703 2147257 1249051 112397 391905 695278 -1507109 1424312 477574 -1070697 1188122 -3682131 -2386016 192450 -545311 688076 264833 1160303 723253 -464014 -875422 404253 -230520 118062 
-661366 -543201 -543210 -479155 -555627 -596536 340132 872220 -1643211 169101 -1164175 -323366 747332 676151 -1512124 169095 -1164163 -323372 747338 676146 -1512126 -171079 -171086 91155 -914814 -347482 728415 -863014 170871 -134075 388758 1095665 -1732697 701303 -1032377 1222607 -1368979 509654 1103508 -318345 -1574604 2494518 -155145 526343 526352 -537688 156151 1351332 390202 -255925 -2127522 -920754 125930 362875 -2136327 392957 -352537 1110073 -1071702 1298712 1491385 18251 -1353960 2080916 -245621 526342 526336 -537696 156139 1351333 390201 -255908 -2127497 -920749 125927 362882 -2136316 392953 -352546 1110068 -1071705 1298715 1491397 18254 -1353948 2080912 -245619 537118 -75163 -743183 -218882 477666 -256232 537120 -75168 -743170 -218885 477666 -256241 432891 116762 -130952 1030321 -228376 -74936 -1821116 567428 -1130691 -1020032 -28587 -435655 -1725511 2081869 477835 -175126 -175126 344248 486843 1446305 -807343 824054 414687 1448128 -1145651 948107 1385124 -460948 -303944 2281087 -578376 1809938 230852 2146713 -131742 -473414 -1198345 -1104710 -1175325 2615816 227499 831662 813421 298397 -1198151 1779727 858892 -6086381 -459023 2064728 -94077 
983769 244716 244727 499394 282598 443193 721182 192039 1277917 698607 -1725591 -49481 227890 -245719 796368 698599 -1725581 -49477 227897 -245719 796375 477374 477369 -1386568 103544 329097 -227707 618145 2049622 1403901 -1069779 322023 463830 932864 -1517160 -647029 1306424 1237183 476119 617864 1128079 -678393 191129 1212864 1212861 -667334 62198 288763 95335 814703 -3400715 -871515 -2386963 -1343856 -1116201 -268326 -1856094 -845107 834446 739066 38020 324272 611377 -959623 -135577 1212869 1212849 -667329 62211 288768 95329 814686 -3400721 -871515 -2386961 -1343856 -1116210 -268333 -1856088 -845094 834455 739080 38018 324282 611373 -959615 -135588 1272313 -1840776 234659 178494 -119256 456748 1272311 -1840776 234668 178505 -119242 456749 326682 -2169906 -2154901 -1304018 -1239592 -870429 -1302122 -857227 693215 607398 30675 114475 462538 -870427 -242163 1727527 1727527 4123156 -473203 2026798 1622623 1797767 267897 1175963 1426921 -1264762 -1258352 -932783 422948 -317200 -109591 2509137 -1696091 85004 1567864 -537042 -3752638 -455224 -1582649 -1073235 579350 1264978 1196651 1013066 1027148 -202958 -491432 2656375 198242 -828485 -696730 
219304 266575 266567 -187827 136351 -106054 625193 308415 37276 110183 497129 -636080 475921 -463484 803502 110189 497123 -636080 475922 -463479 803495 -957921 -957916 -651325 307417 1639394 1505974 -2343644 183369 -224040 -1212957 -111981 991357 293418 -472445 1244862 -1004874 888764 -35145 975635 -877652 377728 -84182 -361757 -361753 1187288 -979317 1096784 -668570 491724 1488095 -88251 -791611 -365887 1636201 -513025 -1200188 65187 -776048 256696 -675744 1342387 -1956245 -208696 744217 -361745 -361738 1187282 -979309 1096789 -668565 491730 1488051 -88253 -791609 -365883 1636196 -513019 -1200189 65188 -776046 256708 -675737 1342367 -1956243 -208698 744212 -1485850 -1298333 -337174 1279287 978972 -3169769 -1485860 -1298331 -337169 1279287 978977 -3169761 -173679 -295107 720009 1399608 -2620454 1337687 1429277 2473981 -2023338 3369035 2965196 98555 2580890 890815 -2968536 520330 520330 467643 -1213076 788115 375041 44574 -2564760 215323 552428 -3452443 -2448960 83290 -2133734 441856 1612451 2359175 -992519 1728668 -261768 150339 242932 -1122213 1499889 1180914 -814068 -1285586 707762 936463 -971859 118498 1158974 -582497 -688258 189012 182566 
371862 270993 271004 92746 -8805 561144 -142254 831689 -44445 269107 83463 104682 -1246404 771726 248791 269186 83365 104709 -1246405 771730 248772 -286340 -286356 -919896 782844 864493 1192856 -1291339 -197542 -1448202 1462980 155788 -586343 827466 295885 -1470207 1758320 77321 128213 -1509722 836884 1360129 599464 61465 61474 1128045 -263937 -1963704 1117809 204268 479767 -1302821 478970 310530 -267048 69293 -929561 -1585412 1465446 -1818314 -1340664 -1991629 178631 1404014 1118094 61556 61553 1127964 -263796 -1963666 1117859 204328 479442 -1302910 478912 310452 -267135 69292 -929517 -1585382 1465473 -1818293 -1340667 -1991637 178629 1404001 1118097 -516700 -1157257 320541 426903 994965 -1708735 -516700 -1157258 320547 426920 994966 -1708745 -565996 -1700223 1652589 377312 -2455374 910524 1487245 -255312 682889 2123492 2072950 -1109917 2367390 1160051 -1153564 -105882 -105882 -1782193 3141378 -186259 -1162195 -496169 -368501 -2521126 -903626 3236420 1979699 -76166 893981 453826 -358682 2150476 1489766 -2457097 2476231 218095 -2719609 1525562 -4511486 -803847 1709426 3104240 -489235 -641324 280692 -818305 -2483108 -1896768 960587 1212587 -501632 
-13 -104650 104626 9 6 -7 6 -22 -15 -1712105 2162799 -904001 88270 -97240 -86665 1712102 -2162800 904016 -88224 97212 86640 3 8 16 -7 -18 -15 33 9 48 -32 2 2 -30 1 31 -41 -1 12 12 -16 -31 -6 -2042786 -2042798 2096110 -3667791 -897860 -1429347 -1415619 8047907 2310704 1931187 1822359 1867199 30383 -1030527 -754139 -772361 -377580 189085 94085 74278 -44333 -45561 2042796 2042800 -2096153 3667816 897946 1429299 1415605 -8047943 -2310633 -1931200 -1822366 -1867197 -30380 1030583 754218 772302 377651 -189000 -94047 -74299 44270 45526 10 -1 12 -19 -6 34 6 11 0 -9 -13 47 14 29 -18 -14 57 -15 -22 8 0 -52 -33 15 -71 -12 47 5 5 45 -69 14 24 15 22 64 26 -56 -19 -17 -25 -13 12 -87 -52 53 -56 1 62 -36 93 12 -18 -46 34 -10 3 19 33 21 -33 -15 -129 
-437647 378075 378057 -925696 189732 -1087834 -431082 -150152 -96158 859251 -411900 -241239 -178014 1000704 869520 859252 -411905 -241256 -177987 1000704 869513 -747125 -747128 1240590 -247801 -330984 -911742 -2199907 -317455 2095057 -338483 -1182072 1888363 -1920332 80443 -1083769 -978904 -527969 761022 -937446 97226 785620 440592 808671 808655 -2053405 1316700 83027 1919406 614511 -3670554 903769 -1022002 -1062125 1293277 -1696286 394221 14862 27175 -449667 833772 -404042 1177104 2047567 1795393 808656 808665 -2053414 1316694 83023 1919400 614528 -3670540 903787 -1022006 -1062088 1293281 -1696279 394215 14874 27158 -449667 833761 -404037 1177107 2047571 1795384 25241 1173313 380054 -144568 -588550 -2374610 25245 1173303 380056 -144576 -588556 -2374591 711756 4473201 1438119 -111223 -51157 2410750 1684205 -542298 -1472707 492790 966190 -1986726 -613044 -1227460 -3270096 -1768866 -1768866 2263851 -496788 -2618122 1045939 381325 4284639 -776969 3673789 678048 -636667 338861 -2135261 -86178 2253874 -1627711 -438394 -2824471 -938631 116276 1591910 -498964 -736545 -393704 -770662 -923707 961079 -1460137 631665 909775 -1317854 -971321 565942 846577 -1089629 
-289981 43150 43167 -569277 188527 -713134 -347824 397849 272471 638544 -417903 -493541 -285206 158667 835752 638582 -417924 -493557 -285213 158657 835744 -99311 -99303 -48200 -816370 -240103 271005 -764856 -630357 -114091 1055790 1855588 189865 604396 629091 -912990 -1209626 -1543630 -3249414 3609019 1162227 -140651 -1597720 950762 950771 -846430 23600 236303 -150 1254712 -2814783 -1039461 268694 833669 -55601 -291347 480809 -1022282 -651281 -1459293 -3137178 3384361 520071 -207576 -771021 950795 950809 -846443 23571 236340 -129 1254722 -2814875 -1039478 268675 833643 -55629 -291339 480821 -1022288 -651312 -1459298 -3137176 3384352 520075 -207568 -771021 1101558 229045 -494884 270609 317254 -484233 1101553 229038 -494877 270599 317254 -484233 -414301 193705 1004318 1302351 -731339 871390 403997 -545998 -1628285 -666185 -1813394 2239629 1219096 -438123 -2378022 -1913207 -1913207 -1277025 1114155 1736273 -1298300 507541 1498821 1432712 -1035052 1821200 -389739 3514713 3574041 1492162 -905508 2287971 2695101 270192 -536200 -279457 664298 908316 -347752 -1830460 -3175465 -970997 -4946864 2682257 -1385962 -1762317 4847971 169203 1980979 -1663500 913079 
-451840 -577835 -577824 -123850 337926 226426 -287295 -1224218 -258486 -528351 -15557 550848 -509583 -2168176 1316261 -528358 -15559 550851 -509556 -2168219 1316251 1527046 1527021 147061 1008714 -298134 -1263568 -2565367 -179918 -405957 1385224 2051358 -486888 -1096748 -1187478 1145520 752598 -100079 599340 -1368641 -1237452 -1648563 787735 476028 476019 -1331683 1210990 -1059432 -3276757 1734267 -966467 -266159 809502 657329 453946 -3299 -649619 551218 2175796 -252333 -314711 -213271 -2522996 -1786714 2642593 476017 476009 -1331682 1210967 -1059342 -3276830 1734271 -966443 -266155 809529 657323 453971 -3296 -649619 551186 2175791 -252289 -314683 -213255 -2523042 -1786737 2642589 2807097 1837429 2516774 831382 -310755 -1194824 2807097 1837411 2516790 831424 -310747 -1194829 -23072 592771 335028 511189 -3163258 356823 71467 994136 -714737 -239 -61658 -2972814 -1906308 -3272930 -3750062 -578266 -578266 -1706291 991756 3085488 -2700585 -1078674 -1148362 3486694 -1336074 1890628 3429500 -360750 3812394 1706054 960157 -3341632 -3236471 2514483 -733533 -696525 -615852 -791714 2684400 1145830 2289675 1342925 1170324 -1076315 129282 126589 -1350606 1426291 -2029032 -193907 854593 
440007 1152182 1152183 -434466 -74630 435642 65525 359605 397948 1718155 39963 767685 -59235 -186788 623059 1718142 39984 767681 -59245 -186760 623046 -2904945 -2904953 -37921 1254933 443954 755122 1298132 -188640 2292046 21926 592379 -3064643 -2183710 -635833 839477 1222975 -838976 89900 569142 -277913 -574830 -54665 46140 46122 1632571 1608044 753326 -19812 2065047 -589325 1964100 -449580 -193159 -2633302 -1257812 -756441 230637 1159051 -1446029 -816934 178161 -1545700 -1498721 -470594 46124 46117 1632635 1608044 753254 -19806 2065039 -589278 1964118 -449593 -193144 -2633310 -1257815 -756464 230616 1159061 -1446097 -816981 178138 -1545707 -1498731 -470615 -4708909 -2293351 -231993 -1454856 -1301065 -348314 -4708911 -2293349 -231975 -1454840 -1301057 -348318 139652 1346951 1808934 1723724 518005 1137017 2252512 2053297 2845947 1640720 1737489 1954209 1802706 1762451 3092708 -904445 -904445 2990512 802780 1561016 -3369095 354906 4911043 2760141 -1595195 1581685 790717 -1756720 681964 -1549668 -4852662 -4136330 -3299017 -462357 -2056653 -768683 -413528 783813 726437 647932 1802619 -1060904 -485468 535771 -11727 582150 1224308 -537736 -774987 -540829 579236 
1330005 1155646 1155690 836779 651618 1908652 145490 880957 -1566538 55232 616868 2603775 -1294780 1804373 -1666574 55226 616916 2603851 -1294825 1804411 -1666543 779501 779476 -335605 1996402 -471333 676569 -1736367 614336 417630 -503852 262275 -809366 673731 172910 154789 -1887378 338629 1659038 549578 -325190 -2579676 -1067465 -230639 -230671 -564555 2662346 -3967694 2228302 -1760852 544757 1058369 -1293737 985718 -936592 2301329 464809 1644703 -1071575 -1322839 146435 -841881 266655 -1193986 -777247 -230698 -230715 -564616 2662544 -3967924 2228397 -1760898 544842 1058417 -1293737 985772 -936566 2301428 464837 1644765 -1071512 -1322892 146364 -841913 266642 -1193965 -777239 318362 61376 2473945 -1290304 1359994 -1229494 318368 61389 2473950 -1290295 1359996 -1229472 138474 49724 -1640868 -45654 -1420949 849932 857686 585854 -1140530 -98465 428407 -346380 -381880 -1808998 -1044396 933791 933791 604941 -675281 19371 412448 277874 -1370823 -392234 -637138 -1294313 558165 410629 -1045079 -1830948 481003 -1398988 -1149033 -1130058 -1866579 -115794 -2368264 -1253346 -2954801 -3587559 -3225802 964155 1445659 1495181 854858 4317210 6520845 -1798043 -1915334 -1808277 6900652 
-3172099 -3369623 -3369586 -906164 -2782541 -1053003 -1709633 -840718 499237 -2253863 -1877126 -736299 -1979210 -142154 664782 -2253909 -1877044 -736066 -1979466 -142003 664808 126258 126262 286893 305538 -996668 -85618 -67123 -580457 -987263 -1670522 -1390334 -95381 -1406501 -1680816 398160 3406547 -308754 439521 3352622 70560 1504335 -2581478 -1234298 -1234325 350746 622960 -1796913 1049375 136648 2559666 373445 -909961 -33137 964626 465427 -821862 1298516 3547594 -167395 596938 3017229 1354360 2687550 -694306 -1234392 -1234369 350601 623528 -1797629 1049677 136553 2559805 373633 -910085 -32984 964653 465728 -821749 1298797 3547772 -167610 596697 3017029 1354370 2687705 -694287 257545 644246 1069882 -587885 693621 -109525 257539 644240 1069895 -587869 693606 -109508 265155 1385364 -685009 -32402 -443626 5336 -773085 468610 2041141 -955420 -583658 1316751 -1025396 19492 -4236905 1519745 1519745 732955 -775184 -667898 -127238 -1093997 -53935 -504923 1086578 -832406 63447 2274978 -640902 266160 -2952405 -2635614 -2496056 -499056 2797036 -904307 -2512232 3575592 -456598 2848340 2231401 -673454 351741 4502047 561447 3781535 4058060 -1586416 1411393 -1513635 -6438506 
-106 454989 -455238 -44 -126 -26 -79 -38 -15 -607356 975377 2767744 -2499758 1860070 68643 607171 -975494 -2767672 2499584 -1860016 -68657 -11 -31 20 43 -49 1 -15 -15 -37 -81 -90 -39 -75 -80 8 115 11 32 140 -18 47 -122 -1084923 -1084916 -2004578 6496347 -8378822 3626011 -1275527 2172794 2239873 -1114932 1784975 578671 3725029 1829621 3239285 2018885 -2487756 -2542217 -2183008 688891 1838499 700273 1084812 1084786 2004543 -6496157 8378563 -3625826 1275434 -2172517 -2239754 1114823 -1784956 -578649 -3724932 -1829677 -3239108 -2018629 2487735 2542305 2183246 -688720 -1838301 -700398 2 21 61 -43 33 -11 22 40 56 -41 20 -50 28 5 -66 28 -13 54 -31 67 102 -2 -40 109 -31 -18 -165 95 95 63 -42 -37 -25 -38 -7 -57 68 -71 -9 92 -68 -38 -124 -128 -150 -70 104 -35 -176 152 -72 75 54 -52 26 218 58 209 253 -94 37 -87 -161 
-604725 -1151406 -1151419 -760837 725214 -989808 -884324 -263351 2565342 823480 -262653 -162573 -2889280 -1209210 814568 823465 -262676 -162579 -2889280 -1209251 814566 -1965756 -1965752 -304613 -745949 -924818 370806 3469002 -1237774 -1073572 260086 1916021 5147304 -169936 -1099810 92978 -768525 790005 2066261 966741 -570581 -1654 132138 1217792 1217809 1752861 3435976 -2985247 487247 817289 -1447451 -1063755 -1650247 485028 3041079 400409 -397521 230577 -754279 -1256916 -763674 -1439199 -2279045 -1404917 -1728911 1217752 1217780 1752869 3435962 -2985186 487239 817315 -1447445 -1063741 -1650200 485021 3041075 400420 -397495 230593 -754312 -1256910 -763627 -1439171 -2279031 -1404973 -1728927 -1346934 -1865669 -896006 -2571420 -528233 1665034 -1346949 -1865675 -895938 -2571451 -528217 1664998 -703531 142982 -695009 1563507 3944519 795841 -571276 670605 999670 231250 1863732 1699793 864950 1877451 2850954 -3314348 -3314348 -3755099 -881754 1482632 3435740 -713050 -2793867 1219949 2138278 225698 2418838 2873114 2302038 2997656 4280068 894986 -153221 1393854 -898427 4334 849182 -2331159 704637 -572398 -3156479 3589387 4277902 8553 1273763 2884643 -849200 -1294056 -1231296 -887341 -5483965 
73 -1648976 1649056 110 -40 -11 -16 13 76 530382 -1792769 -3317921 -2863136 1666966 -2574463 -530371 1792817 3317835 2863079 -1666902 2574741 33 16 28 -99 28 -1 55 -4 -2 -97 -9 -88 2 64 14 7 -23 53 42 -10 -1 -5 1890234 1890266 5779015 -5234461 -3794957 7852590 -2794857 -1646542 -2293469 -2425113 559931 -2191385 -3725880 -4302807 -346676 -3515647 -3874433 -1233684 -3045040 2457967 1957157 -974910 -1890301 -1890327 -5779044 5234414 3794707 -7852534 2795055 1646684 2293426 2425087 -559985 2191411 3725723 4302742 346647 3515634 3874243 1233673 3045149 -2458013 -1957082 975105 33 19 -153 11 -15 64 41 -11 -147 41 5 20 8 2 -87 -11 -14 80 -54 -44 -47 -104 50 36 -11 1 15 64 64 126 -129 46 -140 -28 109 -49 -162 84 -38 -108 -75 -37 -156 122 155 5 -104 -26 173 -25 43 -23 -78 74 64 5 19 114 5 -33 -1 11 -58 
1661576 1207291 1207123 1229368 195461 -848211 -206980 1281719 2835157 -99597 544277 -2337024 -1811447 2181836 3597174 -99576 544184 -2337216 -1811551 2181928 3597056 1268780 1268739 998484 -2690864 -371551 798096 1404270 182547 -11199 -1569597 621088 -1729801 -380477 1644278 519272 289323 19230 2061792 668462 -1525451 -2432573 1360980 -173527 -173531 400911 -3577008 -4133723 2420251 2485859 1040784 -1189574 -1620434 1598884 51648 -4110213 -918681 150180 31439 -2493654 319100 283799 -134332 269 3696979 -173429 -173458 401218 -3577314 -4133864 2420661 2485757 1040654 -1189720 -1620566 1598892 51528 -4110434 -918947 150132 31229 -2493822 319081 283668 -134132 412 3696917 1172282 1215633 -3059495 -397874 1551880 1250769 1172315 1215629 -3059533 -397866 1551851 1250775 -235378 -206090 -1654635 1070027 -678186 -1931639 -2171942 -1071272 -1889942 -2381002 1132756 -198391 -1198919 -2202530 -183676 888548 888548 3006341 -2408517 1172458 -3626442 -723467 1931394 1008913 -3129120 718002 327194 -2486861 -1523971 -3272029 -3937782 4780550 4336677 702497 -1240340 502614 6775161 773049 2782692 -1216999 297754 2308035 3522394 161829 480860 2937485 588059 -2222124 -4999373 -1560097 -1225744 
-721132 746292 746237 639234 -2235672 -1150484 -263510 -1552061 193935 -776497 -357786 2004458 141582 -1630876 3742443 -776487 -357854 2004350 141572 -1630853 3742279 973413 973407 -1056782 689142 522798 -934372 1519821 274482 -1315180 -1187368 -2581316 -2622967 300821 -1350297 -2373011 -5079037 -328317 455129 96659 754421 3758780 59919 -1814162 -1814212 -1726287 3437099 -2024777 -3645061 4063626 1776561 676543 -102366 -1955529 944429 3325119 1759061 -774665 -98334 387988 -504581 2100729 -775669 3311432 3445928 -1814089 -1814103 -1726102 3437016 -2024883 -3644841 4063441 1776531 676515 -102442 -1955532 944294 3325024 1758945 -774681 -98389 387900 -504629 2100661 -775688 3311432 3445805 -1079635 -1143953 2042732 357747 -1220019 2507009 -1079611 -1143982 2042734 357792 -1219985 2506933 -267192 -727065 -915303 -2201455 -217438 2071652 -2721 -1084709 -1963786 -92198 296267 800242 -30810 2275094 691280 2678235 2678235 2186833 192972 -411747 -1904558 131394 1365954 -1841942 -4303651 417138 -99357 -1743920 -458712 1307940 -3141546 3036882 1281444 -901983 -5923748 -1125053 -493490 -6599596 -1872951 -646796 -6728947 830267 953305 -2121414 949262 1000316 -1212071 1412639 5191016 2513739 -2340081 
-3733024 -122149 -122074 -4733833 2388395 -6123446 664102 -2970395 -2342597 -343560 4217044 -1289173 1422098 743782 -425153 -343594 4217086 -1289226 1422182 743869 -425009 -2097290 -2097286 -2927259 -4411938 -38911 -1479908 -860760 2082824 298671 3077279 516375 -582349 -2749582 -3170953 -3625672 -1271039 1367686 -231111 178367 -1236615 -2127348 -282292 1056837 1056770 -7450028 4923129 -2530618 2526009 -763272 -196931 2305360 3584593 2617121 834829 -626449 15590 630909 1218715 1242923 -662954 305876 278442 -8835 41030 1056749 1056725 -7450263 4923192 -2530643 2526228 -763256 -196934 2305415 3584705 2617227 834839 -626485 15573 631032 1218653 1242994 -662867 305917 278601 -8750 41093 2552757 -1793862 -855145 143002 1644737 1010162 2552809 -1793963 -855127 142988 1644713 1010163 252966 1000773 -1097937 333440 -756861 3031582 -449760 -1074470 1138420 3368093 1787203 1085232 2621371 2154331 4331284 642709 642709 69237 1417565 763094 -897675 -991931 -4790253 358923 -1705160 -2691730 -410986 279187 -1993650 -2815653 -3554805 4795560 -2023035 -1144653 549443 432266 519284 886613 1011967 359904 4228153 -2451339 12054 1651936 -908875 -2351636 -1341898 863232 -2038061 -617904 -568498 
-208 -2678869 2678769 51 -259 -28 -158 -17 14 -5305 -1893241 -988728 -4183666 -5460458 167512 5263 1892846 988814 4183752 5460681 -167365 49 37 13 144 25 106 90 -80 -120 -167 -13 2 -71 -120 37 -23 -73 -110 -98 1 -253 43 1943241 1943260 7268582 2198432 -5241746 -7989904 5474995 732894 -507619 -2749916 -3543238 -87252 123185 -755971 -3179329 916182 -3535921 -5149465 -1637052 -6339264 -3922603 527926 -1943698 -1943624 -7268500 -2198319 5242140 7990116 -5474916 -732925 507423 2749766 3543517 87288 -123124 756135 3179660 -916098 3536253 5149626 1637146 6339672 3922402 -527576 -259 4 84 157 126 36 -234 -20 93 76 84 -9 -130 -289 177 2 28 113 -98 235 21 -112 -26 89 94 -120 -9 36 36 0 50 -15 108 -137 219 100 74 168 -54 -2 213 -51 277 13 -90 70 -56 -131 -50 -109 -44 -228 -36 145 -212 -58 33 -117 -126 -235 -288 -159 -57 
-5330478 -938866 -939040 -984853 -4963319 -3082739 -4080727 -1030799 -957251 -694670 -2370567 -25417 865300 3293459 2164439 -694625 -2370709 -25450 864944 3292962 2164421 436760 436830 -1106475 1080856 -523660 2002725 1328014 -928665 -2600869 -2893396 -62322 203289 -396039 -2642223 168365 -1889077 -1340401 -2734548 -1920748 -236848 -6194320 1360485 -3039235 -3039255 -964354 -865597 3725293 3365989 880895 -1709976 -838499 -648248 2428620 1659839 2671709 -104967 3019264 596435 2785997 2120380 1826404 4265067 -1435724 3689196 -3039109 -3039053 -963699 -865389 3724819 3365061 881445 -1709824 -838518 -648528 2428204 1659805 2671818 -104893 3018925 596578 2785631 2119881 1826250 4264485 -1436102 3689242 -3673946 -1367394 2289679 1177809 2795535 1424579 -3673991 -1367220 2289591 1177831 2795565 1424512 -485244 -4352920 2135869 1877713 825886 681515 1086727 3048371 894969 801910 -64365 585034 1858256 -2792853 1432366 681862 681862 -1928406 1995434 2476819 1952086 -134652 2318356 664517 787561 1724031 -199957 -369187 3092295 -2358497 3556064 -1463561 181448 1755167 -407595 -1296633 -981525 -2654165 -450771 -4387220 -1064299 1975028 -1846545 -1290734 -498657 -3927612 -3025225 -4588644 -6262383 -3302201 -709855 
-1295284 1120715 1120841 -3309784 1745046 -103364 -4628373 -170075 -534683 858442 2850278 -2058959 -1725026 689878 2303119 858542 2850378 -2058904 -1724974 689998 2302842 -1893000 -1892956 240609 303507 -5208359 -807922 -746486 2300673 1799765 -2038143 -229007 -416215 4053223 599972 233557 -353863 -452346 -688956 -2083491 -236980 1136384 -1379673 2304241 2304300 -2434818 -7283156 2354497 -1353527 2875503 -2680579 4828336 -2731315 1045861 1211890 4070954 -3743288 -1944118 -1028477 -969998 380210 585505 -2552 1055420 253827 2304255 2304303 -2435081 -7283128 2354866 -1353437 2875050 -2680544 4828426 -2731251 1045973 1211846 4071116 -3743142 -1944027 -1028619 -969890 380474 585460 -2276 1055366 253650 2639996 -450375 1576676 -3287515 -450720 587526 2639986 -450313 1576552 -3287545 -450681 587467 4867785 -701406 1712899 -86180 1617982 -1114468 4535911 819541 894696 1949637 -974939 -1669448 546178 1909326 1206932 1427134 1427134 -7802802 6020630 -2292217 366566 4048116 -3682506 -1152808 -1869096 -2890785 -583425 -1729212 -1803293 -2268525 -4388743 -6393954 2324981 1745973 887617 729664 288338 278880 -164355 405421 -2052357 2556616 3873902 516919 -371813 3137269 1867433 140349 1267882 -475584 -353901 
-1108068 3187481 3187367 -3537560 -540928 2122334 -7476460 3229930 -1332923 722377 2980451 3622675 -2039919 2436907 1001077 722333 2980393 3622628 -2039938 2436885 1001231 -936002 -935987 -3603993 -502081 -3370892 -88160 -1035251 -480527 -1979413 -4709346 1374710 891751 -1885958 -986194 4346841 1991947 -4673161 -2126594 -4767807 1532098 1103868 -2846424 503409 503430 -4087844 -400185 4194387 -5503035 243787 1659267 -1789313 -336233 2122553 2384697 -4041473 1515996 2376744 2373425 -454740 -475949 -1184094 -773889 -1699765 -3859685 503343 503432 -4087650 -400285 4194147 -5502998 244050 1659145 -1789253 -336264 2122486 2384785 -4041541 1515908 2376737 2373469 -454752 -476007 -1184192 -773883 -1699753 -3859590 2602951 -23861 -2306905 4005249 -1786605 1699287 2602978 -23994 -2306817 4005226 -1786803 1699321 -2143188 75005 3098 -2120952 790682 3647926 -2584432 1629450 1334461 -1665227 4213915 -522644 2413665 764785 479508 463818 463818 2684878 -2354176 -413003 3315687 -5218218 3099303 -3851874 782674 3653594 -2956303 -1532414 153017 383061 -156169 3249145 -344736 -1437913 -220257 -2738289 -3293477 2191194 545058 1411767 -1438863 5569279 705452 -1904080 -428208 4394424 3124699 -1997185 1289148 -2085835 2160383 
-41 2935898 -2935767 -76 -43 -154 -26 33 -4 921171 1734257 -1352203 -31583 2738888 8121884 -921145 -1734243 1352234 31762 -2738700 -8121882 37 -11 -84 -109 16 37 -68 -88 -98 126 36 11 -126 -44 16 95 -91 -25 -14 -110 25 -19 -543583 -543737 -4757006 -6762409 -4532654 1652747 12838997 -1971525 -563397 -29234 1582889 4650252 -3348794 -4031058 -585441 3005832 -3083532 -1524061 3899376 1256036 3829888 8424307 543607 543629 4756990 6762559 4532698 -1652638 -12839249 1971552 563286 29292 -1582752 -4650341 3348594 4031320 585469 -3005782 3083485 1523992 -3899421 -1256142 -3829951 -8424541 -94 117 -7 26 125 60 -22 203 62 9 -75 21 -176 -162 150 -23 -51 -39 26 -52 64 -66 63 -30 -93 31 30 -56 -56 252 -63 200 -58 -171 7 75 58 89 -115 150 -198 71 72 162 -50 -66 171 -92 -11 81 -5 -17 -13 -88 179 -75 -82 28 40 169 -53 11 36 
-1949193 1184723 1184666 -5539624 -3535094 2031948 1096297 -2137349 1086370 -259844 -1342997 2368809 1778769 366097 1265190 -259977 -1342964 2368832 1778829 366195 1265080 -2338826 -2338766 -4625208 -1579748 -877607 -3027203 -387869 -2373860 -2039839 464190 -2205974 -79024 2715662 2627487 786613 528384 409089 904371 1558843 -1228791 -74325 1159535 1397240 1397057 -647654 -5525075 -1437273 1936476 -2423432 503716 -3101794 4180166 -3194834 720566 4976610 -2303776 3017965 -683438 -4952042 986216 963095 -610624 241569 -472848 1397044 1397138 -647788 -5525081 -1437142 1936818 -2423525 503712 -3101842 4180193 -3194761 720557 4976585 -2303818 3017990 -683562 -4951986 986412 963089 -610449 241641 -472848 3763893 -389110 -1837384 1626311 -388842 1106070 3763880 -389117 -1837317 1626224 -388823 1106158 -2780918 7787884 -8479499 4334451 -781885 -313968 5566061 -3646803 191917 8244654 1028777 1183586 1656903 1372953 2852078 923670 923670 6081935 -7786931 6771952 -512151 -1110949 1146644 -1841055 -825137 2970431 1920452 974067 469979 829409 1779679 -8158871 2316790 2030955 -549021 -494595 -1198361 -455381 -801806 -532405 -2426569 -512792 -1358630 -582435 240673 -2122845 -2477307 -779184 -462358 801414 -859231 
-241663 3014044 3014204 1834267 1212085 -2262011 -1003689 -4524479 -246522 1579814 1875210 273032 2377663 156220 -29704 1579926 1875329 273001 2377625 156415 -29503 2016773 2016631 1129553 861192 816238 -2332169 920259 1445223 -1028536 -511357 1151288 -277522 -204975 -3284654 -6028236 1930028 -4321344 -1644212 -317564 -6971122 897497 -2594978 -1855875 -1855790 1546990 338021 1788893 3834552 -2805199 -3065973 -910232 1978822 1303329 -738871 2180152 -1793798 -1735649 1598167 -1581272 1094178 706794 -3171735 3628590 -2653309 -1855819 -1855722 1546801 337708 1788910 3834512 -2804949 -3066002 -910302 1978733 1303357 -738710 2180087 -1793920 -1735632 1598244 -1581446 1094041 706780 -3171548 3628751 -2653089 -3227680 -57985 3360720 1429690 47168 365779 -3227599 -57974 3360501 1429654 47175 365656 1553470 -3327766 243028 2116739 -1268940 -737339 95533 -3341413 3253245 -3624592 2394277 136389 -207734 -675991 -2331687 -568067 -568067 -1207581 -3608844 6523800 -1070752 -1284188 -1313273 1633993 -746941 3804315 -5678720 420635 -6408939 6235902 183517 -1554634 2963043 -4775540 4700503 -8567010 4776552 -748404 3926956 -2346327 731697 4330630 5992828 -4188650 -6810200 2449057 3414058 7332838 1056300 -109711 376053 
-3715837 959517 959669 -5376851 -529778 1546268 -3085083 -3599507 -2081305 799553 -108208 1717934 293853 177550 2086639 799632 -108122 1718042 293986 177724 2086929 915728 915823 -1872697 -1412491 -4284638 -2818729 -1901956 -1335403 3049932 1515763 -878579 589342 978965 5194901 -872097 713660 -344571 92369 -3048807 -3524096 602345 -3768556 -1888943 -1888819 1830021 -1212024 -479603 1935524 2347901 -2018341 -2240939 1925918 -253569 789815 -4665071 1566825 586991 1545670 -1064607 1088256 359993 -2061279 2253673 -1342302 -1888996 -1889266 1830264 -1212122 -479679 1935315 2348088 -2018610 -2240920 1925952 -253554 789922 -4665160 1566885 587040 1545803 -1064682 1088334 360167 -2061345 2253849 -1342002 -4054423 7540342 1140675 -1187567 3339211 2779446 -4054430 7540161 1140746 -1187498 3339334 2779442 -6295156 -5941218 2141122 -747893 1913994 -6058287 6518752 -3911742 337216 1122508 299570 -3398376 1885072 2380116 995256 -1108229 -1108229 6351176 2476730 -4052288 2287585 3226856 -6360453 8631590 468530 -886658 4048039 1038892 -3902208 1905527 -644222 4549396 -6710836 5777886 -2271743 5939042 -4111695 4867701 -3098306 -572745 -5517176 -1293404 -1622208 -1203008 -712923 1453415 -956230 3313718 992798 -1308822 2006943 
682981 754984 755021 3792773 1598137 -2405069 -2584495 2195844 -3121094 1322531 1510331 -976089 -734891 -69998 -70226 1322484 1510453 -976059 -734853 -69902 -70488 2153002 2153016 4674791 -1541970 -543910 3116381 -432038 1396752 -608217 -580946 -560696 576949 -188148 -2693295 696588 -1819923 1057748 -2257665 -4067885 1661058 835135 -4057801 -713530 -713473 -1529214 4891858 548380 -1611974 3275908 -54511 -1068298 3082900 -3633640 2732753 -1214231 -4455028 943330 1034081 -2144431 1948371 -1767452 2129917 -1259999 -1361122 -713468 -713445 -1529368 4891898 548406 -1611984 3275895 -54497 -1068238 3082851 -3633527 2732588 -1214184 -4454880 943090 1034122 -2144458 1948606 -1767613 2130235 -1259924 -1360936 -3560009 1622242 93382 -424089 -442124 777246 -3560053 1622480 93299 -423929 -442332 777221 3468275 -4490971 -3677945 5544842 921760 -9186447 6048540 -1690461 -2155112 11801527 -10053075 -150216 -6462197 2397492 -1864889 -870291 -870291 -1365912 -5686933 4286950 -978301 1606972 2032190 -8743489 4947030 153790 2523912 -2103340 5539716 -3107767 -2516334 4991904 -1577443 -558748 4635444 -15124 2979353 -580577 2058416 2411846 636480 -1674524 2077570 101914 -2097783 1455873 1862565 -3424275 3448125 -2320411 3433971 
324240 -1876430 -1876739 -182458 7822362 -4472455 -378264 4475714 -2363771 -1392001 1156014 -1438302 -2104119 1261805 -562696 -1392316 1155590 -1438169 -2104136 1261682 -562668 2153890 2153764 -3346539 -3382854 -162950 2714366 -1808868 3940818 3044039 5016665 4858522 2616278 -457229 -2660617 -598476 -2546815 -979549 -408813 -1886237 2632054 340655 -2410737 -4014318 -4014350 7595370 -885972 2033519 -2979586 5140784 -5011942 -2650313 295773 2108987 -1227864 5112501 1810019 -905124 2389545 -703010 -1204692 -1167861 1684144 -534550 408440 -4015097 -4014920 7596125 -886064 2033785 -2979541 5140921 -5012267 -2650366 295830 2108818 -1227865 5112767 1810326 -905059 2389740 -702716 -1204350 -1167914 1684372 -534317 408837 -2182519 -1391853 -589223 4395242 2561350 2750087 -2182436 -1392063 -589119 4395137 2561309 2749993 -3842605 10974362 -7574632 -5494747 -2304995 2080289 -3445348 1241973 -2532038 3055270 -820098 -800154 -1372256 1415902 181836 -1969182 -1969182 6328314 1362015 -5251190 3046693 -676005 -7816195 715123 749407 448642 -294771 3018521 -705526 -3122950 -4683031 -5478890 1621731 -1645805 1765198 -1119708 3692328 -848456 -918530 538224 1877170 384533 1687436 -1555642 -90934 -143421 881674 -1321045 -942082 -1518021 1410098 
946397 5250974 5250844 -5990551 -3176601 -507413 1355842 -661600 4677945 1751969 -817748 2944462 787862 290317 2644087 1751528 -817944 2944591 787706 290536 2644277 -88277 -88174 -6231386 -3454885 -2168362 -1415955 -2869863 -3036529 -1790275 -1817509 -640094 265073 -1269210 -2222675 -1883387 1647836 1474717 -203345 4116689 -2951673 2037795 3046301 -735883 -736020 1099066 -437976 -245715 -229776 -3859908 141962 812946 -5871676 1476903 -2010080 914516 -193798 -3098107 1968952 -1464466 1338845 -2988 495305 -3235035 -4153807 -736658 -736577 1099728 -437914 -245645 -229802 -3859359 141637 812806 -5871980 1477033 -2010028 914670 -193744 -3097907 1969207 -1464470 1339107 -2771 495487 -3235063 -4153625 54554 6056130 -543404 804085 5606164 -2278324 54592 6056012 -543299 804156 5606095 -2278506 -8340838 -1529747 2095621 -3154672 -2542365 4341424 -2296924 3470484 -4029940 5582655 -6462046 1621198 -8936285 7128007 3803212 3450129 3450129 -1715365 7551637 -2149811 792680 -677258 5257453 -1773393 465132 -2482337 3530252 -147781 5978166 1828730 1224635 688114 -2359176 -4413624 2220666 -1927759 5938862 -4824169 2076104 -723193 1499603 -3703715 5092340 964868 -3297754 -1101752 1049117 1327096 -737017 2996621 -2247953 
-1308558 -706801 -706691 4250565 -5079260 427464 -104602 248385 -1271838 -1234822 -2135076 1220993 664310 735835 1402081 -1234681 -2134931 1220870 664217 735635 1401915 -1137806 -1137707 3202543 1350829 2527665 5270931 1677040 -1836384 -2548972 -210354 69200 -2868509 -478760 568988 -590169 1246324 1148558 -758153 -1976935 -3991306 -335920 -2426262 1285451 1285431 -2500795 -1746929 -1396526 -2327443 1529650 3991238 -3080247 1531098 4697545 -1645817 147903 975035 -1760440 4810402 -100884 2877104 -680620 323027 371773 804555 1285860 1285820 -2501342 -1746819 -1396542 -2327616 1529586 3991510 -3080259 1531194 4697752 -1645760 147537 974786 -1760382 4810509 -100898 2877117 -680753 323038 371763 804566 4606183 -8971694 -1726965 -2646865 3632517 -3095656 4606164 -8971688 -1726856 -2647206 3632641 -3095521 5877359 4980450 3036637 -569821 5979430 -4659047 -889798 4123900 -1604921 6324814 -4918334 1722147 -5753731 3244688 -1179805 -6008442 -6008442 5440808 3401303 -5701338 5601993 -1965315 1382636 5822050 -2239462 1135735 1683777 -1008248 -3651118 3784455 1777715 1128327 1513763 -451230 1048222 -2542724 -3409461 2903508 367540 -4884088 -6173125 -5759269 5197930 -2440852 -6360026 -652550 -664791 6783083 -1225927 -2579942 2843454 
2641700 -3737318 -3737294 2154453 -39987 3079143 -3355064 6499757 4919704 -1186826 -3060574 268044 -3238596 1539339 -2125907 -1187022 -3060656 268070 -3238452 1539180 -2125733 -282008 -281921 420535 1037508 -3607512 3373211 2097183 -1539732 -711471 848222 2959665 609173 1754408 53872 -523425 2574945 -1656981 -2972689 1598389 3072823 960550 6506702 1029828 1029709 -4683822 4202652 6489593 -2249926 -1280005 3376030 -779842 96820 1958321 -3348816 837355 -1052551 -65095 -1339917 -385916 -908696 225488 752720 -1019120 1721454 1029559 1029424 -4683526 4202784 6489561 -2249904 -1279825 3375894 -779927 96645 1958408 -3348886 837269 -1052724 -64896 -1339842 -385946 -908603 225771 752952 -1019304 1721485 -636806 2820243 -2205013 -1061047 -468185 -1390081 -636806 2820506 -2205064 -1061066 -468255 -1390042 -2968728 1779423 -5732707 2627896 -1818660 -3111620 7307916 -8498369 2124683 4557497 -1449843 -2125187 5288949 -3157694 -124917 2980516 2980516 -2523935 2219384 -4899741 -545014 1412686 -1466738 4596647 -4689656 8332754 -5201323 6374736 -5840602 -73017 496863 3138518 -6431327 3128801 -1679147 -2088590 6353887 -5286232 -5174910 -5635761 3766727 -4583581 6579910 -2946653 -2157642 2227174 3049380 1509167 -2328339 2676098 -5408620 
210260 2296446 2295467 -1049302 -4008453 -5385068 4014182 4210035 -2067040 1763658 -495258 -3345594 4083219 972573 -184149 1754125 -501644 -3340912 4085348 975469 -180358 -63841 -63678 559573 -2506233 1353759 1280018 -2885194 -3263542 -2763739 -2742946 1120685 -2152648 -636115 -1757577 -640029 -2619039 -2683144 4089916 2380686 4843776 1395613 -514500 2023541 2023246 -3399775 4133651 -2331775 -4692753 2924596 1826402 -1930884 1003758 2988696 -2912861 2378842 -3936216 -3085816 -440739 -5598757 2334974 2845021 420669 -3188175 -2802889 2004450 2004416 -3373769 4131879 -2331366 -4692135 2927216 1815078 -1935541 1001376 2986347 -2914825 2385639 -3929539 -3080509 -434020 -5593231 2339297 2849291 425605 -3183092 -2796588 -2014433 2925912 5171849 -3292795 23890 -2433985 -2014661 2926569 5172029 -3292687 23924 -2433894 -1959914 -2278362 5109219 -5104624 4560736 -5426803 4681880 1076356 -2946506 -2137147 1417181 331549 1551305 547709 459947 2645369 2645369 5013483 -6455357 -6999618 6656389 -1728285 -2931927 4575604 232208 828382 -3929554 -1171993 -2497821 2057506 2435235 -4200852 6264599 2480207 3210052 -3611117 4331551 2039451 -819126 3075140 4057042 9225144 -5563831 2019476 7271338 -4156535 -1799764 -2703940 -3661992 2100320 -599937 
-306 694453 -694453 53 2072 4685 -3495 -4984 1965 5876433 3863073 -2801408 -1286473 -1600218 -2172840 -5879818 -3861781 2809456 1281606 1598985 2174432 -454 115 344 1741 -1670 -2482 1997 2453 2199 1289 -2378 1283 489 598 -578 2506 2590 -4236 -1838 -2641 -1614 436 11544279 11543956 -15661172 1028215 -298886 -518763 -1731575 6777416 2926297 1524606 1374839 1235944 -4214591 -4075746 -3331829 -3969755 -3411244 -2708013 -2563035 -2942342 -3159879 -3742497 -11547900 -11548049 15670215 -1037951 299499 525196 1722392 -6778596 -2925194 -1525475 -1380403 -1231357 4210514 4082190 3337041 3971857 3423065 2701487 2559751 2943809 3164767 3746192 4664 -5272 -2058 1681 -595 1790 4125 -4617 -1700 1863 -18 2046 5382 1995 -1358 4887 -2738 2345 -3437 -3040 2270 200 -130 -1201 1361 -1205 -216 -5362 -5362 -1129 5951 5445 -4849 2554 1490 -3732 543 -889 1944 1289 4229 -2578 -3281 4564 -10104 -98 -1830 4041 1798 -6071 88 -2782 -539 -6633 4871 -3218 -6648 3736 2241 -2486 6787 -2436 571 
135927 -3886722 -3887443 1697467 839310 -1199949 2430695 3786859 -1144058 739466 -1547433 -3479587 -1015597 548197 -1278949 734214 -1550806 -3477079 -1014475 549657 -1277161 346833 346692 -1627925 397853 1820649 3214703 999692 -416522 -842583 2035330 2920370 129787 -532956 1699750 2523743 -431693 716214 3467891 -202446 -2391082 1271822 -2212647 766452 766489 -4116646 2725818 2207945 1262060 5555185 -1208707 2457998 -845499 1014090 -175980 -418185 -654634 436262 -781172 -1948812 1840669 -1155573 -3703063 1169871 362512 756187 756252 -4102742 2724742 2208226 1262626 5556875 -1214789 2455475 -846940 1012998 -177199 -414357 -651122 439423 -777666 -1945586 1842822 -1153358 -3700691 1172947 365893 -5468342 4638340 -4545731 1182061 -451312 1606443 -5468225 4638037 -4545624 1181878 -451398 1606485 -6337496 -413185 -7473375 -411546 -1448397 5051389 -1164510 4009300 915861 2659813 -544128 991146 -3809937 -201899 -1569509 7295850 7295850 -9579386 -888418 782336 -357670 -1935433 4446973 -652077 -317041 896065 2133331 -605973 -5062570 2982214 2605997 -2526556 10087818 -3309080 -120303 -1425014 -11160778 10019407 1766189 -156495 -7615247 -4593253 1170946 2229439 1164004 -2345384 -2853161 9284309 -6915536 120206 2899198 
181220 2871948 2872011 -3207206 -3485898 -4122713 5617209 4170714 -2179232 -346648 -1792354 -1086339 3516959 4366531 224252 -345336 -1791519 -1087008 3516699 4366233 223759 264393 264499 -1515646 -3388675 -1736556 -1273670 -1192381 -1958219 -3711462 1322380 734501 -1487243 -2374218 -2561528 64513 -226726 5660776 3863870 -166432 3480451 50222 -4879711 -1403650 -1403714 4153851 -1688942 -4298787 -3731943 2408582 380966 -1387445 -1207939 2027649 -2441807 187523 -2534435 3588425 828833 4617563 -5272010 1499967 -5246587 2282501 -2335697 -1400883 -1401074 4149937 -1688665 -4298773 -3732190 2408427 382731 -1387125 -1207656 2028049 -2441336 186220 -2535222 3587790 827967 4617045 -5272631 1498967 -5247077 2282031 -2336531 2321476 704851 3420286 -4124481 -1610600 4752680 2321175 705292 3420673 -4124341 -1610611 4753060 990302 -1063053 -3177933 1879158 2327013 839797 205459 -6296588 3081503 297218 5756988 -5359690 7969354 -5452567 -2653588 -447409 -447409 -5077256 3872471 -1343135 4988155 -440399 10471303 -4489711 2964418 -380370 -2053538 937629 793617 2221155 60002 508162 -2028546 1678865 4204576 -220383 3923884 1208565 337975 -1340372 -879575 -11442311 7821176 -352479 -281607 -3869386 -2750842 -2632360 1830071 -3633567 6256473 
-742039 3132697 3132710 -3300306 2988331 -3916783 -3948470 1122454 -1221423 -27793 3322485 1500783 -692399 1983287 -1171374 -28129 3322135 1501174 -692286 1983467 -1171278 1374612 1375281 1225812 -3767666 -4320026 -1059554 -2813786 3003397 -853514 -1445208 1385486 461922 -2610354 700922 -1245290 -4401932 -1772593 -602701 1414903 -243592 592466 5839503 -2126788 -2127087 6308361 -144851 896834 -4277564 -3780775 -2195861 -163967 -745330 1102757 -1270067 111905 3530182 2034869 -2713941 -1719300 662907 743432 -1713652 -763327 2527751 -2127872 -2128061 6309511 -144906 896830 -4277460 -3780717 -2196305 -164335 -745592 1102526 -1270089 112060 3530531 2034964 -2713290 -1718995 663294 743960 -1713391 -763123 2528370 1349536 -668086 5382001 -428991 793134 83232 1348855 -666595 5381667 -428373 793393 83707 7460894 -2142557 -972057 2442548 211927 -4867660 3280891 -3200876 -4044137 4179586 -1724866 110213 -844700 -966936 2211617 -5084241 -5084241 -604696 -362430 1722550 1960583 -2770553 7725629 -3478115 -5027585 -856291 -1111132 663530 -2301847 -1993660 2880630 4782447 4899755 -842177 -5301896 -950876 -10746792 4313023 -3020302 4395017 5817924 -3927230 -826570 7203857 4816395 3543295 1979306 9669060 -9867775 6588172 -10629860 
2471102 4820069 4820214 3241484 -3307303 -5422534 315975 -644314 2927087 1251075 -721646 486406 1817411 224412 1647115 1251360 -721325 486403 1817268 224247 1646808 2277378 2277336 -880621 -4233072 497434 1725811 2691756 -656976 -844233 -2429351 -3710920 -1252104 -5695627 -1435945 -3679289 599046 -3231760 867779 -136238 -213899 836056 -766669 -2580683 -2580374 3585660 1377038 344262 -2408527 -2981451 -2375428 6862944 -2272710 -2323568 -2310465 -839605 -101099 178814 2552779 -4543990 5397769 -2376379 -187032 588054 -884681 -2579993 -2580090 3585412 1377097 344148 -2408554 -2981841 -2375500 6863354 -2272621 -2323360 -2310260 -839690 -101341 178889 2552376 -4544245 5397638 -2376146 -187158 587520 -885132 2715204 -5710428 -4288196 2807057 2376019 1370390 2715286 -5710678 -4288351 2807280 2375919 1370179 5821304 3813595 -8396927 2227292 -883151 4819538 2378786 -5378667 231423 717243 -3541813 1958481 2427201 -1088739 -5815626 2911662 2911662 -10869519 2023763 -3179731 3702894 1224180 -2300223 5356745 -805673 4186473 2938090 -4435877 -4036565 2381753 4689675 3264700 -9197720 5723835 -3400061 2379368 4499883 6940950 2527082 -765347 -2949571 5888089 -10604674 4086322 2492736 289976 -2061588 -3291850 2330226 -651176 2490853 
1553167 4144667 4144411 2813446 -486456 -2420074 -2224254 -1965818 30385 3928953 1976235 -538828 -345102 265545 -1735547 3928555 1975979 -538784 -345153 265583 -1735737 2379521 2379109 -466523 -556658 -2408462 1174685 4072419 -659919 -1489799 35149 -2128791 -2153697 699799 -2807444 -2607967 -814337 924807 -2315683 -1721748 -1449652 -1362080 892743 1823944 1824759 -5178764 -920926 4951222 451183 -1885081 3105114 -2799163 -381208 1251093 -2767587 2950867 -2086793 -699524 -2482623 2704370 -4708696 -4482594 -6761323 3921576 4175170 1823873 1824356 -5178420 -920808 4951263 450966 -1884763 3105021 -2799383 -381482 1251422 -2767591 2950970 -2086529 -699509 -2482430 2704476 -4708292 -4482603 -6761000 3921612 4175058 -4209220 -497075 -143731 -3818879 2429065 4086717 -4208591 -498996 -143420 -3819841 2428915 4086069 -6109506 4605269 -1244067 -2016159 984627 -1396122 -2126659 530997 302131 1437027 -2802298 4088457 7334454 -7649388 -7541090 -853324 -853324 8974068 4060102 -3913131 -715080 -327782 -1869925 -4785082 2636975 -3809205 11398307 -6611148 3671701 2116208 5673858 -2511547 1097108 -2065690 5005418 3414996 879384 -1566922 6323418 -2278041 1216302 -22038 -8136143 5802877 171115 8249115 3903651 1726549 -374861 -163701 -5870762 
-265 -343 -288 -830 -1825 -50 444 3211 -1448 -841 -2069 576 -42 2185 -534 -540 -1626 730 203 2011 -148 -10080572 10078781 -678 -179 290 1516 -44 -1049 1084 226 609 -1154 -609 723 253 -929 -1345 1087 638 91 1004 -1013 7446542 -7446788 11 -692 338 -1552 1062 912 835 -955 -328 -169 -13 729 1445 -390 -523 889 450 -1522 1373 164 7447149 -7446063 -548 -687 239 -1397 217 923 1329 -828 -388 383 -368 583 1100 -683 -624 354 833 -1551 868 225 10454312 -20125471 -3369486 -7996436 -6980812 -7605240 -10452222 20123769 3368908 7997405 6977551 7608214 -1064 0 1497 2861 -883 416 1256 -139 -266 -2530 -1438 2066 -916 456 -184 -665 -665 1229 2435 2458 -2867 1862 -4787 -1354 5729 -310 2839 -53 -1533 -181 -367 883 -2306 -5328 2689 869 2039 -1762 19 -1080 -524 1913 -1443 -1164 458 -1355 520 3241 -3803 679 -64 
1243215 1227046 1227544 3606829 3862404 132001 -764428 -8933431 3017404 2402581 3930783 -1414474 -770411 -5103755 1071186 2402220 3930880 -1414157 -770127 -5103748 1070886 2950452 2958537 1702042 982744 654820 -3594068 347957 2414024 -2807614 -704431 -2468053 2592395 1807891 -1606277 -1847800 2233901 3600898 -2743849 -1735223 -1538444 -3085713 1396738 -171222 -176997 -1309190 935945 249684 4837911 -372490 -1259656 -2687250 1550509 1574162 -283578 999965 -2099515 -3162814 639647 1859212 -3209732 -1770234 2573527 -1922451 -918692 -170963 -176754 -1308738 935450 249550 4837844 -372496 -1260101 -2686959 1550561 1573969 -283509 1000680 -2099365 -3162750 639458 1858986 -3209518 -1770485 2573502 -1922759 -919014 -3683696 1557008 207779 732405 3849654 -4638461 -3691988 1572733 210153 738706 3855675 -4632664 1294619 779184 -6301058 -5758569 2495310 -16799 -3890902 32643 643752 4762310 3825603 -6470307 783021 -744109 1621921 1452615 1452615 -2703073 -4973224 -6822764 8680730 -4517378 10480512 3629484 -12865691 913756 -5007434 110878 5222124 -130036 233366 -2674125 5067903 12389550 -6202557 -774232 -4349264 4221130 1411900 1831222 2420397 -4092462 1379347 2808250 -1495106 6294184 -1861094 -7418911 10677555 -2045891 7096 
-834136 2798355 2798639 6867357 -8378336 -673617 821978 -2580470 -6312395 2623216 -2474984 -199776 678603 3072741 790680 2623512 -2474639 -199698 678763 3073153 790822 3819862 3818567 1765584 2794660 4781010 1149891 -2387588 -3735961 -3460217 -2049747 -2644199 -2051125 -879218 3818440 -3465681 -3482558 272550 7957 -3380968 -3544071 -899576 -2518346 1624588 1625673 -2101873 -3302413 -1957316 869519 3616127 -694833 605847 -782171 4017177 1643990 -1055417 2968764 -934155 -1781274 591632 -7164403 4146060 -866644 482560 -3618408 1625376 1625977 -2102077 -3302715 -1957283 868977 3615786 -694918 606182 -782297 4017707 1643750 -1055335 2968673 -934361 -1781144 591582 -7164648 4145472 -866486 482257 -3618446 -2974298 -3511112 -926576 4636444 -2311974 -2955111 -2972842 -3513581 -926977 4635249 -2313072 -2956087 2654382 3061445 -7608813 1940397 -710051 265618 181596 -2229976 -1445576 -2042547 4413356 -6947731 -6349591 5163789 8303078 3491306 3491306 -5147403 -2334530 -1931920 4266029 3051342 -885711 1012683 6265152 3353680 4056033 3075691 3825391 -1240802 -1608221 -773300 -3508836 869976 3423828 8846536 577739 -6182287 -4565197 4182020 8826659 -1275387 -5980068 -6578473 347797 8460296 4531667 8172637 -6256299 -855598 -4647268 
-3581659 -455825 -456188 -2389907 314247 5127621 915115 -3158227 -7385682 -1415477 2221456 3861766 1696459 -1692714 -2942826 -1415712 2221529 3861570 1696458 -1692836 -2942969 -3416888 -3416501 -66561 3553387 507534 893387 -425161 38373 1480318 1100540 276471 -3875783 956757 2401592 1816983 -647589 2432754 -1441394 -161298 868313 -2983773 -2051147 1254088 1253917 4434675 -2929508 -4269072 -3030903 2149811 -6306579 3206464 6678800 2696935 -5931090 -548134 99671 -1945289 3331945 -1310776 428070 -2019587 931231 1978889 6994380 1254107 1254000 4434795 -2929700 -4269099 -3030857 2150022 -6306584 3206321 6678581 2697092 -5930929 -547775 100054 -1944736 3331796 -1310675 428090 -2019908 930921 1978832 6994179 1376092 3676929 -6583000 -1091328 1341699 194279 1375659 3677680 -6583074 -1091034 1342277 194333 -1604748 -9702031 -2811819 -1124117 10806816 6210029 1837116 8239428 -2420861 1097054 -2703867 8006392 4108818 -3869847 -5709847 3479145 3479145 -3625354 -9482809 -1359517 8646100 1226051 993441 -2568602 -2106697 1483142 -3744088 -485835 717517 1993232 2785902 1419097 -4822991 -5805131 -301624 2311579 1966913 -7335448 -853515 72236 5235403 -591496 1244662 -2011394 -1655190 835018 5452533 332023 -242507 -2226378 -7166569 
769757 4220329 4220040 3193617 -3101107 -7803844 -305871 7441148 -3743106 1132021 975937 -2683475 1870930 1754329 625145 1131773 975739 -2683682 1871532 1754223 625350 -303668 -303370 365271 -2323274 1800504 4609900 1468647 -1694315 -3962946 -1195693 1044486 -1390599 -3307795 -1350309 -326355 -3553373 1715712 -3190315 -4771885 4186104 1536450 -1532860 2062292 2062108 2447756 -1750411 -5985660 200840 -2841472 -3052145 -2426012 2666102 -5628310 7738663 4797214 3020637 -3210744 -705212 4019424 278377 -4292335 2480982 -5424488 1415138 2062342 2061717 2447908 -1750467 -5986105 201294 -2841083 -3052330 -2425734 2666191 -5628836 7738971 4797628 3020191 -3210993 -705237 4019698 278477 -4292180 2481186 -5424489 1415251 676227 582198 -3915434 -3240367 -1897224 3118761 675788 583192 -3915436 -3239588 -1897144 3119155 -6954507 -2361114 9033815 -877117 -3097920 7140314 1647018 -824945 3371450 659978 -7492103 2363071 -1117707 1265745 -3444133 3260867 3260867 2673144 3894402 4350037 -8292413 -6525135 1463082 7574309 252756 1683814 -7792990 -206745 -6811804 882226 2964788 -4338651 364965 9442960 456757 2231488 -2917767 2792371 -5037839 2034857 4171782 -4760376 1152009 -3998558 -1887395 9356670 4195737 1811436 1856108 -2420151 -2606827 
234505 -2168942 -2167888 6748491 1469709 -3881099 660298 -156964 -249001 -3162707 186168 70056 -1205583 1951910 -239835 -3162951 186379 70900 -1205022 1952121 -239193 -294952 -295349 5639012 2687415 2152070 2024469 -222960 1610146 221908 1625237 -712010 -362479 -3137873 -3569139 -3104365 -337180 1053272 95963 -1186093 -894269 -574473 3117799 1298505 1299345 3320868 -2587876 -221950 -4189996 1086269 -3513943 1759638 278155 2787749 -1061793 7528731 -3981387 5537746 1892914 2378689 -3164646 2116821 1822923 -206244 -740997 1299002 1299414 3322280 -2588990 -222517 -4190543 1085201 -3514987 1759645 278226 2787757 -1061351 7529466 -3981221 5538287 1893772 2378683 -3164927 2116927 1822775 -206065 -740798 3141934 4897045 -4630169 -805411 -4433078 -6851443 3142343 4896379 -4630268 -805642 -4434062 -6851932 -3464207 -10730613 2360466 3939473 -2590167 5490300 4184730 -3420555 3879411 -1613576 2934782 -8437692 -4296407 5151182 10665033 -1188349 -1188349 8627291 -2057791 -2928910 160559 -4821566 -3823149 -3899482 264007 2282164 3222139 -2767968 -1834392 -330329 3065190 2560620 -3696531 -4977104 -2523149 -2924715 1715537 6449902 10206182 -10585443 -6429465 -1348435 -6013501 9198892 -1098139 6587308 -4461121 -1494373 2150906 1867459 -2760809 
-183993 766501 765117 7749034 -1386381 -1548817 1374020 -7246507 53271 613523 556090 2300825 -494892 -1735867 -957770 612875 555422 2300046 -495229 -1736278 -958040 1862395 1861828 3720566 2841792 1874185 1313364 3356962 1287404 -1213428 -308807 -4341228 3170917 -4162503 631243 -4065932 -1326847 -266219 1772628 2180601 -2324350 -1744062 -4646180 1289197 1289086 -1294271 -2148721 3459243 -2829092 -141797 253638 3074681 -5745970 1518560 2132191 3346020 -537716 4107303 -1238633 -2678719 2956389 -1025793 -1017893 4643993 -1373439 1288599 1288561 -1294593 -2147789 3459437 -2828552 -141064 254388 3074057 -5746095 1518188 2131981 3345631 -537710 4107521 -1238797 -2678279 2956941 -1025616 -1017535 4644042 -1372797 363635 1857317 -5869318 -3441418 -70320 -1173303 364034 1856865 -5869729 -3441351 -70350 -1173334 -5884073 -6724206 -2222711 8342452 -2204882 5749854 2804209 -5638191 4343445 114728 -2957506 1826688 2119971 -1514197 -6026354 -4165261 -4165261 7285667 4853399 -1848932 6052501 -11927352 -602261 3550832 -493569 -5519632 2972877 6682995 5364806 -5125045 -6141949 1194978 6711410 566922 -6787139 -1672873 91838 -2773509 -8580095 11348239 8013201 4073898 5418762 -3690385 2116942 -10430587 1087818 1165467 -1654055 -2594565 5701908 
-1822237 -275966 -275117 4468441 -1090140 -4894315 -7897115 -158048 4378892 -334821 2990872 -1369558 -4343312 379619 1700317 -334772 2990946 -1369769 -4343012 380312 1699893 -115297 -114963 2324582 1521462 -225904 2421206 5161945 -1328335 -2537784 -3135119 -616944 920360 -884843 -2467485 -2521039 -309422 -3702507 984759 1313373 -889656 2509281 -278190 3697523 3697464 2290997 -2666551 608228 -545126 -6382756 -6600484 -1970871 3303395 3451786 5045723 4053460 7280955 -5116697 179587 1101592 -814461 -43787 -1754759 3938461 -3096644 3697756 3697321 2291034 -2666261 607779 -545531 -6382704 -6600359 -1971371 3303704 3452186 5045470 4052785 7281293 -5116972 179631 1101620 -814457 -43672 -1754744 3938313 -3096598 -1181519 -135572 1560098 -3240894 -877524 -3180149 -1182036 -134616 1560062 -3239726 -877591 -3179972 481581 687642 -111591 -4320462 2102720 -4232489 -1549831 4906532 -228646 -148185 6572576 5259840 -113824 -1337577 -4231654 6954944 6954944 3291087 -8919932 -4221238 -6257553 3926278 189314 -6005722 -1989557 6341816 5152314 -796660 4931327 -1668863 -3874201 3087908 -12318186 3970427 419963 -932077 2613711 2937951 -1919480 4002110 -4831670 -5846558 6440272 4536864 4966070 -10866946 -2690671 506373 -8268321 4398780 8334141 
-1160044 -1356539 -1356499 3880173 -3183409 -947577 -3061272 3766879 1717741 -1494345 -1594648 -123008 3416518 480529 732691 -1494350 -1594593 -122830 3416990 480664 732923 712813 713357 507843 -209200 -331555 2099334 2983662 -2584597 2210011 -2208839 925493 -1541596 -2875317 1301202 3008348 -104930 -3747734 -1868227 -920191 2205163 -3665 3685316 -1923682 -1924535 4578175 3503747 -97633 964619 -5343290 -5692683 3425431 5027350 -778916 1755750 -3993440 -396744 7149587 -3118800 207917 -2619223 7580557 -7066636 -2314324 577545 -1924051 -1924087 4578667 3503019 -98068 964756 -5343416 -5693013 3425374 5027563 -779021 1755585 -3992815 -396349 7149634 -3118819 208784 -2619514 7580344 -7066868 -2314221 577540 3354672 -1430060 -4246824 -2677035 4308569 -2894972 3354324 -1430230 -4246288 -2675890 4308407 -2894603 1272820 4410728 2682727 -12221047 3493319 -2295209 7286563 -3150148 960407 3163773 -118661 -3008781 3618391 -2633367 1565255 6626325 6626325 -1915036 -2161809 -6628270 -4568701 -303943 -3419914 4209230 3875536 -8194832 7103514 -3777458 10240922 -3823300 -784513 564931 9571732 -5346029 -44754 -7906309 -3963396 1466667 -3293342 -510089 2274413 4587473 5289329 -5686421 -8776755 2753923 -1510130 965975 6636984 -1197156 -932443 
4910576 -1526343 -1526789 -171586 4213232 -5626027 -1781321 9153000 6998491 -1306212 -3382424 -3098086 -944248 695981 3447205 -1306236 -3382449 -3098298 -944667 695469 3447317 -976907 -976873 -287848 -2536604 -2060811 426455 1320666 1860270 292409 -524343 6153137 3020412 -3414727 -2183601 -809579 -903599 -1936965 -989382 -1686205 1091327 3928427 175901 -1723120 -1723285 -3283424 -3115879 1220467 8409396 -178612 5969170 1576631 -487865 -7856927 -3487323 5328781 1517999 -1306815 4413863 4838962 -804305 436334 -6565964 804834 -2085743 -1723244 -1723257 -3283606 -3115862 1220905 8409571 -178614 5969154 1576517 -487984 -7856651 -3487061 5328996 1518061 -1306690 4413775 4838488 -804656 436859 -6565599 805019 -2085846 3021358 1834352 -148118 1513493 831548 -5229518 3021695 1833107 -147927 1513506 831424 -5229542 -1168926 -6702497 1764718 -8912171 13304649 6843804 5275831 190603 -5525835 1518766 -1371816 -2349758 725214 -2990685 -1459305 -5674130 -5674130 -2397259 -6130384 10124861 10008764 -1214395 100069 2301737 -3410659 2777968 4338496 -1025661 948548 -2852203 -8532031 845230 -2785857 -3506530 -571949 2698735 173712 -2707511 -1888847 3921504 359183 -719929 -6597357 -4772769 3032766 3937985 -598866 3345433 -3846803 270210 4690504 
-3004512 1358839 1461519 2606782 -5429970 5006071 -5896010 2044980 -10128469 2771747 422542 3615369 -2086557 -1325129 -953168 2796514 492753 3674074 -2048778 -1288726 -918987 5330649 5330865 1265479 3489691 -2955982 713411 -3139232 1345145 3094 -485047 -1740357 -7434213 -247556 -645495 3223367 -296237 1050941 -169862 -3372978 4849773 1915178 -2156886 1444342 1444377 -1951145 -3235824 -449180 5335256 189928 426762 7487868 3021887 -8242640 1668418 453917 -4976945 294195 1640883 -1167642 -4699425 5843628 1321552 -5216387 -1878134 1501984 1502230 -1883724 -3322801 -498308 5271772 105912 330039 7537964 3049141 -8214386 1700691 518678 -4976645 316444 1656384 -1185650 -4714934 5850138 1301484 -5232142 -1899160 -5299442 -646703 -2757527 2855226 385853 3173658 -5299569 -646703 -2757764 2855642 385372 3173962 4312482 908071 -3152310 -9266061 2509552 978729 -5701496 420485 284344 -502077 -381331 -4649347 346706 -1193233 -1130924 -5194394 -5194394 3272101 5662358 3528209 27240 -4855804 -6170147 3762272 -4784882 1748661 1708923 -337653 -345020 8223013 8099446 3723427 379130 -5150604 -2785312 -3548667 9355540 3649580 -4735131 966404 42207 -5348300 10130616 9930924 7817670 -6908407 -887171 -2134665 -4349890 7147921 -2166230 
-11642 12613826 -12600757 10486 -23078 19721 -23748 8463 -40763 3094256 8680831 7247562 4671132 4426727 4194312 -3070507 -8678054 -7218721 -4687596 -4436543 -4202125 21778 21711 5419 13817 -12131 3019 -13663 4813 99 -1691 -8134 -30324 -1078 -2658 13097 -1424 4009 -1138 -13438 20103 7585 -8155 7084858 7084876 8281490 -10698583 -6061230 -7743674 -10334159 -11898967 6212641 3363195 3378108 4014306 7939742 23286 2685311 1972901 -2258436 -1917531 859376 -2439687 -2000628 -2646171 -7073440 -7073191 -8297507 10671929 6057488 7786526 10336015 11902309 -6149671 -3336978 -3446205 -4002721 -7936110 -62755 -2684256 -1960212 2248841 1876367 -813146 2451881 1958781 2631937 -21307 -3132 -10824 12391 748 12381 -21838 -2377 -10437 12616 1124 12532 17893 2747 -12473 -37116 10348 4622 -22926 2021 330 -3397 -1123 -19306 1004 -4334 -3490 -20712 -20712 13495 21391 14135 1065 -19238 -27128 15712 -18318 8042 7848 -1409 -133 32025 33318 14743 1254 -19523 -11717 -15981 37085 17742 -18139 2525 -751 -22062 43211 41133 30059 -27457 -3420 -9264 -17177 29605 -10228 
732195 -3822000 -3825924 3284581 4517732 6589727 -5264858 -2070034 -670227 -2624966 1510304 1283704 -53566 -3067621 663059 -2626273 1507484 1281865 -54991 -3069222 661848 490716 491400 1189151 2600355 -1529453 -368706 1642255 3462782 -1260538 -3396646 4919496 194269 3627006 272390 -264515 2671497 474679 -1609535 -3685922 -3533045 1026204 -2870397 -1779045 -1779875 2706005 4774465 -2233260 902159 52460 -3114157 -5917808 741982 5007749 5039572 1872200 -8899351 836186 1362418 2034115 6526502 4677880 -2075722 -361582 -4618328 -1781264 -1781681 2703916 4777415 -2231607 904813 55177 -3110849 -5919691 741319 5006676 5038344 1870479 -8899416 835138 1361836 2035078 6527327 4677589 -2075158 -361036 -4617263 2800017 -751982 -7142712 -2389238 3328964 1068135 2799698 -751970 -7142058 -2389180 3329205 1068995 1855090 3215094 2983624 -7749250 -2372043 417585 3069268 -3542340 3090902 2746074 344341 -3603611 2919673 643195 961865 -28056 -28056 -1110837 4470134 -1880760 -6349903 -2848041 12560914 -3779010 -3482387 -6195797 -3720404 -2179881 -5844314 9615144 -1198489 -1269163 -988519 -3213845 2494684 11696702 4838870 -11193892 -1350206 2182548 172655 953413 -12487885 65461 9760382 -1183458 890877 3479195 -8200869 1665573 3941912 
-1436653 -2975032 -2977229 -1306973 -2260610 -1824248 7174332 103451 476703 -2220559 -1742485 2059368 95847 -460587 825617 -2221520 -1743727 2058710 94864 -461128 824827 -706624 -706623 822800 -562219 1181641 -945912 1078040 -1267937 -1727047 3267782 1349322 -681369 -6022835 -1107296 1312098 143996 5263258 3303931 1183179 666310 -742704 -666427 2182045 2182472 1045542 -5246769 7722874 -405541 -4733773 -3167418 6003228 -2926602 835296 4079991 -401661 3703510 2544007 6076277 -5191270 -3783666 -1361615 712932 -1071355 -759358 2182478 2182294 1043788 -5246685 7723946 -405264 -4732011 -3165542 6002753 -2927900 835232 4078782 -401127 3703764 2543831 6076730 -5190524 -3783818 -1361996 714275 -1070614 -758764 -1733505 2309293 6300024 -8768217 719249 1716006 -1733750 2309778 6300062 -8767933 718886 1716284 2196847 855246 -4317829 -2641697 3440014 -8611026 -7310990 5000012 -1531580 12615499 4055899 -1936470 -2608646 -3485809 521955 2206841 2206841 -957365 -79963 1762564 -8126054 -10448571 -2586185 5247307 -308882 4767154 -3932369 3298196 -7300958 4334528 -1646698 9309215 4950182 -7620754 232189 5284083 -2014077 -9399577 3494417 -1492602 2048097 654487 -8874774 -4696980 5963443 5629985 -2181111 -4050695 5854530 -5072610 3617458 
-877491 1957417 1956256 1149363 152780 1927202 -6320918 -910276 -8459 -609274 -710714 1589781 -125067 -291146 2298815 -609875 -710848 1589858 -125364 -290999 2298247 -1413296 -1413084 1075048 3868384 -1146432 -276783 83866 -1145674 3252013 -716527 -562596 533230 1020137 -3146256 -422254 1125469 125975 -2831754 -3420559 1470500 1529974 -1097321 1106506 1106628 2709889 -793074 -8208146 3196792 -3195665 -798512 -242634 -2266291 1095477 -809448 -5630702 2189595 -4708287 4027425 12040101 2747246 -379073 -112859 -1279565 -433498 1106738 1106432 2709598 -793504 -8207235 3196711 -3194601 -798641 -242017 -2267042 1096185 -809440 -5629851 2190285 -4707867 4027220 12039753 2746936 -379714 -112789 -1279278 -434049 1004860 2620537 1866263 3573347 -11323441 29114 1004750 2620686 1866256 3572335 -11322486 29428 -1811160 241789 -8201660 7451609 -1394267 -4997641 1984808 238849 626940 9053090 -4189794 -657455 9436495 5645919 -2090067 1737396 1737396 -1895241 2905036 -7258710 2458517 -224282 -3733349 9204180 651670 1548524 6608688 -464200 -3442747 -1803051 -1526425 -701649 12028397 -3571751 951842 -15734548 -1885514 -8747286 7929610 3618812 -2168689 -2810724 -7512422 988239 5651992 -2767965 4838846 -5079761 -4604400 2895751 751631 
-4515932 -3809201 -3809315 -6209886 -4003037 -502750 1243907 4519120 3089737 -1816807 1322845 -2168948 -994932 1779947 683306 -1816558 1322868 -2168988 -995353 1780692 683220 319393 319109 -1496727 -987643 323774 600746 -1572834 -274266 -4493482 -562088 1248581 279432 -614664 1281602 3334729 2863583 367418 898696 3698462 776376 1916926 2950335 4603684 4603931 1123727 -515002 -2251974 2366298 -3577025 -4326903 4936672 -497113 6659550 2226787 3177027 -6834899 3263691 1450344 2430548 4345289 -2348209 -8906680 -5524555 2317944 4603298 4603619 1123486 -513645 -2251523 2365434 -3576770 -4326528 4936074 -496621 6660213 2226327 3175266 -6835553 3263950 1449724 2430371 4344838 -2348432 -8906462 -5524297 2318065 -6895927 31557 5032028 11837158 -5218959 -421556 -6895490 31708 5031496 11835934 -5219333 -421583 4744358 1558256 -2006836 2060940 -1877751 -5890328 841338 2544731 -1656523 -11948441 -10648557 5563075 3135190 5614381 -3832654 -982057 -982057 4729388 -1707333 -3781552 3228480 -8519737 3159484 -2794175 -7071347 -1584444 4756748 717094 -1827066 -4274264 -909435 4175168 -52144 332474 156012 9859867 4311481 -643126 -7674228 -3899695 -362292 -1927564 -704850 -2792468 -3845817 1162762 -3627512 4445290 10439587 -2624226 1949983 
1089621 774299 774442 1949335 604733 -309754 2918434 -3572161 -1509563 6275 101987 -754080 2406620 -3572906 683084 6024 102156 -753828 2406923 -3572959 683297 1472771 1472634 200795 7947 132133 -2116191 186852 2707975 -2210861 -1450813 2473539 -2167966 -1232991 7090747 460793 -4922712 -1419314 2112072 1521798 -346588 -1509523 -377707 164316 164326 -761855 1337155 -2630101 4110565 -2596667 1440167 1795647 -10017983 5830998 -270088 4458193 1308853 -4426270 -3199960 1560511 3082401 5270881 29492 -5524716 2842760 164851 164298 -761942 1337436 -2630835 4110707 -2596820 1440524 1794406 -10016764 5830884 -270285 4456523 1309606 -4426384 -3199746 1561013 3081849 5271020 29531 -5524590 2842618 -630175 1257925 -6883228 -382435 106844 5387003 -629652 1258169 -6884654 -382526 106623 5387114 293287 3662179 -5668265 -5444977 1566455 -5553809 18551654 4444723 -7642379 -5645052 3187352 -1969931 2247555 -492930 -1793621 -3964890 -3964890 4333257 6354736 1116170 -2951588 -2118569 -5179319 -8793536 2558411 14691950 -7772449 -1268878 3386717 4102316 -606147 3421608 -6452884 -4450245 2988304 -1580376 -12384793 4363432 11162853 7384434 2451694 -3107636 2997835 -5310142 -2648482 -1265477 -1441988 -5804477 4435668 -2110343 -509419 
1357213 1245812 1246849 -2100955 4092200 5528129 5895441 -3231300 -9089284 130822 -125393 3971813 -231994 -1132456 -1822105 131890 -125554 3972200 -231461 -1132075 -1821463 -1600863 -1600626 -894610 1698698 1817365 -3020672 -3533748 -335628 677133 1529146 2240542 416860 3011962 983454 -1554706 -3290683 2602137 2482823 -538776 -470439 -2300408 -5619435 -547686 -545931 -114661 674470 4527262 -1598732 -3901765 1172763 -5500354 -7223343 -294902 8140661 -2788098 -5076189 3108598 640091 3612276 -2376338 -5182477 -4554185 4435159 8122914 -547633 -547487 -114287 674528 4527435 -1598870 -3901783 1173136 -5500868 -7224155 -294976 8140334 -2788554 -5076486 3109241 639565 3612359 -2377092 -5183121 -4554715 4434529 8122386 603866 -1426606 649672 1359988 5112991 -3801798 603614 -1426835 649674 1359938 5112250 -3801920 2192194 -334075 -1304552 -6414540 9705501 2431698 5449239 -5252631 -5298264 -6069121 -4306097 6910499 -2381624 8481581 6065744 2565524 2565524 -4477965 -2599664 154473 -5937480 -4317984 -654793 6598080 7216824 11234064 -2255417 -2933395 1541588 -4415282 -6466728 -2044109 226982 3980036 3363948 -12239649 6902754 2221318 -6740837 -3391325 -782901 -4701534 -1807020 11225004 9475230 -123576 -2122168 3057086 379925 -7048370 -1199423 
527026 -664023 -664681 4609148 4710489 -479524 -5063723 -632760 -920399 1469317 239756 1225980 -4373042 715242 81111 1468747 238131 1226501 -4374630 714875 81037 1618783 1618505 3166167 1993507 -1039226 -1063874 -1122115 1296204 1239873 -789732 2805141 785434 -175609 -198045 -203540 -5181373 -763522 1607287 1706053 -1436493 -886109 1588453 -2016174 -2016491 -2639219 -5290724 -874054 4888140 8245531 1883114 -4588404 -1190558 1911424 -1975593 354654 7800650 2578506 -2571815 -5364665 8939554 2154386 -3054561 -5440826 -4090042 -2016074 -2015335 -2640216 -5292410 -872324 4888416 8245518 1884332 -4587931 -1192606 1911215 -1976474 356805 7801213 2578817 -2570843 -5365277 8939101 2154246 -3053985 -5440744 -4089095 1636688 831471 2373763 -2755729 -4796135 -972965 1636534 831762 2374054 -2755840 -4795628 -973478 4948109 -4684235 -35761 -3740075 -1959614 7965295 -5033626 -1918330 -8359461 3529194 -1238039 3169549 10163364 -839991 4902844 1409442 1409442 -2086963 -3278012 -2994054 -5742892 -4190043 986048 1028832 8746305 3793693 8625511 -5996080 -8475290 4979675 3572186 -1568926 -1882295 2554024 2266614 610443 -622077 -7183961 -4286514 -1148169 11345316 -3730921 1730522 13388077 -10299636 -6962263 -3958011 1133861 13098382 -5861719 -1903796 
579756 -998380 -996166 -7490366 -601612 3347611 1913238 -3104915 9503110 664809 84038 -972753 -1018265 -622361 403401 666097 85335 -972559 -1016689 -622527 404344 -2413587 -2412882 -2370320 -1888431 -496093 -4710478 901661 -1889907 -686400 1096668 -2857872 2225792 372232 3026048 392119 5656002 2985474 -1644727 1571474 49370 282994 2306976 -1637508 -1637858 -251761 -1176280 -2418342 -1706225 11587938 -2280944 7173804 546503 718234 -3267359 1158057 -324228 740971 -4953881 8002384 -3134331 -5216295 4025023 487909 -8062494 -1638163 -1638455 -250262 -1174452 -2420949 -1706601 11586703 -2281906 7172763 548403 718634 -3266633 1154151 -324424 740595 -4954307 8003357 -3133910 -5215617 4024412 486982 -8063096 -945936 -1030123 -164827 1014876 10626475 -690890 -946365 -1030499 -163309 1015516 10625759 -690327 12515715 -1010784 6148889 -1912283 -6138401 -455168 3951623 -4985081 4959682 -1250909 -3707217 4560309 -2119 -4383293 -2204450 1072202 1072202 3171333 -9140893 -2628376 -5238560 -16318849 -6445894 -1608002 7129309 10942200 3607945 -6819823 -18964 2424889 3871640 2048677 3780845 3276908 823375 -4010582 -1722450 -4456144 -1449857 3621118 -2472290 -6263805 -1405422 -4953582 1315988 1171632 5643901 -294084 -5642214 5766803 970160 
110634 -3924361 -3925604 2372345 8561206 -4767963 6859783 -378681 -6949083 -2076581 1221574 967091 346067 -2204178 -1185560 -2077470 1220508 967513 344753 -2204829 -1186400 1108220 1108283 1562457 -2028396 5560198 -1117999 -1574828 1120207 1967649 4283442 3354167 -935196 -3111384 -229587 -3253984 -1195630 -640462 1790270 -797473 3024613 1343826 -2977990 1761199 1760793 -2785239 -9373555 2194754 6560278 2991452 1576239 -1297885 -1879911 -1294933 -1218525 -574011 4006146 5753902 10630280 -330241 -1185203 -2113004 -1702060 -6874369 551912 1761418 1761743 -2786215 -9375520 2196622 6560133 2992617 1576926 -1296716 -1881660 -1294610 -1219714 -571004 4006319 5754499 10630573 -329927 -1185652 -2114290 -1701195 -6873692 552918 -1762009 -2671402 3816070 -2242042 730973 -1397273 -1762323 -2671275 3816093 -2241129 731401 -1397504 -3568900 4700644 3032117 -1790240 -1551269 -1844691 5092454 -14102796 2859097 -4060194 -4758871 4037387 2927467 9293866 -507722 3726291 3726291 -3178707 -2586998 -7131440 -2146520 1946533 6595463 -8692970 -2412817 -6957898 -502446 -2724280 5392237 6452152 7068480 4232151 -5155246 4508853 -6084688 -3927366 -2557217 980023 4828543 -1062381 -4002177 7688778 2950012 -10079403 2646482 -6523719 13366011 -2100399 -4949144 5154093 -5967265 
1419091 -702320 -701387 664876 278960 -2796068 3553156 -3733603 4192933 2004013 -274542 -1273281 -66725 -1181344 1434406 2004679 -273731 -1272673 -65446 -1181668 1434876 228888 229355 3483060 -1944086 -2793213 -1616695 123070 -551094 823155 2837497 -3216599 -1263378 -733888 172629 -121677 -655759 2634742 -907960 1860106 642081 151546 2144215 -4704895 -4705106 -366963 3805875 7112989 3781800 -5268193 818922 -3545773 3174200 2864244 -2642222 -332994 -4132295 -579294 6312794 -4830877 -7109412 -957506 1985459 -2433163 75734 -4703813 -4704830 -366422 3806125 7110544 3781625 -5268608 817700 -3544310 3175584 2864763 -2642236 -333802 -4133333 -579656 6312095 -4830459 -7108213 -957054 1985638 -2435007 75312 4340636 376104 -1614122 -194864 -7644292 6026620 4339889 375127 -1609541 -196789 -7642511 6026871 12374869 -11058493 -4208167 3941843 629978 10989778 2457519 6070306 -13794053 -2214710 471411 -2754741 3701917 5886249 -1689626 531711 531711 3939353 -923279 -9287073 -8168546 -6456386 774174 7853413 4511193 -2423579 -26535 -2819215 2706238 -5374997 2869939 -5716133 1512250 2809974 11215428 9143669 -2053554 199273 -4058270 4197435 -12439266 359710 7321614 -4829094 2015982 -372182 5407310 -296322 -4650835 8153787 -1181270 
175106 2272466 2274131 6719200 -4306605 -686359 -4395847 -5128687 3076450 937503 62009 303737 -2036249 21057 376954 938595 62967 304484 -2035690 21608 377372 5432826 5433275 84474 259814 544176 -1564703 1254173 -1195982 -1517322 -1238579 -1908918 643710 -1669468 1236473 -1717797 -1004653 1370821 -2943321 -873760 582027 -1592199 3443496 1405570 1404700 1664576 126874 -2086201 -6225708 1965461 -1871621 3578647 2150262 -2411354 11233 -2369105 -5847473 4886241 878042 1098650 8264170 -8230266 2894155 2524576 -492707 1405490 1403973 1665181 127468 -2086645 -6226352 1964723 -1872046 3577894 2151293 -2411401 11600 -2371065 -5847512 4886567 878259 1097380 8264549 -8230361 2894244 2523499 -493405 -1310996 -2565969 5106364 -689191 -1395220 -7186497 -1310896 -2567429 5107579 -689552 -1393839 -7185732 -11036188 7044161 631715 -7872597 7217620 -440041 -1465626 -4813726 -12723364 -3937611 1960590 -1520699 10589177 -3203085 9641666 1741182 1741182 -2371744 2915003 9846138 -905293 -4660897 -2237298 4194973 1580590 1199509 -4311371 6211911 1510949 -677858 -7798776 800038 3060766 -3423454 9144199 12614230 -5226500 3733214 7064014 -2170231 -5914394 -5515006 2778262 -749913 -5910504 -8905467 12152863 -4556300 -2128172 7355142 -5196421 
1575 7910851 -7909334 -1597 -2813 3215 1637 2635 23 4776255 5405638 -1919483 8567700 -885877 3829808 -4773747 -5406854 1918002 -8567119 886013 -3831632 -1192 -433 -1049 -80 -1330 -1 -1474 -1853 -2194 -1312 -642 204 1622 900 762 1525 1590 974 -908 607 1058 182 -4327930 -4327992 4912019 14014352 -11674716 1230341 -5977765 -1605670 -9135401 11483107 -2317990 4713346 -20197325 -2652455 -5089114 -2855609 2248580 3155489 5575181 -2337159 -4747007 -2445620 4323590 4321940 -4911493 -14008425 11676700 -1228630 5977752 1602497 9140676 -11483692 2318911 -4709853 20200905 2650340 5079277 2849474 -2250327 -3154387 -5578137 2334673 4751791 2449870 2537 378 -2341 1293 -1198 859 1988 -961 889 993 863 327 2960 -366 3457 -879 -989 -1148 -1481 111 3039 18 -820 -4234 960 0 2116 -5 -5 2756 -3334 -279 1242 -5640 -736 -250 784 1225 2141 2128 1724 -1093 -2955 684 -1846 2072 -73 1766 -1112 2335 3659 -2099 -985 -917 575 -918 -495 -4227 5149 -222 -2077 -1197 -2112 
-4384262 700521 695343 -633286 3974648 -8361902 -5148630 -6202755 3053168 -1256917 371152 1812770 -1750488 -131502 1340440 -1259225 368040 1813564 -1755512 -132654 1338477 3784893 3784806 2437482 -2719344 -706449 -1030572 2352739 2385552 4325816 980517 -520510 1480342 -2499230 -1432291 -2410236 -2511810 -2155035 -2255347 3594535 -821897 -2198688 2507036 8498216 8499266 -187174 -4616921 -4493939 -7127011 -1722728 4777556 -7229091 949463 -685595 -4228389 -2969211 1471950 10384832 2963084 3455353 -2078380 2516737 2100032 -1207767 -5118899 8500407 8500262 -191175 -4625418 -4485984 -7124395 -1718838 4779035 -7222325 942218 -686005 -4231157 -2956428 1473089 10386984 2965183 3453301 -2080895 2514154 2099897 -1206384 -5117975 -9511737 -1126283 -2832610 2880841 6792371 146236 -9512018 -1126846 -2832484 2881957 6792465 145756 5314728 -3535676 -2910160 762857 -1963760 8696105 7769872 603561 -6081582 -2797924 -5098552 7484076 -2867697 -6659470 -1745404 -605753 -605753 -3624940 1253327 -1227898 -5005976 12028059 109721 5521385 -368951 -1481309 -4303544 4154059 -4665740 1886349 -335426 -4430735 3540361 -6797061 5217410 -7981 -3858581 -3225413 -186042 -618630 664910 105956 3774335 -2728465 9383932 6637669 -11556773 -3718297 4906595 5546618 6211726 
-1773824 -2031160 -2034268 4713118 506951 1350385 842893 -5197377 1544941 3700 3580625 -404039 -27143 -848093 1225144 2056 3578753 -403552 -30089 -848527 1223342 -895867 -897594 -412541 2565037 3488273 -164671 3724109 1094355 -801326 2149687 -2143813 -2056739 1106479 1124665 1281815 -849371 -954125 -3531694 2024659 -2472351 -1495805 -882422 -4825961 -4823455 509029 209981 2069576 2968188 4951546 -3278587 3801598 1299113 2724583 -1259282 -3856006 -1566975 3124124 2795206 1621853 -5374112 1711115 3848709 -3698602 -6410593 -4823974 -4823044 507061 204647 2073417 2968661 4954652 -3277744 3804894 1294417 2724514 -1261171 -3847826 -1565674 3125454 2796280 1620853 -5374405 1709298 3850294 -3697788 -6410111 6660560 -2522519 3776907 -2972606 -4229755 -4503311 6661165 -2519148 3771294 -2972400 -4231280 -4503849 -20153587 7189272 -1570454 8273118 7560965 -6735193 3885592 1361193 -10700672 -5204507 -2979309 11454715 1526353 -2159655 -3322415 1800428 1800428 -174806 8560882 5675002 859619 -16868 -1154526 -6847269 -2706303 702389 -3488095 -7974868 -3842226 852862 5768488 1306113 464483 3100587 1503128 -4161777 4081035 -363609 -11336301 7793631 19758 -449937 1498172 3661397 1062160 14202423 -14307945 2555289 -1550838 5999482 5198789 
-1462925 -2487706 -2483619 1210252 -5760952 5138903 -75685 3651957 -4276463 506870 754303 303770 1428639 -1907914 -2370518 511694 756066 303913 1429787 -1908039 -2369167 2291931 2287201 325024 1335212 1038365 624168 -1850823 91016 -1919655 -2949458 747984 -1721437 3337450 2044532 2222621 639113 581174 -2408464 1506105 2869052 -132782 -614323 -154778 -151214 -204529 -1041636 -916270 4807604 844039 -2154848 3685709 2952865 3570239 473586 -2906781 6610628 -5658959 -689798 -4609685 2147139 3301545 -8801994 2819511 204096 -158327 -154137 -203898 -1039406 -915791 4809794 842540 -2155429 3685875 2953331 3569351 474313 -2909743 6608406 -5660102 -690727 -4611283 2145171 3302291 -8805914 2817583 202334 -1027353 -1036089 -189019 495205 1224419 -885100 -1024925 -1026514 -206906 500796 1216567 -887134 961031 -2391119 1290496 3086322 -2864744 6626638 -5283894 -6193888 -2524322 6233650 -12867861 2786557 3000645 -7968583 5382407 -1850612 -1850612 2573183 3850849 -1153202 4301551 -10196781 29798 -5191682 9435774 -3882977 -10443782 6557192 4946585 -1484852 -13802651 -2683682 -5186845 11699154 6279208 -4727503 -3982088 -688768 9866729 -12975109 -2598606 4636586 1958395 -849233 10549805 7912278 -9878655 -3020552 -924380 15331152 1547178 
1865 723 -267 -605 1803 510 -1983 -720 2469 -435 -818 480 -3 190 -16 -1302 -2351 1782 -547 140 133 6986440 -6986301 -830 -793 -1182 -1038 640 -478 1531 -330 1486 1596 -1060 -411 -1762 441 173 26 -763 -2883 1827 -1115 -5180191 5182819 -68 826 -478 -1734 -1310 878 -2123 1844 -405 -1407 314 -3421 2491 -1461 1493 833 -1170 4060 -4591 3205 -5179214 5183048 -593 -1567 290 -1019 -1012 1900 -2086 542 -956 -2502 2678 -3282 3488 508 1427 1171 -1466 3903 -5220 3683 -3976125 -15826328 29635349 -9599876 10707151 4150127 3972528 15825940 -29633439 9592729 -10706784 -4140948 1323 569 1317 -2431 -1051 1366 -995 -3840 253 -917 11458 -1295 -2577 9995 -9614 666 666 -3191 -3238 -905 2559 -93 -422 5310 1831 2398 1420 -2594 2821 -4229 -144 818 2247 -5900 -1010 3881 1758 -1138 -1669 5113 -2237 -2959 -3721 3206 -8917 -1142 1606 2228 -1520 1725 504 
-285159 2443962 2445961 -584386 -4060509 -2156553 2830121 1155091 -2278310 4999612 1605816 -1128478 -3126411 1807070 -34063 5001205 1608449 -1130173 -3124215 1806773 -34197 -1064295 -1070045 1580305 -580920 -1284692 774322 -1382449 -4660349 -2492808 2034656 -3730120 -1371856 440698 105276 284500 -589692 2778962 2324701 2027412 3119495 -1840813 927822 -6850670 -6846593 -145033 1848109 3541249 1482586 4203676 -1924997 -162971 -2965628 -213044 6908036 65425 165122 -2109590 -1112552 560991 -4033366 -3786581 -3782664 3717065 -6175085 -6852837 -6848197 -143802 1851679 3538979 1483438 4204102 -1926993 -162481 -2962288 -212681 6908582 62589 163545 -2111526 -1114477 560501 -4032894 -3785589 -3782954 3715265 -6177061 6870325 -1716924 -2277847 6135779 -642837 -6121501 6873631 -1704163 -2300742 6141903 -650989 -6125360 1834958 -2625859 1076848 3804749 5164852 -1524282 4792854 5168703 1104199 -3725525 -13938120 1296353 2737069 -9363665 8731490 2807929 2807929 7160425 -2890863 -2430271 -7227753 11062203 77482 468055 -14327711 -3030277 6560458 9872453 -7456490 8661021 4831217 -1648617 442608 -5481797 136866 1725373 -6878778 1182072 8823226 -4539949 9127956 313537 7265669 -5778593 13363381 -5436776 2453439 -5794120 4213372 -7212724 -1087952 
1993176 2130944 2132023 919088 -3409708 4449679 -3365812 -649485 -43567 3740551 -1501292 3921041 -2458083 235734 -2078103 3739742 -1501808 3921375 -2457396 236453 -2077499 368831 372268 870299 -355149 -1468396 -816717 -1757719 -6824222 -535854 -2055055 866949 4065719 -117208 634902 -3041555 -673057 2324663 -1595368 920938 -2702763 1885042 -3313654 -3939999 -3943490 -1463112 -2559770 2517262 3893632 4155086 -991305 -1000770 1835548 2466190 -448051 2741805 -3474750 2740375 -3997286 1465717 602243 -4611413 -1927979 -8903117 3194885 -3938661 -3943010 -1462487 -2558519 2516298 3891475 4153318 -990741 -1001817 1835575 2466105 -448788 2739722 -3475238 2740217 -3996790 1465682 603821 -4611686 -1927216 -8902051 3196931 3026224 -5584147 728236 -4603575 -785103 7549225 3024799 -5594276 744202 -4607175 -780724 7552641 -1298831 1935816 13038802 2072874 -3473328 1470171 -1395797 -7962157 -1084876 -1550589 1835177 307896 -3002948 12243334 -14517524 5773019 5773019 -1735426 -11557965 -3400777 5240675 5271001 -2159408 7669643 -3760858 2950308 -2762301 15422018 4615467 -3573312 -6018012 2854050 -188577 -15520142 -2442174 4017267 -2642347 1190304 9374817 1893555 4325705 -4919928 -496330 6550457 2031646 4489715 -10745389 -1721217 631601 8447196 4200565 
262529 -1500343 -1499153 -2732942 -506401 4703594 -1120912 8580398 -5756239 -166771 1040246 -62372 -2974852 1665997 -1035667 -165424 1039561 -60935 -2974327 1664894 -1034856 46255 47277 -896684 -1243651 -462543 1812223 -2021156 -522951 -770098 391669 1361864 -2371054 4305772 2554900 1255562 -1177291 -1057055 6423904 310332 -275825 2498785 -2309188 752239 752505 1168125 2617937 1510460 -2316814 -2607362 -1656419 1129339 -1747912 -1428760 6753364 -1810236 -1521579 -6509927 3057777 3085245 -3684091 1631460 7813070 -3931666 -1499260 752014 750961 1167591 2616416 1510795 -2313313 -2607716 -1655952 1129386 -1746635 -1431818 6754260 -1809156 -1521485 -6510290 3058206 3084368 -3684921 1631571 7811517 -3934593 -1500108 -1990112 -2503055 565754 -1095154 5839658 1675670 -1990925 -2505610 571253 -1096813 5841046 1675974 -950612 -3639763 -6990029 7106368 11263303 5443713 7737159 -12034378 -6042584 -6824869 14427663 6626710 -9573181 -4707003 -6648418 -60443 -60443 1711755 -496265 560197 467335 -6286370 5091473 913433 -4150710 -7804294 16436260 -508570 -9751785 -1589959 -4770413 -3607594 1523174 6022340 2421529 -200040 -5811771 -7436145 10119279 -7630433 7341133 3138822 -2423677 1230869 -12579440 -6179040 -1504167 65538 4161060 12008323 1081609 
-2192889 399238 400554 1023500 -1672259 -2441561 -5757180 457777 2767546 1545664 4012071 -3147577 -1355206 394925 1612877 1548396 4011969 -3146825 -1355920 395659 1612785 10575 11646 106005 -399289 -434229 -1284096 5374960 3858021 39238 -4074829 -88301 -5621250 2799631 -1135865 -217218 3330927 -1372470 1644314 -91372 -995765 3091170 1303923 -2267531 -2267447 1107124 2289881 445676 737745 -621474 -907731 1277732 2384520 1563344 -2830888 -4149717 3704596 6119509 -8489838 -270121 -1706691 3797793 -3593483 -7355675 6731101 -2269308 -2269370 1106433 2289097 447127 738634 -620237 -906294 1277457 2382547 1562782 -2832922 -4149908 3704412 6120083 -8489291 -270952 -1708115 3797566 -3594644 -7356405 6729433 2360516 2009984 1908252 -1548063 1928035 -8115740 2359730 2007831 1910555 -1548315 1929366 -8114959 -4448813 -3300200 -5161244 2917667 4033315 4258784 -7136778 -9533024 10398958 3426864 4702662 6363419 -12492075 11772088 -8568502 -3350511 -3350511 2658895 5318318 1735399 5636354 1892640 -5289507 -1346134 -1897838 8521860 -3478749 -10333834 -3872613 -375188 1260401 -5859528 2445577 826156 13285669 8806137 -4103113 -4125735 2295612 -2161846 -2675458 -3396739 2306742 -6515283 16842492 -10200123 6961548 -1808662 9206065 -4642885 -1891741 
497628 2079482 2075795 3201456 2643403 -912308 -8621993 376665 3168539 1345454 1606599 735461 -1921659 -78988 -1757524 1339859 1604165 735584 -1920816 -80624 -1755474 1576800 1576687 371854 303794 -2992747 2887780 -798384 -583541 -455552 -144875 -1154179 3398786 -822399 -44262 2341664 -1059490 -5502875 455211 693766 -4393181 -145525 4359068 -517673 -516873 -649155 -2008633 -658289 1981820 501454 -203992 4390151 5395575 -3551282 -10117941 -355495 -396249 -1193597 2390507 5917628 -2628502 -1411546 -2579853 3662624 2371945 -511629 -511948 -648886 -2009894 -663316 1981270 496488 -202554 4386141 5397721 -3552776 -10115982 -356841 -393082 -1193364 2393708 5921951 -2625365 -1407630 -2579252 3664471 2376909 698049 -2825850 -3154506 -2655037 -1144169 6355122 698276 -2824857 -3156725 -2652584 -1147085 6355545 -5375214 7325085 6974076 3612254 -10912839 -6498734 12787091 8295950 -12507476 -2978425 9024805 -1999910 -14451380 1538548 5736478 2208195 2208195 -4396346 -2892359 1154927 2811691 -14243288 4956536 493840 2540119 -9123381 611857 8418890 -3259774 3193996 965705 3685462 -2910273 7202315 6727403 -5005487 68797 -2164126 -3816547 -8103656 1753608 3322010 473347 2045161 14803850 -8920903 2187406 1392559 8707665 -13743334 -2368416 
2712 8829220 -8836401 -3785 2553 4748 -304 4460 1316 14186919 6573817 1080960 -3065708 6585336 -3701295 -14192370 -6574373 -1081176 3066070 -6591584 3706661 506 182 878 -3889 -1315 109 -1908 -1920 3836 -1389 2464 -1548 2142 2398 -125 297 2820 -2631 -3711 2128 1722 1185 -12062079 -12060993 759129 5592146 12557086 -4754262 7704809 -3984447 6159264 -4390885 8903315 -4069557 -2803841 -9189211 2617339 -6786320 -11902678 -7977429 -7521298 -1979796 -1458815 -9319249 12066939 12066284 -756916 -5588069 -12557238 4756089 -7716202 3981793 -6159530 4392451 -8903746 4073438 2803948 9183915 -2622935 6791032 11894623 7980288 7532999 1975448 1466094 9315688 -3440 -8289 5204 6436 992 1556 -3308 -7977 5757 3130 4501 -140 -8151 -3091 8509 16757 5752 8887 -7176 -11519 -5048 -524 -7508 -5073 -1126 -8707 5050 3967 3967 2130 -166 -9739 2844 2193 -7337 -1825 1984 10896 -3990 -13715 4204 3015 -320 -2258 5404 -3658 -7719 7438 -4067 -1139 6251 6218 2339 -6915 5614 2081 2341 133 2062 -1849 -3204 -9025 1763 
3920313 -2196719 -2181868 -3355425 6748448 4390876 -2853446 4351543 512357 -2797208 -238980 228221 -819508 -3605397 2393421 -2776505 -227019 229943 -825656 -3588761 2385514 -412388 -413450 1667199 -4089127 -2055188 1164649 -2069875 -1875362 5062688 -958794 3733260 -365517 1307257 2029476 44030 -915611 1143094 -2872716 -4264575 1270407 760731 1306691 2670911 2672336 1064368 1663661 -351351 826658 -6699979 -744011 677294 774373 -3300682 -1260167 1041106 -3761100 -3116818 3500016 -3295201 1158352 8409462 -1031389 5398843 -1289764 2652349 2654254 1067385 1676997 -330928 807987 -6685301 -751469 685599 765642 -3276419 -1269048 1029688 -3776066 -3110142 3486422 -3314010 1145658 8394590 -1028662 5401218 -1306584 -2897295 -9443454 5280681 3920860 2208946 3034465 -2897712 -9441065 5280725 3917628 2209862 3033726 -10631280 -991791 11594683 18913468 2951699 6500529 -4800663 -9881646 -6797298 -1778576 -4606742 -5382226 -3633603 -8034787 6058853 5632155 5632155 748442 -2614240 -12300677 2848178 -3148683 -6383365 -774897 1735262 10351490 -3112954 -12583327 5254851 4754783 2160374 -305844 5913739 -3546000 -6877571 9795151 -4722195 -2199815 5613625 6332837 3205034 -7398651 6408060 2386052 1933469 -503744 386463 -1625304 -3534998 -14106181 2141238 
1373758 -4377531 -4374691 2743820 -6119643 6217987 3469457 -869615 3659458 -2417959 -846346 -964169 -1962264 1457081 -644773 -2410305 -845841 -962640 -1961233 1451362 -641356 5383159 5383654 -1807197 -571257 975319 -2482302 -1462912 888396 -4215381 -103020 -1972911 -937281 3214103 2923676 -1691703 2843120 2966185 -1850 1974727 801596 1042761 2511734 2880681 2879577 1238178 1404840 2450841 -3995838 -2038963 -2355862 4016949 2157479 8038019 -1074230 -3652343 3981661 -4509608 513584 -1917421 -4304417 1733028 3376145 2996540 765925 2874983 2873857 1236804 1401613 2454259 -3981196 -2042222 -2355925 4020681 2156916 8027022 -1069132 -3646809 3978407 -4513234 516072 -1920033 -4308787 1736151 3366892 2987818 764350 -4366074 -1104384 -395109 -1969585 314873 3544469 -4365992 -1104919 -395161 -1966655 313942 3544465 -469474 1093173 9794000 -11644517 -2842327 8405142 705127 -14222082 -7967048 3270518 -10206709 -6990859 8479380 11852672 203972 -2648697 -2648697 836532 -4517765 15666178 3023212 3657124 2602022 -3623353 -7642960 -3597003 8833062 11290 -12235467 -11913767 9945350 -4080736 -3487097 701267 4999918 -7969855 -1682691 -2772347 5836915 11609628 -3858000 2134505 2796524 769804 2734636 2033864 -2637583 -3935190 -2848284 -16342003 2958401 
-1850 743440 -747859 2913 -4584 286 2403 -884 -749 7351545 451672 48637 1378968 -9969719 4530299 -7351740 -451430 -51273 -1380085 9973498 -4530664 2520 2997 -601 797 2706 -463 -1219 2420 -2310 -1249 -1930 -770 2563 632 -80 222 1374 1999 1188 -383 -1103 1240 -6354025 -6352430 -2351679 -5355986 3524977 22452943 -3233185 -1288943 7151151 2003761 -14621529 6834738 10313365 -2268021 -5420351 2290903 -2248222 -5491316 5043275 -13177457 -12410020 -1866189 6353987 6353565 2353658 5358912 -3522491 -22456991 3231182 1287771 -7147486 -2007229 14632857 -6831179 -10324752 2270401 5420530 -2282749 2250786 5489421 -5044903 13176183 12409431 1860726 -279 1899 -3293 -6253 2602 1665 -1234 1812 -3016 -3193 -361 3495 1970 -686 2951 -8589 -5012 6601 880 -2187 -3918 3649 -2618 18 2098 1460 -532 -3628 -3628 1707 -3054 11372 3022 9068 -1554 -5570 -4771 1787 4342 1884 -6962 -8642 2676 -6250 2069 6764 358 -5392 556 -1138 -1213 -2223 -189 705 -2347 -2433 1717 -876 1192 298 4945 5885 -1170 
3296471 3725449 3724262 -2720343 9982237 537662 -1029113 -3964910 -1578749 -398885 746873 1647568 -757355 -1323017 -1458803 -406645 745193 1647354 -757161 -1317541 -1460135 -3252769 -3251988 419070 445334 -3431963 -293455 960395 -215924 1624171 4017708 1907728 701932 -1864821 -1101258 -3010700 158397 -1692031 -2569430 488652 -529868 -2418950 -4298824 1002629 1002221 -687241 -1074061 -2011277 -2328115 1604563 1393587 -2527493 -2218662 -4854517 -4723631 6044523 4039214 -482033 -10957787 -4269392 -3055632 8887725 7025489 2459126 4643534 1009258 1008332 -685440 -1070521 -2016255 -2342703 1604338 1395713 -2535125 -2218625 -4846808 -4727399 6036537 4042379 -478941 -10956947 -4266647 -3049937 8885908 7034064 2468562 4646232 -34987 -2024850 1950097 8710833 -1637093 -4069360 -34463 -2026438 1949216 8711948 -1638029 -4068584 -4677718 2588730 -834227 -460474 12980945 -9104122 -1302068 1493169 10597844 -2087848 -7627095 -3659410 6263110 7315593 -5394556 3647059 3647059 -6274077 -852211 -1606348 -6331541 -18989679 9985415 10353189 1971843 -9058380 6448024 2160966 -4013955 259227 1219028 6967253 -9509460 -3683619 12970535 4048647 -2906494 1152481 5115505 93191 -2674930 4717799 6346818 -2346139 -343173 4136975 -8211465 -4771373 -6716630 -1374745 3022479 
749902 -2063803 -2063432 -1702631 -10216175 3316407 528998 4501627 9423259 -601545 -2454821 253117 991037 -1015941 1354811 -604116 -2455464 252920 990313 -1010040 1351598 1012648 1013012 -2570051 -194374 -2933075 -1797921 3887014 -4044300 -3012640 294838 795835 -1090881 -3097313 2645021 475986 841629 429031 -1765874 1281212 1641380 4984407 2999678 329785 329698 -994696 -1982887 1022254 2228574 3065499 -1636359 -3206572 13891030 860113 1742452 5736064 2044869 -3097996 -2691620 -1524933 -2182681 -10687074 1412383 -3733922 2817523 331812 331746 -993518 -1979250 1022723 2215759 3068181 -1636244 -3209936 13890288 868014 1739449 5732671 2042895 -3093299 -2693355 -1527848 -2179467 -10690393 1419222 -3727451 2816863 -1625268 2416271 2139464 4078412 924973 -5926278 -1625188 2414933 2140560 4077133 925422 -5925730 6193227 -2490040 -11570230 2443743 3411870 101138 5177486 -8113573 -2969907 -7163525 5017969 3334997 -2325895 1323773 1617016 -1559338 -1559338 356886 14785164 -4518525 -2543223 1431324 3560178 2898113 11673182 -13785322 -9061807 -5250673 719272 10850140 -7676469 3851895 -2928460 -9291900 -8290835 -5698776 -2780579 -2044279 6022064 10223618 902710 4480931 2353812 10977293 1465650 2378600 422475 -2218225 -5274513 -15113949 3428502 
-2337812 3752898 3755600 1191836 -1021261 -3521145 -4378625 -2748218 -339769 2774523 -1818167 891432 -1398774 2839398 1160955 2775950 -1818673 894582 -1398032 2839531 1162169 955827 955762 978633 539942 -3051588 -621375 2843299 -1107987 2612758 2306820 279179 -387686 -626979 -735242 -2446976 -665521 -468036 -1725118 2258524 -2070089 338410 -1653367 -1301682 -1301163 952663 2827969 1947946 -2097929 -5868458 1401434 -243102 131681 3480189 -8869978 -870674 -5934538 -4409337 7410228 -614352 -3851621 2223153 3311129 -2348750 3142280 -1300583 -1302099 952258 2824832 1948208 -2095619 -5870594 1403893 -247608 131301 3477282 -8869587 -872193 -5932498 -4405409 7411775 -614244 -3854492 2223509 3306420 -2350445 3142451 1835625 1104172 -1298263 2206460 -1596130 -4351448 1835902 1104402 -1299414 2206922 -1594674 -4352478 110632 1400639 2205493 -9672138 2745056 -2262713 -635748 1502451 8062279 -3663460 -3928873 2115801 4346649 8827609 -5504940 365715 365715 -2182639 -3918183 8320173 -4162131 1322557 -5585430 -12285852 22455136 -62172 5733627 6798583 -8728495 8128847 -6709457 -769370 13378330 14087448 -22903106 10794103 -4816489 -2960544 3215044 -6364938 5800322 -4320236 7244641 -1106431 3972897 723400 -4851912 -2141567 -2408149 -1655841 3785357 
-815419 2630195 2627363 2734310 2118992 -173159 -6419135 5660500 -9184841 2064731 -418990 -247260 -919601 1847126 -802608 2059736 -420143 -249283 -920131 1847696 -803012 -808904 -810591 -2563458 1348333 1644378 1537527 211136 2052057 2251549 -1517460 1248552 -2815294 1374532 197454 -614368 -2231662 -5179059 -1207016 3796818 3005039 1812115 -2223535 -1725433 -1724001 -118307 546933 233172 -670090 -399260 1666394 3900312 -1170794 -8340650 -1408356 -2520160 -2431991 -3935407 4823844 1609830 1911120 1476062 -96232 4986928 1072889 -1723374 -1718914 -117866 547803 231543 -672266 -401855 1665990 3901048 -1171327 -8339396 -1406875 -2520864 -2430833 -3936033 4823709 1614151 1911267 1477859 -94780 4990132 1077686 2209814 7090313 2014963 -5615780 -1221663 -5504109 2209173 7097033 2013700 -5627846 -1209245 -5511595 9224635 865703 -6143721 -5782726 -15665472 -582604 509288 -8102520 2610011 -4481757 5477956 24296602 2383647 4824664 8967225 -2374366 -2374366 2451703 -1277665 -6106935 706790 -4242715 -1052907 1872438 -8886533 1475559 -2963929 8500974 11231130 347843 10505679 -1352580 3241209 116812 7572324 10343681 -3303447 -5682880 6605380 3524992 -3648817 -2305705 1850166 -2260088 -8542501 7559147 -14423224 -1518715 -10107078 -13573448 3627565 
3833 10727 -422 -2776 4417 1738 -12844 -1524 10520 10188 -7619 4331 -3434 3588 -2525 2422 1203 -9005 -3452 -1042 -7833 4560994 -4561185 10633 -10935 -8360 -3213 2874 -14882 7767 14762 -4345 -321 13138 -10694 3114 4966 -8029 -8828 2452 -9882 9216 4844 -5859806 5866224 -2081 -6912 -11718 -1285 -458 7830 13683 -20354 -1996 -21759 -18200 6497 13039 -5700 20421 14841 -3891 -4760 -20841 18071 -5861769 5867844 1230 5343 -13202 -3620 5841 -8809 36057 -11020 7510 -14896 -12431 -3166 2587 -14347 16992 26764 -5873 4548 -19561 18895 -244949 -16898276 2341596 28554263 -20037154 14159501 232944 16866364 -2322330 -28539497 20052066 -14156584 5402 -32095 -11811 11467 71772 32975 -23127 -18459 -19150 36059 18919 -41692 -7179 7251 -11427 11402 11402 42487 -329 -18131 -65230 1425 -14909 -59056 -16587 -16050 -10288 82810 15973 52816 4947 -20348 -1909 26952 17370 -27714 23795 28392 -28947 21124 -12651 13353 -34852 -14908 -14807 9659 -13187 20613 -13644 -32984 4823 
1084760 1389095 1401981 -696508 1454579 288918 -3485604 -322612 2510662 1550644 -782981 -827645 -1010292 392586 -1132804 1559793 -791819 -812549 -1011327 399201 -1126545 -13371 20634 2479811 -2877114 -2049667 -622851 695621 -3731142 2348081 3891683 -1371021 -480116 3589093 -2762543 941795 1192095 -2087309 -2396175 869218 -2243507 2450123 1015404 765293 719202 -64137 41709 -3120897 -671686 442059 -47803 6870384 -4291606 -91454 -4581369 -4404786 338152 2020983 -2411908 4828389 5636140 -1214354 170676 -4781697 4802267 764561 720171 -67212 30381 -3116494 -675445 434852 -29454 6844232 -4303594 -100068 -4588463 -4413587 347684 2034782 -2401721 4826926 5624557 -1216323 164542 -4779391 4800958 -1447481 -3669937 2776578 1589932 1465959 73803 -1448705 -3797628 2792991 1805381 1313643 183258 1980936 -8543601 -3592154 3117219 17957325 8771618 -6007696 -4932733 -5376770 9012578 5101069 -9428808 -1378185 2560056 -2547872 2740984 2740984 11586853 -37561 -5755309 -16588842 460938 -4241633 -15773205 -5337071 -3787472 -2998705 21564827 5223427 15309317 1437019 -5772861 128765 7482436 5053846 -6593644 5887172 6888556 -7355327 4804507 -2754046 3193504 -9000716 -3946197 -4866074 3203729 -4273798 5410592 -4995861 -9836364 1720728 
-1509 -11544562 11543190 -528 -788 -660 1793 2618 -3384 -8212290 6841386 -12513063 319909 -5077534 -4524058 8212094 -6839501 12515375 -318580 5078367 4522392 1609 -2392 -1506 1715 284 1218 180 1879 -841 -1605 500 405 -3361 943 -863 235 1124 2215 -1085 2276 -1082 436 482929 491349 2696734 9559577 -2939199 912603 5609718 -14798227 20609075 8957556 7235371 7025918 6464128 -7855769 -9090873 -7780822 51961 9996301 997576 6566184 -232392 625590 -491916 -486758 -2698203 -9561556 2940951 -909587 -5605033 14799051 -20620144 -8951764 -7234324 -7021342 -6456344 7854714 9082853 7789706 -58146 -9998580 -997667 -6573178 242136 -637843 1564 -7682 -1702 17143 -10786 5989 1219 10511 -2996 -16352 11300 -7716 -1339 4900 287 667 -7489 -6446 4697 3074 5875 -6055 -1546 4347 -2101 -5834 2190 -759 -759 -6215 2917 3100 3528 164 2925 13072 1588 1312 -3519 -10708 757 -20643 9195 4463 229 -6851 -4202 5041 -3215 -6852 5132 2126 -1485 -1573 4180 4033 2923 -2085 3262 -2932 6389 6956 -2478 
-3331974 1170994 1163464 -1371863 -464921 -69653 -3881822 4912367 -5658035 2665080 342788 2210003 -58633 1904389 -3346110 2660827 346300 2200953 -57107 1900617 -3350199 770006 770334 2090243 1045979 -2714538 -788008 1170466 -1792338 2480321 1225562 2757103 -1448964 -872560 -2184007 143911 1011785 -575597 1351814 -318219 771486 44190 2150293 -978501 -983770 -1210907 -2148325 -2298849 1741525 4128943 908085 -3182552 122372 5691513 -5556059 2777297 -1291862 -8152732 7119452 -3002 4368991 20493 -7514715 867181 -2933392 -981570 -981036 -1209543 -2141757 -2302523 1741686 4135421 897955 -3165743 129643 5694628 -5554086 2784406 -1298756 -8160898 7114179 -5359 4381162 19631 -7507548 866216 -2933748 299817 -2834247 -1017378 2635661 4726810 -4153794 300285 -2840397 -1017971 2645391 4721410 -4148820 -2205303 -107445 -2845540 2257616 10335034 -2599272 357972 -4542256 9801431 -1040892 4516035 -2858961 -7697105 -8154001 1188763 2214054 2214054 -434898 4665035 5730659 -15377610 -2395359 -19790 2945363 6632086 -1765364 -7834965 9221086 1267056 -28407642 20113890 2625566 1070963 -1895500 -6052480 3005286 750279 -4978015 2520600 14049939 -10559414 -140242 -1990625 3868617 2586724 -2662210 -432802 677894 13092411 3869462 -3887224 
-4003881 2201148 2201144 149394 -660711 -5947733 2283474 777873 -4739185 3806931 1643303 714216 -1987059 -2817722 2309694 3807264 1643056 715470 -1988736 -2818185 2312293 284870 284298 2100063 703896 1316698 -1903987 1564138 -1786379 -2095892 2380626 3677297 -1964117 -342656 -3191349 2966974 -2557977 2463103 2714495 640881 3083151 915048 -1758024 -1080021 -1079416 151060 -61441 2702344 999595 -5389820 -36144 780121 -2546140 1255713 -2085408 -2880108 2974311 -706575 2447314 -2229318 -1652877 -2687518 2925777 -10233151 10342984 -1080485 -1078772 151024 -59771 2705685 998432 -5395376 -34657 776169 -2548387 1255593 -2082443 -2883565 2973204 -706070 2451562 -2233372 -1652707 -2687085 2925384 -10231564 10346033 1211764 -1270182 -3247858 1521090 4155277 -3229353 1210699 -1269212 -3246490 1523405 4151548 -3227817 -1929421 1947965 6981482 4497981 -9583422 -2970604 4364240 -1227047 13967362 -4725373 -3294536 -5663363 737837 -17843294 13377697 929348 929348 -1339560 -8076403 -701290 10276021 1508260 311909 -2997649 914771 -464127 7432891 5536241 -8345648 10590672 -12709996 -1521029 1119121 -1436674 12216496 57788 1783005 -9532102 -6349884 20383553 -20041433 -1566480 29100 9986242 -5322337 406127 -1381889 1855004 3806981 2500295 -624366 
-2772058 -1224900 -1224290 -1015694 -391412 -8673015 5636713 -36305 3797239 682512 1583508 -1849040 -807679 905447 958622 682918 1583419 -1849305 -803906 905113 954631 -463436 -463727 440495 -26279 -1790697 4188022 936299 750719 -884736 3088900 -2433889 -486680 -261804 694540 -2517715 1738506 4595837 2084770 1413525 1264748 776919 -582461 -98759 -102524 -224038 -274960 877957 -791598 398657 52379 4314476 879766 -4645192 585831 -6187446 7846957 3203869 3534930 -6905457 3682556 -4888699 -1591829 4415281 -3985401 -99052 -102006 -224897 -278124 869650 -790279 409758 52338 4315695 884407 -4646201 578596 -6180875 7845903 3204067 3531662 -6902368 3689681 -4888767 -1587643 4409245 -3993811 -226800 -1782614 -4282186 5579620 -1250722 2459869 -224126 -1781763 -4283588 5576909 -1244305 2453169 -1947317 1465282 3064500 -4303118 6478150 -3755544 12418478 3066924 9527471 -9812911 660543 -16236242 -1059979 8829133 -9787283 -429856 -429856 3465166 1746709 -488919 -1255805 1866707 -2559283 -2551493 -7813920 2019825 -11094091 -2122174 11624118 -835705 3749955 -3767479 7851750 7591616 8512015 556608 -7376553 -25584913 1276448 -11174333 3658015 -3552396 1131842 22183846 -5128880 1482449 -826899 1849425 -7202148 118907 4609643 
-570 -4614210 4615667 368 460 1974 -1980 106 -1461 -3925759 1639480 -3519665 -6843990 -787987 6103537 3926036 -1640352 3521651 6843798 786331 -6103417 109 665 197 -271 745 -560 67 -293 -78 -274 1575 314 408 -360 1035 -800 -1357 -298 114 766 778 -235 611125 608852 2001265 8275530 15551053 -2370687 -20183243 -3354059 2317432 -5972368 2765841 14644426 -8154483 -3281636 -154246 3094727 -4645990 -12194761 1453005 -6809785 11541224 18933786 -610937 -608176 -2001152 -8275964 -15551493 2371182 20181581 3354643 -2317799 5971136 -2765236 -14646761 8156814 3278007 152734 -3097279 4649432 12193537 -1450347 6811191 -11544361 -18928281 334 621 940 -1895 -1233 -55 -619 521 1294 -1387 1545 -877 916 103 1072 818 -5237 941 -2893 -1423 -2060 2023 -600 4017 538 -2701 4528 -139 -139 -1005 -2456 -495 3000 -1250 670 -104 1817 -786 3705 2269 -3329 3367 -3452 905 -2340 -1956 -409 -104 2230 6104 -596 3579 -2166 846 -611 -4632 9 306 -1458 42 197 -2170 -423 
-459 295 -246 -11 -285 -1405 339 -16 798 953 -955 996 -421 130 654 -161 746 195 -125 -203 -807 -3947541 3948222 623 443 -600 204 -133 286 -269 57 52 172 -409 104 -1013 460 766 276 350 165 -251 882 -25263942 25263596 -294 886 162 -1728 -226 1054 -1504 409 -1758 160 76 -1444 1469 128 -4012 4116 -1064 1517 789 -235 -25269293 25269259 -69 -1054 -797 1500 1182 -651 2401 -57 996 -891 -920 2304 -1530 -224 2972 -2069 100 -1483 957 -1229 17513527 -6673521 -11522044 2021034 12839631 -11317043 -17513497 6673419 11520779 -2020134 -12840715 11317606 -418 410 -78 -1997 1159 -571 1121 307 1019 -824 506 -1524 639 2658 -2245 -77 -77 276 434 768 -908 766 -190 -95 -856 -309 -1343 988 1368 -1169 905 -185 863 714 -2 674 -1082 -1930 816 -974 880 -113 -104 855 -1402 -104 61 -20 -1220 -424 595 
877 -987882 987001 -138 -51 -243 578 277 -303 -668321 5444709 -3600629 -1691863 2336556 -3814811 667515 -5443571 3601229 1692138 -2336390 3813415 -165 -489 -771 -292 648 773 -968 1014 -19 -771 39 199 31 204 -489 650 -762 -917 292 -1288 -71 -70 -591400 -601066 965384 -5562989 -3813351 6333131 6136658 -4198695 7980520 -4239151 11999248 -501345 -9358909 19144123 -4375591 -7901987 24539912 -19224422 1341573 -11133398 4128922 -4833214 587665 605253 -964855 5563671 3812591 -6333381 -6137246 4198466 -7979628 4237730 -12001478 502615 9357726 -19145158 4376174 7902089 -24538824 19224062 -1338420 11133314 -4126349 4832110 1440 -597 -2352 1641 4183 -4443 -1360 1766 2392 -2565 -5324 5621 587 95 -150 -383 -954 100 -412 1241 -537 563 -463 1447 778 318 -57 -99 -99 43 -542 -1218 592 258 -957 -122 -243 2099 422 -2221 1442 808 66 -222 1010 799 -820 733 -563 757 330 -2452 1408 -723 681 -2258 947 -42 53 -263 -896 -316 82 
-103 -1304 167 -47 37 -86 -361 1071 -719 663 690 -149 -465 691 -1810 2135 -240 1413 -1053 -1838 1262 174 -1683 -569 -8 -74 1075 206 -4 -847 385 351 -41 274 -401 -610 -552 568 548 323 801 153 1177 -33123230 33123521 -206 -1607 -926 724 1082 -301 459 891 1758 -952 -802 1937 942 -2111 5828 -4540 1874 -6183 5381 -630 33122314 -33123890 -248 672 23 -243 -546 434 -22 -507 -1656 163 615 -1711 -1353 2747 -6329 6830 -504 4815 -4817 -33 -573 -3459 -2258 6605 6627 -4266 897 4069 2709 -5844 -5911 3732 654 -38 -28 -383 -159 63 -530 -717 1213 286 58 -364 -213 -937 480 -76 -76 573 47 -240 -640 220 244 -196 -177 -574 -1004 392 940 -1133 1330 -269 219 -260 74 -113 244 -187 193 1242 -728 348 -433 -428 -992 -345 5 143 136 -717 -338 
-985 -645 -119 -660 -22 221 280 266 244 1413 -541 548 -1055 594 -475 54 -251 906 698 175 -1057 -8334409 8335007 113 231 826 -1471 955 -399 -358 152 -188 1075 15 213 290 67 818 490 -643 895 1139 954 -10744114 10743344 -117 -1219 -1206 993 1317 -644 1706 -2124 2662 1419 -403 2861 -3146 -638 3443 -485 -452 328 -1860 -975 -10729573 10729544 -154 1264 912 -826 -1015 436 -1342 1973 -1413 -689 1078 -4025 2340 -469 -3113 489 1350 -812 376 1298 11190828 13953029 7837573 -23079199 -28537698 15460281 -11190482 -13954391 -7837706 23079440 28537575 -15459586 -432 -53 501 1874 255 -65 -344 814 -1172 336 -477 -1544 -253 -943 87 244 244 385 -123 -389 -119 -674 151 -228 217 -115 64 60 -764 729 -1653 284 -611 -369 256 -717 854 1345 -487 257 -283 162 -716 -626 -53 57 432 400 -234 -2 94 
1589 -3000536 3000732 435 -303 760 707 54 455 -3822596 -2108849 -2176168 8077343 2692574 -7263780 3819846 2109598 2177498 -8078373 -2692288 7262316 -2408 143 -1228 -273 -274 1051 72 -192 -1154 -1046 -210 -256 -1888 -727 -914 -40 85 -1101 241 543 -1522 -424 1091210 1083397 -480814 1682573 -1496508 -1123616 3598625 462726 -5102904 17472563 -5351755 -8119823 9242577 -14731936 18816640 -13398051 2642032 -6141581 7262552 -21459244 17343796 2694044 -1092599 -1081272 480894 -1682451 1496568 1124616 -3597875 -463288 5103588 -17471061 5350521 8120031 -9242782 14731534 -18817039 13398218 -2642018 6142104 -7262413 21458381 -17342646 -2693676 925 2960 728 -1623 -2450 1011 -964 -1287 -1354 3000 2150 -491 933 10 -612 -941 81 -311 805 652 593 -978 484 -89 -583 1246 -867 -270 -270 472 895 -103 -406 719 -161 -12 484 -691 -326 508 460 1083 -129 6 1226 1161 -829 225 -595 -39 266 -999 608 44 645 207 477 -202 -501 -45 -283 -65 82 
3253 11671183 -11671257 204 910 580 768 43 -1436 13668412 312556 -90867 5190031 -2888678 -4533197 -13668205 -313578 89842 -5194479 2887807 4535527 80 556 -335 -301 -1372 -770 -793 -1409 -2783 1048 -270 -1558 -690 598 258 -1239 240 -123 -674 338 -2325 -2119 -2632819 -2632982 -605871 -934113 -5048772 -1658821 -2998392 1927887 8169829 -3795371 -7994503 -12332168 2204075 2248438 -15387089 -5495563 7645655 14707618 -21782309 -8400157 11839222 23985196 2632204 2632678 605806 933848 5049585 1659129 2998981 -1928877 -8169525 3797401 7996578 12332292 -2203975 -2248129 15387785 5495692 -7645224 -14706317 21783143 8398982 -11838377 -23986161 -132 494 1289 1764 -697 -2130 56 -401 -1424 -2376 1273 2124 850 196 487 -594 -616 -521 -238 -167 1690 334 418 1264 -418 1078 -87 94 94 564 -22 867 -191 912 306 707 636 -767 -1310 630 422 -2792 2100 18 -100 -313 399 -465 -146 55 -126 186 -145 142 -154 -176 207 -81 -459 -63 1066 2551 -447 
-2606 6438202 -6439755 -400 -1139 -244 -141 613 471 4936621 -10065084 -4762156 5907462 3475685 7406346 -4934696 10070785 4764686 -5903659 -3477707 -7414005 -3238 4042 579 -798 1130 1959 -38 -49 853 -3154 -578 1323 486 -1126 -1517 2825 -561 1900 972 2127 1838 3855 169847 171657 405223 6619053 -7114574 -4815468 -6178540 5999647 9172649 -27660823 -1881323 -4406915 5710179 -21128389 -2355987 -6342539 16405921 -1187953 20977687 5720979 248469 -3546063 -173251 -169848 -405849 -6620540 7114294 4816571 6180878 -5999703 -9174472 27658981 1879952 4407921 -5710980 21129016 2356800 6343253 -16407140 1186209 -20976494 -5721546 -247525 3546216 3922 18462 33260 18099 -23394 -55559 -3567 -18650 -32783 -19245 22526 56088 307 -354 251 -414 -566 1081 -19 -775 -992 363 -1077 -158 -641 521 -409 106 106 -240 465 117 -358 -183 -126 1270 -510 1520 50 -269 132 -636 -568 -212 -28 177 142 782 253 -765 62 -32 -1477 -165 -53 50 -459 967 -967 311 -1512 -2274 458 
4318 -9308 9892 438 135 654 872 -88 -2 -8289 13972 3508 -7481 -3790 -11164 5033 -14411 -8571 8983 5318 9372 -3004014 3002075 -1037 943 -1923 -719 -511 562 -1287 -1935 -1546 -461 101 -691 -1702 -504 -1493 -169 263 -707 -104 -1961 -951154 951387 -514 -8969 10873 6510 8290 -8607 -15907 41246 3532 6870 -6717 32165 2610 12182 -26972 -848 -27589 -6271 -1078 4067 -951377 952586 804 9535 -10003 -7008 -7956 7919 16374 -40518 -3399 -5713 6286 -29789 -496 -8855 25614 -806 26920 6614 197 -3620 2495191 13023895 23303388 13468479 -16348773 -38389604 -2495788 -13023361 -23304313 -13467492 16350292 38390847 480 -103 1298 37 -1008 -93 685 652 126 -115 -239 -217 -110 -611 1107 -2 -2 50 -758 37 248 457 -188 398 172 378 1348 51 99 256 361 -237 190 481 55 211 -440 -1736 -187 -289 -139 -126 1270 1609 327 -342 -189 -272 708 924 -359 
41493409 4606277 4607575 5103572 1872739 6702099 1528506 -332045 -2779561 -14433923 -8398132 -11892889 -7247354 4267747 4931372 -14431362 -8393810 -11892249 -7246648 4265513 4928165 -10469404 -10467693 -10917204 2253484 -6068840 -6850565 -2602680 -4719459 -8692148 4377907 -9938411 -8199788 -7581054 -4011782 -1269923 -7985278 -9741981 -9339030 -7204114 -14979412 -11607543 -20205821 3016312 3019296 681859 2560577 2396187 379863 -593899 -2218856 4498950 5001074 3936087 804717 -229941 3422488 2622639 3829962 829196 2934403 589585 -471216 -2356194 2312629 3016559 3017402 680997 2559275 2396781 382153 -593120 -2219895 4485958 5015644 3941248 797883 -217132 3422121 2609566 3830517 830808 2926795 581381 -470045 -2355313 2320359 -1137006 3547543 1530830 3255368 4176112 1739575 -1138218 3548693 1535654 3259417 4174124 1730787 3985040 -236915 974611 1227195 -501963 -2497425 660814 204216 2158663 -160327 725083 3216039 2313207 -1081853 5180426 -691165 -691165 4010166 785546 1736463 1104731 3808627 -1661520 -634268 420495 -3802276 -1681723 4323162 3152777 1809411 6994367 -783035 4013184 1549156 2330368 2275198 -2427991 -2838014 -2315760 3223308 1623335 -833834 5254336 6219477 6780681 -2337730 -815908 -1177409 8683526 9547802 -4307930 
9076 1766241 -1764258 488 1153 666 1004 -174 -886 4978429 486218 -6044242 3928148 -1750891 425340 -4987516 -494092 6040158 -3929897 1757165 -423852 -1840 -1237 -1965 2310 -1848 -2175 -650 -715 -780 2014 -2408 -1259 713 -2304 -2226 -3221 -3022 -3175 -853 -4597 -359 -4385 -999057 -999395 -1031140 3218024 1279181 -366580 -4284873 918727 -18921710 11443240 12456661 -11861441 21045132 1279824 -30330057 2752345 -5371351 -18366872 9531685 9941228 8609708 1094747 999902 1001876 1031450 -3216873 -1277979 367340 4285802 -919285 18924222 -11440798 -12455302 11864957 -21045848 -1277074 30330403 -2751204 5370709 18368227 -9531780 -9942721 -8612721 -1094502 -169 -759 -3011 -488 2655 4116 -372 2149 2454 1255 -958 -3825 700 436 442 483 -442 -1747 357 1352 985 125 398 855 740 -1763 1660 -270 -270 562 -28 386 510 117 -2 -11 -1660 -961 -638 -878 1338 -134 1588 -46 95 -229 1150 1095 -570 -183 173 1106 937 196 1495 1431 2490 -487 -66 -459 2537 1922 -987 
-2831 4528281 -4528105 -1351 2028 750 -401 -304 -590 7048889 197739 -1922822 -3146112 1006804 -1372335 -7050700 -204070 1920494 3152713 -999153 1373383 22 -584 -862 1825 2905 3321 -2055 3953 595 -235 -2913 4057 2485 708 -2771 1802 -1565 -912 -2663 -2468 970 881 -1011142 -1013010 -488572 -72223 -869427 -7413807 2998858 620722 -4476490 1300475 -26093868 23333520 7639284 11391763 2145248 -27773512 1081781 -10244985 -3813122 21753922 8931139 -2339730 1013007 1011632 489060 73330 869008 7412811 -2998676 -619680 4478227 -1300816 26093758 -23332391 -7639511 -11391687 -2146406 27773123 -1083023 10243518 3810994 -21754569 -8934187 2339240 -117 516 -744 -327 -934 544 516 183 777 -848 207 82 -601 -5 -711 -608 2105 124 -767 -825 -648 -385 -266 695 667 -1416 -115 -549 -549 -261 -388 -309 -2167 -664 101 -172 -1963 -39 157 -11 1301 1160 -605 -229 -445 117 -1052 -163 191 -97 950 1580 72 248 1037 1613 710 215 714 -439 908 -500 40 
-15426171 619234 618528 -2024323 7082622 1466523 -4132051 -5956383 -2214170 -2816051 -25597127 -5217854 16928686 20200849 9449552 -2813241 -25596806 -5216835 16926799 20202000 9451258 7781582 7781715 6379471 5637587 -2184002 -8128943 1098355 6064003 19411302 13185074 5389806 11075824 14426767 2964485 -3822710 603772 -5145075 -6594873 -11858189 -8267354 -1997306 -2237461 921644 924684 525849 4005746 -696682 -4073724 -1875990 4715902 4751542 127067 498988 4355159 209285 1933958 -4658703 -3062443 -4971645 -3634563 -7634815 -3173170 -5984921 -1660140 923524 921329 525653 4005175 -695307 -4075421 -1875151 4715614 4743859 131727 494156 4364753 214098 1937276 -4664674 -3064373 -4973282 -3639917 -7640228 -3164550 -5982040 -1665420 110170 -2563659 -3469871 -2265726 -393765 -2633303 109926 -2563167 -3469834 -2265724 -394898 -2632720 -2850726 495264 974636 1982154 -997060 384046 -2345830 3010852 -661260 -337887 551590 6637474 2295270 -341511 -161297 -94364 -94364 -2003251 -4788279 -3765231 -2211572 -11151420 616267 -7335027 -12850037 -2288515 -1018617 -2922722 1501760 1674654 -795916 156464 -5245229 -1021275 641968 733289 -236930 -694735 2986183 4945708 2238286 669668 5922695 9025382 7747230 144564 4692064 -1587455 6297905 3920942 -591932 
-2602 712047 -712708 -1816 -100 -616 256 -962 692 -292398 -5593136 2297055 3822768 -2385463 1333517 293908 5597837 -2296483 -3820803 2388587 -1342314 2803 1926 1403 313 -625 -134 -985 2671 -119 -2808 -4158 2489 3035 -1666 -188 1129 -1372 1557 2972 3458 2664 4287 533108 533280 519210 -1409152 102560 -1927683 -1120768 1025047 23181297 1922974 -15320615 -13808511 -14142451 15230580 -7282419 6954750 -20609579 622636 17810030 664743 25350138 -14141400 -534356 -533313 -519338 1408441 -104026 1928033 1123779 -1024769 -23183911 -1924648 15320076 13808898 14142426 -15229618 7281295 -6953272 20610104 -622893 -17808569 -666112 -25352097 14142251 187 -1187 -1239 -788 -740 429 -400 -658 124 52 208 -1271 -1479 -13 244 835 1452 -79 33 433 454 1198 -97 -470 -722 -736 -348 -109 -109 -865 51 490 -1215 -485 271 2438 512 1234 365 -653 -82 462 -1864 96 -943 -1389 -588 785 10 437 743 635 -2002 364 -783 -1482 -1129 383 -1047 -19 -832 -1532 356 
9659 -379867 378267 -1359 554 -1560 -3927 1677 2342 2075737 677777 -3383851 -2250138 -150295 3762450 -2086852 -681752 3393969 2290265 132956 -3793189 9838 12404 -2569 -8853 -12285 -6489 833 -219 -3310 -13373 1387 11878 -3900 -9498 6089 4551 -11526 -272 -569 784 2942 -19 -638924 -641721 -835941 241210 -2086261 1720611 1484665 143389 -16327237 -17047132 12995871 20048504 9603034 9459761 -8103223 -8854962 -9393494 25544518 3974425 -22989367 15935668 -16603842 642075 641085 836025 -245590 2079533 -1713719 -1471155 -144292 16330264 17040854 -12989893 -20041208 -9606854 -9456864 8102333 8859574 9389383 -25556454 -3978269 22995605 -15933669 16611213 -1886 -1903 -1634 684 -1657 -3731 77 -2204 -1807 -1498 -3680 -5578 -438 -440 2341 4435 2490 1427 2782 4633 3408 3243 1503 3494 825 1073 1655 273 273 2066 1198 -401 -3309 3410 -1554 -1331 -3917 4185 7230 392 -3858 -198 -3822 -870 3528 1432 937 6085 310 -2906 -2458 -2653 -3769 -1800 4651 4823 -369 380 -1046 -71 -2147 -2156 -368 
11810339 305719 304955 -2578988 1598548 -227610 -4572632 1933479 3401453 -13522856 1622549 3274219 27007963 -5382733 -22232398 -13520311 1625303 3270419 27001336 -5384628 -22222521 12451934 12451996 2667292 -9410564 -18227498 -5296683 -1433343 3047252 -10114020 -23029023 -151358 15942570 -9387453 -7462430 6472390 9466396 -13006708 -1376921 4037597 -1646662 -897240 -2659369 1395406 1397560 250427 -1115774 -2837690 4831615 10331122 -955684 1737287 -4915477 609071 4227693 -1581510 1392825 -1357836 4537679 -3636375 -7996295 -3226161 2997812 -5720 5064223 1396351 1394010 250293 -1114711 -2840851 4830890 10337097 -956930 1715459 -4934261 608358 4274554 -1569683 1371114 -1381726 4569835 -3616955 -7969729 -3248595 2969644 58017 4995246 -1168179 -3386374 -1804366 216614 -3482346 -4774653 -1168359 -3385036 -1801342 218783 -3483794 -4778901 -1809487 -680664 2300069 3333330 2460258 2099790 2818562 4076438 2603531 3965206 3061024 4585410 815892 2654719 3263929 361107 361107 3282990 1776826 -1779740 -6211951 6878923 -2482816 828933 -4128855 7393144 10919280 1359856 -2887970 1628430 -3802350 -1080847 5342120 2370632 577672 7556243 -958753 -6485968 -2647643 -1766455 -5816836 -2479756 6317705 4886901 230599 -117935 -2171126 82907 -849700 -782309 -685804 
9609 -1128968 1130626 -5826 1865 4953 -2004 -1079 -1290 738080 2601664 384296 -4052298 -1664487 1790193 -765217 -2583648 -414295 4091480 1682325 -1828654 20981 22001 4580 -3470 -20692 -13172 -13324 9239 -4326 -22291 -15739 9903 -8105 2188 10884 18520 -8618 962 13188 -1685 -1877 -1305 -491914 -493945 225844 -264032 573982 -1121939 2195341 -1140703 -1535519 5139236 -10439730 11777522 -381881 -20071238 -6893759 27688174 19679937 -3964849 -20611714 1897602 21796671 -23495880 494151 497492 -224152 270498 -576358 1124718 -2180005 1138675 1529765 -5149741 10432709 -11772133 390272 20079621 6891704 -27673645 -19684110 3953789 20605368 -1897534 -21803290 23507635 -1679 -6931 -5179 -1631 -3310 -4976 -1660 -7159 -6075 -3430 -3858 -3909 -5829 287 4567 5927 6790 1516 730 4402 4821 7284 2957 6160 2683 3817 5078 492 492 -397 -15 -1795 -5840 3213 -1416 6264 -457 7844 8295 1468 2610 8260 -4380 1247 932 -3296 -4187 1110 -1526 -11173 -3225 -226 -9021 -1164 2297 611 -1392 801 -4217 1145 -1203 -1496 150 
-2737138 333103 333646 6857080 -3005216 -5641077 -996786 3551336 5330860 -5233966 -7762097 22548577 8756349 -7787826 -2779571 -5233657 -7765033 22543956 8761516 -7784673 -2779871 -27324002 -27326382 3268031 5257107 14325875 17894530 9348783 -2289989 -3612005 -2167457 11014488 10802225 8017797 -16669489 -18327231 -13083384 -8595371 -5413769 -9674124 -2326776 3677542 5194483 731794 729680 -33660 -4435118 -1084318 3418597 3762528 352466 4930101 473116 3591548 1075546 -8939822 -3096626 -979760 -3473482 -2481224 -3311012 -876504 1064303 -304687 -1959505 730575 731750 -34129 -4434096 -1085375 3419593 3759637 353761 4927859 466207 3604198 1066235 -8934793 -3074367 -970103 -3508918 -2502301 -3308477 -850573 1061225 -329448 -1934689 1373759 6933500 6354755 5764683 4529105 5993049 1374059 6932447 6354191 5767455 4528256 5994881 2852694 -1018600 -6559668 -8568384 -5355772 -1237188 207339 -5369115 -6289797 -5812630 -2852300 -7605277 -3085633 -6174534 -3228615 -992224 -992224 2805815 2649517 1378960 -1575891 907656 -577391 -5275342 -4544871 -1046962 3706406 -387882 -4335921 -4121697 -1457212 -3599335 4856191 7186596 5811046 10566412 225584 8717577 4866961 4705405 2353664 -1118559 7054116 5666152 4529906 -543856 3087252 -2102005 2175532 -1032985 -1157177 
5246028 -304023 -302323 -771031 1510860 -2960620 -1957334 2314361 -672234 11621259 -14187040 6936154 1779446 -27278569 12968735 11619440 -14184873 6933810 1781440 -27277662 12969755 13075514 13075235 -7999815 -13791620 -6767968 -7243164 7791081 -13029106 -4348136 14787597 28030850 -4157945 -6075501 -3704420 18060002 -8305579 -5356307 -679129 -10952057 5948400 -4496863 -9291551 -932774 -933482 -996996 -3567169 -2599260 1387480 -4094502 641476 5508246 1333842 8165480 458015 -958227 -74049 3109750 -5465677 1755076 -41389 -2173130 5475166 9809562 -2261892 -933285 -932873 -997163 -3567484 -2599032 1391332 -4096410 641830 5500178 1324686 8181838 454424 -954578 -59105 3113452 -5482752 1740091 -25623 -2167005 5460415 9792715 -2244224 -694539 -622842 -517104 -2458546 -3683737 -6222263 -694645 -623953 -519244 -2459896 -3681177 -6219231 5407312 -1059795 2595581 5326661 -1547798 1883362 2769246 2410877 5784260 839529 3523468 5576719 -813479 6214571 -697781 1135893 1135893 5065869 -1006100 -1422293 2211059 2914194 -283108 -9215372 -3060474 -3781328 -2496868 249845 -9347304 -12131917 5690844 -156170 1277660 -126401 4181744 970862 1131001 2883768 -4712361 -9911425 6669175 -158549 332399 3823937 -2186238 83354 2312096 -116892 -1828198 2790539 -176760 
-364041 81915 80463 6082103 616411 4224710 -7314431 -1720700 -2381424 25926275 -2666184 -26099062 13838774 -9343326 -3353139 25927063 -2663728 -26097990 13837881 -9344677 -3351889 -19331800 -19330096 6350351 6361123 10962462 801597 -2009383 9853058 -3606183 -13890306 3971045 7489187 -4903908 14954923 15641707 8857325 -1912693 -10834054 -9080983 -1242291 -1333294 1334564 -2582504 -2582376 -1685592 -1734478 -6705746 -6563997 -5518934 1107396 127047 -1628557 2746976 -963452 6726599 4409592 9142960 8939278 -3188731 -1566566 -435887 3417197 2833010 638677 -2582565 -2581915 -1685650 -1735543 -6706265 -6564165 -5518531 1107659 127573 -1631306 2742636 -960106 6725324 4407743 9146777 8940190 -3185751 -1566227 -437920 3420133 2831542 636440 1015128 2730467 5814568 3869492 5801674 5699356 1014589 2730672 5815184 3872313 5799216 5697814 -3637639 -1043868 -5800168 -3786063 -1498508 749225 -5156845 -10532750 -6776090 -1548747 -832861 -2001571 -63656 1566109 6919 -1122352 -1122352 270254 1324242 -950107 -4740028 1039709 275337 -278736 -809298 1216536 8550512 7843595 -3562269 -1370598 -901030 4421598 -4676611 -7369534 -5195811 -3380646 -1054433 -8255612 -3111155 -4827411 -2535788 -324052 4795152 6862860 3481120 165791 1185790 -1029190 271886 463229 66102 
6007753 37412 36993 -4177995 1946166 312251 -211795 -670574 172008 6990255 -15024577 9189851 -7877392 3810883 116033 6991080 -15025621 9191980 -7878443 3808886 116652 -6555397 -6557678 37572235 11166274 -14022285 -27214473 -11735950 32989134 -25292518 2998464 1973324 -1829256 -18449957 -6525679 -746677 -2295018 2933194 7109762 7831031 13313655 2343619 4944820 -817634 -820304 -576409 -2269861 -884983 -1543861 -795651 689131 6577417 7286831 2229592 3632422 -953134 -1043885 -4422290 -2925634 1735046 1263733 428134 -3041360 364198 -1023452 -818058 -819252 -576199 -2270830 -885086 -1543961 -796649 688645 6579205 7291193 2229682 3629266 -953978 -1043462 -4423204 -2923490 1734930 1263642 426239 -3041158 365454 -1021601 600154 -5008083 -1861100 4294674 7554221 4056422 601501 -5008086 -1861093 4294813 7554023 4057303 -18330652 -1301594 -2910287 -196084 -4067279 -1905680 -981969 3363889 547760 1804324 2221364 6511729 627924 5453928 42731 -1879442 -1879442 -1108279 -3816725 -6442762 -3069918 9956498 597348 2503442 2988236 -2462684 -3172883 -5047982 -29687 -379891 -648650 -319565 5166506 6429275 5148653 382832 722704 3071265 150029 -2262652 -868640 1713306 -3753925 -6258218 -6110354 -77138 -1731227 422250 -4570616 -2626320 1117999 
-9840422 3843068 3842273 -1307653 -3935609 4491834 -1067484 370784 -76387 -22552997 16347285 -9577572 10585652 -6368397 21000275 -22556587 16346995 -9576030 10586376 -6365320 21004336 -2997964 -2993746 14749768 24146949 7380106 -22543402 -1617654 -7231777 -907745 -4070553 -796572 -6259319 7014504 -10411266 14211154 -12450970 -13341111 6260064 -6419025 22845209 5994367 1392444 2021588 2024363 1956730 5577434 5163754 5618143 355827 -850544 -3923147 -6847738 -1446171 -10630055 896067 2663397 1022805 -2502519 -1178630 -3886539 -10282944 -2898758 1976983 -5676876 2023957 2022567 1957014 5578129 5165740 5618167 355672 -849857 -3923279 -6846936 -1449279 -10630155 894993 2658846 1021563 -2496497 -1177776 -3887173 -10288942 -2898448 1977745 -5679878 224591 -2762501 -4556901 -685439 6507257 2441397 224613 -2761845 -4558892 -686010 6506157 2438715 -2079789 -760726 -3595852 2400678 -2084007 -2301298 -3143084 -5688629 -2670395 1671460 -3156829 -1003928 -2434417 5237897 -2519162 1351716 1351716 -232844 671302 2983745 182411 -1245705 650302 3681976 5299114 875353 4079516 15090297 -3754830 -1911849 4641186 -350224 -392583 -4598296 407500 7151912 40780 4623632 -1075132 -7128129 6048683 -471226 2060635 6360360 -6037737 318720 1198276 -44845 -7063271 -1637927 1225181 
12518415 -1802036 -1801885 1075673 -2987350 -2039330 5749745 -3414872 940736 15487625 -4915442 -5657018 -5403203 -369667 -11580233 15489054 -4917252 -5657071 -5403396 -369435 -11578561 4247541 4245463 -10456015 18987540 10087039 -17444766 -22633857 -16612520 14654051 1455487 1725347 -1678680 18057888 -37087046 -7526077 7428482 -29369447 7225420 10889557 8220813 1570855 14430937 -1401432 -1402301 -475203 -4334319 -4372289 -3175873 -423657 -929094 -1251007 3267365 2418860 8268929 -1559045 7811591 5175681 4123383 5149567 381611 2521762 -326873 523093 551003 -1401836 -1401953 -475434 -4334077 -4373696 -3176189 -423752 -928438 -1251939 3263067 2420074 8271488 -1557835 7812022 5169104 4125878 5149065 385185 2526068 -329884 532012 541377 -444506 -359277 -6929570 -3679778 3005298 5464763 -444317 -358366 -6927475 -3679002 3004578 5464019 3843700 249862 -1194211 5907212 8686011 -5641767 6712131 3621586 -478020 4428879 -5248317 -2235292 1059883 2476597 -1245799 836053 836053 -301171 4941718 3573006 5673173 -8843882 -917958 -2160885 -2085027 378610 -4484523 -10606641 -2348737 201117 -6086222 1111671 2921548 -2331655 -6499718 15271640 909082 2736423 512694 1282905 -4610672 112928 3628437 60229 -3695235 1058909 -2367053 -601271 -3022610 -4862927 -143399 
-6975122 3049582 3048692 -3043950 1265971 239646 861394 2985855 -2885849 -6221688 3091621 6148444 -3891808 3210089 279892 -6220230 3088714 6151092 -3893137 3212073 277879 3025586 3026090 10402708 -21936944 41439808 -5989883 -19409639 -124085 -15387325 21085765 -2874128 -2679473 -11419922 -5178221 24154491 19963646 -14641048 -30411686 -5056164 -19728624 9107056 12037644 357184 358581 721 651699 1635867 517410 2147178 119297 581568 -6224223 -2372444 776000 2113440 -598854 -8082726 -6554157 1174037 5319498 1833060 1655541 -681838 -890557 358281 357286 741 650795 1635307 516554 2148063 118554 582291 -6222268 -2372331 779700 2112807 -599010 -8083273 -6554987 1176912 5316973 1832740 1657023 -680848 -891394 811689 -752448 1470310 -9711873 -298971 3767979 811361 -753405 1468260 -9712940 -297813 3771284 -773668 -2743042 -10160698 -2022418 5251609 3388614 6475102 -422057 5592159 -4966652 1099077 -1715227 6666192 -1145445 -598866 352131 352131 1833232 -3505431 -1113924 1642150 7230046 364934 4472773 4409914 -2506411 3264854 -2371208 3870647 -1776656 -3518152 -249161 3401840 -1539119 -1004034 5534820 -694645 -5532639 -2625483 -4806854 -4891391 333220 8422709 6376512 10862894 1179476 324995 -213471 904225 -3568324 -575723 
5115000 -2866497 -2866006 2189269 -2339161 -385911 630724 -1651764 3156789 4773740 -3179511 6444336 -4969116 4818808 -8731538 4770752 -3180398 6440003 -4963998 4818109 -8729123 -3449911 -3447144 -2775489 -29006555 16086221 -19707579 33860366 11922041 13793667 504498 -37664267 10226507 7548011 -2808802 20593053 -7454677 -11857088 12812942 -21496738 24759636 -161380 -9771388 -315588 -315289 -640441 -2632047 -473625 -69320 44977 139929 -2696886 1699062 9061385 -78385 -5098 -1061966 -6640398 2985746 2081407 -246904 7757329 -6031653 -999291 3261071 -314950 -314842 -640302 -2630411 -473499 -69656 44987 140435 -2696440 1693550 9063119 -77435 -5213 -1058427 -6640177 2983916 2074869 -242381 7759183 -6034168 -996515 3258358 -182112 1836877 5639601 -637338 4338516 -5698381 -181342 1837850 5638508 -641011 4335294 -5697576 -2512474 -19664 93978 3465758 -6642099 3363631 6124661 4956276 -2253169 -269610 -5857438 -7013088 -2880412 4556510 -2478479 -1549564 -1549564 -5068373 -1292930 5541050 -3299739 -5576268 540484 5490429 -4886109 803168 -3275454 2362739 684933 7273886 -512387 284204 -1719064 -6160425 -4581 3164379 384252 -465543 -1643110 -4820586 4283705 -692094 -297907 6816564 -7960022 -325475 2071963 694845 -5287382 934647 383615 
-6252175 103999 103822 434094 5042281 313675 -3446230 -2184309 1868896 1737266 6055885 -1346508 -3662360 12057290 -13124885 1733573 6058573 -1348278 -3657634 12055131 -13125253 1877912 1876800 -14366900 25956816 8054105 -29299340 17994088 -29965199 -22203618 12066995 16672163 29471509 -19282230 10608182 -6949916 -4886595 11681313 -3778887 -20088390 6451322 5896334 360482 -206801 -208641 165460 967168 -329171 -3025862 888994 -336220 4150127 -2991080 -8916555 -4878500 1142065 -2794629 -2286872 4608915 -3302895 3291932 12670256 -1945086 -1995132 3338644 -206904 -207743 165285 968194 -328849 -3024453 889601 -335861 4149416 -2993329 -8915228 -4881397 1142503 -2793458 -2285616 4606700 -3304873 3291761 12670517 -1945602 -1997191 3341972 -177231 1365076 -4438333 -1555098 4645768 -2633382 -176547 1366476 -4437384 -1556859 4643689 -2630800 10594408 -319332 505139 8649140 -1757206 -3243555 -6039074 3526944 -8816651 -2608646 -1011133 838425 189895 3043239 -3320849 2597112 2597112 10082771 5489809 8400 -1086233 10514849 965804 -234642 -4928772 -2840210 -2401166 -9616947 -2695603 -3298910 -5218252 40452 2412464 6467198 4895524 -3639600 385429 -52393 1384085 -1636885 -293010 272145 -410300 914921 652934 -305667 2513702 -1050719 -468341 -68517 -170024 
12452478 1060977 1061634 1380306 -5210584 -4710348 692833 1358903 -1263621 -3577267 -1347779 2390654 -3893912 2343165 -5541326 -3581310 -1352172 2387205 -3889712 2352708 -5541987 -3748821 -3743593 21454417 -11562644 7890172 -29284488 6189268 -18889701 38992588 -32007272 18460723 -13038089 -5780936 -4668130 9367713 -13033412 32447094 -14937855 5798677 -15079397 5250171 8652554 221310 222043 -479303 726340 1964309 -1423157 2526204 -714800 -4324435 6329063 -2603416 5592867 1082451 1109984 -2901799 3224644 -5341653 2421592 -81392 2450094 507986 -1959428 223284 221597 -479307 726980 1964676 -1421637 2526227 -713494 -4326516 6328985 -2599486 5591146 1083422 1110503 -2903394 3228082 -5343789 2422043 -82009 2443887 500999 -1958483 -361947 -2104079 1574653 1196003 4631471 667922 -361233 -2105039 1573378 1193218 4630391 666933 -2687967 -964474 -7892074 -1394265 -6772461 -492082 5082994 7858847 5777829 -9013183 3032269 -2242403 7228835 3832375 -4194974 1670772 1670772 -1940013 10589660 2032814 8901462 -7939733 -4671143 -11291236 -7704317 2282113 8668544 6646212 -484598 -3852560 1305503 838746 1049443 3442405 5929889 -6970009 1125302 3408836 -3428498 -4277320 672919 -1524633 -2426229 -6235452 4166995 -299924 -1360668 1748660 -88942 -3382868 -26945 
9077644 -1392148 -1393092 -2536134 2381052 -2883715 685599 5840610 -7745127 1203158 -3672242 -692241 5720900 -7777530 -51197 1207669 -3674092 -694208 5720763 -7776916 -50975 6193240 6193072 -30488332 16817741 -7108505 -2874854 2205853 25542680 -4100459 4917401 -23250167 -5932256 3316334 -8559937 3769106 -28032194 20589517 -17010595 -13070583 -12165051 34936740 33200547 -31166 -32824 76113 -1032227 -1790541 1023938 1773916 603469 -255228 -4150996 8068848 2678265 -2047467 1372463 2710184 6259558 -5703434 2402029 1810414 3313589 -4108549 -6259413 -33558 -32951 76119 -1031686 -1791812 1022775 1773960 603019 -257291 -4151466 8070267 2683117 -2045935 1376922 2706320 6258074 -5706885 2404321 1813769 3312884 -4103879 -6264712 -554485 2088974 -4504724 -1390458 -496817 -2271772 -554182 2090166 -4503677 -1391129 -497933 -2272202 1358274 3963576 8084789 9035076 8275072 -4808931 -248747 -1635968 8772394 -5853128 5326669 6083093 3001819 -7083291 -8996843 -2878776 -2878776 -4506726 -11064949 -2731335 -2962970 -738292 931336 5891316 4459001 -159946 4309958 7054816 4071110 -3904478 -6034777 1487 -456853 -1118202 5686396 -2176172 2193476 8182813 -310286 -7935436 -91057 -1266052 255147 -1506110 4303006 492329 1107202 272102 -5344459 -12554984 444137 
45759 223391 221823 -528920 1138517 -72997 -1158902 -356339 611950 -2666474 -6831002 8027179 -2661936 -2414279 8434274 -2663507 -6835524 8028917 -2665448 -2412080 8432291 2518677 2516753 -28077418 13294048 25020779 706382 -19186786 15792386 28395769 -24285730 -1727234 4263382 -47721108 19218734 -9671983 7307168 -12328775 10928260 -2732948 11674973 1189181 -126191 -168590 -167754 -897972 642987 2865855 2446637 -437453 939185 -4162111 7957423 4878190 -1880211 5923581 -7057426 -2267162 -7752907 3516848 -3479878 -3569892 -1374598 -190990 15836 -167970 -168807 -898532 642243 2865135 2445725 -436507 938975 -4161963 7959758 4877843 -1874988 5924866 -7058714 -2265270 -7756317 3519052 -3479307 -3569192 -1374376 -191813 14988 94565 2422297 -2448610 -5214703 -870583 2706438 94950 2422629 -2449308 -5215325 -869944 2707195 2378861 896740 2395583 8863559 12910186 -2537831 -7129534 481776 1889706 437000 -7743819 -2198974 -2282076 -2062080 1373825 -2113644 -2113644 -5090580 378721 -2744714 -6908554 4243061 -3679943 -9312469 -8505362 1042542 2826560 7522018 -4022027 1467286 800372 2965709 7401304 15176577 12368453 -267116 -1209695 -5301142 1184387 135065 -2193853 -673626 2411421 5835571 -2820517 -127955 11178 -1222417 -599836 74440 -419533 
-3285821 1686525 1687290 -2888075 2197687 -2193055 1990258 -107590 2668322 -863193 -2739069 -615973 -7458535 4396933 5221824 -865080 -2729969 -612244 -7459991 4390871 5219388 7508070 7508296 -21984949 -5992407 29098418 -9663463 -1764544 27981185 -27393090 -36093031 22802353 12880575 32385608 -10906004 209138 -7730503 12524790 -2578491 8344035 -1491839 -12338023 -16142048 233121 233099 671159 508273 2859561 -1629428 -2271274 786224 7510531 10292699 -7453846 -8178227 -5299007 2851535 87048 1133386 -1570580 144622 -2236099 -345479 1690924 1814958 233155 233466 671245 507644 2859760 -1628335 -2270391 786007 7508376 10292398 -7458118 -8180199 -5300051 2852170 88018 1131350 -1569692 143153 -2235117 -342949 1693711 1815830 97171 1366305 -2185746 -5747593 -1936795 -1785811 97709 1366235 -2185992 -5747545 -1938166 -1786809 572835 2262800 323499 9889137 8421747 -1041782 6286152 4886592 4590333 -6066452 -3883404 -9072670 1191999 2738686 2200569 -2924438 -2924438 2474247 2479012 -14833410 -14331740 -1198519 1300364 4720758 5716417 2523738 6851907 5051653 -1612921 -166285 4896457 -2746886 -2919991 -9016346 -8233954 -882705 1014380 4584673 175000 2758750 3979366 -1772245 -719286 -3355293 550438 -80965 -241285 176526 2269401 5076414 -21008 
5061072 1614771 1615241 -1571224 570286 -677438 -5501417 2595069 -206187 -1022436 -3362601 -646596 -1450271 -7899691 6469296 -1023351 -3362307 -645853 -1443478 -7903922 6471963 3255456 3247884 9088448 -820143 -599526 12588985 -30595792 -12721346 6922305 -598424 -25093408 33575017 3024225 -18016205 -7881221 12971324 35863959 -27431955 -9252763 32252495 -1074195 -16793248 68294 68229 -63691 189590 1139611 2516712 -3218260 23021 669269 1466583 9824362 -8797117 -535150 5298039 3450949 -5235799 -7597494 6701376 4103404 -6831294 561446 3480907 68175 68621 -63426 189462 1139715 2516394 -3217920 23105 669050 1464986 9823516 -8796324 -534767 5297601 3452364 -5237578 -7599117 6700087 4098910 -6830492 565162 3479788 -128348 -1131202 -1407087 -2153362 -1312320 2211536 -128658 -1130022 -1406251 -2152101 -1308916 2213273 16881 124122 -5739966 -5148987 3012116 -1189862 8071628 267853 2738406 -11794159 13574787 16295435 -11717339 -1664727 8583243 976834 976834 1355021 5186322 10610975 -6167708 -1466558 -542920 -748349 -7190261 -29752 6248458 -6904584 -7006644 3752517 -267421 -169025 2085714 651274 -2537332 -2589671 827079 1148662 -76907 767491 580804 -1445452 -1455164 -6492458 -2013483 1497299 -162460 325523 -4494958 1960395 1060835 
-17969755 -419978 -421210 2446612 -1876814 4827320 566800 1629531 9635720 3609724 1866710 2987300 4514464 5420420 -5132292 3611596 1861395 2985559 4514395 5420857 -5133885 -2560092 -2552401 -19343827 23526323 -5880106 2358225 21817848 14241520 11677762 12155026 -242533 -16170135 -20941729 -29835658 25210788 3166801 9082608 -30196255 31224236 7013451 -17758378 -24003944 423104 424215 -575749 -1634956 -2323615 -962799 763603 995420 -3719363 -5429541 -1908791 5720073 3116748 4039629 -9177297 -2727265 -3097388 5572456 -4858341 -3558714 2509734 3610708 423626 423618 -575911 -1635950 -2323191 -963230 763033 994909 -3718552 -5424734 -1904981 5719984 3116562 4039024 -9173980 -2724087 -3097506 5570620 -4857986 -3559818 2507778 3612047 -238914 2849759 -1420591 1862783 1453181 -1139382 -238771 2848857 -1422379 1858965 1452099 -1141151 3073661 2693750 6945558 3565406 -2131239 -2210556 5648497 -17512827 -17491560 -2385513 9077483 -16971638 -6824742 5578443 3469541 -1537735 -1537735 -4691398 -8145123 -4564993 1869661 3955493 -1404381 -1901472 -1345846 373288 6369030 -7309475 -2378690 4231710 5356370 2466462 7377680 1598623 1832601 6453535 2001568 6012273 -1481326 57874 4888849 -295053 1701278 -7727015 4775750 2331979 -1686518 1476335 986351 7150454 143731 
10102327 2289229 2291988 1455466 618833 -2273483 -4765037 -6043505 300160 -5151792 -1046673 -1608515 4776582 118729 -6411693 -5159702 -1036569 -1600101 4783159 105344 -6414199 -137248 -126201 -7938629 -12151629 5620177 -10713780 10680537 8265405 -4628729 7040396 13616035 -38348271 10015364 18869264 -36230577 18560833 -703059 -31975039 -6062096 42787875 -10166304 14402571 -23778 -23937 185580 294795 388111 1644293 3681527 -132768 -255790 -5869232 -1128702 9919603 -1606855 -2398142 7613582 -214021 -1719018 5552186 -369788 -8533778 1945648 -3103564 -23002 -23327 185602 295296 389626 1647306 3683449 -132290 -257971 -5876914 -1127701 9915472 -1607769 -2402422 7615177 -217503 -1720350 5550623 -368586 -8532895 1949451 -3102165 -233490 1108953 1271831 -1982806 376238 -461489 -232400 1108277 1269521 -1986068 372149 -466015 -663968 104310 939360 6522090 -1091435 732565 -1793632 18368866 -4597662 -944537 10638906 -1777272 -13285108 4234813 -5332691 -1068140 -1068140 -2081888 -6921918 -3203138 7026672 -2092796 1987938 -439969 8776803 -2862504 11292211 12318234 -11175079 1018332 -242648 -1326701 -3497330 3885500 -5598851 -3855174 -1815518 -6075242 2345045 6871746 -5585555 460871 6106039 4294707 -1564508 2005852 -1524940 -3288549 -1662807 -1427170 96807 
-1008919 4361037 4373189 2903581 -389574 6732160 -5676979 -3872656 -3976501 -4607019 -183981 -3199419 469929 1498226 1032836 -4640521 -178027 -3196586 488044 1510700 1035160 -2184859 -2164167 -7832160 -645057 -2500682 4839522 6452682 8481548 -210837 -1089970 9857855 -15090606 -9453427 -37082267 3160960 40569642 26954479 33395694 -42192460 -10341961 -17698027 18019369 373370 372862 378387 245006 1516088 605820 1057278 399201 -311794 -1002110 -3236844 851138 2235698 8660744 -1600603 -8818880 -6749668 -4955158 7850508 1603932 2606353 -3056541 377305 376749 379309 252379 1521845 612253 1064115 402005 -312720 -1013839 -3246577 851579 2235397 8656354 -1608571 -8827259 -6754356 -4960115 7840694 1599702 2600119 -3057568 -67166 1751000 993165 1203258 -1171281 -289193 -65725 1748843 987133 1195767 -1175658 -294450 560448 1551887 2207347 329953 -1609726 450727 13669325 -4106338 -17972615 -9780697 -8265175 15056507 2735650 5012293 -4089889 -1225887 -1225887 -946758 -3041903 -4477460 485315 3010885 -1240289 -2137143 4734672 -556100 -6513019 17788787 3393363 3574556 -3039250 964305 7254916 1356997 -6926550 1990121 1655016 336537 -1322491 4928604 -7510669 -2061570 -7841955 1996002 -4791564 -2750940 2590450 2485568 3939517 1356849 -1531953 
1511 22509003 -22496946 3130 -2247 597 -2501 -2389 -2850 -50523555 17277044 14378157 17816232 5131400 -194302 50511255 -17277718 -14383904 -17817908 -5132324 190431 4513 -5141 -2779 -3396 -1021 -1023 1565 -365 -1395 -303 6465 -1319 1793 -7451 3915 8024 10669 8472 -16524 5690 -23563 16571 5230056 5231884 1124647 9263500 10833792 11631636 10782643 3095782 -3712398 -16017787 -11658125 -4105416 -1355085 -7121937 -16635294 -10914706 -7394849 -7675829 -11151473 -3716339 -1902023 -2967864 -5230581 -5229080 -1124073 -9261692 -10830843 -11629059 -10780075 -3095768 3712412 16016837 11654683 4107117 1355678 7126262 16633299 10914471 7389373 7673378 11159057 3713792 1909957 2960713 579 82 -234 -1270 -2968 -2280 -1292 982 1473 1489 1844 1251 508 220 104 689 -77 597 3403 -1719 -1770 -3449 -1649 6856 -1684 8096 -6010 220 220 497 -295 -1659 142 1187 214 -938 772 -25 -861 5415 -1602 5403 -4455 -315 874 -1619 -2550 -451 180 -326 -475 4750 -4114 -1089 -2183 1373 -3057 -105 192 405 2652 2264 -598 
-2345849 -3082780 -3095007 -258078 -1961870 -1465341 608527 4520912 4596314 3617945 2340176 -164054 1465452 -3822711 1413489 3644972 2339425 -183535 1460767 -3818863 1406791 1675 -29192 2437095 1162327 1058432 -13175889 10921855 6022042 2690854 -646395 2290883 -12268448 2563012 -6938729 -22512698 31481728 -17422 2924616 -1064981 -11726800 62471838 -46655317 -20101 -18263 -77363 -344719 -847063 -1299405 -1589740 -162848 -1216548 -1035533 1245881 -286430 -46166 2473595 8057645 -7982758 -140497 -924778 -383880 5158848 -10024900 9666605 -21962 -22136 -77757 -347651 -852910 -1306964 -1595350 -164788 -1218243 -1033636 1251587 -281590 -43725 2481206 8065478 -7972397 -140108 -921974 -374872 5161011 -10026858 9668086 107825 -698299 -322425 637008 2020608 -1295510 105942 -693798 -312483 646281 2027341 -1289321 -1416972 742946 680832 2858916 -4630533 -482028 4197433 13685542 -17599080 -87815 -2509926 -3269594 7477392 -18695026 16604325 -298257 -298257 -1622093 -1958459 -562980 -321561 -1265179 357771 1125598 1762736 226427 -645342 5137677 4009878 -17705596 15191526 354901 1851407 3523403 -8177675 1484952 -1333534 -2865501 2361023 -13216751 8549180 -548644 537672 11282 589182 -701753 -3082 -1525078 -8186075 -4018628 1057052 
1011 4717741 -4734471 -2849 767 5596 -1971 1383 3490 -6473751 -29155371 -39727614 13894890 44927435 17761065 6480997 29162224 39734930 -13885623 -44921536 -17755124 -7098 7845 5205 42 -250 -769 1194 -6291 7063 -2521 -2892 -3599 -7379 -10817 3363 -3599 3923 6069 -7463 -7584 2606 -1632 1375345 1374536 641047 5221844 1957289 -3254999 -1837783 2891333 7858214 8515648 -6153060 3786277 5891557 11450149 -3245128 6674097 -5682220 -3776477 -17561110 -11202463 -12823617 -5386368 -1374445 -1375342 -641108 -5223139 -1959778 3252920 1836282 -2891888 -7861761 -8517609 6151988 -3786662 -5889539 -11447780 3239398 -6678609 5679565 3773283 17561164 11204903 12823334 5386220 -1150 428 1649 3138 3311 1718 578 -1057 -1466 -1464 -2677 -3154 -51 -313 -1392 -1893 -1452 -160 2273 -1520 -386 -2231 -1321 2622 2532 -15 303 944 944 -60 1544 1608 1263 -275 -1096 -776 -1202 516 -1538 3613 2787 -1054 976 519 2268 1396 2188 1371 940 2703 129 -1409 1816 -650 -860 828 -59 -575 550 533 107 -587 -395 
-649 -190 -5104 -6690 3417 199 3677 4676 -1717 604 1306 10528 -4616 -5846 1867 8523 -3808 -6830 2237 549 1811 -68963038 68968223 5802 2625 983 2261 -1070 -3423 -2309 -1997 -4889 7742 500 1832 -10049 643 -5526 -2226 6001 -4381 19521 -13836 814246 -814398 175 -640 9 760 -937 -164 1588 547 1319 -3851 -3142 -3149 1082 -3982 2571 -567 1612 3662 -3548 3561 812098 -813844 -387 -1010 -1874 -1787 -1814 -158 -25 2543 3323 -260 1162 1683 4458 2742 240 1482 -3084 -134 -3464 2419 -4118554 8562381 17543073 20314591 19865952 17307606 4119206 -8564409 -17544640 -20316645 -19867058 -17307863 -574 -606 -908 -651 -933 292 -1651 2849 -548 1830 627 -1153 2043 -7845 5701 698 698 1106 1521 1958 -1815 487 -112 696 -1211 327 -612 -3584 1111 -5394 3196 -503 327 1675 -316 1003 -497 -146 1114 -2233 2422 213 1493 -1045 599 -104 -373 -816 -2027 -1206 841 
1894 -9103513 9100275 -4784 -1790 2334 1602 918 -934 5743784 -39215969 24967372 47815290 -9660058 -24412808 -5743533 39217819 -24966305 -47813579 9663272 24412165 753 3043 2174 553 1083 810 869 444 3375 536 -2345 545 -4096 -2903 -1054 1508 627 -4317 -2989 910 -1758 2438 -365224 -365624 -941670 -3907565 -4379224 398079 4328103 -412710 6931467 -3175310 18772409 27239125 -6238897 -3902106 -5147500 2026351 -9051989 -12776440 -9567477 2706214 892446 3094903 365239 365555 941976 3907483 4378751 -398392 -4327696 412538 -6933809 3174066 -18772168 -27238351 6240446 3902514 5145098 -2026518 9051618 12777101 9567879 -2707047 -892753 -3095076 -113 -730 -195 -114 578 -301 58 71 -760 -1452 -1520 12 -352 -94 -788 -333 -73 281 1339 -452 -1123 -696 1656 815 -367 722 -399 265 265 -584 -474 -13 -252 -163 2 -202 -284 -125 1357 279 -225 1318 -806 159 1199 1414 204 -24 15 1 410 1109 -1099 -211 460 578 196 556 326 -36 -65 -420 -273 
-6247 -1753717 1789501 5416 -53 -1401 -8260 -8933 -2905 5980399 33168334 -44911510 40117832 -24322823 -10857960 -5994721 -33183284 44899043 -40127058 24309452 10841811 -9234 2496 -4086 -3883 2416 1073 8473 -71 -1392 5546 4819 4044 6213 1901 1359 6434 7776 4773 5826 9608 13237 -3566 -898359 -897207 194055 -1219610 -3183507 -1441561 4784 456183 -8791364 -24461955 -4007202 -3558100 4384490 11423707 26078181 19757255 -8915263 -7429320 -5496900 7937226 3981184 1091967 898228 898155 -194186 1220888 3187220 1445708 -250 -456005 8794019 24464919 4012948 3561832 -4385925 -11421356 -26071255 -19753798 8914009 7428759 5500184 -7938067 -3983059 -1088598 368 1932 2258 1916 1358 1374 534 52 150 -448 -312 -4069 544 -315 717 1294 -109 737 871 1703 -3142 -515 -1419 -3677 -1691 -3383 712 -240 -240 512 80 471 -774 300 240 -930 -740 -396 -1961 -3350 -2324 -3550 325 -193 -1159 -1611 -3307 -2283 -318 -1112 -734 -3487 516 80 -1961 -2768 -2041 667 -562 130 -3605 -1946 1099 
1802 4590350 -4584143 4569 -2861 104 -3408 -1010 -9313 -5586038 -18014366 -939422 7281820 -42429641 60018138 5580143 18010660 937608 -7281679 42426179 -60016829 -1069 -3159 -1565 -2487 -2616 -1394 1302 979 -1143 5356 -367 8670 1374 1184 1122 1513 1153 -870 4463 8012 -5647 5075 805416 805729 100072 1543923 3107416 3365606 -3665960 631391 4220586 7977143 19451075 -14217896 -107252 2036752 14579930 -22208181 413967 -4141918 -25288208 6932323 7475841 -12278298 -804208 -805880 -100518 -1543387 -3106838 -3362952 3667284 -630401 -4219449 -7978027 -19449163 14216319 106959 -2037634 -14578891 22208791 -413703 4142284 25287543 -6935758 -7474330 12276253 -46 -152 632 1596 -249 -776 138 -145 -274 760 1810 1626 191 -458 540 741 1347 1148 -117 -159 173 -132 1266 -1433 -2416 1959 -2028 159 159 376 -655 -730 -1913 -644 15 475 -169 -125 -340 -3375 -1558 2482 -2687 -139 -504 -693 -136 -388 410 -130 -619 388 -826 126 -278 -921 -1239 334 400 49 -182 903 133 
-13600899 49973510 49977308 25766503 -11149829 -19061982 -16768905 -21943908 -12175095 -27645126 -20011519 -13003015 -15297936 -14901374 -18055591 -27650453 -19971698 -13021003 -15277283 -14945335 -18057043 -10493344 -10484767 -12568518 -1332205 -2469629 1416643 -1707665 7577756 7345645 17871173 14404345 15044769 12382240 14432799 24786545 15139074 9856513 15371332 24895456 12100804 20852499 6097585 1489880 1491054 198964 4505787 6615534 7362755 6710815 653547 1290910 5158249 6349648 6349579 230682 -928098 1281956 3995301 376522 -852856 1780005 -560970 -1383637 237309 1491415 1490869 199317 4505561 6615995 7365398 6711265 653116 1280116 5137037 6349535 6339446 231326 -925467 1302400 4003928 371441 -857292 1779046 -548750 -1373470 236331 150322 1264090 2491944 2268743 1970280 2149456 150728 1262945 2490021 2265643 1967643 2147455 993137 86694 3863710 3412497 2881265 1631855 -2815149 -5689365 -2797027 633834 -3396803 -6170094 -1816864 -4085606 -675919 -1260560 -1260560 -1125604 -2147299 -2263841 -1645171 -1874650 431604 -3210222 -4530126 -1516186 -5773463 -14542115 -2725023 -6279316 -2332325 -171917 -3453585 -5101082 -4418850 -2640502 -923329 -4191208 -2315512 -6880336 -1819365 1121855 -4675026 -6167110 -3344513 -320098 -2079368 1107720 -5098618 -3360273 1740663 
1207473 -24638724 -24631267 59003698 46398143 1453782 -30631107 -37829793 -14449450 4950508 -3573888 9923500 16895227 20064366 15038559 4952234 -3578806 9912202 16887908 20064959 15042199 -14520724 -14515296 -26487546 -27739103 -8860602 -7063127 -19359179 -27755634 -21650549 -9465817 -6167796 -14437464 -3375191 -4360561 18489476 3558501 13231059 14597084 25994562 16678647 20574896 6842735 923852 923731 -17022 -1058651 -1231146 -2082946 -2372655 -35947 3436142 405415 -1704168 330653 -266243 -60096 -8069360 -5134352 -2875599 -3512514 -9277077 -4115260 -3816062 -1751891 922661 924288 -17327 -1057961 -1230289 -2083976 -2373962 -35685 3436413 409316 -1702295 329237 -264798 -57973 -8065093 -5133489 -2876896 -3508926 -9278359 -4117361 -3816887 -1751641 -1638534 3002659 4682061 4785732 4331798 4524243 -1638537 3002275 4680816 4783297 4330143 4523044 6526801 -333143 3441363 5221663 6133030 1530530 3040241 1514227 7386659 -2633040 -3048077 -3217944 -3671753 -5137906 -1173192 564274 564274 5379053 6621896 6105689 5995333 2774015 645264 4423398 5296577 1046413 -2034320 -1327320 -1172048 -3530993 -712301 -548686 1407599 -1309812 -225725 4955 1431926 1168255 -35417 -4706194 -49578 -1284594 -2861938 -4442462 -2674548 664372 -907027 -253036 -3294240 -2384218 754813 
-5769394 10753970 10743098 -30547223 14191107 66287744 30887521 -48023272 -34580087 -611099 -8280188 -18780322 -11133477 7691690 6121583 -605016 -8276437 -18784743 -11120299 7689254 6123484 6491370 6481418 11266368 -21513309 -363685 36724057 34139057 -6970787 -7463104 -21344777 14041707 11791700 -26030334 -28926427 -9416649 -11863380 -15347929 -11296368 8006336 18762369 28462275 16808539 -467016 -466308 101596 -656098 -124388 1398222 239600 110229 2451744 6481002 -629294 -1355957 3349268 6016248 3249517 3265786 3006326 2412543 -1227305 -3776718 -4757486 -3456957 -467172 -466092 101179 -656295 -126285 1396007 237310 110605 2452177 6478698 -632164 -1356340 3349946 6016870 3253172 3267424 3004073 2409351 -1228394 -3774143 -4753762 -3456182 934344 -23960 284010 -1131223 -4190825 -4245509 933339 -21479 287160 -1127481 -4189655 -4243924 -664718 -929285 -1717117 -4835658 -5591011 2402086 8759803 1288292 -143204 2094812 3718911 -8124272 -7149474 -8922986 -5159525 257022 257022 2721800 4630965 863189 10242 3775282 -1921334 -1285729 -1191404 1278557 3689643 -1258901 -3745258 -6086252 -3438598 551674 5977553 6381803 5311713 5153003 -448096 2883184 441243 -4691295 -880010 -200827 2590151 778981 -801162 119376 -623056 19411 -3776974 -4612220 2236973 
2175839 10773238 10755251 -46878618 33733021 23511697 -68666233 -3743206 50442328 -527174 -13083619 -9557313 11818801 -3593401 -18185667 -518333 -13072623 -9564042 11832088 -3578122 -18183470 9883073 9880500 14192010 6254166 49581535 20460882 -7448781 -13771518 -10896494 14045495 -13204077 -36414766 -6986617 -3941555 -7713776 -33793190 22605637 30577919 8282800 3559270 1417718 -15796077 -1150626 -1150039 -386629 -455758 2416834 1156601 1392869 -733943 2184230 -800833 5115103 10253481 479992 1511252 3057314 9428508 -4730161 -5469059 -542222 -319747 -491662 3081791 -1151121 -1150368 -386811 -456358 2415072 1152730 1390128 -732952 2182464 -807141 5106348 10252232 482352 1515218 3057448 9431820 -4735319 -5470347 -542675 -319053 -495463 3084134 1174837 -1222329 -2817792 -5478717 -3779558 -1154000 1174688 -1221397 -2816970 -5479595 -3778829 -1153786 -513649 -515447 -5378984 -4728322 -1006760 -596681 779517 -1678456 7965597 -6625019 -11167789 -6345334 -57434 -1893293 4814527 143869 143869 1959149 2163503 5022692 7543360 1757854 84079 1259072 3561880 -1262291 -7002179 585082 1469371 -754597 4104467 -218028 459906 1707258 3886908 -2383975 438438 3013851 543339 -135082 2716120 246807 -4083603 -3732520 -4101235 -407148 -29996 623612 -336825 961190 -781452 
7778893 -9943401 -9937361 29347069 -71578470 34988038 -7004613 -42632456 49788491 1914998 21455276 -5095663 4523853 13641510 -9450130 1910647 21448074 -5099768 4521149 13646671 -9452077 -4486506 -4473029 -7358774 -29361387 -8894164 6761204 -40768039 30842936 19173015 32081854 43046623 7718149 -8159424 -9973836 1411948 -37999351 1353944 3320068 -22881746 10803576 14020638 -14176391 200675 201714 565241 -1194970 -1047170 -675092 -1315318 1306907 -4829976 -9296307 -11381852 -3231922 1144835 1588951 -1465543 7518079 -722311 -144998 5303314 -2302352 -2510350 3399895 201725 202379 565341 -1194940 -1046168 -673975 -1314693 1306949 -4828143 -9294774 -11379587 -3229985 1145017 1589117 -1465175 7520791 -722271 -145194 5304487 -2306950 -2512189 3397695 -287015 733882 1690573 1078717 361452 2552505 -287702 733024 1687570 1076696 358794 2548586 -2583118 -360203 1753487 2231982 6028271 731561 3967343 4420675 20464736 -1602193 217317 14100823 -2700640 -4816441 5387333 -779226 -779226 -5091564 -10312566 -11020479 -6217325 -1094507 1364653 -3989895 -3627773 -1463667 -1672114 -192412 -2058574 -4411747 3833077 -348283 1048761 2406267 5631849 653021 302395 2368474 -28095 -3222658 2316064 269109 -582234 1098102 -1320089 -10026 602787 441929 -1046727 -414430 -1143831 
-3020983 -1514120 -1499219 20059008 -30192396 53003312 -49268326 58027767 -48017851 -174369 7285715 -11122587 11467404 -12733100 12923456 -180695 7276710 -11130431 11464991 -12749514 12928192 -3648055 -3649116 -6274005 -32120301 14758248 -34042368 16965530 11431411 6567738 31008372 -8658549 31491429 -14573024 -14906489 -46526221 -1332736 10814750 14131430 44543169 -15272431 -17858121 13285604 379291 377979 -170 -1098632 853136 -1192551 -349671 1087062 -1659937 -5518530 860465 -5773370 1630228 3322405 10534093 -378770 -2053453 -2921984 -9041525 3824026 3033300 -3154450 378182 379523 -198 -1097496 854966 -1189848 -348316 1086920 -1659529 -5518176 868079 -5771162 1631368 3321123 10541093 -379204 -2051821 -2922030 -9045908 3825419 3034419 -3158864 -127552 978819 1614819 625953 2118018 -284440 -127767 977920 1615951 627364 2117306 -283494 -444144 -277395 1026647 3771930 486043 764336 6474506 20685442 2671380 -1642576 -5246188 -16369307 5728226 5632358 -5538803 -202864 -202864 -1886677 -4461200 -2057770 -4374777 1212358 480920 -908102 -3615020 121599 -5088656 -16535887 2432182 4464956 -4427704 -86540 2645249 6554073 2896364 615576 -636716 1288375 -130484 4785376 -2339120 551533 -1905238 -5489537 -369393 472225 401458 -555249 1944294 1118337 1206860 
-23950 88766576 -88762405 33515 2164 10603 12925 18695 5255 -20617217 -42614095 -36354843 -37168833 -40601908 -42795677 20617565 42617115 36357231 37161430 40595755 42793055 -4116 -5160 -10474 -14069 -14669 -15064 -9547 1643 965 -471 -4316 519 -3453 -4 -6944 -2855 -3303 -4023 3540 -4554 -4124 195 1718293 1719276 -1102686 2768918 5077721 5904059 5488193 -472782 4366595 13913687 16983669 15850322 1185623 2887067 14318144 15231717 2208639 2999722 13263981 3200962 2611163 2858248 -1717878 -1717666 1101359 -2771132 -5078191 -5904085 -5486350 473000 -4368258 -13912911 -16984059 -15850313 -1184301 -2887895 -14318138 -15231637 -2206674 -2997172 -13264207 -3198645 -2609339 -2858506 -472 1486 1453 1552 1597 556 -507 -126 2096 2020 2071 573 2202 79 2184 2317 2604 320 346 4686 4642 1632 1843 1815 1672 1079 -301 -488 -488 -810 -443 -672 -89 1040 164 -89 -246 167 425 -2478 759 2004 -261 160 -383 1359 349 710 -629 -169 777 298 -489 -148 561 5 588 -285 -1345 -356 -129 997 10 
112732161 -30621556 -30677886 -70348448 -57202161 -60632678 -60460565 -60793910 -64964077 3203137 13490410 13769638 14340791 15207727 17089381 3217052 13506477 13794381 14364998 15229806 17123870 5949195 5948252 11061816 32254071 31417686 32550161 34774607 13194486 8485685 26178479 25788519 28166481 10579443 9527036 28541413 28819765 10939519 10974816 30013063 10741426 11025621 7876695 -1559197 -1559905 1118702 915340 526061 -494703 -1213598 670141 -1650075 -4891682 -5822612 -5961102 43533 -2117850 -6831627 -7115416 -2022031 -2217653 -6602952 -2079553 -2006746 -1930112 -1560614 -1559772 1119060 912298 523080 -498962 -1217315 670047 -1649998 -4899117 -5825914 -5968919 42761 -2117553 -6841150 -7127099 -2023692 -2220954 -6614513 -2079248 -2006815 -1935555 1263925 -143455 -1688137 -2309143 -2502999 -2434664 1263946 -144074 -1688161 -2310992 -2501226 -2433215 -2826043 725493 -1297055 -3503600 -3742817 -666890 -2965105 -12614023 -13913965 -2543220 -3873849 -13082226 -3323906 -3160444 -2266001 -211450 -211450 -1373580 -3865253 -4293641 -4113288 -3151637 1794675 -1320769 -2838659 -1157521 -2866477 -9095273 -1312394 -2602642 -1589041 597749 -1904721 -3405644 -3499798 -3199482 1902033 -630250 -262769 -2141389 410010 516341 -1427898 -2890234 -2666316 1189497 480208 -491 -520628 -2677185 2527411 


==> anc/complex_reflection/G3_3_2/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 3
p = 3
n = 2

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G3_3_2/optimal_value.txt <==
1.000000


==> anc/complex_reflection/G3_3_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1 1.00000000000000
sqrt(2 epsilon/|S|) (numerical):  1.00000000000000
d=3, D=3
Error: 126681193/1250000000000000 1.01344954400000e-7

Certified
epsilon: 39062373318807/39062500000000 0.999996756961459
sqrt(2 epsilon/|S|):  1/6250000*sqrt(39062373318807) 0.999998378479415

Certified (no self-inverse)
epsilon: 78124873318807/78125000000000 0.999998378480730
sqrt(2 epsilon/|S|):  1/6250000*sqrt(78124873318807/2) 0.999999189240036



==> anc/complex_reflection/G3_3_2/root_as_integral.txt <==
100000000
37123492 19731660 -56855150 -56855150 19731660 37123488 
-44217415 54258594 -10041179 -10041179 54258594 -44217415 
57735027 -57735027 -57735027 57735027 57735027 -57735027 


==> anc/complex_reflection/G3_3_3/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 3
p = 3
n = 3

d = 4

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0v
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G3_3_3/optimal_value.txt <==
0.467911


==> anc/complex_reflection/G3_3_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 467911/1000000 0.467911000000000
sqrt(2 epsilon/|S|) (numerical):  0.558516487372277
d=4, D=3
Error: 150195381221/1250000000000000 0.000120156304976800

Certified
epsilon: 18127578056279/39062500000000 0.464065998240742
sqrt(2 epsilon/|S|):  1/3125000*sqrt(18127578056279/6) 0.556216982984604

Certified (no self-inverse)
epsilon: 36405351493779/78125000000000 0.465988499120371
sqrt(2 epsilon/|S|):  1/6250000*sqrt(12135117164593) 0.557367921048189



==> anc/complex_reflection/G3_3_3/root_as_integral.txt <==
100000000
-2769077 -1258072 -1258072 -1258072 510021 510021 510021 510021 510021 510021 4710926 -2384772 4710926 -2384772 -2384772 -2384772 4710926 -2384772 -2384772 6166870 22082 -4991353 6166870 22082 -4991353 22082 22082 6166870 -4991353 22082 22060 
1 2352796 -6930889 4578096 1051709 2437662 -5273500 -5005521 3953815 2835841 -2790112 2294549 4224021 -3377585 2143577 1046852 -1433906 -3341397 1234011 62857 3610135 -1528204 -95158 -6094921 4501805 4598110 2721605 32303 -2973598 -6331738 1496784 
0 6644715 -1284777 -5359938 5172675 4681930 -229888 -1675532 -3497143 -4452041 3266605 -2533557 783006 -525139 -2662506 3253915 -4049611 -720358 3187645 -73590 -5226950 -4315926 -17640 -1790533 834498 -4383090 5739944 91230 3481428 -512993 6173621 
0 1278833 -978860 -299974 -827370 2199786 2994706 -4045196 4872567 -5194492 218616 -2308281 713379 989761 4339555 -3330319 -931995 5638600 -5329317 -2227997 -5595869 4641573 -7270298 -4692095 -3552807 4988269 2886467 9498295 -1088765 2709402 -296174 
0 -391955 -911525 1303480 -5148674 4728036 -4269089 3290860 1857814 -458947 -949957 -5178208 664306 5582326 -3648321 4588134 285651 590074 -1934004 9681351 102228 -1422616 -6770178 3050975 -3308412 2537986 4795051 -2911174 4731028 -4897279 -5588961 
-11712975 -4896241 -4896241 -4896241 2717799 2717799 2717799 2717799 2717799 2717799 4330727 3304349 4330727 3304349 3304349 3304349 4330727 3304349 3304349 -947264 -5148361 3669534 -947264 -5148361 3669534 -5148361 -5148361 -947264 3669534 -5148361 -5148376 
0 -6107338 8152407 -2045069 -8693940 1473930 6844069 2793594 5900346 -8317998 -2292505 -745912 9138779 -1508168 1352608 1656260 -6846273 -910349 155560 -181227 8550416 1510487 722438 -3390410 -2016280 -5822303 -1065553 -541211 505793 -7484863 9212712 
0 -5887515 -2345352 8232867 1793685 -8753824 5653372 -8426015 6632331 3100451 9228974 -1481833 -2629120 -691116 -960553 94938 -6599853 1386895 1651669 729568 -3706190 1456120 -207837 8680471 580060 -7276415 9257972 -521731 -2036180 -5551782 -1404057 
0 0 0 0 9574310 -9574310 -9574310 9574310 9574310 -9574310 0 7709786 0 -7709786 -7709786 7709786 0 7709786 -7709786 0 -5377981 0 0 5377981 0 5377981 -5377981 0 0 -5377981 5377981 
1 -4417817 5836807 -1418987 983894 -4080180 998907 3091898 -4075790 3081275 -729047 5261242 2998835 -1247299 -3996597 -1306607 -2269785 -3954631 5243898 -3001167 -9853796 11909659 12344882 -10885280 -15734998 13487043 13913356 -9343712 3825342 -4059558 -2601788 
1 -4189134 -1731375 5920511 -4138266 1202256 -4134666 2921211 1217057 2932414 3041840 -1528837 -889545 5335003 -3747694 5320789 -2152292 -3791949 -1587307 12521917 -10376667 11293169 -3661868 -9288873 4667484 -4782492 -3345303 -8860045 -15960650 13721972 14071339 
12404419 1452058 1452058 1452058 -5951625 -5951625 -5951625 -5951625 -5951625 -5951625 -1482288 -2554251 -1482288 -2554251 -2554251 -2554251 -1482288 -2554251 -2554251 13460298 -7142914 13732713 13460298 -7142914 13732713 -7142914 -7142914 13460298 13732713 -7142914 -7142936 
0 15081601 18732941 -33814542 -4223648 -5833189 -5496977 -6994677 11218325 11330167 -15768151 2949783 8735409 -17461430 483955 -18508954 7032743 15559171 16977474 17886869 -6269851 9210685 -9909159 11668634 11440643 -4993072 11698930 -7977710 -20651327 -5429079 -6675564 
0 30338303 -28230201 -2108102 -10515282 -9715156 9909268 8915428 1599853 -194112 -983035 -19669241 -13164102 -9522537 19883311 7280034 14147137 12389207 -10360774 1115122 9888861 18528308 14932922 971386 -17240841 -10591026 485420 -16048044 -1287467 -10374281 9619641 
0 10041518 -11273314 1231796 -4027055 -4752865 4672814 5184140 -1157085 80051 -2291621 -1551 20972770 -27429080 5736569 25058985 -18681150 -25057434 21692511 1550527 -4653388 14324836 -14190322 16845942 -16082067 728921 -14417139 12639796 1757231 19070527 -17574863 
0 -7219829 -5086296 12306124 3661107 2651633 2790285 1656977 -5318086 -5441918 -22894201 28934728 9462499 -9212168 28360364 -14466019 13431703 -14468707 -19148196 15490376 -19334113 -10299524 -6402392 10567695 -7255910 -19872861 13697008 -9087983 17555433 5637105 9305166 
10469673 -5878426 -5878427 -5878426 -3504045 -3504046 -3504045 -3504046 -3504045 -3504046 28024755 -15253897 28024755 -15253897 -15253897 -15253897 28024755 -15253897 -15253897 -18563301 6731406 16980159 -18563301 6731406 16980159 6731406 6731406 -18563301 16980160 6731406 6731391 
1 0 0 0 -22575080 22575080 22575079 -22575080 -22575080 22575079 1 23329911 0 -23329910 -23329910 23329910 0 23329911 -23329910 0 -6744575 0 0 6744575 0 6744575 -6744575 0 0 -6744575 6744573 
50616379 -20720155 -20720156 -20720156 -10005382 -10005382 -10005382 -10005381 -10005381 -10005382 13061048 16927288 13061048 16927289 16927289 16927288 13061048 16927288 16927289 -3173275 -2953280 -13976997 -3173275 -2953280 -13976997 -2953280 -2953280 -3173275 -13976997 -2953280 -2953281 
0 -4783264 16117637 -11334373 34567039 -26469772 -6359363 -20925104 -13641935 32829135 -19276764 -26263153 27411827 16341876 11631714 21798920 -8135062 4464235 -27973590 4137220 7823868 3099000 -5883184 -4465882 -10442359 -4191113 -7123922 1745963 7343359 -699946 8656993 
0 -15849425 3782285 12067140 4204939 22625491 -34236241 27833464 -32038403 11610750 20523007 -10008185 6432664 -22866133 25585546 -17740465 -26955670 27748650 -2719414 -4404691 3708884 10268589 -1380592 7417859 -2450482 -7576497 4921227 5785283 -7818107 -8630111 158638 
1 -31111072 22458481 8652594 29554231 38667080 -11500424 -37747214 8192985 -27166653 -9728789 -23130901 -25251833 -27723476 11741636 24969156 34980625 -1838252 15981842 3184178 5993346 17811432 8264782 6930993 -12857726 -3314609 -6015217 -11448957 -4953704 21874 -3616409 
0 7970833 22957565 -30928395 -26523585 9044902 -38009123 -12332921 38856509 28964223 34775227 15477264 -25812991 -2448083 25233278 12293318 -8962232 -27770579 -22785193 -11381732 -3485515 -4563388 8448446 174229 -13143456 -6089529 -3447630 2933289 17706848 6933148 5915273 
42107288 -39590279 -39590279 -39590279 30623082 30623083 30623082 30623083 30623083 30623083 -23216448 -14420767 -23216449 -14420768 -14420768 -14420768 -23216449 -14420768 -14420768 5382191 1999315 6985519 5382191 1999315 6985519 1999315 1999315 5382191 6985520 1999315 1999300 


==> anc/complex_reflection/G3_3_4/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 3
p = 3
n = 4

d = 4

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G3_3_4/optimal_value.txt <==
0.235985


==> anc/complex_reflection/G3_3_4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 47197/200000 0.235985000000000
sqrt(2 epsilon/|S|) (numerical):  0.343500363900826
d=4, D=3
Error: 50054395169/1250000000000000 0.0000400435161352000

Certified
epsilon: 9168109667331/39062500000000 0.234703607483674
sqrt(2 epsilon/|S|):  1/6250000*sqrt(9168109667331/2) 0.342566495357962

Certified (no self-inverse)
epsilon: 18386273729831/78125000000000 0.235344303741837
sqrt(2 epsilon/|S|):  7/12500000*sqrt(375230076119) 0.343033747422784



==> anc/complex_reflection/G3_3_4/root_as_integral.txt <==
100000000
179935 81469 81469 137562 252091 -94645 291876 -168645 -94645 291876 -168645 10224 10224 -4884 923860 -407716 534291 -522796 126403 699533 -206554 -541635 534291 -522796 699533 126403 -206554 -541635 -264731 -509200 -264731 -509200 852112 956741 956742 -505181 -732876 341549 1045188 406093 -826334 202291 -434127 596309 40093 -806590 -138650 -1059697 1045188 341549 406093 -826334 596309 40092 202291 -434127 -806590 -1059697 -138650 -436179 -166547 -874428 -1043168 -166547 -874428 -1043168 908427 908427 1287914 1287882 
0 -38158 38158 0 0 -36816 -652421 568621 36816 652421 -568621 -368874 368874 0 0 0 -283978 210961 -805205 -1087444 -212475 1715175 283978 -210961 1087444 805205 212475 -1715175 -249145 -162001 249145 162001 0 529391 -529391 0 0 7996 -632146 -265022 112123 -1001639 -617037 -1392173 -921008 1490887 1511288 2149345 632146 -7996 265022 -112123 1392173 921008 1001639 617037 -1490887 -2149345 -1511288 0 -154808 -248336 93626 154808 248336 -93626 247608 -247608 -78719 78719 
-236720 108072 108072 -964439 -173509 734472 -60647 -160506 734472 -60647 -160506 -1148775 -1148775 -33058 -24496 1504042 -8663 564471 -4537 -132213 331489 -952785 -8663 564470 -132213 -4537 331489 -952785 -1711640 223080 -1711640 223080 375587 -77185 -77185 1521477 1668075 400808 -640176 -579020 -532319 540304 1320278 629380 543364 -359162 -700314 -1642288 -640176 400808 -579020 -532319 629380 543364 540304 1320278 -359162 -1642288 -700314 -1995050 -751708 -264542 2470778 -751708 -264542 2470778 737240 737240 301810 301770 
-404907 71691 71691 -1292231 84204 -315289 791095 182333 -315289 791095 182333 -577188 -577188 -2159735 154166 1069911 -1580344 -397786 552346 354384 1188131 721157 -1580343 -397787 354384 552346 1188131 721156 739018 -1847942 739018 -1847941 -929388 689793 689793 3839536 759560 -314181 -1585167 -2444448 -1796491 676977 644706 590459 620820 1091925 917976 -294092 -1585167 -314180 -2444448 -1796493 590459 620820 676976 644706 1091926 -294092 917977 2277085 1191729 -519980 -1919736 1191729 -519980 -1919734 -192584 -192584 1061617 1061556 
0 575313 -575313 0 0 370221 487577 862298 -370221 -487577 -862298 -338847 338847 1 0 0 -1035781 1515854 535985 7932 168195 434583 1035782 -1515854 -7933 -535985 -168196 -434583 80671 -1627052 -80672 1627054 0 -53412 53412 -1 0 -1724803 -1673244 -366344 3489587 1919044 -492231 573036 354952 -173064 -336677 632031 1673245 1724803 366345 -3489587 -573036 -354952 -1919044 492230 173064 -632031 336677 -1 1271833 -528953 -4175934 -1271833 528954 4175935 -817290 817290 1042883 -1042885 
0 162763 -162763 0 -1 -60950 569720 -192830 60950 -569719 192829 -530665 530665 0 -1 0 946620 -1472312 -293281 1134475 549754 655612 -946621 1472315 -1134474 293282 -549753 -655614 422499 -1580281 -422498 1580281 -1 -6923 6923 -2 2 1644266 1382613 -385318 -4453930 145616 -1070832 4336 1087683 992144 1251735 5572 -1382614 -1644270 385318 4453934 -4335 -1087682 -145614 1070833 -992146 -5572 -1251737 0 2229417 -169284 -3900354 -2229417 169284 3900353 -1050953 1050953 -106672 106672 
428637 67965 67965 60717 824453 -43088 -594389 212902 -43087 -594390 212902 -535267 -535266 811731 1221961 56144 1387428 -1883851 -929102 -773649 -56775 1404041 1387427 -1883851 -773651 -929102 -56776 1404040 -703147 305743 -703148 305745 1261687 415390 415390 2928237 -2873022 3251480 214065 603156 -3171105 -1227037 -364161 -828978 -739983 1616477 1784302 369670 214063 3251478 603156 -3171099 -828978 -739984 -1227037 -364160 1616476 369670 1784300 -255772 58806 -740822 1090994 58803 -740822 1090999 439608 439609 -2863036 -2863082 
931493 1121812 1121812 -2881825 3027119 951475 -1474211 2428673 951475 -1474211 2428673 -3000913 -3000913 -1779432 1780745 -323864 -218034 1210548 -2889802 185596 -1524202 698888 -218034 1210548 185597 -2889803 -1524202 698888 282824 -845197 282825 -845196 84379 427488 427488 -3968162 -8763 -1088304 628177 -883942 -1213232 -173176 -1892606 2467508 905456 -491892 235671 -588328 628177 -1088305 -883942 -1213232 2467508 905455 -173177 -1892606 -491892 -588328 235671 -333833 3933115 2651975 928866 3933115 2651976 928866 135339 135339 -1173497 -1173504 
530183 -243806 -243808 486725 1198508 -647685 -1072487 636669 -647685 -1072487 636669 510199 510198 -451748 1126827 -947129 -503222 315165 2157288 -2737891 -1773873 311339 -503222 315165 -2737891 2157288 -1773874 311339 -434188 -929018 -434186 -929018 94468 559399 559398 -898909 -148718 1195960 -1295646 451248 1206849 4951242 1972726 -74731 -3890507 -1074239 1019234 227413 -1295646 1195960 451248 1206850 -74731 -3890507 4951242 1972726 -1074239 227413 1019234 -2931223 3551051 -2343560 -135277 3551051 -2343560 -135277 -427988 -427988 -511128 -511182 
0 2068528 -2068528 0 0 1764305 2004610 1186462 -1764305 -2004610 -1186462 -455167 455168 0 0 0 1426025 721858 3026964 -1703390 1054245 41025 -1426025 -721858 1703390 -3026963 -1054245 -41025 -2726498 -1925292 2726499 1925292 0 -268446 268446 0 0 2753345 -1668077 47586 -1405672 2516351 3257470 -2410633 -3522129 23858 393555 -2016140 1668077 -2753345 -47586 1405672 2410633 3522129 -2516351 -3257470 -23858 2016140 -393556 0 -2385055 -4533774 -191377 2385055 4533774 191377 -321920 321921 -1031507 1031504 
1 4235294 -4235293 1 1 3142920 3424838 3287556 -3142918 -3424837 -3287554 2441978 -2441976 1 1 1 640936 2370553 1044314 1259606 159882 1108824 -640934 -2370551 -1259604 -1044312 -159881 -1108822 2069592 2190814 -2069590 -2190812 1 -126965 126967 1 2 -2607114 1618084 -2464812 -1203634 -3388294 -1830578 -797405 -3214802 -533039 -263605 -1604726 -1618082 2607116 2464814 1203635 797408 3214804 3388296 1830579 533041 1604728 263607 1 -1443731 3471235 -1184749 1443734 -3471233 1184751 -772849 772851 -250298 250232 
1353941 2900055 2900054 -2417996 -328486 2128677 1997853 845019 2128676 1997851 845018 -919634 -919634 -5159792 -3429079 -420690 2507207 -908072 1315613 -1075662 1030401 323045 2507207 -908073 -1075663 1315613 1030401 323045 480176 -1431801 480176 -1431801 -5342640 -780849 -780849 -3318926 -2918871 -233740 1690349 1521706 -2745813 -366946 2317405 -5174046 -2320697 458415 252642 -689881 1690349 -233740 1521707 -2745813 -5174046 -2320697 -366945 2317405 458415 -689880 252642 481631 237390 1834838 2440241 237389 1834838 2440242 -1101244 -1101244 4217824 4217794 
-5988115 -2506158 -2506157 -4059332 -2781956 1281539 577652 -927696 1281540 577653 -927695 139167 139166 -2557921 1383057 1928570 1578042 2059416 975501 1615909 443369 474581 1578042 2059418 1615908 975500 443370 474581 2700205 -1381626 2700204 -1381627 2254082 1912160 1912160 -1630469 3068411 -3582111 3632069 20474 622539 -278260 1007893 -2131580 -3098946 268721 1991726 -2402882 3632069 -3582111 20473 622539 -2131582 -3098944 -278262 1007894 268722 -2402883 1991725 4210585 -28664 -2521009 1563150 -28664 -2521009 1563150 3273032 3273033 -5191641 -5191697 
1 -248489 248491 -1 2 1571318 -2651965 980208 -1571322 2651966 -980206 993772 -993775 0 2 -2 2632300 743859 370951 175572 -6067615 1706063 -2632301 -743860 -175573 -370951 6067620 -1706065 714247 928656 -714248 -928657 1 1111667 -1111666 0 -2 1948661 -675514 949622 -1361093 4994427 -2406250 8616652 -5074274 -2510483 3157199 2078108 675510 -1948658 -949619 1361098 -8616656 5074279 -4994430 2406253 2510482 -2078110 -3157204 1 -976621 702557 265476 976624 -702557 -265477 -206939 206940 -1124394 1124392 
1238902 166504 166505 -2125827 4557875 -2864582 1027062 1331079 -2864580 1027059 1331080 -2244292 -2244291 -983038 5079930 -4572940 -744544 -259590 127056 -1472228 4217075 -1965762 -744541 -259590 -1472228 127056 4217068 -1965762 119563 -2079835 119564 -2079835 3521746 685452 685454 -200807 -2056140 1467057 -2369124 3255584 4144951 -1796986 3603573 -5007479 4079154 209976 -4248253 -2626397 -2369125 1467059 3255585 4144951 -5007469 4079148 -1796982 3603571 209971 -2626394 -4248250 2468141 1914979 90335 -1223360 1914979 90335 -1223359 1288083 1288084 -2288968 -2288988 
-3785149 -2133418 -2133417 -3653047 -474535 1381414 -1921152 -312727 1381413 -1921151 -312727 -2554155 -2554154 2188876 2593413 694305 2199910 1016671 983419 -2940572 1120029 721367 2199909 1016670 -2940570 983419 1120030 721367 -1097081 1568655 -1097081 1568655 2161882 1041576 1041577 -4542660 1382190 2018386 -958994 809089 -2031024 5135358 2467760 518386 -661644 2208109 1271772 -1607530 -958993 2018386 809089 -2031024 518385 -661643 5135357 2467759 2208108 -1607529 1271769 1425385 -6284832 7821254 -6596190 -6284830 7821251 -6596188 -1682886 -1682883 -496282 -496282 
6 -3912455 3912465 -3 10 -4267453 -357956 -3495271 4267443 357965 3495285 5304186 -5304189 -9 1 -9 -691132 -3640629 4968254 -2358250 747674 280153 691128 3640627 2358261 -4968248 -747684 -280150 1710966 2770494 -1710964 -2770496 -4 -531922 531925 8 -9 -179359 1648584 4077861 852396 1185572 2249815 -2129239 -2311076 1706902 2107243 792167 -1648585 179369 -4077861 -852379 2129265 2311058 -1185569 -2249812 -1706914 -792163 -2107239 17 -7545204 4534887 -5755234 7545176 -4534880 5755252 -4145671 4145673 1905949 -1906019 
-2120007 -1723274 -1723257 3090540 -4561811 3059262 -1740513 -3015851 3059279 -1740510 -3015837 1432462 1432441 4864802 -827926 4383707 1256283 977319 -1094132 -2340464 2809382 -502308 1256286 977333 -2340454 -1094151 2809379 -502310 -374524 1393471 -374531 1393460 1929249 -51138 -51134 -3642545 4732128 -1836844 334186 727101 -3725584 -1024666 -694227 -5295960 4935393 3929867 367518 -996405 334182 -1836847 727086 -3725588 -5295955 4935401 -1024669 -694236 3929859 -996406 367507 -8195791 8019352 -1615437 -3654788 8019383 -1615457 -3654766 -770555 -770535 1388916 1388859 
77041 -1627177 -1627180 2428903 1389833 -3098106 -669512 1172799 -3098110 -669510 1172796 2576619 2576621 -1061055 -374048 -3858938 -771881 1592238 -926556 84451 983962 620909 -771881 1592236 84452 -926553 983962 620909 919867 1415786 919868 1415786 -7206867 2382609 2382609 -2370781 3445036 2369380 -1725806 2483550 2158076 -3135489 -611536 1820912 1469684 1047827 8959937 -10409916 -1725801 2369379 2483551 2158076 1820911 1469681 -3135489 -611536 1047826 -10409912 8959937 -449988 -763994 -1182204 1600416 -763996 -1182205 1600414 -5467084 -5467083 720695 720650 
-1 522952 -522955 0 0 -229446 2260648 -1939718 229446 -2260649 1939719 1439703 -1439701 1 0 -1 784217 -2418875 3619965 1718925 -2699559 -1779605 -784216 2418877 -1718927 -3619966 2699563 1779606 -375183 -1163029 375183 1163031 0 2720579 -2720579 -2 2 -3650366 5766733 -626669 -2357312 2323146 -431821 -3419197 -2877075 -3772078 -6646112 9931112 -5766735 3650367 626671 2357310 3419197 2877077 -2323146 431821 3772081 -9931116 6646114 -2 405714 -3097200 -782408 -405712 3097200 782405 7272666 -7272666 3732382 -3732386 
0 -1302456 1302457 1 -1 612606 -2930979 319525 -612606 2930980 -319526 -3020786 3020786 0 -1 -1 1591132 809223 -775512 287394 -2364527 1108937 -1591132 -809222 -287394 775512 2364527 -1108937 -1468901 -1977626 1468899 1977626 0 -470252 470252 0 0 -11543035 9451730 3510962 257016 4255951 2361884 -3981355 -1767163 -165799 5868288 -4067301 -9451729 11543036 -3510962 -257015 3981354 1767162 -4255952 -2361883 165801 4067300 -5868288 -1 2907557 -1296383 2005301 -2907554 1296383 -2005302 -3252647 3252648 -3521684 3521682 
2386183 -2362116 -2362116 1087025 7164609 -2628673 -3949764 732322 -2628672 -3949764 732323 -473216 -473219 312328 6237499 2978673 -1483872 -2638718 -244068 395746 -2964108 -692432 -1483872 -2638716 395745 -244070 -2964106 -692431 -1933043 1325990 -1933045 1325990 -2946379 1783442 1783441 11411907 177626 -8635054 8539715 2509620 -925307 4389992 1282385 -5496884 3996070 -3057307 2246515 747895 8539713 -8635052 2509619 -925308 -5496884 3996071 4389991 1282384 -3057308 747894 2246513 -1263264 -1466147 2211799 888446 -1466147 2211801 888447 -5711992 -5711992 -160328 -160345 
-4272052 -5991877 -5991876 820864 6997482 -5250680 -4890558 7141769 -5250684 -4890551 7141767 2749480 2749484 273607 -573894 -4358794 384898 4130626 -583640 -859193 525052 3873110 384895 4130623 -859191 -583638 525049 3873110 1793821 741085 1793822 741085 -1418736 -3226563 -3226560 -3268527 9301884 3403319 3891227 -679193 -6995813 172415 1053528 -183524 -294007 3350838 -8403620 1619440 3891229 3403320 -679193 -6995810 -183524 -294008 172414 1053523 3350835 1619440 -8403618 4526294 -2001849 -5307950 2283706 -2001847 -5307955 2283707 -731830 -731826 4271932 4271901 
-1 -1331871 1331864 0 5 -6373770 5581803 -2534741 6373769 -5581801 2534748 6994308 -6994304 0 1 -1 -4368377 -3141352 4391463 4704082 -1586224 530164 4368381 3141359 -4704078 -4391460 1586228 -530158 3167903 152869 -3167901 -152864 -1 1763018 -1763016 -1 3 1810543 1556448 -926879 5952646 -4921895 -5408963 1045171 -3195506 -414691 5829907 -3135237 -1556447 -1810536 926878 -5952647 -1045168 3195506 4921894 5408966 414694 3135237 -5829909 -1 4422826 -10121328 775252 -4422825 10121331 -775250 1890668 -1890668 -7153419 7153355 
4566633 235850 235850 4315629 708042 6421451 -7670049 -3222511 6421450 -7670047 -3222508 2830550 2830546 -4608735 2864041 5643093 2783462 -713114 -1526540 -4915253 -2363186 -3592981 2783464 -713115 -4915253 -1526541 -2363187 -3592979 4517261 -4032550 4517261 -4032552 -2184789 2414262 2414260 -6917728 -2243050 -113972 -5159341 1792175 -2314466 1645309 3247489 1902335 8417845 -3073022 1465230 3374741 -5159345 -113970 1792175 -2314467 1902337 8417845 1645307 3247493 -3073024 3374743 1465228 10294485 -4156278 -5918734 2659493 -4156278 -5918731 2659494 -370536 -370538 -783731 -783728 
-5 -1973375 1973377 -2 0 -5079689 4396929 -2189321 5079690 -4396929 2189325 -8631588 8631593 -2 0 0 -2130001 -2164924 -1787729 5756849 1449095 800714 2130003 2164924 -5756848 1787731 -1449097 -800713 -3730816 -3244641 3730816 3244646 -2 -2560363 2560366 0 -2 4595079 5927762 -7255758 4920058 -2211634 4882487 4055869 -12105912 2267765 -1289411 1261823 -5927767 -4595077 7255758 -4920058 -4055873 12105920 2211637 -4882493 -2267772 -1261822 1289413 -1 2817076 4331076 2843660 -2817076 -4331078 -2843659 -6727804 6727805 6711461 -6711465 
-11762392 -4436445 -4436444 -6174698 2666167 1814580 4856419 1233192 1814574 4856422 1233192 4814422 4814423 -5233242 11098031 1731437 1659174 1789155 5555925 3914357 -784166 -324845 1659169 1789156 3914359 5555928 -784172 -324845 701802 3212311 701802 3212308 -5457351 6631327 6631328 -2208530 -1142447 5065742 -4728632 -3291636 -2494481 -5382146 -437787 -2105391 2632769 -9479151 -1459757 6867860 -4728625 5065750 -3291646 -2494476 -2105388 2632766 -5382151 -437786 -9479153 6867861 -1459754 -9305142 819587 2042167 886808 819591 2042164 886811 -5578536 -5578541 -1100525 -1100555 
-1 554341 -554336 -2 -1 -367774 2182884 -2912761 367772 -2182886 2912766 -3525159 3525157 4 -10 -2 1110936 -3690617 -3267711 -2098829 6439657 -814550 -1110937 3690622 2098825 3267715 -6439662 814553 944113 -1717678 -944114 1717679 2 415972 -415977 1 -2 -4757301 -2397800 8589517 -119433 828819 -1865129 5875017 -9577199 11841958 -6060746 -4757099 2397804 4757301 -8589519 119433 -5875023 9577208 -828813 1865124 -11841958 4757094 6060751 2 1208195 3974444 -3398534 -1208195 -3974446 3398533 12254288 -12254279 -6443511 6443507 
7 -389856 389858 2 0 2911782 -3844940 244533 -2911785 3844943 -244548 7830793 -7830793 -5 5 1 2868768 -158962 -24474 -3824339 793612 1348703 -2868773 158961 3824338 24475 -793611 -1348710 4548963 949191 -4548962 -949196 1 -7184640 7184647 -2 7 -4932119 -322071 3677722 -3216266 -4125380 -927852 5626522 -2795349 8435635 -6387328 -474867 322076 4932125 -3677726 3216268 -5626522 2795345 4125380 927848 -8435627 474870 6387326 -1 4409977 -12242101 3844332 -4409979 12242107 -3844330 -8081608 8081605 12005589 -12005595 
2635452 -1603003 -1603029 1766907 3498325 2515385 -327213 -6544044 2515401 -327255 -6544043 -1214938 -1214912 1182643 13538494 5083453 2212791 -4309803 -4152467 -311971 5648510 -3136617 2212802 -4309775 -311985 -4152461 5648513 -3136618 916799 620880 916829 620866 -2354571 4727156 4727167 -1027564 -988492 -3827086 1464687 163872 2535428 -6062920 5088286 8493128 -11513820 8576269 -7144033 726661 1464706 -3827080 163838 2535431 8493140 -11513814 -6062953 5088338 8576260 726663 -7144030 318968 1902601 -1495490 1424857 1902603 -1495505 1424837 -9816626 -9816616 2615906 2615882 
1 -8572636 8572634 -2 5 5475724 -9879314 -3248792 -5475717 9879322 3248772 4673307 -4673310 0 26 13 4930533 7579916 785592 -2383168 2208257 -1912791 -4930529 -7579938 2383166 -785600 -2208241 1912784 5061610 -1548784 -5061608 1548792 -2 1419530 -1419514 -1 0 2879812 7126215 -13933409 3133515 -2901080 8124057 2091678 -722849 4245052 -918488 -1499518 -7126221 -2879832 13933427 -3133508 -2091645 722810 2901062 -8124053 -4245020 1499519 918459 1 -563346 -1815694 -5629167 563353 1815686 5629175 6240915 -6240950 -4671985 4671992 
13971344 888085 888084 8527534 -682567 -6766330 2454117 -9083591 -6766311 2454127 -9083615 -857133 -857125 -7338994 3666095 -3329367 -2224678 -13392 621917 1576691 -782810 -5710227 -2224667 -13387 1576695 621915 -782811 -5710234 -1888760 -6680064 -1888763 -6680053 -916758 2609486 2609476 -6618913 21237705 7382419 5502671 -4534053 -2937207 -1315010 750385 -3392532 -1386959 -33205 2847345 5601611 5502663 7382411 -4534057 -2937208 -3392542 -1386953 -1314995 750355 -33187 5601611 2847346 -1051879 -757326 6308031 803171 -757327 6308017 803184 1689177 1689159 -4403920 -4403917 
140990 1316103 1316083 -3036704 1368516 -3354337 5225791 -739259 -3354418 5225740 -739136 3202010 3202017 -8169656 2738285 4670854 -3067544 -3767419 3827365 -729744 -1433018 968763 -3067595 -3767391 -729760 3827376 -1433023 968829 1011964 -811689 1011989 -811715 36191 354444 354453 1179226 9877386 -6615703 -9646320 19002232 -6971662 2580764 -9718481 3437925 -1340945 4561194 -3760238 516887 -9646289 -6615687 19002265 -6971691 3437958 -1340951 2580712 -9718389 4561147 516869 -3760285 -3471403 -1680665 2049910 2231139 -1680652 2049903 2231111 2739486 2739520 -2055810 -2055818 
-10 -687422 687425 -14 5 -10858846 -5104811 15692147 10858842 5104836 -15692144 404377 -404336 -39 20 26 -7159383 1757765 1225682 -2058420 -772974 8933235 7159362 -1757796 2058413 -1225654 772966 -8933220 3050969 -3805671 -3050957 3805674 -5 1088504 -1088489 11 9 1339970 2876311 6584909 -3928032 -6768283 11352336 4223154 -664069 -7186244 -5386882 -2017280 -2876390 -1340035 -6584762 3927996 -4223113 664052 6768304 -11352415 7186309 2017265 5386825 -20 1831296 -291563 -2938912 -1831309 291573 2938931 3971404 -3971392 -958240 958229 
1380399 -5213804 -5213839 7983058 3724249 1312201 -7861072 2103687 1312110 -7861104 2103802 10160947 10160966 -16336562 -3249836 3127952 1398019 558756 2058527 -2520209 399011 2246707 1397986 558776 -2520183 2058532 398982 2246802 2207901 -5974569 2207850 -5974509 -4522247 -155992 -156053 5638308 -8456802 -1186984 2669323 -2620383 3613626 -4401108 3135409 3826786 259596 4978928 -3764888 -3840692 2669397 -1186930 -2620438 3613632 3826731 259622 -4400975 3135290 4979010 -3840771 -3764979 -16556821 -1963859 8433834 -3312884 -1963893 8433825 -3312869 9899915 9899957 -2812572 -2812582 
-9 3435097 -3435040 -45 -20 6885478 2463348 -8599418 -6885483 -2463265 8599388 -1393226 1393115 91 32 -10 2119178 -2226820 -843948 -2452870 2855668 -7433003 -2119191 2226812 2452897 843915 -2855663 7432974 4510448 -5152569 -4510466 5152636 23 5650751 -5650747 -33 34 -4978212 -6385483 6067037 -905023 -12656375 11979406 5387895 -2496610 -8709763 7794566 7032157 6385457 4978225 -6067019 904995 -5387931 2496597 12656427 -11979443 8709724 -7032120 -7794536 94 3631948 238392 -1569463 -3631926 -238494 1569506 -3602169 3602044 -1593611 1593649 
281154 1266143 1266145 -2708824 -129636 2477171 1170018 -3468498 2477168 1170010 -3468493 2502742 2502744 -6008949 7937968 -1452045 1671890 -494951 194280 727123 -976658 -1525027 1671885 -494951 727121 194276 -976655 -1525020 1415481 1412368 1415489 1412365 -3674599 3707646 3707648 -1182391 -5386228 4997951 1152879 -9574586 6740271 13201080 -17295972 -7017015 3895772 12098143 -6261732 -4495088 1152878 4997948 -9574576 6740268 -7017001 3895762 13201060 -17295943 12098133 -4495085 -6261734 182143 -2967489 -2029346 5875792 -2967481 -2029353 5875786 -2446370 -2446371 116696 116670 
-11 11289339 -11289083 67 -306 668361 -417113 -699283 -668392 417064 699361 -2476350 2476358 -14 -19 -264 -1844016 -9274895 1722177 -4056781 -8372362 227911 1843995 9275218 4056588 -1722365 8372488 -227937 21942698 -23226954 -21942773 23227101 -204 -10109830 10110340 137 -31 2780660 2808939 -3434015 4433757 3352452 -899629 -1750100 4734599 3578492 2530613 -1445034 -2808869 -2780752 3434101 -4433902 1750175 -4734598 -3352384 899669 -3578542 1445122 -2530818 15 -9398669 3871214 7476315 9398667 -3871230 -7476365 3632961 -3632914 1417926 -1418076 
-1461776 10415703 10416037 6508258 -25154800 -1290057 -2134284 3136447 -1290040 -2134316 3136453 810188 810127 -1020743 -995174 -19979588 -1057302 12002104 -7368822 -6706755 3927450 604276 -1057313 12001769 -6706883 -7368777 3927217 604306 -3652738 4310044 -3652206 4309476 -15122177 20028607 20028331 10377883 -2127100 -3452779 2470936 3547549 -5429333 2817853 1745285 2568625 188730 -1810652 -8660485 2781508 2471016 -3452714 3547433 -5429182 2568591 188865 2817929 1745287 -1810564 2781460 -8660422 1383309 -32289 98103 -1575124 -32516 98203 -1574949 1356923 1357028 -5843720 -5843729 
-35 18503628 -18503629 81 -58 -1096444 -6042402 2186162 1096473 6042417 -2186140 2950524 -2950534 10 17 -46 8139000 -25049254 -8407435 -9553026 880643 5196598 -8139014 25049339 9553049 8407378 -880632 -5196568 -6302023 12804503 6302017 -12804591 2 568268 -568221 25 -33 -192152 5032686 -9113358 10534506 1336936 6549290 3330673 2880969 -3206607 -522170 -1810428 -5032703 192139 9113384 -10534535 -3330683 -2880978 -1336901 -6549288 3206595 1810423 522136 -2 2896395 -3386854 -5961502 -2896405 3386889 5961534 973956 -973987 -1604453 1604446 
-5731051 -11343841 -11343811 26136491 -1937057 5039004 5203360 -663828 5039046 5203346 -663852 -3952467 -3952458 4536049 6851009 -14819687 8454901 15185614 836230 7983811 -2074336 -1384165 8454975 15185485 7983821 836295 -2074439 -1384074 -5551136 -18135319 -5551288 -18135234 9699589 -5403940 -5404163 6836622 -10343953 -5657291 -8408154 2217267 -5062440 2317730 -3288531 -1759808 -2180180 1678328 2217523 -118577 -8408195 -5657319 2217241 -5062392 -1759798 -2180140 2317648 -3288456 1678300 -118596 2217580 4026615 1284463 6470839 7017547 1284527 6470867 7017484 -6525320 -6525200 2975439 2975450 
20 2533193 -2533097 -52 -54 -5017953 -745367 5561515 5017895 745319 -5561489 1065379 -1065379 -6 -4 157 -1863985 942006 -11694106 -3348475 12400205 -7172995 1863834 -942221 3348477 11694084 -12400222 7173207 13065042 -2765465 -13064981 2765549 -27 28755529 -28755459 -72 48 2074297 4885626 -1128911 -202618 9712428 -5182823 -537357 -3168599 920817 -7583188 942589 -4885552 -2074193 1128910 202698 537334 3168628 -9712436 5182886 -920876 -942650 7583100 -15 -5684829 -4918603 4452976 5684809 4918575 -4453006 -14740498 14740516 -3111745 3111660 
3660085 -489369 -489447 -17357696 16346176 744550 -100557 -2617876 744616 -100542 -2617930 2791127 2791110 -2477519 -4745084 -20234228 10326264 10509250 8096616 -8818479 1644020 -24548689 10326284 10509247 -8818396 8096708 1643945 -24548593 -299651 8696027 -299680 8695976 -577087 -4766982 -4767246 9858876 -897499 -6412016 517781 -2488978 -3992725 -4146348 -4240434 5505751 -240987 7694887 9236833 6997193 517711 -6412037 -2488955 -3992732 5505725 -240975 -4146408 -4240418 7694859 6997179 9236893 -645474 1422102 -3224432 -3335135 1422112 -3224385 -3335138 3812778 3812905 262268 262273 
-2042115 12596499 12596402 -9673950 -18289176 759838 -4143794 -2024752 759841 -4143800 -2024754 3681633 3681613 -3893421 13746905 -11177386 -2460108 407613 16660198 -7576576 -18194889 7388964 -2459976 407565 -7576505 16660209 -18194846 7389098 -87584 -4501707 -87547 -4501721 20297116 -5345599 -5345521 3511934 3530941 -281438 6320826 -1416717 559944 -11280035 4098528 4250852 7051834 6917862 -2372678 -4524351 6320747 -281482 -1416732 559955 4250822 7051826 -11280043 4098521 6917811 -4524386 -2372745 293203 -70577 635452 2074798 -70590 635446 2074813 -10700564 -10700597 3424545 3424508 
59 -16474540 16474508 -7 -4 2474035 3308260 -1536873 -2473995 -3308325 1536804 -2682479 2682440 18 2 -77 21610213 -10688224 2346296 9051604 4542975 23719010 -21610018 10688188 -9051562 -2345970 -4543285 -23718894 6043541 -5941406 -6043847 5941489 -81 5655537 -5655466 0 42 -6655483 -12768834 -3473365 3128080 -1760203 -2061305 -4736574 129699 -10093561 -8109678 -5616278 12768769 6655398 3473322 -3128046 4736603 -129619 1760052 2061354 10093704 5616217 8109591 142 -2369059 579094 3655659 2369182 -579087 -3655709 -2287872 2287924 -495638 495553 
5778602 -7522089 -7522332 4742947 6326223 1587887 -1979719 -2781431 1587929 -1979703 -2781454 -4167329 -4167346 4295907 -5597774 4949567 5770185 -2526240 16433228 4861138 -13163379 5457474 5770471 -2526370 4861315 16433303 -13163351 5457809 -23560991 6865141 -23560939 6865015 -20597473 7918961 7919108 -5901398 5809 -2531093 -3923264 -892602 2535845 -6476897 869837 -380421 2317389 6603717 -5897463 -3126821 -3923461 -2531185 -892635 2535879 -380498 2317390 -6476937 869805 6603622 -3126917 -5897612 21989389 8528540 372602 -3893804 8528512 372636 -3893741 7746244 7746186 -3040462 -3040481 
27 -4052011 4052019 5 15 -2077939 4376652 617780 2077802 -4376543 -617824 1477574 -1477564 -26 16 -123 -1305927 3853920 -23048550 5872165 16785687 407552 1306572 -3854205 -5872495 23048510 -16785452 -407254 13648503 8774432 -13648451 -8774460 37 -19849306 19849219 65 184 950540 -23499 1228933 -1797093 10167321 2155076 -3865897 -7218632 -14543378 9992891 4544635 23425 -950749 -1229142 1797194 3866014 7218704 -10167277 -2155212 14543110 -4544662 -9992883 -36 -5783106 -8360528 -3348175 5783115 8360535 3348220 8361768 -8361762 3423487 -3423543 
-4073467 2156640 2156778 -2101243 287828 5811080 -6087070 2047868 5811121 -6087180 2047864 1523546 1523521 387193 -338483 8617617 -27364728 12312135 -1309376 17061902 -10252001 -16030188 -27364752 12312056 17061739 -1308882 -10252378 -16030238 19427 2011834 19114 2011662 -1179653 1432884 1433312 -4660996 -14996376 9193531 2294982 9069680 -4549331 -674237 7249935 -5825604 -3780654 12988659 1469290 1834528 2295016 9193525 9069663 -4549295 -5825502 -3780492 -674461 7249904 12988995 1834436 1469084 403755 -959971 -485717 -2538526 -959835 -485539 -2538465 32625 32442 173786 173683 
9638130 3853857 3853732 -9468660 -507934 -49279 -7340077 -4106565 -49314 -7339971 -4106552 1168429 1168405 -2000209 -670125 -18086256 16001238 -4706453 -11470304 24258207 -14297962 4499136 16001344 -4706448 24258025 -11470275 -14297784 4499220 9661027 6607269 9661029 6607228 -313034 -38803 -38876 6008942 11165613 -4083244 -15065738 -1311693 302580 4322733 12657797 -6874674 -844079 5000321 -2413368 -1258922 -15065704 -4083271 -1311734 302584 -6874626 -844072 4322740 12657680 5000165 -1258912 -2413332 -11335952 -1073497 -2151970 -5042593 -1073486 -2151958 -5042550 1439854 1439878 141566 141527 
0 6602820 -6602875 27 -8 7346580 -9606059 -3653273 -7346582 9606103 3653288 3327731 -3327748 3 5 72 -8367799 -3276047 -11175760 30664887 -17811025 1293423 8367695 3276116 -30665059 11175897 17811121 -1293441 5016696 6129639 -5016799 -6129672 3 6013260 -6013252 -22 -53 1798811 -9578784 5059419 -208187 1849555 15633874 -10204466 -2839205 11477770 -5636192 -2830803 9578892 -1798784 -5059411 208182 10204524 2839213 -1849600 -15633980 -11477791 2830808 5636202 58 -4025737 -3791593 -5289407 4025760 3791612 5289446 -1610898 1610885 -905291 905226 
-36021679 13929344 13929316 15611185 1656489 -7261425 4059443 20146947 -7261387 4059474 20146937 251695 251661 14900516 -4883506 6313324 9540008 -18593699 -2678418 -2490422 -11361329 -20360852 9539974 -18593706 -2490481 -2678425 -11361290 -20360820 1219449 -12884841 1219454 -12884798 -8037981 6165748 6165728 -2514217 11079149 -1360139 -1010419 -4244075 4559679 -256849 3772891 627134 2331114 10656839 1720038 2768015 -1010382 -1360129 -4244078 4559681 627152 2331111 -256837 3772878 10656801 2768015 1720044 -1681571 -461267 3305140 944967 -461265 3305129 944957 1148571 1148581 -2394119 -2394172 
14736251 -8530539 -8530529 -5792041 5457203 -1482497 3615963 -3870183 -1482331 3615976 -3870326 -21008952 -21008958 31954864 -15029408 2252792 -1466877 5581209 15708579 -4382783 -7873365 3349766 -1467067 5581191 -4382859 15708594 -7873370 3349944 27440486 -11028645 27440482 -11028655 -14253632 13998633 13998715 2859109 -4417053 774318 1543328 840495 -1231868 -4363213 -1890857 1339392 3614046 3364854 -6070908 -766995 1543407 774367 840525 -1231868 1339417 3614066 -4363197 -1890880 3364832 -767047 -6070985 -18555209 -6318210 -1393991 3059764 -6318210 -1393989 3059779 207692 207658 -2365088 -2365112 
14 352302 -352320 -15 42 23954500 2573447 -22557069 -23954515 -2573406 22557041 -2046201 2046061 129 -31 8 -28900958 590247 -1205845 -10365850 3623306 27433683 28900960 -590238 10365831 1205929 -3623395 -27433691 196331 2480517 -196124 -2480591 -83 4211614 -4211549 11 1 7398346 12156028 4807101 -1203879 2966292 -2020828 3319315 1204607 -8783469 -7866640 -5843072 -12156014 -7398336 -4807107 1203883 -3319311 -1204576 -2966314 2020840 8783520 5843074 7866613 -73 170197 -1421679 513649 -170243 1421668 -513641 -1479694 1479735 -401470 401385 
-47 765598 -765560 -4 81 11049763 -19808952 7079703 -11049699 19808982 -7079839 31811268 -31811250 36 17 -53 -8125498 -10688718 -3550028 13795708 20490586 -3365731 8125469 10688755 -13795739 3550012 -20490614 3365791 -22640925 -26019068 22640894 26019062 -64 -2867236 2867197 14 2 1526375 -935717 1974520 2039160 2023679 -7792577 -1865265 -7579805 -6890272 3544312 1946881 935731 -1526382 -1974510 -2039167 1865276 7579813 -2023684 7792593 6890273 -1946894 -3544317 11 3264216 12611889 7483996 -3264209 -12611887 -7484012 537681 -537618 415059 -415062 
26344759 -5630250 -5630280 -12577246 -23055075 -19895676 -15377143 19838773 -19895653 -15377222 19838874 3530012 3529738 -6978436 -22840200 24828474 13046982 2194597 9879603 11165404 9995933 -11326943 13046978 2194552 11165465 9879775 9995931 -11327046 -4827327 -2962350 -4827159 -2962169 30563397 16653566 16653589 -4867243 -8364377 -2005125 -6035920 -2384350 76320 -1216394 -6062785 -1912801 -3739447 286760 -569254 2465484 -6035944 -2005128 -2384340 76324 -1912815 -3739458 -1216430 -6062807 286805 2465502 -569243 2152578 2049149 2406920 3985047 2049124 2406834 3985010 -15950245 -15950259 -281843 -281876 
8849013 -7643549 -7643036 7505980 -10439842 -25377963 30859356 514191 -25378938 30860114 513236 -4469152 -4468056 -17674284 10289628 30556733 10892724 17816424 -16750936 -13724148 -23064146 -1360498 10893246 17817374 -13724524 -16751984 -23064733 -1359942 4721508 13850480 4720991 13849868 689951 -5655234 -5655124 -4294260 -18114264 -1700360 743009 -2871639 -1757734 1346780 11852154 1673851 7167749 7423220 55804 -1474442 742978 -1700451 -2871730 -1757908 1673894 7167952 1346937 11852585 7423283 -1474584 55596 -378639 -534681 -4816154 -5026999 -534627 -4815890 -5026941 2140050 2140044 1675375 1675314 
138 6416563 -6416904 182 -165 -19398896 23641175 -18155542 19398003 -23639801 18155466 28670246 -28670448 -338 307 554 11668762 19049917 -28447518 -10883136 -16771074 11648054 -11668407 -19049223 10882520 28446759 16770066 -11648025 -13696860 -15505849 13697091 15506440 -97 2636075 -2636432 -80 -340 -2079688 -328620 -2337122 -3399791 4201219 11673208 1355974 5517302 2436258 -4843086 -3283268 328684 2079640 2337017 3399724 -1355903 -5516987 -4201152 -11672679 -2435963 3283189 4843090 -15 1505212 6816873 1278533 -1505249 -6817086 -1278767 -3141 3342 -608254 608323 
-5176765 -7280418 -7280135 -9972155 31867866 12878609 20053485 -10782083 12878385 20053202 -10782295 17850969 17850921 -4917234 -49789610 -11161822 -6345826 -2779517 -16617775 -9214526 -12731590 5887963 -6345731 -2779353 -9214424 -16617611 -12731429 5888049 -8535677 -6339780 -8535693 -6339772 33457047 25493086 25493061 1246523 3852613 1124138 3888172 389741 529016 2004972 6843265 818029 4193941 2519942 -6940145 -1495913 3888136 1124117 389737 528985 818019 4193901 2004947 6843179 2519887 -1495918 -6940149 4045803 639982 2704249 2029289 639993 2704254 2029301 -14997330 -14997321 -2514386 -2514391 
-14 -35507381 35507619 -153 -69 27825025 31329566 30304042 -27825085 -31330003 -30304067 7844362 -7844193 310 223 -20 -10223012 -23427390 -16279187 -11685289 -17596349 -13388527 10223048 23427407 11685505 16279346 17596666 13388523 -2611208 -1629445 2611157 1629114 -265 1156564 -1156776 11 16 1830703 4116367 238437 4543454 1609136 8492306 1777176 4389529 7582782 1400284 992645 -4116433 -1830713 -238412 -4543473 -1777200 -4389635 -1609130 -8492440 -7582872 -992618 -1400224 -8 404945 776343 -1474493 -404941 -776261 1474553 -93584 93759 -833595 833542 
2337863 -18114144 -18113824 38708211 -11050555 22782486 4980587 19950340 22782189 4980340 19950065 -31736669 -31736783 -43309954 -8652251 -19066690 -7741308 -18508133 9633774 -2080195 -2722728 -7854103 -7741168 -18507909 -2080116 9633934 -2722626 -7853970 12044174 27942033 12044248 27942070 20553889 4814914 4814915 2701237 12430766 1098706 2097992 539548 2748630 -1995455 -1071789 498056 889234 2182376 313424 1308837 2097951 1098681 539531 2748591 498039 889217 -1995472 -1071850 2182329 1308817 313398 -3744358 -1346493 -6830952 -3855474 -1346511 -6830976 -3855468 -4717247 -4717251 -704471 -704499 
43134467 -35894369 -35894427 -34956008 -39375404 23936978 20280310 31618648 23936986 20280423 31618664 22130108 22130138 26142682 22631362 -15486022 -7752197 -18180383 -13546996 -6967946 -7284463 -9813759 -7752174 -18180387 -6967996 -13547051 -7284564 -9813749 -6727187 -14398747 -6727201 -14398759 -18167885 -7264528 -7264506 1420653 10257608 1000391 3184279 704146 2264145 1706495 3855432 1003553 1402250 3464300 2140344 802510 3184278 1000385 704134 2264150 1003559 1402288 1706490 3855479 3464329 802498 2140328 2720073 -16396 3039995 635465 -16391 3040002 635460 5922582 5922577 -405701 -405748 


==> anc/complex_reflection/G3_3_5/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 3
p = 3
n = 5

d = 4

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G3_3_5/optimal_value.txt <==
0.139194


==> anc/complex_reflection/G3_3_5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 69597/500000 0.139194000000000
sqrt(2 epsilon/|S|) (numerical):  0.235961013728963
d=4, D=3
Error: 212668767789/2500000000000000 0.0000850675071156000

Certified
epsilon: 10661862482211/78125000000000 0.136471839772301
sqrt(2 epsilon/|S|):  1/6250000*sqrt(10661862482211/5) 0.233642324737879

Certified (no self-inverse)
epsilon: 21536393732211/156250000000000 0.137832919886150
sqrt(2 epsilon/|S|):  1/6250000*sqrt(21536393732211/10) 0.234804531375483



==> anc/complex_reflection/G3_3_5/root_as_integral.txt <==
100000000
1508 -32867 -32867 140106 -46955 -45731 -83235 -169546 242991 -157869 -83235 -169546 242991 -157868 211489 211489 -47874 212932 -616947 -73164 -65933 -26359 -352439 332475 -228821 -79946 -429109 102890 -288312 597995 273496 -36623 -352439 332475 -228820 -429110 -79946 102890 -288312 597995 273496 -36623 416452 217610 276040 416452 217610 276040 -701421 -25628 344170 -594871 -594871 -660398 -49932 -46422 29502 248408 -148632 -294133 -520232 -34835 -475955 719846 401257 -26824 -256919 32700 -120699 -496391 -61325 -544689 601162 150696 -211251 280412 1016187 625485 112592 62015 -520233 -294133 -34835 -475955 719846 401257 -26824 -496392 -61325 -544689 -256920 32700 -120699 601163 150696 -211251 1016188 280413 625486 112592 62015 511725 238605 476931 492647 147394 280370 493398 238605 476931 492647 147394 280370 493397 -755048 -755048 -767347 264064 119046 -725400 -610373 -725400 -610372 -858039 -203188 40887 40774 
1 -38246 38248 1 1 1 -23147 -398609 423419 -161700 23149 398611 -423417 161702 -191036 191038 1 1 1 1 1 1 -203605 246535 -100073 -439122 -602283 -37930 -588199 1098684 513177 54484 203607 -246533 100075 602284 439124 37932 588201 -1098682 -513175 -54482 -100521 -21326 -255482 100523 21328 255484 1 1 1 285733 -285732 1 1 1 1 1 1 -80026 -399793 -111183 -266023 330821 311311 37363 -470716 -228398 -590766 -670729 -386383 -753614 906896 -41291 -602133 884092 1356507 1210916 271001 120520 399794 80027 111185 266025 -330818 -311309 -37361 670731 386385 753616 470717 228400 590768 -906894 41293 602135 -1356504 -884090 -1210914 -270999 -120518 1 -35020 -56844 -129713 158549 -3551 -177557 35021 56846 129715 -158547 3554 177559 80786 -80784 1 1 1 -114370 318781 114371 -318779 1 1 -46 -75 
301880 185394 185394 212796 382577 119594 -30925 208064 257899 -194266 -30926 208064 257899 -194266 108774 108774 -478130 639936 344058 238941 -184211 -204346 227535 -18030 -509073 135834 299542 -56510 32853 399557 -49780 -775554 227535 -18030 -509073 299542 135835 -56510 32853 399556 -49780 -775554 136845 -822636 613621 136845 -822637 613621 -364298 -373611 955895 248453 248453 727322 -132033 680097 -84875 -243795 -649699 278012 377074 301745 -165573 167076 -438503 -1216335 214402 -489892 264448 335561 -13979 80283 82897 -361036 -492578 356308 449576 275931 -695045 -1178653 377074 278012 301745 -165573 167076 -438503 -1216336 335561 -13979 80284 214402 -489892 264448 82896 -361036 -492577 449576 356308 275930 -695045 -1178653 136900 338346 -825258 635737 -1716061 -781275 660569 338346 -825258 635737 -1716062 -781275 660570 -636589 -636589 -294533 561571 1183135 92925 662400 92926 662400 904999 648180 525741 525691 
-353711 -358077 -358077 -297980 -33425 -192242 -585101 -85530 -119072 -44528 -585102 -85529 -119072 -44528 159176 159176 -704092 -280723 260452 368685 96042 -343018 -842275 -390580 -211364 226284 -129813 -175721 254423 89159 335511 449954 -842275 -390580 -211364 -129813 226284 -175721 254423 89159 335511 449953 1121642 -491386 187586 1121642 -491386 187586 -347794 -1124380 -950672 499232 499232 504736 331828 -567299 336443 -214615 -18669 -408812 -637523 -1203992 -464116 -628813 85874 372863 649609 -170986 451947 364856 -303815 231380 -135045 34657 638173 342426 -116070 463174 607610 972741 -637522 -408812 -1203991 -464116 -628813 85874 372862 364856 -303814 231380 649609 -170986 451947 -135045 34657 638173 -116070 342426 463173 607609 972740 1524209 1463492 577663 1051040 -1036833 -893612 -509618 1463492 577663 1051040 -1036832 -893611 -509618 -102626 -102626 -647422 -1306723 -1215269 892597 686470 892597 686469 46362 -281687 -458708 -458789 
1 197623 -197621 1 1 1 112252 -105221 201588 644769 -112249 105223 -201586 -644767 -149715 149717 1 1 1 1 1 1 -353655 228797 398266 -171364 -434664 -699778 728898 -130352 587453 1276358 353657 -228795 -398264 434666 171366 699780 -728897 130354 -587451 -1276356 -22358 -563855 193867 22359 563857 -193865 1 1 1 -96559 96561 1 1 1 1 1 1 -363910 -610761 -626921 -17716 143107 514572 843672 -59634 -881647 564601 -459073 -934098 323535 -665597 -232092 1525554 -204054 -323634 521696 1206483 2604948 610763 363912 626923 17718 -143104 -514568 -843670 459075 934100 -323533 59636 881649 -564599 665599 232093 -1525552 323636 204056 -521694 -1206481 -2604946 0 219163 -253393 141061 -1458840 -482809 217521 -219161 253394 -141059 1458842 482811 -217519 -395608 395610 1 1 1 120335 148695 -120334 -148693 1 1 73 -196 
-418600 -354723 -354723 -34872 -391280 -259575 -103796 -198020 -132829 -188931 -103797 -198020 -132829 -188931 -24171 -24171 -95569 634322 -130699 -450801 -754061 -237828 -314749 988070 -286294 -7621 7428 -588173 605526 -605540 837 -205605 -314750 988069 -286295 7428 -7621 -588173 605526 -605540 837 -205605 -507393 -252621 844102 -507393 -252620 844102 2303 341856 1091206 265547 265547 -379919 -869702 -1178913 -1435498 1476154 -621454 -948868 -50910 146219 -189895 1740480 1308142 223777 116757 -453073 932477 91440 -235927 776097 -1071301 -60031 1559147 -550711 -161713 -413465 -154169 523502 -50908 -948868 146219 -189894 1740478 1308141 223777 91440 -235928 776096 116756 -453073 932476 -1071301 -60031 1559148 -161713 -550711 -413465 -154169 523503 -913649 -866365 -385636 278382 -786431 332518 1602111 -866366 -385635 278382 -786430 332519 1602111 212747 212749 -17096 906818 -148262 1612909 82601 1612909 82601 -805997 -1669685 -971413 -971495 
134215 -161846 -161844 420121 145332 316135 -277687 -589716 -87410 258116 -277687 -589714 -87407 258114 133350 133350 628094 490285 435047 157535 35076 -1220065 1039125 -1138406 327250 -929168 -138209 -905934 1136 660936 131009 507308 1039120 -1138399 327247 -138207 -929164 -905931 1135 660937 131011 507305 194596 330286 358217 194597 330280 358217 443542 694203 279241 296671 296670 262587 -78585 -1111797 -1612744 -2455089 -537399 702820 1118950 1100585 1545033 -767610 -1079056 182305 -1158779 -1627168 -385427 -574356 -788287 464315 177710 -634872 388084 732654 832922 1148731 340005 1293598 1118943 702813 1100588 1545023 -767589 -1079048 182303 -574351 -788281 464313 -1158768 -1627168 -385425 177708 -634871 388081 832924 732651 1148730 340004 1293589 130405 -366827 323378 431246 -685682 561017 571190 -366821 323375 431249 -685697 561008 571186 -39418 -39422 266700 376551 -1009834 -673347 270724 -673342 270723 -316584 -1168415 -1266328 -1266349 
1 172296 -172298 2 2 1 39123 359644 453481 -206438 -39128 -359649 -453480 206438 876 -872 2 0 1 4 2 -8 -795240 1222693 -436208 661426 228642 299630 -54721 21109 319395 -475522 795249 -1222699 436206 -228641 -661432 -299639 54719 -21106 -319389 475528 113131 -848868 10374 -113127 848872 -10374 2 2 -2 -72910 72910 2 4 -2 -13 -9 -5 -1160427 -1018935 355888 -1386103 3307539 1267342 -109994 1610487 160512 463823 904385 801948 -233312 -299202 -72274 -550601 -501837 338556 -239115 -216298 -1351796 1018948 1160430 -355875 1386112 -3307540 -1267346 109994 -904383 -801953 233315 -1610491 -160524 -463827 299199 72265 550596 -338551 501837 239122 216305 1351803 0 733362 -411743 149320 -2048956 -1111482 -555583 -733359 411748 -149319 2048954 1111486 555581 -402956 402956 1 0 -4 754563 -87907 -754571 87908 0 0 -58 50 
46561 -194691 -194690 265152 450083 -79241 -521637 -196749 304147 -340572 -521636 -196746 304149 -340573 350310 350310 550822 -351143 62250 1025309 720839 -1636460 169404 530638 -840290 77921 574055 -673444 -523356 -512158 860489 322054 169400 530643 -840291 574056 77924 -673442 -523356 -512157 860491 322051 603426 614234 -424432 603427 614228 -424432 208274 229794 -782568 -399448 -399449 207038 1337201 700742 -3535024 -114668 -1949648 -615686 1156817 1127333 -383651 1308272 1049146 -151929 909398 -380663 -443071 1175983 164467 95911 -1087578 -1190660 -1220621 -913539 -162445 -299881 955907 -197896 1156813 -615692 1127334 -383658 1308286 1049151 -151929 1175987 164471 95910 909405 -380663 -443068 -1087579 -1190661 -1220623 -162443 -913541 -299882 955906 -197903 -130905 1119058 910177 -228873 85067 171870 -1130816 1119063 910174 -228872 85056 171864 -1130818 -81527 -81529 194325 -530388 -227114 -461753 -378875 -461750 -378874 191536 1142654 322465 322429 
1 71894 -71892 2 1 1 -22345 362828 -107019 -27707 22346 -362827 107022 27707 -418723 418725 2 1 1 2 1 0 595834 -922768 75878 13107 523550 521034 148113 700267 -321611 -437413 -595831 922769 -75877 -523548 -13106 -521032 -148112 -700265 321614 437415 233753 -1542848 -278124 -233751 1542851 278125 1 2 1 76554 -76552 1 2 1 1 1 1 1192141 521281 -362833 803678 -2498217 -1159928 -519247 634733 -487994 -36729 -180145 630702 358299 999329 335240 -182903 1024775 418564 511092 -537416 -665996 -521278 -1192139 362836 -803675 2498219 1159930 519249 180149 -630700 -358297 -634731 487994 36730 -999327 -335239 182905 -418562 -1024773 -511090 537418 665998 1 1884192 -622406 333261 -3182331 -1839366 -944656 -1884190 622409 -333260 3182332 1839369 944657 -942629 942631 2 1 1 28176 207408 -28175 -207406 1 1 -39 -85 
-1697423 -1087014 -1087015 -1570245 440087 -2180063 -61762 -706990 553313 -1464506 -61763 -706991 553312 -1464507 -888814 -888816 -181023 -1238270 462311 1916580 -1411819 635769 28862 571957 -171571 -135925 -6532 -307884 -539998 227590 1791600 -792913 28862 571956 -171573 -6531 -135925 -307883 -539999 227590 1791599 -792914 -495946 -175493 -305369 -495947 -175494 -305371 182098 1379770 501832 -507129 -507130 1888919 554163 -1387737 1111877 851413 595311 626769 33108 -1217474 484375 -1031743 1440029 207680 1085984 439776 182097 1073669 -620746 402346 -283290 193333 293984 -48921 -996635 1302103 810989 -553860 33109 626769 -1217472 484373 -1031743 1440028 207680 1073669 -620745 402344 1085985 439776 182096 -283290 193334 293985 -996635 -48921 1302103 810989 -553858 -557191 483718 -1000555 321375 391061 1115071 1136326 483719 -1000555 321375 391060 1115070 1136324 -565421 -565421 1292498 1655171 -210405 -3169460 771656 -3169459 771655 2372064 -187220 -1442026 -1442065 
-1320828 -636121 -636121 -1357831 -1335833 2651 -25245 -133584 -744799 413604 -25245 -133583 -744799 413604 -859191 -859191 -886199 -96228 -626448 -709721 577075 -188666 -433635 -538646 1947013 -674949 1316959 332088 -666177 397670 -179948 636946 -433634 -538646 1947015 1316959 -674949 332087 -666176 397670 -179947 636946 -16249 -456985 -89855 -16249 -456982 -89853 -602564 221162 1274628 412792 412794 -819336 54463 369601 -2349808 -605965 2334180 -1683230 780356 -2004077 876383 -1101010 609380 3001972 175877 -464835 -1050123 1900475 1505905 512107 769201 -611111 -2561101 904600 828638 -122334 249639 -2530727 780356 -1683232 -2004079 876385 -1101012 609381 3001973 1900476 1505904 512110 175876 -464836 -1050121 769200 -611113 -2561102 828639 904601 -122333 249639 -2530730 -87794 -306225 546461 715579 -529750 472543 1031765 -306227 546463 715581 -529751 472546 1031765 153096 153094 -526914 1302012 1190850 1302362 -131046 1302362 -131046 -1277307 -466697 -276665 -276745 
-303852 -530856 -530852 445223 -923920 603272 -385986 -513747 -864916 350207 -385983 -513744 -864911 350210 648492 648494 -434064 1107491 -165119 -806334 467650 -798209 249532 -625700 764934 1745297 -1726988 -820912 -347912 36011 -547786 640187 249533 -625697 764938 -1726986 1745298 -820916 -347909 36014 -547783 640186 -619542 -460426 1155491 -619538 -460425 1155497 25609 -914551 453412 359131 359131 -257279 -181381 -83225 -1360444 -1165355 591747 637217 -393487 864295 771804 667543 -74751 1555983 2764031 2087682 1588118 -694398 -2839431 -1523657 -127534 -1237263 -1292765 1071078 617914 95790 129122 -333519 -393487 637214 864289 771807 667542 -74749 1555984 -694393 -2839436 -1523650 2764030 2087677 1588121 -127538 -1237273 -1292768 617917 1071079 95795 129122 -333528 -2353789 1593153 -2690688 205648 1981754 -982838 382009 1593148 -2690684 205652 1981750 -982834 382018 527965 527964 -178298 -511076 -10033 -168471 207557 -168471 207560 -194366 -357300 -242244 -242352 
1 1724745 -1724746 1 -1 3 1442047 1241009 1436431 1492836 -1442048 -1241010 -1436435 -1492832 950571 -950566 0 5 1 0 3 -1 263737 835050 1859699 918707 1178617 -1226226 945553 980482 1116325 312432 -263736 -835051 -1859694 -1178620 -918700 1226229 -945555 -980482 -1116325 -312425 575527 742183 695797 -575527 -742183 -695788 2 -1 2 269651 -269648 1 1 1 -1 -1 2 -1148317 500733 -2379691 1641926 -1259625 905056 1663004 624359 -945702 545720 1863665 -1728601 1387247 -795339 -3077345 -2217769 777764 489443 905854 299968 -2736142 -500733 1148318 2379700 -1641923 1259630 -905054 -1662993 -1863665 1728604 -1387254 -624350 945712 -545715 795341 3077347 2217763 -489441 -777761 -905854 -299963 2736140 -1 -510094 816712 444309 125633 484432 63168 510095 -816717 -444302 -125627 -484436 -63164 -110876 110879 1 0 1 -344375 193712 344379 -193710 1 1 27 -154 
-2 -810023 810019 1 0 2 -942270 -561607 -264064 -929016 942264 561602 264062 929014 736454 -736456 -1 2 2 2 5 -2 -279194 -392890 -1734933 -1274822 1202512 -1504214 660757 729251 -325537 -1381621 279195 392887 1734928 -1202515 1274823 1504215 -660761 -729251 325540 1381627 1365307 762664 1817244 -1365311 -762667 -1817239 1 -2 4 340314 -340310 -2 4 1 2 -1 -1 -883524 1699826 986625 -1550944 715025 -828511 -2600458 -1989863 -3395968 753679 1376383 470739 1702015 -407557 -965952 1493627 384920 1746986 1237101 -1136186 -72538 -1699825 883532 -986620 1550942 -715028 828512 2600460 -1376382 -470738 -1702021 1989869 3395973 -753678 407557 965953 -1493631 -1746988 -384918 -1237102 1136194 72536 0 46439 1964529 1949081 -1536886 1473233 2863135 -46442 -1964536 -1949080 1536887 -1473236 -2863129 -303956 303961 -1 1 1 342174 688993 -342169 -689000 -8 -1 -4 -1 
-128574 -718958 -718961 53993 1495576 -349115 -806316 -720391 1023437 -1171894 -806318 -720392 1023435 -1171896 -291155 -291154 672213 446562 1398994 1312482 956100 -46568 220966 -253097 -1669072 -77771 274370 -498612 -931976 830000 1490372 143839 220965 -253098 -1669077 274373 -77775 -498614 -931976 830002 1490370 143837 -971134 13910 326 -971130 13910 330 1488561 273782 1274262 1532869 1532870 -2362869 1404550 1313097 2840268 336760 -1195399 2196792 364608 -758853 -558290 -1787715 152322 -1543485 1206775 -64545 -237348 1877296 -430925 -140173 -125750 -675978 -441995 1345396 -832850 290815 1213199 873368 364611 2196789 -758851 -558293 -1787714 152320 -1543491 1877300 -430919 -140170 1206768 -64555 -237348 -125748 -675979 -441993 -832847 1345397 290816 1213195 873371 -795943 -421954 -774039 -810438 -326150 85635 566632 -421951 -774033 -810432 -326156 85641 566639 1500304 1500303 -1523152 596744 1177280 1505224 -2510317 1505224 -2510318 -7217295 -992048 627618 627570 
256671 -815642 -815641 925645 264101 1063554 -1244132 -546306 -710253 -369868 -1244133 -546302 -710250 -369868 290712 290716 -241076 2023151 409804 1534930 1565364 -1131279 -79948 -918395 -838638 -412079 -401357 1961459 -1797455 -1336146 569976 1297687 -79950 -918394 -838640 -401348 -412079 1961452 -1797455 -1336143 569979 1297687 -114895 -875975 1250703 -114891 -875969 1250703 161208 -345319 1514437 -40150 -40148 1168794 2096890 -1049227 956373 -661650 -655184 915932 -360291 2542309 -1001140 -86957 373887 1146637 -974238 1154884 -1167316 -884743 3605391 -2423220 574051 2415931 -1275659 -1386623 -1615563 -1317370 1863682 183148 -360286 915931 2542308 -1001143 -86960 373887 1146634 -884729 3605392 -2423213 -974239 1154875 -1167319 574043 2415918 -1275665 -1615557 -1386620 -1317364 1863680 183149 292168 -311310 -1425080 1056255 -828442 -869410 1489543 -311307 -1425072 1056261 -828444 -869407 1489541 45489 45487 221746 365230 -1005523 495654 405580 495655 405581 870065 -549956 -2235745 -2235824 
2 417373 -417366 -4 3 2 300886 555990 198091 257968 -300881 -555985 -198087 -257959 294445 -294449 -7 -1 -1 3 1 0 740841 70204 -356369 1933697 -1896673 -784402 2005769 726242 -611081 -1528348 -740838 -70201 356374 1896672 -1933693 784400 -2005761 -726244 611086 1528349 -1772573 -1024852 1650547 1772577 1024851 -1650548 -8 -3 0 373188 -373187 3 3 2 -3 -3 -1 1737707 -785185 1142198 -30598 458455 -806082 -1895612 891005 1026255 3676522 -2042036 -3964175 -301255 6617 -541854 2069649 853935 934222 314243 -1799049 -1902519 785189 -1737706 -1142195 30602 -458454 806081 1895609 2042032 3964170 301263 -891004 -1026249 -3676518 -6621 541851 -2069645 -934219 -853932 -314238 1799052 1902513 1 -2835745 -3357930 -433543 118262 -738129 1534141 2835747 3357939 433545 -118242 738135 -1534134 443882 -443886 -7 1 1 -529023 247664 529033 -247657 1 3 80 -204 
-377941 229514 229516 -1813926 475136 51552 145612 417090 342612 247634 145614 417089 342612 247632 -607442 -607438 -2749907 -675276 -794940 2270520 726555 -476344 1106962 -376758 -155179 597856 -325811 79835 518528 -412300 1271663 -61441 1106963 -376756 -155183 -325817 597862 79830 518535 -412297 1271664 -61447 -464019 524786 -204555 -464024 524782 -204542 -4878202 -2077102 408412 239333 239334 1742111 1856889 159470 -942511 -489382 -900221 734681 810909 789764 824761 -1246366 -262108 -1144188 -13996 1805104 639233 -1410022 -1362311 22890 -764536 -30220 147584 427381 -1564014 189647 738749 -1465130 810908 734684 789771 824763 -1246366 -262111 -1144194 -1410027 -1362321 22887 -13994 1805107 639245 -764537 -30219 147590 -1564012 427382 189650 738745 -1465138 -279786 -2205705 2996286 -876300 2264402 1279832 1215804 -2205715 2996270 -876298 2264401 1279830 1215814 -2920115 -2920114 -5397174 89180 -4220 2700786 2005400 2700785 2005401 -270799 565656 -550965 -551023 
-2180576 -2474743 -2474742 2694069 -2897128 -1368729 -1219892 164594 -2165933 -1470981 -1219895 164595 -2165933 -1470981 3030957 3030956 3233936 973387 -1005595 -493016 -53118 83114 198828 -867200 -164285 2408138 284823 436020 -121935 53700 -39597 -179736 198828 -867201 -164288 284829 2408139 436020 -121935 53702 -39597 -179735 163824 2050614 851981 163826 2050617 851975 237860 1944275 -901278 -260495 -260494 269717 927118 631936 2341643 37692 1034442 817026 131953 -444946 432446 527540 763573 844433 1502614 692458 1221799 -19679 -554219 17278 48637 -151931 -687417 209501 1132686 853598 737784 -458846 131957 817023 -444947 432445 527540 763572 844432 -19672 -554218 17283 1502616 692453 1221793 48636 -151938 -687424 1132688 209500 853598 737787 -458837 971475 -4891469 965631 -1789882 -3716207 262683 -2162784 -4891461 965637 -1789884 -3716203 262682 -2162797 -1718505 -1718507 339734 -264907 -736598 258219 554091 258220 554094 564991 1639508 -68708 -68745 
182255 214532 214531 -951857 -1951881 3470826 -818675 188382 -1408832 2538707 -818673 188381 -1408831 2538705 -1513752 -1513752 -470337 948254 -2360155 -264769 3689558 584754 -1306166 -1091882 -703649 -584434 651672 -1265819 1539995 -211996 -518115 2290405 -1306169 -1091881 -703651 651675 -584433 -1265821 1539996 -211992 -518113 2290402 -1379757 -286044 -677038 -1379757 -286044 -677036 -1450324 2190047 1297380 -1375907 -1375909 -4699 2190313 -160285 4458037 -385418 -310204 1254860 -1144498 -393000 -2810351 1497999 -1514238 -1650997 546007 -1304295 415809 2436829 51122 566153 -772674 -1692189 -48673 -403521 2531455 670299 1019586 -397031 -1144495 1254863 -392996 -2810353 1497999 -1514239 -1651001 2436826 51122 566155 546010 -1304296 415810 -772675 -1692193 -48670 2531453 -403521 670302 1019584 -397031 -1155542 1565492 106483 -2197508 644390 1675885 -103000 1565493 106479 -2197511 644391 1675883 -103001 -866813 -866810 1472542 2387850 -372181 793689 499026 793686 499028 2063761 290382 -2952018 -2952132 
16 -1932430 1932443 20 10 1 -1219765 -1518953 -1103534 -1639976 1219772 1518945 1103541 1639970 -111528 111545 15 2 2 -5 -11 2 980939 -1263267 -1561850 1334887 845512 -2926644 -1396766 72009 173029 228722 -980947 1263267 1561856 -845519 -1334885 2926650 1396735 -72011 -173037 -228727 -370458 189567 -1445505 370443 -189548 1445492 -8 11 2 560224 -560228 10 -18 -9 0 0 5 1596443 365469 2381137 -307867 -201252 -1036689 -1505285 5090162 827843 130401 4680319 -1503328 679327 -2232490 -3381033 -1105120 863446 1336095 2040875 831995 3463492 -365483 -1596434 -2381137 307859 201241 1036683 1505305 -4680296 1503346 -679351 -5090138 -827842 -130425 2232486 3381042 1105111 -1336101 -863448 -2040879 -832006 -3463452 -23 739931 -660396 -1514444 1858655 -584570 -2634615 -739904 660407 1514409 -1858690 584591 2634621 340297 -340343 -10 10 -2 -775194 1014624 775212 -1014598 7 -13 -67 69 
3296033 1736754 1736726 2900586 1922607 -82769 1137807 -632887 1137230 -538683 1137793 -632900 1137217 -538700 944632 944629 1881018 116813 322061 -1002745 -2297998 1036354 -485207 60096 498026 252581 -493063 -274227 -2776103 13557 -950414 -319257 -485198 60080 498007 -493048 252595 -274260 -2776118 13559 -950412 -319253 -1110230 1211931 -1262003 -1110231 1211932 -1262032 -2009195 1527271 340844 -15683 -15679 1030208 -3433555 -1735436 -566430 266807 862974 61211 -636439 -35518 -663170 -1266989 -1008269 1530382 2662186 197028 -1964503 2333132 1231119 -2340794 -669527 118716 -927374 151355 -567363 209559 -1351180 3780395 -636439 61233 -35497 -663171 -1266986 -1008280 1530368 2333183 1231099 -2340782 2662244 197038 -1964507 -669552 118677 -927379 -567350 151367 209578 -1351173 3780436 -3994561 2206286 1053580 -2442671 -2122383 1563314 485631 2206298 1053581 -2442694 -2122357 1563305 485589 -3518704 -3518699 -1754353 1602125 -120691 1517851 2052853 1517843 2052860 958673 -2559758 972059 971947 
3 300975 -300967 -1 1 -1 102768 87816 304567 686782 -102764 -87810 -304560 -686783 -1973612 1973611 3 -9 -1 -3 3 0 -720726 770431 58755 -1882471 124059 -1084219 3137200 275276 -640005 -1609253 720733 -770426 -58751 -124063 1882481 1084231 -3137201 -275274 640007 1609256 -84985 604749 -3903216 84993 -604754 3903207 3 16 0 451022 -451025 -1 -1 0 -1 0 1 -429881 -577845 -1828831 508887 1694393 88065 -1367368 -707445 -1170571 -948643 -1509198 -2030709 4344007 -521246 534429 4712121 -408629 1538755 -270749 -2109367 -2007201 577848 429882 1828831 -508884 -1694395 -88069 1367371 1509188 2030706 -4344018 707459 1170583 948645 521250 -534418 -4712122 -1538748 408622 270752 2109369 2007211 2 3482499 1934790 -2946410 2526399 -134890 -5335906 -3482486 -1934785 2946402 -2526427 134903 5335900 1278706 -1278711 12 14 3 156621 -73775 -156606 73769 2 -1 -49 -79 
1209507 -998458 -998437 3852838 -108663 1257063 -590649 -1692837 -648264 -770611 -590642 -1692813 -648251 -770607 2316925 2316937 638301 4061350 -373850 288022 -698272 919542 -1019191 -59498 -442968 -1620311 1673333 -2182154 -915182 -421248 60509 -990522 -1019185 -59494 -442979 1673341 -1620290 -2182144 -915192 -421242 60517 -990519 -815771 1665669 2891772 -815768 1665672 2891782 -1299677 -4494544 -292307 -148025 -148026 1308194 -615916 -270385 2520520 1305034 884116 -282498 193282 -1214794 33964 12170 608829 49329 -2203390 -2024599 -679155 3523725 2349339 1911453 -1181559 -1639598 -385382 574359 210302 1253719 -543460 630040 193297 -282492 -1214783 33938 12157 608827 49315 3523715 2349346 1911426 -2203397 -2024587 -679152 -1181558 -1639613 -385413 210281 574355 1253723 -543453 630065 -1872315 -1905719 -1485325 1069332 5373081 -1850671 620408 -1905738 -1485323 1069336 5373065 -1850669 620420 -154850 -154861 -3371340 -4610061 -1360037 -1258742 1632887 -1258742 1632882 1464803 680389 959838 959827 
2 -4432802 4432821 -10 6 -6 -2261133 -4156444 -3273407 -1156603 2261127 4156458 3273421 1156609 -972443 972428 -1 -13 3 3 2 -4 -1230769 -1700309 2274316 -1756172 -1370797 -1333161 -709105 -491382 -1513336 112465 1230767 1700305 -2274312 1370786 1756182 1333170 709117 491390 1513346 -112465 -351008 -1079304 1275378 351010 1079299 -1275393 3 10 -3 691578 -691578 -3 2 3 -6 -7 0 -868028 -2003497 -1120007 5060229 1088146 849857 5492343 1380291 -365557 832815 1930697 846563 1898442 479846 1545362 1385072 254947 2987412 -443975 -492418 -2837992 2003490 868033 1120019 -5060215 -1088148 -849859 -5492331 -1930713 -846570 -1898449 -1380276 365569 -832804 -479843 -1545357 -1385063 -2987402 -254960 443974 492417 2837977 5 517553 -2163495 1676819 383194 -72750 2338923 -517539 2163508 -1676823 -383216 72763 -2338919 1476479 -1476474 9 9 5 219624 155750 -219609 -155763 -4 -1 -57 -59 
-2408900 652637 652646 -2499450 -3529127 -1183665 3638252 1261552 -857634 -209118 3638253 1261567 -857627 -209112 -175833 -175826 -2302207 -545435 -1759592 -2722930 751305 4001579 2198939 1921161 -588665 1104924 1765477 433809 -1471567 32225 -1463959 1624248 2198937 1921169 -588667 1765491 1104923 433815 -1471557 32228 -1463962 1624253 828796 -973864 1112319 828797 -973862 1112320 -527829 -304463 143888 191383 191380 -760440 220847 -505035 -1393648 3160744 -1220591 -1660327 2934519 -579519 -2228883 -780524 -1804273 -3553607 999248 874856 -586017 734593 -525109 -2309491 679062 -2290063 -3527222 1208853 -944058 314440 1092069 5550423 2934523 -1660335 -579513 -2228898 -780524 -1804272 -3553614 734582 -525114 -2309494 999232 874847 -586020 679072 -2290062 -3527227 -944072 1208864 314427 1092074 5550424 1854499 -3073079 -459155 2481295 367655 95109 1177131 -3073071 -459160 2481297 367661 95108 1177125 1136547 1136544 1377966 74517 -2302461 -694496 677000 -694504 676995 1309735 374831 -984073 -984185 
2245336 2491107 2490915 1524579 -387380 -1632418 154216 1833651 1613024 -1074714 154157 1833444 1613050 -1074918 677116 677116 -941874 44968 -6272809 626043 -3942122 -956513 303984 -1153570 -516625 1091962 400844 370383 -473366 373314 3062508 -2179539 304022 -1153533 -516650 400657 1091983 370383 -473454 373302 3062798 -2179735 -1249506 -936593 1131837 -1249524 -936439 1131729 -945972 223629 -1469036 -4043456 -4043603 -3991414 645157 -2480561 521612 -2053800 -647178 972016 399342 -1671432 1956784 -3246480 969927 -373593 -494139 -267769 348906 -1138715 -111396 -255326 -136722 -605624 -1543097 -4997885 2588568 3041592 1821304 160562 399239 972152 -1671415 1956998 -3246538 970153 -373602 -1138624 -111557 -255271 -494016 -267532 348897 -136877 -605235 -1542867 2588127 -4997763 3042051 1821354 160254 -2525872 468687 -1051736 1310278 516474 -13200 1078447 468377 -1051210 1310055 516185 -12991 1078448 1591120 1590540 4539664 -852207 -2677269 5929844 -2246763 5929837 -2246585 2988635 2567787 1048105 1048075 
-112 1952070 -1952295 -68 14 57 637915 2086378 -334184 2167546 -637942 -2086504 334020 -2167452 5310 -5356 56 -21 309 -34 178 41 -482126 -433744 359261 -218677 1845224 -51781 920506 180443 -3210606 2084817 482087 433854 -359235 -1845225 218589 51766 -920436 -180482 3210305 -2084593 209775 -1568230 1068134 -209655 1568333 -1068249 43 5 68 1542004 -1541603 199 -25 111 -7 105 23 -1448588 1031582 -201680 -2076688 715728 -2402198 103509 -1178105 -2424356 -871 -927486 1551479 -516699 1711121 -3981859 -2244826 -1205664 4721652 -4938923 -601025 3184499 -1031607 1448494 201855 2076477 -715415 2402115 -103447 927574 -1551470 516746 1178117 2424364 839 -1711094 3981884 2244950 -4721910 1206173 4938610 600864 -3184495 127 3136090 -5324160 2269656 2920622 -2207420 -13312 -3136120 5324208 -2269766 -2920654 2207445 13208 6074291 -6074469 -234 54 124 132928 -1936236 -133492 1936468 -152 -121 -56 -159 
-408750 -1974647 -1974686 266602 -903485 3787499 2836140 -5810818 -384796 362326 2836109 -5810818 -384824 362316 -563670 -563629 -582842 4094928 -1348767 635189 3080886 3007310 1583117 1485688 1934621 -2297260 -3426958 -1419248 -2401194 25120 -73987 -1002832 1583104 1485666 1934614 -3426986 -2297219 -1419236 -2401190 25129 -73994 -1002836 -267024 -161325 1343127 -267006 -161275 1343109 1175853 -2134993 888537 -919694 -919702 -1073831 2353732 2109411 -3889152 2577403 1102795 -360117 113333 -1441374 2117213 -1435457 -1061621 -3486534 3450918 190107 -6557 1172688 118582 -1277329 1012863 4425934 2942982 -1503998 1058921 1113291 -974293 -1255990 113347 -360140 -1441343 2117241 -1435458 -1061614 -3486502 1172670 118539 -1277328 3450926 190142 -6553 1012875 4425948 2942994 1058921 -1503979 1113298 -974296 -1256000 -2796722 196560 4264725 -1178128 -1804690 -1517076 -110227 196491 4264835 -1178173 -1804759 -1517054 -110271 1754950 1754871 1728755 -2810224 72599 249628 -1330136 249660 -1330127 1374497 2992503 -1955675 -1955719 
-4 1342891 -1342864 1 -4 -12 2157924 -1343624 2961551 -557993 -2157957 1343688 -2961550 558003 -3592282 3592290 6 -22 6 -6 -9 -24 1004418 2629194 -625440 -3402113 1038182 -939737 -856309 -598506 4073975 -1513289 -1004429 -2629204 625414 -1038144 3402138 939757 856349 598503 -4073972 1513313 -1798559 -2582972 161507 1798573 2582971 -161527 -4 3 8 -310916 310933 11 -20 -7 21 -4 -21 3486724 -1168634 -2477561 -1135417 -1650595 2516696 -2959615 87105 -1005752 -583277 2294586 2756040 105905 -2895812 1482735 1050723 -1437017 -3032211 3044666 1081694 -1778395 1168637 -3486707 2477571 1135401 1650616 -2516675 2959654 -2294601 -2756047 -105887 -87152 1005766 583269 2895806 -1482782 -1050756 3032187 1437035 -3044664 -1081681 1778413 24 3792622 -5476256 2026137 3439587 372213 3915207 -3792616 5476218 -2026139 -3439557 -372208 -3915220 2307491 -2307505 -13 22 32 -2197234 496900 2197221 -496869 -6 -40 55 -163 
1838126 1130438 1130423 -3086911 5380550 81435 -691852 -802462 2553789 345591 -691849 -802484 2553788 345588 -2102865 -2102865 -3005200 -1477547 3431505 2264885 -948001 -1076995 -1257104 -1246699 906736 943747 -489708 -1577703 -914483 -13745 26252 -82478 -1257107 -1246697 906740 -489720 943745 -1577704 -914484 -13740 26250 -82482 -728238 -1533647 248019 -728248 -1533630 248025 1920067 -2449697 -786226 -280758 -280755 1167661 -1231607 -1147150 1922459 -5294962 2477165 342610 -1851278 1005086 -763636 2416844 -2482057 1462601 3728098 2181817 1338917 2597737 1536428 -1386736 -2834521 -2118067 -363894 -2856562 3982918 -1008910 -1270508 764838 -1851264 342605 1005092 -763634 2416835 -2482048 1462623 2597744 1536410 -1386742 3728108 2181824 1338917 -2834521 -2118043 -363873 3982916 -2856553 -1008909 -1270504 764810 3965815 -6529435 3514587 1318432 -333374 -169688 2451245 -6529453 3514614 1318438 -333395 -169680 2451245 1815991 1815958 1403923 -1784908 -868581 -1945220 -1395045 -1945214 -1395038 978182 -1237070 1199529 1199443 
646582 737555 737559 785003 -2766032 2857523 -1246480 899861 9545 1694407 -1246467 899850 9567 1694391 261337 261321 -2212028 2825506 -3318135 -2582487 -495470 -2926174 142881 140312 -985027 500268 306467 211766 115127 24796 2069078 768748 142878 140338 -985027 306466 500254 211767 115107 24796 2069097 768731 1368124 -1203017 -1289303 1368109 -1203015 -1289305 244320 -3596224 4399557 -1207716 -1207722 -1341590 -5860470 -240694 -483389 7801 -3127828 2521670 204405 113751 -638898 -1379465 3814197 992974 19193 1221685 -1565055 930884 -1292761 -338302 -192083 -211843 -637822 -158912 -2973051 4388890 -844128 570870 204403 2521696 113734 -638897 -1379477 3814222 992958 930901 -1292759 -338294 19192 1221684 -1565056 -192090 -211830 -637807 -2973084 -158907 4388907 -844125 570860 4660133 -1559169 3400612 -4064622 526070 -4147174 -954904 -1559159 3400602 -4064612 526074 -4147169 -954883 2542308 2542299 2926878 430540 8407730 -1503991 1167617 -1504004 1167618 2771741 -7315478 -620295 -620387 
9 2196611 -2196593 -2 -7 2 5042122 -1718057 1754816 554229 -5042137 1718066 -1754795 -554225 -1535570 1535569 -2 -1 -13 -5 2 -19 2488358 3398728 2564249 -2149895 -1578831 -425958 -1872833 1410703 -3899278 -772115 -2488369 -3398716 -2564258 1578817 2149894 425964 1872836 -1410700 3899284 772112 -574731 427229 -847032 574710 -427233 847040 -2 -2 -15 -113211 113197 -15 -5 0 -2 4 -9 2733670 -4805764 -2635129 2163407 1540249 -2317931 -2697863 2577796 -1093690 -1774609 5521033 -924215 -1832762 2746230 600077 1011533 2135662 710093 -4945192 -3742476 3765450 4805737 -2733642 2635147 -2163400 -1540273 2317952 2697877 -5521019 924216 1832758 -2577788 1093683 1774614 -2746200 -600100 -1011532 -710112 -2135647 4945186 3742460 -3765455 -1 -1304606 2843992 -747366 -1944293 2557325 2770427 1304598 -2843986 747379 1944281 -2557310 -2770419 -1077053 1077068 9 -2 -13 924333 -1955297 -924330 1955298 7 2 7 4 
-2675003 -776309 -776298 -32693 -1303015 -3294959 2260701 458306 -1627500 -1042763 2260695 458313 -1627497 -1042755 1204888 1204872 880062 -918909 1107037 2832667 -1982083 5422539 138048 -2144428 1598181 1345494 870313 -1433805 687309 -1050332 2469589 -962531 138036 -2144452 1598177 870321 1345487 -1433809 687324 -1050338 2469601 -962518 735855 685470 -431472 735840 685466 -431476 1804846 -1962968 2617596 321664 321657 1201317 971683 -63567 2573360 -2071728 5637690 -6487107 3387205 4272985 -3892698 -1747115 -2011096 -479125 643795 -1328477 1719536 -4235787 3408923 -1382467 -3383438 -1359793 1461175 -2223152 1971756 4148293 1472339 -584180 3387195 -6487149 4273061 -3892728 -1747145 -2011097 -479087 -4235805 3408922 -1382461 643798 -1328496 1719548 -3383434 -1359791 1461179 1971746 -2223150 4148307 1472349 -584214 -1189998 2937705 362291 -3304949 530724 -2223055 45927 2937721 362280 -3304947 530739 -2223050 45926 1557596 1557590 -1818565 818729 4743803 -427188 367613 -427194 367626 -3308395 -2192854 -423189 -423202 
550588 -723108 -723114 2188808 1437332 -1180211 304968 15357 -881794 -1317598 304941 15388 -881808 -1317618 1288054 1288055 1496283 -678024 2332835 2257051 1132768 -255857 744242 215798 758313 279523 1009339 1058294 -1880499 -1679088 -651593 452695 744242 215781 758298 1009368 279537 1058308 -1880498 -1679116 -651563 452671 2033206 134251 -2652429 2033203 134228 -2652435 403077 -684488 3864142 -123452 -123455 3220028 1488950 607389 538697 -1668352 -416753 -480629 1635224 -6867257 4929555 3688281 -1421576 -2950482 -1158569 3981044 -4342161 -825561 -2123540 1886151 -1654367 1284502 -681693 -4722928 5361718 -2152202 331598 3172066 1635250 -480626 -6867308 4929589 3688304 -1421569 -2950513 -825600 -2123537 1886152 -1158586 3981083 -4342176 -1654397 1284484 -681696 5361739 -4722978 -2152158 331617 3172069 3365477 828028 -2945068 -710153 1808036 -2563999 -760551 828041 -2945091 -710163 1808038 -2563990 -760541 -956475 -956458 -2889347 3451252 4839470 1331603 458818 1331614 458854 -801528 -2343651 -2891827 -2891861 
-3 1384332 -1384327 -19 -1 -1 -965579 -408422 984704 3816897 965586 408420 -984697 -3816903 -1669853 1669852 -3 -1 2 -9 -4 20 -1515648 -1871925 450598 -2167716 -1496291 -1197299 3022899 1382556 423268 3018752 1515636 1871916 -450605 1496287 2167732 1197286 -3022893 -1382538 -423259 -3018737 -995251 668432 -648905 995246 -668421 648915 6 -4 -1 -213043 213044 1 -3 6 6 12 16 1990620 -6084905 8823688 -5711137 -3199738 -1025032 4346575 902504 -4711672 2258204 2175312 3234209 -786466 2052314 -1475948 1470481 3551879 -2449812 -1571025 1631850 -4372132 6084921 -1990668 -8823604 5711105 3199687 1025033 -4346563 -2175322 -3234178 786442 -902476 4711628 -2258161 -2052296 1475919 -1470458 2449802 -3551879 1571049 -1631837 4372112 6 231986 1491790 -1243864 1181922 1637250 -915581 -231985 -1491783 1243856 -1181923 -1637238 915586 -860906 860917 3 0 -8 -1835561 -1512171 1835556 1512171 -1 -6 -39 -68 
14 -785133 785147 15 8 -26 317167 -1318363 213395 -701150 -317150 1318367 -213380 701107 -2324587 2324598 -5 -8 2 -20 -5 22 140049 1335576 -19794 -1828927 965523 -406724 -399174 1577234 -1587094 -202404 -140060 -1335563 19753 -965511 1828946 406707 399178 -1577223 1587059 202413 -191838 -2019539 -79435 191834 2019525 79420 -2 -23 11 -1059295 1059300 -25 14 -15 16 2 -23 -7411750 4756809 2282951 -120907 2483221 125359 307485 583353 1748537 -1273514 -369780 -4236510 2741823 3823557 -705084 -291582 7885891 -7020998 -1999406 -1048693 1160751 -4756798 7411724 -2282914 120889 -2483259 -125363 -307437 369758 4236515 -2741798 -583336 -1748551 1273524 -3823522 705028 291594 7021001 -7885847 1999370 1048731 -1160752 2 3145900 -2968976 2339740 2969403 -1115228 1715966 -3145904 2969024 -2339785 -2969407 1115197 -1715923 -5236094 5236119 -4 5 10 -3945397 -1269905 3945383 1269877 36 27 2 -44 
251105 -37233 -37252 1268627 2985698 -4237781 -733279 883248 2211203 -3468971 -733302 883256 2211200 -3468989 1110977 1110968 -800288 370957 1728049 -1587919 -1397996 438659 -354879 986103 -2435535 634174 736248 -200966 51015 2236737 -3111128 683402 -354902 986118 -2435558 736267 634144 -200961 51013 2236757 -3111154 683424 -452161 469896 70770 -452145 469881 70782 891354 -5325928 4046034 -144536 -144541 -935174 2615215 -2295596 1825942 2779855 -1694340 -54862 2237612 300386 -1377709 -2433120 -556314 4338897 -80580 -1922345 1058502 -1218134 -2152133 1760586 5602430 -3223412 991067 644984 2271842 -7046453 1846752 765864 2237643 -54855 300385 -1377738 -2433077 -556298 4338916 -1218089 -2152204 1760626 -80621 -1922337 1058507 5602492 -3223415 991045 2271764 645088 -7046497 1846749 765884 -1869564 1236856 4148671 -5045363 150001 -3503241 3295043 1236888 4148637 -5045307 150049 -3503285 3295034 756375 756318 -1156815 260308 1700717 -343329 -3106023 -343359 -3106087 6618433 4521408 -3978342 -3978415 
37 -2333445 2333498 21 6 -18 -3596536 1086067 -832880 -1758642 3596558 -1086069 832891 1758601 4473645 -4473607 -3 -16 -18 -38 -32 3 -2036360 206429 -2892988 731425 907278 1407073 1048326 637018 266149 -30886 2036345 -206419 2892979 -907280 -731413 -1407076 -1048351 -637007 -266190 30858 3354714 1572879 2538894 -3354681 -1572891 -2538916 -12 -26 21 -806256 806266 -42 48 -24 -13 -10 -8 9706779 -3159996 -4794128 -413003 3541182 2843225 231047 -5791332 -1349156 442665 4208963 -2329574 2414979 3856293 -633945 -1090898 3240444 -3782370 -1733097 1309198 797628 3159943 -9706759 4794151 413014 -3541164 -2843234 -231011 -4208917 2329566 -2414954 5791342 1349132 -442685 -3856276 633934 1090929 3782325 -3240340 1733056 -1309137 -797614 23 -838225 -1690223 2558987 1610534 -3518829 -4002678 838198 1690236 -2559021 -1610523 3518789 4002690 -840817 840836 -4 45 22 -1271063 -3010451 1271070 3010417 39 67 -8 -192 
1606997 3193770 3193745 2797908 -2235690 -5071347 3974949 1044030 -514527 -1473690 3974931 1044050 -514551 -1473703 2349503 2349586 410297 -3013893 -2844019 -1577450 -4095385 969313 468936 -414272 2213827 60602 -842596 -806571 -457871 -801385 -229178 -2067588 468912 -414266 2213820 -842580 60622 -806551 -457864 -801386 -229215 -2067596 2523487 -18920 -2071726 2523544 -18883 -2071680 -979122 -1428481 2264922 1121575 1121571 -4136426 4860673 -1797858 -5245759 -5780209 2183068 2389688 -6849840 1600172 -1432268 3168130 -2209379 258128 -1589848 -360721 -2196170 5519523 -383700 -593267 -3110377 1467353 2977378 4501610 -2837978 1514205 3361867 -1061884 -6849892 2389771 1600103 -1432241 3168208 -2209372 258114 5519545 -383681 -593260 -1589935 -360747 -2196168 -3110374 1467335 2977371 -2838041 4501691 1514210 3361848 -1061855 3589345 -1362322 -1691758 -1121535 493175 -2282694 936209 -1362335 -1691820 -1121480 493228 -2282753 936130 1738704 1738616 -1901738 3753266 1651285 530689 -1324199 530642 -1324164 508696 7927214 -3508986 -3509067 
-6113183 -184982 -185018 -3546861 -3765314 -3269773 2748836 3622121 -1818967 1028769 2748630 3622345 -1819071 1028781 257335 257034 1612545 -1473629 3287384 312427 -709170 -262554 2033154 1312911 1177138 1060108 -11827 2467831 2384152 -1193707 541478 893862 2033059 1312775 1177032 -11640 1060093 2467965 2384252 -1193717 541461 893948 -1143689 2433636 1881765 -1143984 2433562 1881609 3403095 -3128270 469781 1073651 1073609 3951206 -685707 543021 -5654640 -1322783 -1712219 7665649 -6088961 -3728729 188892 -196845 1293695 -1841805 -3323214 -3090953 3265364 679235 3135034 -3741699 325861 -1549482 -1936145 -3826626 3156475 -1000489 792165 633908 -6088955 7665886 -3728870 188843 -196730 1293722 -1841758 679121 3134935 -3741539 -3323109 -3090878 3265285 325952 -1549680 -1936340 3156553 -3826691 -1000518 792239 633918 -6379160 2335442 2877296 -1683748 -1166834 -710010 2243046 2335547 2877309 -1683978 -1166934 -709638 2243434 1308733 1308610 -3243325 -3288813 50872 -2059305 1793373 -2059163 1793419 -2006516 -2791395 1548696 1548670 
-133 -712348 712343 -90 -90 -81 -4747285 4695539 -1859439 525733 4747423 -4695348 1859304 -525664 -5825040 5825041 62 -35 104 -5 -20 -1 -2513282 -2577515 -2414392 -119387 3616805 2718979 2259369 168734 -577100 1792779 2513382 2577563 2414421 -3616816 119433 -2718838 -2259245 -168828 577115 -1792728 -5585827 -1456307 -2958999 5585754 1456436 2959075 101 -83 27 -559841 559906 103 -11 18 -124 -25 -61 5140394 -109704 -2964179 -697645 2957350 162452 1010480 1237245 1707134 -1751571 -2225051 -1757543 3374383 1462931 -4209230 -3693611 -86701 1003191 -991201 1639147 29641 109438 -5140021 2963948 697685 -2957347 -162356 -1010572 2225062 1757685 -3374553 -1237394 -1707277 1751712 -1462909 4209166 3693481 -1003005 86477 991174 -1639124 -29598 -172 2056345 335862 -4129538 -1719917 6760323 7468226 -2056212 -335703 4129451 1719849 -6760384 -7468079 -3057022 3057096 -104 -87 -20 2088958 819445 -2089082 -819340 -55 -63 70 8 
-1549741 -553047 -553105 -245749 1402300 -2490668 2178463 -2473830 2067685 -1387952 2178383 -2474010 2067919 -1388127 1522052 1521942 692133 -2730023 -481258 -31276 3039954 1706253 2192474 1669949 -1449693 -465772 -1516384 -2239269 56023 1362112 -732374 2664462 2192560 1669976 -1449899 -1516477 -465834 -2239327 55933 1362262 -732079 2664460 2662227 749945 -138680 2662249 749865 -138714 -2290817 2731563 -2046277 -1231440 -1231544 1538827 -1525632 2596779 -5794420 4492971 -2381025 3403375 -1384517 2531827 -4481811 -7562007 -833288 3585514 459176 -2314201 1957368 2402784 748751 -1746425 143270 355193 4077235 -3403148 5613028 -1969087 -941996 -2108029 -1384219 3403301 2531944 -4481926 -7562312 -833071 3585511 2402875 748364 -1746272 459408 -2314186 1957435 143635 355334 4077291 5613047 -3403359 -1969314 -941702 -2108140 5725039 -3220513 -5769974 3006792 3623435 367514 -4707658 -3220582 -5769778 3006786 3623270 367502 -4707595 -2524992 -2524486 158205 1674941 6086338 3074336 649406 3074647 648659 681659 -4582427 -1157195 -1157263 
-54 -1618435 1618385 -28 37 -64 -1029806 -2786600 3079010 -3109070 1029915 2786430 -3078865 3108978 -1848817 1848912 18 -86 -11 22 121 60 1239300 755191 -3182982 -475802 -575686 -723787 -1344975 2119870 4036583 -68340 -1239173 -755045 3182852 575597 475785 723627 1344981 -2119762 -4036639 68542 -601039 -832254 -396738 601191 832309 396741 -63 79 -86 -1459636 1459531 78 -71 104 -184 181 -92 -564991 5300462 644133 -1855274 -4384322 4057613 110312 3465149 168173 1692401 794819 -5293329 1549479 5545353 1273747 1023384 -2632328 349061 -3635076 4375226 -1473863 -5300510 565233 -643978 1854986 4383781 -4057678 -110055 -794699 5293380 -1549606 -3465091 -168368 -1692231 -5545290 -1273722 -1023134 -348658 2632032 3634934 -4375310 1473713 162 -776074 3042920 -819013 -2536942 141763 1000370 775861 -3043269 819217 2537175 -141718 -1000666 6868232 -6868383 5 33 193 4601688 -10990333 -4601498 10990399 25 -207 20 -58 
3319485 2647988 2647972 1372702 -2345548 140217 2406216 1677134 -3488150 -837606 2406180 1677130 -3488103 -837650 -1988182 -1988193 4078660 -1514757 1706150 -1563675 1013415 2428867 2227403 -1943767 -2704002 -2188521 1575385 742518 -741031 -1938998 -741779 803541 2227386 -1943755 -2704027 1575384 -2188480 742510 -741035 -1938966 -741763 803524 -1440503 1121535 -989403 -1440511 1121541 -989417 4052239 -2118981 -965366 -131080 -131088 1547572 -87050 292814 936879 -2878781 -1007891 460599 4858887 -22759 -8144058 30815 1528868 4029012 -1337222 1725873 -3261174 3627161 -10261346 364401 342150 6873646 1266351 -3466612 2545290 1745990 816956 -4013771 4858923 460594 -22790 -8144025 30802 1528879 4029027 3627061 -10261231 364403 -1337175 1725854 -3261150 342094 6873572 1266360 2545309 -3466567 1745963 816942 -4013746 -1401854 -208352 803422 1877879 -1574976 43534 4537662 -208357 803407 1877793 -1574976 43575 4537709 785975 785949 -2798213 -4665249 -4181778 -972380 2009644 -972345 2009584 -1753450 -989881 2611638 2611596 
-142 2774358 -2774532 -46 62 -47 585268 1469283 -1602259 4174532 -585344 -1469319 1602387 -4174499 -2265789 2265825 -2 73 -10 143 -54 5 224025 -3001348 863153 -2869962 -695933 1952009 765211 -1857139 -256813 2516714 -224059 3001368 -862989 695927 2869941 -1951922 -765158 1857226 256923 -2516742 2828401 -2942686 -618304 -2828345 2942714 618405 -41 46 40 -78516 78403 67 -11 -13 -61 2 176 -101486 -1841425 4316772 -3594328 196271 -3503649 179849 -3492548 5238236 -5100898 7667883 -11169826 1982897 998628 5650817 -1955910 -5824961 1835202 2401467 1133086 -2180075 1841274 101420 -4316569 3594260 -196213 3503450 -179949 -7667681 11169647 -1982817 3492468 -5238308 5100977 -998262 -5650890 1955799 -1835361 5824767 -2401553 -1133128 2180218 2 410516 1275411 5186961 97788 -3157759 1700600 -410532 -1275452 -5186981 -97715 3157697 -1700768 681797 -681876 49 17 69 1821784 3666914 -1821617 -3666995 9 -106 73 -39 
-5626923 -3192943 -3192814 -1454278 1730772 -1658295 -1535267 158628 1829705 879585 -1535206 158677 1829606 879760 492747 492675 1286672 1960798 -998497 6594072 -2278965 1430476 -1831797 -758843 3419078 -1099012 -168645 2872528 1609544 1654679 2686416 -470069 -1831762 -758988 3419123 -168679 -1099108 2872611 1609560 1654592 2686433 -469970 443632 1462394 1791250 443765 1462280 1791245 51277 468473 1499602 -3111218 -3111235 3082045 -477367 -514236 -1965031 -782400 8345098 -1961977 -3173155 5230896 -1911020 3115317 -4724345 -2572600 -1780726 -1018760 -529753 6226105 -7153159 2701764 9047630 -132228 -3044477 -4692616 -5076999 -864419 -416013 2718094 -3173255 -1962011 5231089 -1911147 3115304 -4724476 -2572617 6226418 -7153592 2701814 -1780853 -1018593 -529952 9047665 -131979 -3044548 -5076913 -4692881 -864298 -415967 2718003 -2059435 -534998 -103111 974989 437804 -1305109 -2133034 -534983 -103060 975163 437797 -1305217 -2132994 -1089152 -1089087 1190307 -1123789 3317370 3450749 -1318333 3450837 -1318194 121491 -4745810 803446 803333 
-43 1189889 -1189889 7 -1 -32 -3262857 2457528 716177 1549683 3262877 -2457536 -716143 -1549668 1504502 -1504453 13 -30 -20 -19 43 25 -2405951 -3505736 1181374 396551 -1951594 2095342 1531122 1195025 2257310 -2212759 2405953 3505748 -1181410 1951557 -396519 -2095346 -1531125 -1195022 -2257305 2212798 -387075 1175195 360356 387097 -1175146 -360394 4 -22 -19 -3857921 3857916 -2 5 16 4 41 -40 -4533427 -5946990 3766051 9769729 2653543 -3738533 -5993235 2148789 -5261211 -1226561 -239172 425717 2156607 5285588 -652256 -3910112 -4748847 -6370406 7101274 -945726 2388836 5946896 4533402 -3765987 -9769697 -2653583 3738455 5993246 239181 -425716 -2156496 -2148816 5261252 1226516 -5285605 652253 3910081 6370425 4748813 -7101238 945751 -2388860 -46 348945 -2328737 -162044 86510 1909285 -324405 -348943 2328690 162112 -86543 -1909243 324407 3887597 -3887600 2 -34 65 1373199 -4206493 -1373184 4206523 -5 -44 -26 0 
-2975114 104988 104982 -1771815 1720343 -4953293 -887368 603726 5286845 -2453864 -887445 603712 5286926 -2453824 1829890 1829907 3856439 -7162102 -2069865 -4852930 9126205 -212920 -1518277 2418198 -2035871 1606392 440607 311282 -1567944 3117319 -1844659 5919916 -1518333 2418166 -2035842 440574 1606363 311277 -1567933 3117406 -1844612 5919900 -1241951 3923710 -385448 -1241956 3923719 -385450 2272159 -3234903 -1410458 -1756704 -1756783 -3397068 -273871 4832837 2547069 3139786 -3543456 -611769 -1921797 168734 3082021 2775957 -8612088 2684733 -968047 1224144 -802510 -1510506 1042085 3278824 -4404572 1282644 -1231604 -1062472 -4055268 6593010 -703999 -3088526 -1921852 -611802 168765 3082142 2775954 -8612113 2684652 -1510572 1042188 3278880 -967990 1224170 -802582 -4404606 1282541 -1231578 -4055307 -1062472 6593078 -704052 -3088503 -6741348 291850 656155 3304767 -1795680 -1374472 3424512 291810 656117 3304837 -1795614 -1374509 3424533 -214702 -214766 1695308 -5534968 3911964 776317 924019 776475 923831 1956695 -3051690 -2958967 -2958993 
-94 326261 -326313 -55 69 -27 -1189402 -3889685 3130178 2970703 1189443 3889662 -3130020 -2970752 -1403636 1403717 -22 11 -1 -45 62 -39 -866467 -544538 464479 -1886279 -1455319 -1975487 1200716 2781959 1305210 1192942 866510 544591 -464471 1455385 1886276 1975503 -1200759 -2781872 -1305231 -1192870 -371922 -842858 1654168 371950 842911 -1654076 -4 3 1 -4750264 4750268 -41 -31 65 17 -61 -1 209215 -710810 -96079 1474371 -1070462 -2476873 -2686268 -2589790 5387091 1292095 -353906 4358129 850645 -2697546 -4278910 502381 -821218 3313450 378285 186545 -140816 710906 -209164 95997 -1474490 1070542 2476765 2686402 353913 -4358157 -850652 2589624 -5386960 -1292095 2697385 4278964 -502343 -3313516 821219 -378180 -186655 140785 -37 -333081 -1070965 2768562 6296471 -3975381 -554445 333143 1070953 -2768631 -6296503 3975385 554483 -10661528 10661473 56 -56 -21 13419131 -5423880 -13419083 5423843 21 51 -73 -125 
-2781310 2975 2953 -1675548 1620544 -2976522 3230447 -1310613 3880481 -3037921 3230510 -1310652 3880448 -3037913 1384690 1384647 -4222378 3247996 -3566784 1726186 694809 -1832845 3438947 558092 268590 -670931 1978410 -827571 -1844660 1163951 1345619 611488 3439032 558086 268602 1978378 -670965 -827586 -1844635 1163938 1345626 611496 147580 -414879 4630763 147578 -414873 4630771 -4423203 2439226 -1509312 -296807 -296899 -760542 -976732 2580680 3246350 -13971249 1121344 1246920 6530654 -7559850 -4146401 6804564 -786314 2144461 -2651019 -2688688 4249520 -410722 247629 -5023942 -1183370 3607564 2240745 3968054 -3246289 -4401375 -51421 -292485 6530745 1246904 -7559904 -4146459 6804512 -786279 2144456 -410662 247611 -5024047 -2651058 -2688725 4249665 -1183319 3607597 2240747 -3246200 3967925 -4401381 -51402 -292499 -2791380 1154508 608435 -1379139 1279839 1139862 -3688295 1154520 608369 -1379057 1279982 1139862 -3688425 -1954838 -1955096 6989180 -3895193 4232971 1170767 -483981 1171028 -483901 1145871 -4556184 -237004 -237066 
-181 -1310532 1310317 -32 68 -8 4133784 -503120 -4738641 -130937 -4133811 503114 4738836 130957 1604053 -1604066 -99 201 116 -16 -65 -67 3874640 128108 1469498 -500830 1176252 -764196 -116861 -2244209 -1548735 460398 -3874555 -127983 -1469380 -1176091 500782 764226 116933 2244324 1548732 -460420 -2517692 3316912 1230976 2517739 -3317008 -1230791 -18 71 65 -3945388 3945469 -21 -77 12 -79 -64 118 164932 4561283 -3336327 -4897252 283773 469131 1948169 3117966 -9680971 4961196 1388397 -3299378 -3153558 7316275 5419256 -2061633 -5163663 -192693 2202299 219960 -673207 -4561130 -164751 3336198 4896972 -283727 -469207 -1948047 -1388381 3299351 3153440 -3118308 9681219 -4961085 -7316547 -5419204 2061587 192661 5163628 -2202169 -220169 673318 29 2407748 -5975195 -1922194 3363779 4800072 -4223136 -2407613 5975247 1921955 -3363753 -4800081 4223027 -6742197 6742079 52 48 -140 6281959 3969034 -6281901 -3969197 -3 198 -38 -111 
6504040 4966814 4966886 1796714 -4120936 -1417614 2414447 24562 -3427563 -668042 2414287 24726 -3427335 -668231 -22446 -22459 2556815 -6708481 -6269191 2667562 1034835 1608982 20834 -2179756 -2027451 -10573 -2713315 -1374187 -1223509 -2634020 823192 -108543 20648 -2179740 -2027568 -2713305 -10519 -1374083 -1223563 -2633895 823173 -108639 -1328486 1973363 -2601602 -1328397 1973269 -2601666 -160106 -1845709 -2585484 -1554049 -1553818 1638367 3799962 -398306 4951848 -3604217 -4559229 -3967283 -2560551 445401 5160240 1684527 2101051 -2913006 7697511 -6935531 -4777 -642463 1400655 765578 6953024 -317573 883772 2424254 -441727 -5575768 5474453 -1806419 -2560776 -3967303 445580 5160473 1684516 2101059 -2912952 -642501 1400704 765676 7697423 -6935264 -5045 6952750 -317779 883928 -441820 2424505 -5575854 5474454 -1806374 -1741201 -2634191 -2888 4362352 1121 162937 1028095 -2634255 -2703 4362392 872 162870 1028268 1943499 1943950 87950 -3540249 7744521 -1355956 3794124 -1356410 3793941 -383427 -10353119 1173782 1173664 
-1001126 609361 609332 -1304844 69342 126160 -3390520 419054 2067565 3084901 -3390519 419050 2067549 3084878 1234859 1234716 1183897 -4632779 1370147 -3344164 312685 -5677606 -132017 822866 1680610 408414 -280331 -459578 212320 1202263 -448343 1115422 -132022 822919 1680575 -280325 408361 -459519 212366 1202219 -448347 1115416 897070 2179346 -1507497 897032 2179292 -1507473 243593 -2566738 139578 603809 603839 -45238 -2856386 1000398 2487249 -680007 138998 -632819 4453498 -2774837 1278139 3078962 2346 241371 5788203 -10574921 2968523 302985 39741 -6742599 4443253 4655011 -964448 -6626124 -4369352 4236284 -3721368 373469 4453503 -632785 -2774831 1278120 3078905 2432 241393 302995 39741 -6742637 5788202 -10574898 2968624 4443301 4654933 -964462 -4369310 -6626153 4236234 -3721380 373488 7623156 -1256666 -5014283 -3749149 2187000 2236619 2470055 -1256710 -5014168 -3749062 2187011 2236618 2469995 3465532 3465537 -10787231 3050997 -2934393 664609 58401 664590 58472 1193321 7608457 -2195736 -2195776 
3338424 -912067 -912101 2980508 1467198 -539414 389138 529594 -1390146 -4713500 389140 529580 -1390187 -4713494 6094198 6094075 -12179189 -510890 -3594166 4957282 5459519 2553207 -382771 613616 -1104552 3477098 289428 -628388 -2369033 -996860 -1289762 215709 -382750 613627 -1104509 289452 3477074 -628350 -2368992 -996897 -1289755 215679 3478143 -5148340 378557 3478120 -5148373 378546 -4721274 856213 -1675101 -739372 -739357 2518335 3462348 1216128 -2895452 5160214 -534689 -452039 -2212079 302274 2684578 771897 -4511919 2193547 -2943126 -2127995 943394 1659858 -1169178 1959914 1936804 1215763 -558304 -1522670 576576 604684 -978324 -2089426 -2212092 -452058 302291 2684579 771885 -4511887 2193523 1659862 -1169197 1959870 -2943116 -2127994 943469 1936864 1215721 -558324 576561 -1522699 604726 -978336 -2089406 5386097 1539021 -1590838 -10096685 -543794 4637949 4713202 1538976 -1590707 -10096609 -543756 4637844 4713198 4499858 4499890 6143930 -982010 -7951866 -2602716 4255206 -2602716 4255174 -7054718 -5743361 4555271 4555270 
-61 -3138250 3138154 24 -15 59 -44489 -4220313 -3189299 4841615 44413 4220331 3189364 -4841571 -8441681 8441797 -42 -48 -38 76 65 -79 1278187 704214 858506 -4021072 -1777628 1425368 4291321 -2532263 1242258 1916347 -1278172 -704225 -858390 1777665 4021143 -1425340 -4291318 2532345 -1242202 -1916374 -1375845 -3796326 1801731 1375955 3796361 -1801796 -33 -7 -22 1113539 -1113587 32 -10 34 -34 16 85 266016 2061941 -3426589 1976024 2397457 985027 -7230784 1315006 416844 10034743 -879907 2908905 -1635421 5724442 -2810491 -5528498 -1970766 -1465755 -1416597 3643369 220356 -2061804 -265942 3426494 -1976094 -2397402 -984994 7230765 879911 -2908868 1635253 -1315054 -416836 -10034848 -5724429 2810362 5528671 1465705 1970803 1416570 -3643590 -220345 72 -3471597 9885553 3095819 2271717 -5061648 -2583351 3471639 -9885691 -3096010 -2271743 5061696 2583564 1558801 -1558742 17 -25 -125 -4331717 5893191 4331754 -5893266 16 39 -42 -46 
57 -1221796 1221778 44 -1 -10 2278167 2852110 -6535480 1199808 -2278219 -2852059 6535451 -1199894 -4533790 4533720 64 -7 -75 76 48 43 1693201 -2340977 3698013 11844 3011322 -32005 577118 612134 -3542256 -166786 -1693210 2341042 -3698005 -3011300 -11859 32052 -577132 -612143 3542247 166755 -574281 -2424390 -1233721 574227 2424373 1233664 27 14 38 -3269566 3269459 42 31 54 -40 2 3 1591732 3159764 -3730377 -4314571 4582225 -3279127 5229161 -1871790 1064597 2854010 1428134 301019 -7801210 -3921694 -887280 1544371 3814984 -3614469 12243570 -5990418 131732 -3159762 -1591686 3730341 4314578 -4582186 3279069 -5229091 -1428169 -300983 7801201 1871808 -1064587 -2853989 3921765 887138 -1544303 3614409 -3814943 -12243543 5990311 -131719 48 50329 4556120 532227 230939 -1660724 293515 -50302 -4556095 -532243 -230918 1660630 -293440 5112538 -5112517 16 12 -90 882152 -10913871 -882139 10913935 -46 -9 -13 -102 
5236667 1894321 1894510 -406621 2628314 -991462 1891575 515960 -1873825 -4011061 1891378 515624 -1873807 -4010342 -4038502 -4037987 -5075977 7593802 5854594 -4206261 -5768954 2725003 -132227 73725 -3097211 -669913 -455455 -3159 42231 -2954032 -3153492 -1366001 -132214 73437 -3097283 -455467 -669887 -3569 42214 -2954066 -3153408 -1365382 -2175712 -3607639 3824912 -2175688 -3607296 3825003 -454243 2058746 660828 2442919 2443074 -525573 1408091 -3035988 875699 2895888 -5892715 -338089 -2322625 -217503 1736768 1756795 -4664121 5019647 289641 -3466587 6742875 -304529 -1335270 3854495 151006 6107678 -7532937 -3971283 -230238 5077268 4684598 1299727 -2322339 -337962 -217808 1736703 1757294 -4664717 5019139 -304752 -1335328 3854786 289967 -3466764 6742487 150249 6108848 -7533346 -230091 -3970538 5077103 4685177 1299358 -2483268 -602689 4174486 2688306 1758544 1936646 -9859928 -602678 4173992 2688137 1758228 1937105 -9859984 902443 902520 -3569353 6218166 6806504 -1973303 1564187 -1973421 1563576 -3629222 2601370 -1835564 -1835678 
286 1394744 -1394600 1 126 -20 -2642488 -4919027 360669 9095027 2642662 4919096 -360868 -9095449 3342379 -3342752 -286 364 351 -237 -253 154 90864 -2907152 -59128 -763464 -904230 -4203540 548561 -355576 692386 6933640 -90898 2907108 58766 904218 763416 4203577 -548537 355347 -692718 -6933784 -143192 2707602 1053029 142979 -2707996 -1052686 -39 88 1 1824787 -1824514 -28 58 -145 -5 163 -183 1531683 4088997 -3973717 -404070 5725249 -6147831 -6339238 3435938 -1185633 -1107812 -2096911 461447 2090455 -7024065 11343021 -5436940 6956700 1057163 -1425190 5341125 -3393858 -4089276 -1531665 3973778 404188 -5725159 6147480 6339688 2096864 -461615 -2089999 -3435962 1185387 1108405 7023989 -11342453 5436191 -1057140 -6957075 1425699 -5340699 3394039 -188 -514545 -2554576 -1312310 -2726821 3271294 -994460 514474 2554998 1312692 2726951 -3270992 993465 1043018 -1042932 -184 265 406 -1788481 -5439531 1788309 5439548 -114 150 -152 -116 
-6568353 12962 12997 -824893 -1757779 -2220017 2587445 -6762323 3998464 5989586 2587400 -6762252 3998602 5989428 -956540 -956619 7295027 251245 -902003 -2920274 -7153607 -657637 295192 2647679 815085 -3084519 -2580003 -2879834 2507149 567990 1373412 2876474 295130 2647719 815057 -2579966 -3084514 -2879861 2507121 568109 1373415 2876406 1119444 1787796 883016 1119531 1787777 883008 1781734 1079027 2120803 -709107 -709117 -849072 -1066326 -7383986 2633456 -1005475 -8488724 -2204587 167572 9111 681790 -958517 -4095464 -1332726 209008 1660246 4253441 439189 1216297 4036806 -2507342 6174902 -7169153 2125783 958127 -3503428 6941043 -2765238 167576 -2204570 9157 681782 -958554 -4095550 -1332552 439192 1216251 4036802 209032 1660247 4253422 -2507274 6174871 -7169095 958080 2125600 -3503444 6940963 -2765205 8344417 544033 -2026096 -6391745 837040 -5088305 3339716 543990 -2026183 -6391638 837058 -5088202 3339638 -3201660 -3201714 1108345 1632437 -6876108 1196455 595102 1196490 595235 1665740 -3993458 7747023 7746914 
-5342556 335940 336034 -2331245 -2563145 -614596 4111755 -2466178 2958061 1064359 4111545 -2466175 2958276 1064386 6688317 6688303 -9337199 -93460 4516220 -6757611 3305545 1401873 818593 -117449 -152004 1602513 -1402612 -814660 -1609999 1322094 2346889 2407141 818553 -117500 -152121 -1402646 1602617 -814740 -1610012 1322183 2346956 2407222 1449337 519912 2440880 1449341 519954 2440799 -3888662 -1628308 -2624097 5813016 5813057 -2311249 -6175466 4401451 7024953 -12359292 -3318099 -4593283 -5125435 4824613 -158644 -3447698 7881217 -3110611 -550286 1039399 -3677822 1051840 -1377535 7639425 -684501 3051258 -3308563 -3660058 2177390 -2570649 -1051918 1163793 -5125432 -4593332 4824633 -158441 -3447663 7881136 -3110696 1051867 -1377542 7639362 -550243 1039299 -3677876 -684525 3051369 -3308526 2177396 -3660086 -2570821 -1051860 1163762 -4668855 765182 -1990303 -1360223 -2730931 6869260 -1107179 765156 -1990431 -1360066 -2730905 6869383 -1107258 3156611 3156493 -5575487 280195 478372 -970174 -2820171 -970156 -2820096 6248605 905644 -2126629 -2126744 
4090960 -641633 -641630 -1069971 5038570 600880 -5728509 2119280 -3884563 2302128 -5728580 2119474 -3884680 2302115 3633157 3633155 -4343830 -9255095 7774508 -1121772 487918 1286767 -1320371 -3425384 569009 3201489 349269 -2262490 386223 -2913912 -587016 980265 -1320244 -3425517 568933 349259 3201517 -2262478 386299 -2914031 -586887 980277 1611134 272446 -431246 1611110 272485 -431301 142945 -2626650 -3903057 1513118 1513252 -2999576 246619 -1880960 -906998 8507125 5431694 -1829846 2469808 1457978 3943969 -1610236 2533453 -5359925 -5941660 -3234164 4505880 5666397 -3126976 -6776928 -4298010 8603114 -3447235 5143381 2956433 66015 3242886 393000 2469724 -1830012 1458007 3944220 -1610242 2533601 -5360197 5666539 -3127022 -6777220 -5941788 -3234168 4505823 -4298092 8603120 -3447061 2956583 5143571 65787 3243255 392864 -4025876 -580782 1031061 74531 716358 -24051 1851746 -580705 1030936 74647 716283 -23821 1851609 -4070522 -4070595 4565621 -700451 5560757 956389 -7752174 956356 -7752214 8045034 -5575012 12673 12577 
41 3802090 -3802125 -5 37 -9 -7843876 7785211 4984537 -2467286 7843904 -7785330 -4984644 2467383 -6040468 6040713 -117 -195 95 63 39 81 -1599360 -4326332 -4017608 -30697 996903 921557 -481743 1560642 2124424 -1038947 1599378 4326263 4017618 -996915 30793 -921692 481735 -1560713 -2124367 1039069 -1224246 -1831158 -2029810 1224340 1831183 2029776 -40 -32 -68 2099732 -2099669 -22 -90 -28 61 -94 -47 -2227069 3044420 -403022 8813871 1558204 -288023 285262 -1267980 -4437100 3788719 5823133 -3430245 -14090241 -4590446 3469240 4690385 1963555 2014642 -5519671 2533026 -884595 -3044402 2227002 403036 -8813875 -1558208 288202 -285373 -5823083 3430210 14090307 1267923 4436965 -3788591 4590422 -3468923 -4690613 -2014617 -1963426 5519606 -2533083 884645 -95 471928 -42859 6266363 1939047 4274838 -5033243 -471978 42869 -6266373 -1939029 -4274881 5033317 -2785464 2785417 37 79 39 83381 581644 -83329 -581918 128 -35 30 -37 
-90 1986596 -1986553 -17 -51 24 -4962899 -4210945 13053916 -2022715 4963300 4210817 -13053958 2022646 -1554194 1554047 156 23 46 16 95 21 -4890273 1784518 -2068529 -902087 925530 -1726237 -3483343 8568072 -2922754 2352963 4890442 -1784469 2068467 -925566 901969 1726287 3483283 -8567962 2922775 -2352927 -876311 -558573 1879982 876356 558603 -1880005 77 43 73 -1119233 1119090 59 -86 91 151 -257 -314 4582138 4729137 -2229186 -2137916 2661470 -9627389 9331847 3650132 -589028 3107227 -2384224 268934 3612148 -30746 2725095 -2278731 -7662538 -5123152 1042254 -7935445 1843127 -4729367 -4582393 2229246 2137991 -2661509 9627559 -9331667 2384262 -268833 -3612009 -3650059 589140 -3107117 30910 -2725381 2278787 5123018 7662440 -1042182 7935239 -1843162 140 -2504163 2199998 1602996 744393 -1402988 -1619583 2504182 -2200050 -1603151 -744292 1402752 1619726 1623653 -1623874 76 38 -212 -1783816 5354313 1783953 -5354228 -111 105 39 -149 
-2611660 -366867 -366955 1356401 -1555325 125608 -6228678 536767 4423297 3892730 -6228420 536995 4422779 3892749 4427470 4427350 -5310521 1496751 -5500513 -1235934 -5963632 -2342819 -3754316 1465004 1233003 716074 1686225 -1847548 567626 1083123 623657 95629 -3754143 1465064 1232957 1686184 716076 -1847411 567804 1082719 623738 95533 -37363 706493 -303745 -37330 706518 -303820 -3948784 -2517775 -741504 2040951 2041035 -1821455 1633457 -5385801 -5698230 6476617 11386807 8540981 3637580 -1631378 -6052116 619229 -4932951 -2579903 5434914 -2708992 -7848548 -7038265 -251138 3968545 -3666225 5484170 -248751 637834 2609651 -4509262 5601492 -1088060 3637304 8540913 -1631263 -6052120 619019 -4932472 -2580228 -7038517 -251126 3968771 5435191 -2709116 -7848887 -3666333 5484190 -248821 2609914 638175 -4509282 5601672 -1088019 -6091300 -1398996 98302 3360366 -1853386 3157861 -2448217 -1399330 98197 3361018 -1853433 3158158 -2448468 6742875 6742833 -3842896 1992908 2474379 -3726304 2767026 -3726223 2766755 1647201 -3161885 2932124 2932021 
5089236 -2478838 -2478610 2111020 4481294 626107 4570601 -4654114 -6762088 -335432 4570088 -4654229 -6761397 -335545 2334602 2335400 -1006137 -7032601 6486705 5413186 3473019 4999778 1634799 -1963634 -384028 596756 754029 -2428672 744807 -3741641 571249 1736717 1634600 -1963941 -384035 753988 597094 -2428933 744453 -3741344 571465 1736788 1514720 -847685 -2108326 1514279 -847650 -2107750 841349 -1384599 -1928230 -1201218 -1200969 525332 -2439701 -498575 -6314192 -3081028 985212 7355043 -768037 -4245871 -7530947 3403016 1191535 688410 4535958 -1919159 727465 -8187115 4029048 10162075 4823753 -207175 -4941261 2030299 -4045286 5526161 -3866253 975126 -767680 7354484 -4245857 -7530146 3403379 1190852 688438 -8185609 4028667 10160869 4534096 -1919402 728996 4823673 -206469 -4941604 -4045402 2030114 5525765 -3865889 974983 -940035 -1333180 -417754 280442 1787744 -2018799 2964434 -1330976 -417004 276241 1788328 -2021116 2966403 -3188402 -3188509 1295584 4326795 -2914362 3590677 -8534201 3590501 -8533948 6056833 -2704874 1346362 1346242 
582 803637 -804179 144 495 133 -1669872 -926836 2568827 -325844 1671193 925926 -2570641 325610 4194523 -4194205 -56 -696 904 758 447 642 -517751 -1165502 182086 1721535 -269882 -1235032 -1770321 1023484 778721 624490 518292 1164926 -182223 270076 -1721410 1234565 1770532 -1024422 -778586 -624205 -1807454 338504 2386041 1807817 -338666 -2386504 184 -108 -159 552805 -553163 187 -306 43 -632 -409 -178 -2421412 1144225 96649 3126429 1413924 -2787735 -184003 -7933830 -926608 5927762 6277803 -1296503 -4624288 349588 2390293 -985144 -948697 -599272 -1441001 1831875 -986120 -1144606 2422779 -97559 -3127923 -1413156 2788154 184370 -6279493 1297397 4626426 7934813 926221 -5927598 -348369 -2390591 984117 598272 949236 1442451 -1833038 986415 36 9546429 3183906 -18635145 2466418 -10535178 9090567 -9546676 -3184061 18635070 -2465919 10534680 -9089772 -275385 274275 309 303 -354 -694941 1365012 695959 -1367269 653 -213 125 51 
-109 -2609785 2609745 -106 -22 57 1320451 -3182363 1844242 -1399452 -1320386 3182617 -1844364 1399526 -2963689 2963725 18 32 4 259 -53 17 -323432 3853172 914849 392473 -1381905 1282215 1945949 953965 -1215017 -1667961 323464 -3853179 -914860 1381985 -392445 -1282282 -1945844 -954010 1215112 1667866 -3342159 -913334 2203354 3342191 913343 -2203345 13 7 113 1516881 -1516977 101 -35 33 15 23 -123 -2545051 -3122464 3865534 15466 -3647733 1953262 515157 -11654567 6862688 11465823 3734556 -1216102 3837840 -4412282 3078158 -9940157 680160 1122922 174173 -4265207 5139376 3122347 2545065 -3865510 -15496 3647691 -1953259 -514976 -3734715 1216060 -3837785 11654870 -6863042 -11466051 4412120 -3077831 9939956 -1122854 -679905 -174282 4264884 -5139199 31 6069721 -2851291 -744453 -5654001 12014379 -7440719 -6069765 2851266 744397 5654148 -12014437 7440824 1537142 -1537296 146 -165 15 -150132 -2331952 150208 2331777 -63 123 -81 -42 
-3466356 1808954 1808439 -5018811 -84810 -853784 -221229 6324453 342922 -1138331 -221679 6322515 343345 -1136786 -2050671 -2049636 -1265462 5798697 5084632 -1495174 -1369602 -975768 -1280336 -83869 740956 -548992 2343955 74362 463922 -456491 -1134723 -2891555 -1280147 -84297 741532 2343022 -548900 74599 463870 -455795 -1134302 -2890630 183042 1772716 702918 183500 1773206 702461 36148 1516157 7730535 804963 804600 766249 744335 4952460 -1685603 -110069 2044065 661548 -4210149 2412977 98169 -1955162 2351146 -76785 8229742 -7604425 -5822333 -4477390 -1487077 3474044 -3614670 5977416 -3570181 1124893 1710814 -868462 -1006624 2901679 -4208664 661476 2412255 97985 -1954359 2350192 -77306 -4475908 -1486580 3472458 8228348 -7601996 -5822428 -3613016 5974686 -3567907 1709898 1123791 -868355 -1006327 2900570 5723818 -472942 -1845879 -2869648 4430822 81267 3604692 -471819 -1847461 -2870246 4428953 83660 3603910 -9400247 -9399508 14765915 -16774151 1794953 1418454 1081474 1417872 1082367 -7441795 5524089 -4005099 -4005156 
-467 -1859731 1860245 -674 -90 -48 -1588117 -7048284 1244373 5826964 1588145 7049889 -1244430 -5827126 3910326 -3910924 -149 791 814 -149 -299 -103 1031934 -1955893 2081655 65316 -3371996 1264127 -272181 2357641 1721172 3808028 -1032152 1955737 -2081383 3372552 -65487 -1264113 272288 -2357667 -1721462 -3808889 2092684 1964864 -1940933 -2092697 -1964363 1941153 36 175 981 -1212187 1212429 163 126 614 -163 63 16 -50350 5826088 -3229236 -718267 3486796 -3886355 -2236580 -3803447 8747097 -1892859 5078339 2023295 -6461883 6792948 -11249616 10131509 -4162793 -3653493 531689 1916780 -4953364 -5827196 50332 3229816 718449 -3487228 3886894 2236646 -5079305 -2023642 6462607 3805393 -8748803 1891399 -6793861 11250983 -10132350 3653875 4163096 -531804 -1916943 4954108 911 3223562 -5884483 -1129971 -6799651 8612906 -2851299 -3223582 5883813 1129103 6800661 -8612464 2852304 2688068 -2690624 1878 -2535 453 -2326691 3362114 2327182 -3362211 -823 694 -512 -711 
5613444 -265644 -265682 1909737 1311934 1465354 -803165 -5474405 228171 366670 -803150 -5474502 228040 366959 -314090 -313887 -1508015 -1305533 8978845 -15402384 -3776208 398816 -935800 -451698 831016 -1928829 -1179951 1282973 -422939 1391382 -2845550 -1720012 -935840 -451752 831036 -1179980 -1928792 1282842 -422955 1391399 -2845496 -1719924 98141 -805843 175510 98334 -805789 175372 180828 -242232 -3528697 3767884 3767744 -5811905 2033741 -829654 -4184169 -1104133 6789929 2388141 2844823 -2067026 -1510570 2119085 369179 -4259109 -1828051 5325078 1960189 -275108 2580016 591857 5955604 -7910986 3219589 -7072937 -3253255 3575915 11620572 -2946985 2844945 2388224 -2067115 -1510614 2119164 369182 -4259249 -275174 2580130 591796 -1827826 5325107 1959808 5955855 -7911206 3219914 -3253337 -7072981 3575905 11620700 -2947173 6111944 1014468 -3329840 -3081954 -1185739 6899714 2915238 1014347 -3329940 -3081947 -1185745 6899611 2915396 -5060726 -5060707 2707656 -12450284 7822598 274309 2749132 274282 2749263 126794 -1742397 -397465 -397580 
-4289211 -492134 -492269 -2004462 -2702270 2952340 2595920 1307565 -4267218 4677576 2595970 1307263 -4267131 4677675 875808 875957 -2409490 5087339 1637456 11036569 -9075761 1016284 2295087 -1631422 25056 -634403 -191449 1290765 1434815 -351624 2161462 -1469166 2295254 -1631541 25117 -191602 -634274 1290789 1434783 -351530 2161582 -1468971 -455202 1872311 840131 -455242 1872298 840152 -391577 -1570105 -582892 178510 178447 4167363 173663 -4875993 1822910 7601305 -14181468 -1321843 -226438 -1979558 795640 2180864 -7406341 6497950 1003664 1919204 -5168560 320595 257563 -2528203 -1192276 -2092072 2083718 3059274 -8937 1793392 -555362 -655162 -226379 -1322003 -1979639 795720 2181002 -7406544 6497753 320855 257656 -2528347 1003219 1919540 -5168369 -1192066 -2092397 2083898 -9050 3059140 1793348 -555180 -655326 3897106 1154637 -4559589 -1495653 -3949076 10337326 128406 1154979 -4559740 -1495976 -3949300 10337598 128355 2625734 2625852 -5550806 -13914065 9461026 1468034 -10045256 1467945 -10045125 7629655 -329803 193359 193319 
5450510 560859 560848 387446 1402922 284155 -900015 -751588 1621075 -5519208 -900075 -751578 1620949 -5518985 -7269488 -7269433 9591264 756715 -10898351 2848886 4703946 2645195 -1819269 -129717 -715678 -870459 717691 402665 -1232750 -1462805 669552 -1779825 -1819397 -129695 -715536 717707 -870457 402537 -1232768 -1462944 669513 -1779780 -4508965 1888128 189622 -4508941 1888085 189629 388228 121028 -107669 -2809796 -2809809 -1645390 -377887 4778833 -7099504 -1103051 10070293 1774786 -595719 1445395 -978277 -1755408 2407764 -1761176 -3229597 2189678 9546380 -1779161 -263817 4504251 -3564100 3126525 -7579168 4706146 1898258 -2890334 -2996466 5322042 -595632 1774836 1445418 -978305 -1755452 2407988 -1761329 -1779151 -263800 4504175 -3229548 2189743 9546258 -3564040 3126529 -7579115 1898284 4706237 -2890263 -2996581 5322045 12172275 3027571 -3163659 -3121562 -4181753 5920139 1315851 3027551 -3163696 -3121531 -4181807 5920246 1315812 6398348 6398382 -11201570 -9825491 5013188 -148531 730223 -148525 730126 6631026 -2132962 -4011699 -4011719 
-3327790 -1690216 -1690223 2657251 -1635690 1151459 833651 7633007 955147 -8391923 833553 7632944 955094 -8391690 -5136443 -5136361 2384356 12476551 5780915 -6323308 8978237 4046693 1644450 -261530 -2443154 -750997 2451436 2963072 -1258852 3271376 584442 680649 1644456 -261511 -2443212 2451351 -750961 2962979 -1258754 3271458 584289 680704 -1934610 -1602398 -616922 -1934527 -1602443 -616906 46363 653860 4139080 1949304 1949234 -1392450 63554 606289 -3621995 -2168329 5452830 -1602794 -3941542 186933 4103463 1214130 -1451740 -2123713 4737720 -4464017 -3300910 -1226962 -911849 -2793291 -2910404 -1236554 5110353 -42936 -1401733 1404919 5602228 -4328977 -3941435 -1602757 186938 4103384 1214057 -1451469 -2123690 -1226929 -911824 -2793333 4737798 -4464039 -3301071 -2910383 -1236485 5110332 -1401784 -42955 1404967 5602045 -4328970 5575456 511518 -32340 -632425 2865140 161934 -2778446 511520 -32287 -632593 2865157 161806 -2778305 -1001166 -1001109 -7431488 3864028 -11585744 1478660 -7538172 1478620 -7538118 14501558 -14069571 7052408 7052399 
20 8145 -8086 -9 -35 -41 9350243 1854343 60951 -12985123 -9350228 -1854430 -61097 12985404 -2004118 2004284 -107 -99 42 135 -173 -85 6961334 -792167 -2382414 712665 1323067 2422933 -3547005 877605 -395200 -431102 -6961290 792224 2382480 -1323105 -712556 -2423134 3547020 -877708 395197 431077 -774358 -919000 610459 774349 919035 -610484 -19 -4 29 71963 -71950 42 26 -45 118 78 -201 -2607063 -6485032 -2181046 -30925 5273598 -16480064 2604863 -3288143 212650 4010547 -2610998 627190 5331206 -895985 -2556436 1990067 517823 -451002 6353 16603354 -4649663 6485089 2606976 2181032 30934 -5273601 16479959 -2604749 2611114 -627182 -5331286 3288034 -212586 -4010557 896113 2556500 -1990067 451041 -517798 -6356 -16603337 4649656 -105 -176904 787393 1822343 123417 1430085 -2163671 176875 -787343 -1822206 -123456 -1430103 2163555 174813 -174800 57 63 83 -303200 -651426 303177 651401 -75 40 6 -137 
468372 -3869265 -3869292 -21959740 4296918 24157850 2485437 -2879 409903 -1712146 2485403 -2839 409882 -1712095 1663861 1663841 90836 -2528463 -2700073 49751 3396856 -567840 2787915 1027428 -974741 5533142 3243686 907797 -5487400 4682679 -6679858 -12457658 2787625 1027469 -974457 3243960 5533283 907416 -5487652 4682801 -6679789 -12457708 1839816 12781012 -100819 1840127 12780723 -100986 1072483 -4412948 -1945092 522689 522641 -5223058 12849810 -11806571 766895 -3448753 -1461057 -572193 -2172687 30365 -1679851 -469030 1871072 3898164 -1897412 -1645883 642913 -700679 -850848 1913888 -1445130 287774 404919 -1921374 -921110 816742 856661 2400486 -2172753 -572087 30438 -1679839 -469044 1871041 3898038 -700749 -850833 1913911 -1897534 -1645798 643102 -1444995 287858 404918 -921147 -1921447 816647 856739 2400490 285621 522600 -4064045 -670651 -1896880 -3432847 -347708 522514 -4064025 -670701 -1896819 -3432774 -347696 -122511 -122533 877839 6122698 2384895 290680 2244665 290710 2244713 880469 -4219559 3315300 3315174 
-2383251 -8265013 -8265391 13580558 1293409 814815 4106118 1538119 -1450753 -401766 4105964 1538240 -1450474 -401913 -1187187 -1186908 1913642 314225 2734615 -668254 1553942 -20291925 371197 16316330 10833132 6647041 6494326 -6516065 -69816 -876995 -7370857 -2910258 372694 16315712 10832785 6493695 6644795 -6513836 -68998 -876641 -7370573 -2910425 -3158153 -9416606 -6138557 -3160113 -9414158 -6136927 5113517 -685082 -1428554 -5752477 -5751171 3727476 9639621 -3920307 7683959 -6928842 -2948884 -1553399 -2560868 2638300 -3904187 -5595648 323711 -2256474 -1355542 -706508 139009 -917347 -955571 -811650 1398614 2683429 -907208 1713730 -104051 2738522 1053576 548134 -2560846 -1553803 2638045 -3904532 -5595516 323720 -2256058 -917126 -955956 -811730 -1354794 -706349 138493 1397730 2682839 -907201 -104103 1713444 2738611 1053221 548332 -931425 259556 2411407 3427934 1092775 4699987 1201311 259978 2411294 3428141 1092324 4699066 1200932 -7699 -7910 -3256495 -4213295 4249887 1906844 -873120 1906627 -873578 524508 -4348519 910893 910787 
-109 -3804028 3806612 276 -2822 -122 -1217319 947287 1637776 -344684 1217865 -947734 -1638189 344691 2100705 -2100811 -176 47 970 -189 53 -2103 8723607 -2814635 -2473599 -15079108 -1706961 14892117 4988505 2887770 1908885 205866 -8726329 2816512 2475580 1708976 15081394 -14895388 -4991923 -2885625 -1909643 -206538 -13761687 15775119 12155873 13761297 -15777338 -12155768 2041 81 -361 7925100 -7927513 2938 612 422 352 72 49 -2554374 -602183 -1040677 -1502502 219161 465274 2156929 5085594 1047883 -4042210 985891 -3090289 -1344406 -6289720 -3882550 616473 -1724478 -215092 341522 -2979900 932615 602410 2555132 1041457 1502271 -219746 -465434 -2157442 -986453 3090393 1345029 -5086679 -1047444 4042943 6290186 3883430 -615772 214260 1724837 -341588 2980322 -932617 -32 2840756 -189853 921646 -2864429 -6283132 -2664612 -2840754 190507 -921434 2864843 6283857 2664314 -1195653 1194923 -719 189 106 -1328916 -2748214 1329886 2746414 -353 -399 -45 -100 
590306 -14456985 -14456051 8184141 20025442 569231 118977 2393140 216645 -265453 119286 2392989 216138 -265266 -106113 -106679 1959253 -929060 -5657303 1383224 105788 3378796 10646672 2526636 -1725832 -5178367 -4763966 9406532 13253462 -7517672 -227277 1773193 10645465 2527428 -1726562 -4764232 -5174341 9402859 13252737 -7518084 -228161 1773688 -372516 2022024 -5148968 -368042 2017423 -5152674 -13393026 -1015932 2187948 6074908 6072494 -17935690 -743192 -4487385 1944061 -3782502 -1225027 -3757580 -1993437 -1563640 -1311618 -780624 -41246 631186 3490361 -2519742 -2019828 1764017 -775432 -2854902 -1563658 -1774684 -3402542 -392376 2934003 1354852 -1027049 228651 -1993448 -3757232 -1563600 -1311003 -780757 -41033 630878 1763833 -774411 -2854465 3489063 -2520236 -2018756 -1562311 -1773580 -3403048 2934004 -391913 1354874 -1026622 228393 -1241848 -184839 -357276 1870451 -622345 -300052 2095781 -185723 -357381 1870018 -621415 -298272 2096746 3114149 3114480 4153150 -3567648 1183346 -2777939 5505399 -2777513 5506225 2412527 1158962 734597 734550 
-119 -9481002 9480401 48 757 -270 -1704793 2204046 493820 -79120 1704974 -2203875 -493891 79087 682904 -682851 140 112 -96 127 96 -41 14441673 9435672 -16403913 2077796 -7935654 4194732 11743851 7566115 -7644561 13124209 -14441674 -9435230 16404085 7935535 -2077887 -4194327 -11743310 -7567630 7644824 -13123846 9511767 -3592864 -8220802 -9512207 3593165 8220770 -599 45 260 -3853047 3853975 -1020 -94 -109 85 -118 -137 -4638140 -2401272 -2376355 3355787 -2968765 1142939 1239078 101802 -3475692 -1917977 1935175 1806392 -2110994 -4791450 931324 -3529503 -1748379 -1569416 2018746 -2757662 -2911850 2401343 4638041 2376364 -3355772 2968637 -1143132 -1239136 -1935054 -1806557 2110699 -101641 3475556 1917613 4791830 -931511 3529655 1569815 1748383 -2018473 2757551 2911646 110 -1177166 -2326616 -1501134 1828612 246286 4292337 1177234 2326592 1501309 -1828708 -246343 -4292459 1083104 -1083019 135 -137 -111 847450 1372203 -847715 -1371883 274 -46 116 -54 
8 -22102632 22103245 -398 -243 53 -181109 2875349 3479231 -646575 181195 -2875425 -3479325 646492 323847 -323862 189 -132 52 98 115 -453 -7212916 8338280 19792307 3208888 4547095 6329043 6876405 8587871 4459497 -4072009 7212228 -8338009 -19791491 -4545966 -3208818 -6329584 -6877537 -8589172 -4458642 4071725 3874381 -390968 -5884908 -3875086 391542 5885615 -460 265 -350 5724960 -5723796 -444 -170 338 55 289 -254 2082356 1718051 2855083 -3988461 -1866821 -6977943 -4844328 922607 -4575814 -2598884 -153674 -3596208 -4716950 -5075572 1714139 -1240312 -3371827 -988730 -4081563 4544287 526028 -1718195 -2082163 -2854898 3988405 1866774 6977325 4844400 153404 3595948 4717005 -922729 4576083 2599012 5076343 -1714230 1240739 989033 3371700 4081660 -4544274 -526092 318 -1167574 -1764815 656196 1618979 -664969 2732277 1167793 1764887 -656342 -1619072 664298 -2732166 -2265902 2265737 135 231 -103 156066 -1366410 -156309 1366256 171 -98 19 -241 
1249587 -5496761 -5494213 9468982 -5266150 6748424 -1309773 -437267 1617545 202587 -1309669 -437802 1617415 202662 -70342 -70368 -3173435 -179050 265258 -2884161 -1905933 13076672 6556452 -4681399 -8932313 593767 -6055173 1572026 7479161 20051103 -4148616 893115 6556814 -4683554 -8933125 -6055647 592945 1571797 7478219 20050092 -4148064 892418 7491652 -6898207 -9747846 7491486 -6898097 -9747007 9087280 -3301920 3175961 -9414261 -9414003 12649816 1403936 -8331395 -2636077 -4779232 3690144 -1188211 -367992 -1761803 967695 1848130 4268467 734442 -43235 -1742396 2093265 1411306 2563249 -144561 -7929858 2485581 -4794936 -1092184 -4593035 -4035408 -56480 1431802 -367847 -1188194 -1762151 967631 1848711 4269137 735020 1411247 2563531 -143924 -43126 -1741901 2093818 -7929407 2485342 -4794908 -4592911 -1091866 -4035331 -57080 1432168 -6817499 -2136729 204378 1871889 1688451 4783429 1356848 -2136674 204431 1871620 1688237 4783663 1356409 413856 413815 -1544568 -4254777 3826668 2194684 555593 2194528 555474 -5176514 4370314 367128 367093 
-4991620 -5688625 -5689294 -7383692 12440611 6703215 684008 361257 3061527 850439 684004 361549 3061338 850625 -804832 -804733 1651275 6140980 -49878 -4080177 -3283055 12917469 -41665 -2713356 -4956268 15120949 6269101 -11115748 -4452828 -10535184 6224168 7237563 -42226 -2711834 -4956786 6270129 15121608 -11116234 -4453440 -10534963 6223150 7238986 -89622 -1683254 -5688297 -90755 -1683544 -5687554 11141465 -1811490 10583701 -8585453 -8586235 -6917221 -15514792 -5342587 -4066849 -3695072 -865065 303176 -2457371 -655815 3228445 1538925 -1064092 -1295526 -4433770 -864229 -2621523 -547307 849049 -2050605 7748890 1619614 4241495 4073199 611401 -2029109 3240880 -3906363 -2457787 303078 -655421 3229035 1538429 -1064051 -1296109 -547413 848812 -2050861 -4434047 -864263 -2621971 7748968 1619753 4241979 611337 4073217 -2028809 3241095 -3906942 438445 496686 -943066 2485762 -945913 4197984 -2982141 496917 -942646 2485993 -945887 4198005 -2982479 -943169 -942846 -3983156 -4489203 -1770882 1479928 6735305 1480010 6735529 -2359342 10235813 611060 611011 
-36 -4570204 4571126 -1851 2162 -962 -475322 3077458 -2309193 1100835 474830 -3077393 2309297 -1100911 -341742 342283 -519 538 -8 -714 -195 -712 -11070735 19526720 -3772427 4153128 7683902 -5055756 -4294412 -3569251 -9867548 11493431 11072257 -19527618 3772679 -7683539 -4153750 5055374 4294462 3566356 9866455 -11492623 -16256837 7443647 5256456 16257501 -7442972 -5253538 2155 -836 -100 -9247418 9243115 54 -608 662 143 454 433 609848 -711543 4327639 6117625 -5294955 -2568329 -5061324 -2108469 1221486 -3884030 279821 -2341184 -3251266 1984889 819945 4540530 2131976 947303 4154789 3988861 -5508914 710880 -610364 -4327846 -6117649 5294898 2569027 5060537 -280007 2341280 3251254 2109018 -1220995 3882423 -1984209 -820329 -4539793 -946973 -2129907 -4154078 -3987657 5508357 76 3262157 3031777 5514743 -2464439 -3306686 -2619336 -3262048 -3032438 -5515969 2463807 3307829 2618244 4213822 -4213505 -814 729 -335 813702 2334966 -812952 -2333769 -90 -1 -55 -163 
1773998 2360918 2360720 -11338390 16484262 -10487874 -1653537 753624 -618840 -2185 -1653680 754112 -619340 -1879 2960021 2960053 -4556429 2428963 -368152 -4685030 -630024 -6925447 6390187 -2288002 1493888 -10059641 -860891 4002465 4098455 -5534914 -9579315 2019761 6387573 -2283522 1492432 -859296 -10058545 4001041 4096968 -5536854 -9581478 2022658 6733089 855678 12755419 6729535 857069 12756287 16136392 -5748813 -3722370 -18113295 -18114277 3844978 2030024 3604728 2617651 1827022 3140672 -2117873 -2006622 -666637 -923802 -1069052 5164314 -3004910 4918557 1925373 -5801771 -618738 -81723 -38690 -1774728 -1953285 743035 7553269 488757 3820641 3330753 -1121124 -2006789 -2117662 -665711 -922259 -1070213 5163685 -3005868 -618701 -82092 -39130 4918003 1925671 -5802334 -1773680 -1953251 744136 489042 7553654 3822061 3331234 -1122398 -2769247 -782088 -2704843 -6112198 -1747798 4433075 -3282961 -781397 -2704131 -6110957 -1748230 4432392 -3283468 2046778 2047276 -6680496 5672572 -850666 3412703 3433667 3412885 3433710 -630375 -2974967 228530 228469 
4507251 6804446 6806060 -8318037 3930634 -11723930 -888220 -3470027 -1760557 -845922 -887920 -3469930 -1760375 -846686 -742022 -742005 -3355125 4329417 -537544 -344459 -534471 -10078354 4133240 -1977131 1634311 8876116 -12176031 -6704284 5366589 386162 -7737536 -976336 4129815 -1973855 1632815 -12179209 8873708 -6701646 5367674 381703 -7738078 -976909 504236 8238734 -7939218 506481 8238739 -7939300 -10385365 2679026 31520862 571749 572503 6024830 5352446 6365393 2839762 3844782 3163139 -846456 4049059 -1840673 -2962536 99952 3135206 -578236 -4952376 1924369 45984 3613836 4925875 1940723 2533169 385738 -1230940 -1295877 -1230719 3903506 830188 -61230 4051453 -845602 -1840344 -2961705 99490 3133047 -577112 3614714 4925867 1940733 -4951153 1924099 46607 2533313 384645 -1231209 -1229717 -1294769 3905216 830941 -61284 -3274211 -494483 -1805321 4809358 -3470303 589091 -6763851 -494748 -1806144 4808121 -3470266 589447 -6763603 4363719 4363300 1415871 -9434933 -12963174 -299793 -3528077 -299527 -3529011 2141059 -6167065 2413328 2413283 
462 4977374 -4975415 -1135 324 -1438 1244328 229336 889092 -2396775 -1244612 -230091 -889103 2396438 588191 -588264 -284 440 -112 -114 170 -1192 -14166059 13764761 -5239878 -7394523 -11269848 9928354 2362147 -18147357 -1516765 1096 14166180 -13764591 5240067 11266260 7395771 -9929181 -2360449 18146499 1514757 -1663 8726773 -3586702 563017 -8724979 3587895 -564611 -578 433 3725 13540564 -13540869 597 1154 633 450 161 473 3540097 9101540 1480196 3410780 -1987996 -8563331 3559351 4496889 -2102175 2133061 3219966 -246383 190061 2094192 -4163476 -362450 1260746 2906997 8209415 1021229 -543712 -9099990 -3539990 -1480566 -3411414 1987802 8564126 -3559313 -3219048 247536 -189515 -4497727 2102564 -2133033 -2093667 4163341 362007 -2907093 -1260659 -8208218 -1021443 543834 -966 -1121718 -2601124 -5111482 1570410 2689658 359531 1121131 2600566 5112232 -1571063 -2689251 -361145 -5325775 5326661 -228 -1174 -1516 469349 -7441825 -469283 7441120 408 -935 312 242 
5585583 -3946941 -3946888 2253793 8409178 -4280702 -1392782 -1315689 -3365673 2559351 -1392850 -1315303 -3365323 2558796 -1660895 -1660895 2224103 -2574415 -2448172 -307675 -6440902 -4728414 16089352 -14555438 8195628 445835 15753210 -9385484 -3856711 14163202 -1151767 1862176 16088509 -14555800 8196948 15751652 444284 -9385337 -3854332 14163640 -1151428 1858883 -6748240 654826 2725361 -6748322 657199 2724491 -9421827 5127621 -2624595 655902 648439 -401695 -4960789 8903010 245891 13013932 -5631206 -3888694 -11241018 -1140792 -3539088 3195509 2611000 -2464525 797357 2774898 194071 -3998227 -678008 -1282408 -223090 2899159 644644 -4379928 -2791232 -3430445 3895010 -444797 -11239847 -3888362 -1140774 -3539692 3195633 2610482 -2463733 -3997745 -677854 -1282808 797721 2775590 194054 -224375 2899427 643654 -2790401 -4377588 -3432002 3896605 -443957 3815396 2712883 2294275 470237 -382461 -4031418 1244765 2712989 2293830 470546 -383463 -4032257 1245186 3954429 3957005 208507 550545 -1246640 -1787480 1919181 -1787130 1921908 -566666 -202624 -1879633 -1879639 
-7907583 1808400 1808738 2410206 9159355 -14386056 2570799 1331254 -2223089 3392856 2570859 1331354 -2222994 3392741 678456 678538 1480226 3169679 291957 5403923 4219907 14423897 -11932540 -3070680 -1076654 -3276 2638357 -5987031 1649387 5744288 -12443254 9806212 -11932557 -3071062 -1076766 2637320 -3584 -5987095 1650263 5744478 -12443517 9805146 -10507074 1771402 6311633 -10506567 1771506 6311128 -7444750 1132283 -1237133 844905 842924 -3019448 15173420 -21571903 -5472252 -7225819 -4050206 3048158 2887392 1511194 4404063 -139522 10251502 -4250467 364784 2385230 -4624849 -515766 -116018 -3556200 940412 1821255 999017 -3149645 -2950854 3800626 -8815045 -1870257 2887862 3048224 1511055 4403933 -139434 10251619 -4250067 -515538 -115741 -3556219 364905 2385346 -4624871 940059 1821343 998621 -2950675 -3149003 3800274 -8814509 -1869983 9339815 2071829 696611 -67189 -1334802 -523667 -2600841 2071788 696420 -67270 -1334946 -523671 -2600588 1963525 1964156 2023034 -1062642 7383347 -120935 780296 -120838 781003 -1968848 753922 4896694 4896679 
-594 -2968778 2968798 -544 -626 1489 -843096 -1668596 -324987 2959045 843382 1669027 325862 -2959721 -686592 687267 -153 21 172 -395 496 918 6897938 -595491 -2348549 10890744 8405389 -4424923 -9853918 -479008 2160436 12306154 -6902142 599197 2347143 -8408568 -10891263 4428629 9854250 475051 -2159147 -12307432 -4846956 -4528498 -660504 4849695 4527364 660450 1930 -392 -841 27513527 -27514847 185 -467 -98 47 -1607 204 -2124287 -6567648 -534376 802618 258598 1460572 -3347279 -3844634 -2316524 -98302 -2254540 -282271 1656508 6237035 124862 3889510 -9416010 -3529352 4016079 -7447057 -2970277 6570164 2125332 534808 -801816 -259399 -1461881 3348112 2255290 281957 -1656082 3844804 2315295 98199 -6237474 -125795 -3889487 3530353 9417830 -4015744 7447382 2970418 -827 423791 2245662 3016872 2768068 935400 -614702 -424674 -2246165 -3017553 -2767625 -934499 615085 -9339194 9338288 -563 269 262 -1649594 -9218312 1650211 9218172 95 190 -80 -145 
-2916105 -2541023 -2541226 -518649 7495154 -883139 3641321 -249506 987894 854922 3641151 -249623 988483 854759 -769024 -769206 3534012 -450711 -2982156 -296864 739261 12903693 -16856601 -6050397 7485811 -5091138 7805109 -5822679 8706782 2664298 -1254394 -12431861 -16856285 -6050279 7485723 7804591 -5090391 -5822694 8706910 2662808 -1253414 -12431581 14568595 -5178787 -2845700 14568782 -5178865 -2846468 2530728 6121679 5153756 652813 653961 -11075057 5692554 17994053 30735 -1306165 -16850930 5782122 3213542 2196331 2160527 1038128 1762108 3649883 1368025 3160222 486539 -1847439 -730800 -6349332 1460722 1744229 -2493443 -2190184 -769529 -1154025 2160336 2805352 3213635 5782093 2196166 2160420 1038267 1761517 3650185 -1847325 -730643 -6349156 1367800 3159979 486680 1461279 1744120 -2493564 -769365 -2190137 -1153790 2159552 2805432 -11389259 -4147730 -971493 -462729 326258 657497 524878 -4147739 -971556 -462536 326377 657499 525156 1061341 1060891 -6973989 -3592057 -6829831 -711062 3748053 -711089 3747521 6656251 -9427930 -2434287 -2434314 
-276 -758194 757580 251 -359 654 587446 1091656 -2841925 966817 -587301 -1091321 2842446 -966871 2368981 -2368466 -686 290 315 -299 -127 873 -2447742 -71124 858753 -13591166 14916337 7582614 -9223292 7556374 -5281584 7621604 2447162 72295 -860227 -14918125 13592212 -7583138 9225117 -7557407 5282236 -7622879 13045600 -15473200 17742758 -13048725 15474815 -17743192 502 -1670 -929 -3472348 3471411 631 -571 1215 -430 -648 286 -160098 -4708225 2456740 2541773 -1756411 5196592 -5388065 5117431 784444 889489 -4867036 -5147472 -1852895 -4915668 -1600912 4346463 -612132 -621629 -101103 724751 -2783893 4709109 160142 -2456924 -2541352 1756434 -5197402 5388791 4867622 5147858 1852592 -5117882 -784495 -890434 4916069 1601063 -4346825 621673 612757 100951 -723842 2784135 1263 -3162647 125754 -12280292 2821439 7645244 -6384590 3163327 -125869 12280862 -2821812 -7644909 6384722 775972 -776425 711 1289 -223 872086 1063994 -871724 -1064073 -424 -24 -350 -494 
630297 5723015 5723290 -5864162 -1904473 -1577366 -1918898 -1202514 121345 -723280 -1918957 -1203065 122129 -723450 -2575691 -2576517 8801716 -1260609 -2746769 3403888 4132738 -9448816 4930774 -1539329 -1417160 -5163821 7247719 2453338 -10309368 -2421062 -111093 8230963 4930832 -1539195 -1417473 7245927 -5162457 2453044 -10308110 -2423348 -109632 8229932 19878147 -8564998 157351 19877684 -8561371 153294 -2240161 17690078 9631314 6234785 6235303 -6736418 4448099 -22146598 3803307 4060447 6016086 -1040595 -4645883 271200 -52206 -483255 1441881 -2627267 1709613 279202 6120701 -2168506 -1535926 2026651 566885 -1591720 2092533 -1921249 984544 1675945 -6693240 -1577343 -4645193 -1040518 270922 -52442 -483003 1440700 -2626272 -2167961 -1535449 2026923 1709019 279059 6121597 567630 -1591649 2091663 984979 -1920808 1676025 -6693821 -1576832 -15100182 -4111761 -270955 -3437221 1937895 -1347139 -470623 -4111630 -271734 -3435469 1937220 -1348640 -469136 430018 429816 -7990455 -14771413 5217173 -1397875 -207745 -1397924 -207976 3812532 4090699 5037718 5037592 
-9844612 7823498 7820679 -390827 -7970936 -973898 -4413128 2803217 4537698 497302 -4414283 2801671 4541576 496939 1153452 1151562 5021193 2272802 2060177 3355688 5942659 -3678350 13021143 -1693337 -10899839 2934424 -5233193 -18474845 12395789 -3160718 2486265 -8324415 13023186 -1692288 -10900272 -5222823 2929990 -18471343 12391834 -3170861 2496188 -8318310 -1452337 -7746473 4763351 -1445548 -7738991 4756599 10042378 3907727 -10954048 4751953 4745674 -14202399 13379493 1139868 -857795 3375179 11026844 -3358976 -2244976 -3502396 366437 1503658 -1785541 5021258 -1212622 5496428 -8425306 1665868 5368522 -1378331 7031573 3196409 -4041083 -2667461 -1052635 -51768 -6476260 3878968 -2249361 -3360081 -3501655 367512 1503786 -1789517 5021291 1662863 5365273 -1379179 -1212618 5497141 -8418379 7032840 3195380 -4040904 -1049407 -2662704 -53084 -6483860 3878672 1886615 1171840 1918674 -2175207 1169144 -220681 2379363 1169937 1915235 -2175541 1167047 -222773 2381522 -5463586 -5461709 -4914137 1624966 3469176 -811429 3359277 -810652 3360706 4640418 -5844416 -1185794 -1185899 
3208 5039853 -5044920 978 1710 177 2208038 2659091 -6759028 220455 -2205043 -2661078 6756457 -221063 2943157 -2943803 -2665 -452 -296 -1060 -1564 1241 -4707473 -792292 466512 4412376 -14649978 -6485014 6908588 16729939 -17244848 -10161563 4698792 794215 -460376 14654585 -4415550 6496163 -6915561 -16728541 17244068 10166928 -8788197 -10644893 10312434 8787672 10651920 -10316471 -2683 -3543 3595 9125582 -9128741 4533 -4262 -596 108 -1406 -3177 1926568 6768779 -714867 -980221 -576922 6537804 -297281 506171 101178 -9995222 4309081 4914788 476581 -1937007 1789191 -594684 -7694347 -5222600 2347613 13357227 381793 -6767656 -1924489 717257 980517 575829 -6537094 294217 -4310346 -4918365 -476521 -505219 -103993 10001264 1932942 -1791105 597051 5223333 7696282 -2347755 -13353480 -384233 28 2607669 4485593 -280490 2710874 3305679 -3230394 -2608093 -4487332 282439 -2712302 -3304353 3228308 -2643840 2646608 2585 430 -1272 -1089787 -1982167 1090495 1979997 -1775 1937 424 442 
-221 -4542519 4541561 -75 927 441 -391738 1508894 2460250 184242 391906 -1508572 -2460232 -183700 1420916 -1421192 355 25 -55 -467 -561 815 2556621 -2712536 5208105 13947135 -16795528 14987401 -9913914 -5146002 9644648 8216410 -2557835 2712812 -5207945 16795031 -13946212 -14986473 9913276 5145782 -9645603 -8216532 -10188246 -14558039 8345857 10188250 14557983 -8345846 -1401 1255 -553 -9330552 9329630 1488 -881 792 -111 -423 -463 178384 4626452 -1512658 -4214827 1256022 -1477563 -2175092 -1835998 -10573787 -5619585 4219579 -154275 8461613 -5009558 -2827875 3713803 6442278 3154248 -2999533 -7962495 -1021654 -4625897 -177991 1512824 4214930 -1256099 1477770 2175036 -4219502 154075 -8461465 1835918 10573146 5619200 5009199 2827737 -3713463 -3154201 -6441872 2999903 7963961 1021379 -83 3139100 6796479 1079064 5132833 3367661 -3503255 -3139181 -6796278 -1079035 -5132795 -3368721 3503936 2342701 -2341225 -240 -300 75 638136 2512569 -638003 -2513352 -266 212 -257 -223 
2823456 2709048 2709931 8422126 -10279631 -4729354 463414 -3211793 1383865 -2793106 463740 -3211482 1382760 -2792941 933503 933939 -11499993 926109 1349624 1930938 5401350 -4949346 979482 -79980 -1412368 -14498184 14827315 -5024149 3825553 -1236253 5747486 1645285 978485 -79578 -1412813 14827102 -14499583 -5026165 3827652 -1233493 5744424 1642626 837125 10568964 -7549385 837238 10568954 -7548624 9111553 -29066424 13261820 2550017 2550738 -6446248 4352043 -7387443 440437 1903063 2781746 -823965 -5275374 1054221 1961074 -209310 -1615188 353309 2188400 6827041 8810444 -3046876 -1697201 -5678725 2732885 736928 -1554251 -780914 279873 -1711218 -6056041 649134 -5274836 -823701 1054301 1961359 -209537 -1614480 353664 -3046728 -1696659 -5679662 2188889 6828113 8809653 2732825 737447 -1554739 279055 -782138 -1710886 -6053226 649374 -427399 175728 -4285562 2762856 -4516355 10133074 -6429244 175709 -4285700 2762481 -4516561 10133221 -6429393 -5341595 -5341705 11248983 6993834 -4163635 52481 1746974 52386 1746947 -1621196 333379 2536739 2536644 
-2714943 561104 562714 4044891 948554 -7840423 2489814 58673 -660322 255041 2490341 58018 -661094 254682 -1468736 -1469451 -847475 2188879 395020 3179635 5619790 -4710087 820479 -12720529 14928913 8932133 -12309139 10608520 -8329851 5211529 6158298 -210106 819085 -12721097 14929243 -12309441 8931779 10610157 -8331724 5212993 6156007 -208959 -3664320 -6134481 275779 -3663444 -6131234 272155 18928484 -11121354 3696204 693675 694115 -22654028 7556167 -4856336 1130317 10626032 -10876325 750055 4582808 -1393924 -6610453 2599768 1142263 -1926627 -2198969 -6863116 585695 2280511 356952 7129660 -4789169 -1520529 1090147 -427200 200870 -4426145 -6225608 1009515 4583134 750320 -1393601 -6610117 2599535 1143784 -1927675 2280497 356764 7130415 -2199120 -6863385 588224 -4789956 -1520918 1090186 200539 -427665 -4425605 -6224949 1009127 3595211 291023 831501 1225268 3607273 6134176 -3238639 290783 830430 1226218 3606772 6132986 -3237543 -7696972 -7697103 -1275981 2354428 -972656 -1338051 8388357 -1338082 8388237 4549296 -2713949 1838384 1838274 
186 -7948794 7948401 -242 95 626 -3149397 3000094 4942839 571540 3149356 -3000128 -4942649 -571614 4242090 -4241777 -88 -61 0 -450 -322 578 8040114 5083651 -4854560 -1085459 6055656 -15744165 16407920 -11268417 13146209 -7605463 -8040831 -5082009 4852453 -6053369 1083860 15742362 -16406268 11267536 -13146987 7605117 -3371607 -12664312 15356651 3371894 12665664 -15356926 -1521 651 -451 -870960 870629 2000 -863 620 -166 -773 592 -1730903 -3500660 -1751127 -302354 1166372 -10108369 7571718 821637 5332657 -13152575 -928891 1965994 -7278017 7898661 2871986 -2046810 1905699 1797117 -2037586 -3740636 2752172 3500031 1730950 1751412 303505 -1166701 10108135 -7571373 928452 -1966129 7276648 -821265 -5331465 13152552 -7897877 -2871635 2046527 -1797121 -1905545 2038180 3741975 -2752271 -143 490957 4145383 -3869429 701358 4964698 -4340207 -490947 -4145609 3869344 -702046 -4965621 4340764 545984 -544706 192 32 6 -52949 315061 53214 -316414 -449 247 -274 -271 
-31615504 8648777 8648571 17002407 4605173 2201329 -5270729 -3269650 14743089 11567630 -5270841 -3269585 14743435 11567822 2430716 2430833 1989890 2400640 8399061 -9797858 3063922 8597101 6778331 -11541991 -2317737 -2086938 3487006 7402465 -12067061 -14086777 -6538983 -10852707 6778336 -11542071 -2317496 3486632 -2086567 7402805 -12067466 -14087195 -6539027 -10852599 -2647381 -2381966 -10555724 -2647674 -2382632 -10555297 -12266902 -2261292 -1488927 -6548981 -6549273 9217103 12844680 3793116 -1674134 3177145 -2769546 -720274 -2391921 -1390661 -1891277 1763350 4242766 3005045 -91278 -1942823 8852618 -1065348 -2110437 2706837 1144599 -2410291 1082185 4536804 1887451 4795949 -938170 1836556 -2391799 -720228 -1390702 -1891390 1763416 4242725 3004923 -1065264 -2110449 2707078 -91285 -1943100 8852369 1144614 -2410409 1082360 1887528 4536976 4796050 -938231 1836509 246972 -33422 937682 3356733 -291791 422854 1465195 -33356 937925 3356729 -291596 423023 1465024 4718962 4719038 3725607 912561 -539211 344358 -2100753 344381 -2100675 -2563420 -4701033 -862315 -862347 
-2780591 -601295 -601782 2555956 -207710 3510010 5689940 8168169 6716428 -17705294 5690100 8168121 6716612 -17704849 -7587880 -7588084 2441652 8702652 6264570 -17202744 22052958 -8133533 -3100827 -12962874 15618612 -1189961 -7775393 -9851259 9496758 -4632516 9024890 -1937092 -3100951 -12962835 15618535 -7775420 -1189537 -9851235 9496811 -4632680 9025121 -1937354 7343954 6897478 -1250967 7343819 6897204 -1250294 -14468207 -1638597 -14917783 -4576523 -4576654 15141919 -8240316 -21639430 2163523 9980180 -7908582 1459418 3655176 -888431 -3479371 2435244 -212990 -2810203 -166946 3489504 -2486743 1189999 2921742 -171 3547702 1742482 -2856178 1862111 472635 -1840280 692451 815525 3655221 1459408 -888415 -3479302 2435246 -213098 -2810210 1190040 2921751 -253 -166970 3489373 -2487176 3547736 1742486 -2856104 472691 1862181 -1840400 692450 815577 -3709744 -1421726 -2780511 -1077651 -3187592 -1569140 4392764 -1421655 -2780343 -1077834 -3187508 -1569083 4392613 5371919 5371952 4720273 2109685 9350660 30262 -2247762 30231 -2247619 -6906403 9392032 1846200 1846149 
12208704 -4186863 -4187391 -4310400 -9515264 2219522 -3589090 -7476963 7316505 -2819386 -3586080 -7475390 7315680 -2822117 15569059 15569210 -11140439 -23820291 4241807 -16847700 14426017 7248744 1587289 -1595178 5384930 -4839485 5808393 5866130 8982096 -4558805 10153636 -8502445 1585051 -1596702 5384846 5807531 -4840663 5864364 8983485 -4557934 10155493 -8499332 -16516786 -4786948 6899089 -16516717 -4786545 6899020 7941353 23111137 22731777 -5455501 -5454943 7101632 5585389 -13224874 -1674874 -24190 -6781154 -488653 -1405099 78549 -714242 156033 -2266307 2506050 1768576 -496205 -3182526 -726949 -2266640 -3708658 -1094963 -797015 -409290 3007374 1099855 -1871968 -3449185 1990216 -1404420 -488285 78744 -713688 156359 -2266222 2505298 -726759 -2266167 -3708999 1768673 -495365 -3182511 -1094672 -796694 -409655 1099642 3007065 -1872550 -3450880 1989903 7704696 2599067 4754978 2596013 1875486 -4916110 -5432655 2599098 4754787 2595985 1875240 -4916108 -5432675 804979 804809 -10142717 -11550009 -405741 471148 -185639 471030 -185711 771511 1345967 2863722 2863640 
820 -2526862 2526362 -501 -715 285 23710543 10176675 -8998442 -18295640 -23710994 -10177634 8999235 18295207 404209 -401772 -494 -1683 368 -991 1014 490 -17911746 -11432965 -2849199 -7056901 -7378421 -11280998 9024045 9313237 15869829 21643237 17911952 11432843 2849835 7378866 7056258 11281802 -9022681 -9313574 -15868299 -21644547 -160696 2707633 1258728 158305 -2708729 -1257688 621 1495 1502 1366461 -1367189 264 271 -931 -125 0 -434 2930250 5531474 1695675 4663409 2354931 379845 -4791569 931718 5075200 -807322 1604726 3355990 -1598067 1041030 2349027 -2395818 -2108022 -1796884 -5755687 -12725827 -2012267 -5531528 -2930289 -1695708 -4663541 -2354889 -380288 4791997 -1604756 -3356220 1597650 -931507 -5075304 806804 -1041260 -2349094 2395674 1796993 2108379 5755301 12725440 2012600 556 360188 -863512 -431220 -1586220 -187093 -424117 -359810 864256 431548 1586585 186528 423389 -429006 428965 -705 -788 38 -727633 727488 727720 -727415 102 134 167 48 
-785 2347197 -2346844 330 578 386 17705118 -22303393 -14229656 15343568 -17703542 22304147 14228395 -15343756 11155755 -11155243 -951 334 648 105 -206 -987 -12243077 1051026 -22525857 6865222 13954021 15307806 4049074 10408261 12833356 -12449843 12242458 -1051227 22524826 -13954480 -6866285 -15307991 -4049443 -10407650 -12832689 12450415 -8900232 -7957182 -8512495 8900001 7958156 8511476 14 723 -145 -581078 580208 -730 -281 -70 61 298 651 1130583 -826160 2349475 7501773 -140484 -5835558 8701794 -403294 -5858505 -393313 -833134 -5479018 -5110417 -5874320 -650633 -30974 -631936 -486972 -5441755 -1192755 3067436 826405 -1130515 -2349464 -7501520 140577 5835322 -8701929 833182 5479111 5110539 403454 5858766 393970 5874308 650580 30962 486884 631925 5441469 1192748 -3067519 41 578257 3424464 4428346 2552057 713967 1491389 -578306 -3424555 -4428111 -2552257 -714503 -1491136 -737 1049 -212 -127 69 87570 563942 -87569 -563248 19 205 10 -208 
-27397820 11174752 11174821 4429411 13246869 13199074 15286236 5554587 -13975382 -4660182 15287730 5552481 -13975078 -4660202 15533652 15536220 -11331518 -2740316 10615842 16758836 11037041 -21421928 -7129153 -2265575 -7744940 -14312032 -4169164 -1727644 -1008688 9112893 -2713893 -4368725 -7129966 -2266456 -7746119 -4167499 -14312235 -1726554 -1007399 9113081 -2713864 -4368785 -9564003 371531 -9307495 -9565718 370021 -9308952 2059254 15818661 4412859 -8308802 -8308939 -17193841 -23846689 -3754797 1181760 7017913 10988761 847777 3147168 249402 2056140 372649 -1075582 -637242 1422433 3353086 7202573 643918 518918 458991 -1680363 178220 -1214638 -121589 -1090481 -2596856 10169076 -59136 3146926 847815 249579 2056657 372734 -1075420 -636995 643709 518451 458301 1422514 3352810 7202664 -1680709 178219 -1214864 -1090447 -121573 -2596984 10168955 -59029 4242382 495766 1657869 3462243 -463811 -4414954 649117 495821 1658509 3463092 -463482 -4414769 649258 2656100 2656113 -6550295 -4760937 569830 -36957 6805180 -36930 6805272 1334450 6861199 -1120871 -1120905 
-1633 2389866 -2389306 450 933 1305 1855783 -11987776 19517758 -16749648 -1855410 11989953 -19517667 16749135 27998036 -27996220 760 -2134 -1696 1277 1058 -126 -1309255 -13366004 8587946 -8640208 9382579 5191383 15469485 -12690132 -16143272 9547533 1309007 13365381 -8587624 -9383872 8638270 -5192286 -15470316 12690227 16141121 -9548772 -15183870 -16199215 -16116811 15182594 16197042 16118172 841 -777 1511 -1010862 1012462 533 -2123 -332 -35 180 -88 188965 -1363614 443900 -564931 1449996 8945391 -5594593 1169532 263963 2733801 -1018110 -2404659 -5366553 1116100 -802840 -2740624 2554344 1626714 6279123 2041868 -1924986 1364034 -188902 -444011 564858 -1449873 -8944991 5594481 1018262 2404991 5366890 -1169352 -263383 -2733450 -1115942 802807 2740776 -1626814 -2554659 -6278744 -2039632 1924894 309 438991 6336199 7423323 2814891 1894183 1991699 -438854 -6335702 -7423252 -2814648 -1893112 -1992889 451482 -452268 102 -61 -234 126918 -604501 -127060 603974 -177 557 -22 14 
10444990 697653 697223 -1559033 -8154330 -15414190 4443347 -14824413 -3744709 3076067 4444075 -14824022 -3747381 3079039 -5584619 -5589017 -24053741 28750170 25282563 -7476306 -8146934 -6026152 -2424689 1161442 -5167256 9188846 8105808 8449832 5668735 1305854 11015848 5473739 -2425076 1162863 -5169384 8105073 9191068 8449869 5667212 1307839 11017845 5471700 2314603 16620351 -13772314 2316687 16622540 -13769585 -1654680 23376400 -19958479 -15431797 -15431648 -15589281 18282360 4129370 613738 1041699 4552653 -38955 -1274917 986056 1912109 -421906 -2154653 460295 -925729 -3912767 6347 -756689 -2637730 -3090004 -2512638 -424524 -1039154 3282518 577171 -3114577 -10528527 822429 -1274704 -38914 986082 1912475 -422063 -2155823 461389 -756558 -2637647 -3089593 -925882 -3913265 5352 -2513028 -424386 -1038806 576940 3282149 -3115508 -10528453 822806 -1142896 -224031 -2162850 1537204 -1481237 -10728240 9007281 -224084 -2163641 1536071 -1481505 -10728537 9006986 5461616 5461520 -8461307 -2102607 3835141 1049064 7090000 1049053 7090106 3945360 -5109597 -1037819 -1037834 
2488719 -2596216 -2596995 5056640 -2314007 -1256502 -10852282 18039821 -13755449 9295444 -10850663 18038999 -13754482 9295927 -6590074 -6592120 10338499 -16644851 35383296 -8214137 732062 11596621 3412303 13961845 118051 -7190926 -8847841 -9545479 -14106042 8065489 15336468 -4951207 3411529 13960697 117239 -8847714 -7189337 -9544873 -14105735 8065232 15335982 -4951473 5104890 1625287 12064881 5105744 1626275 12065866 -26395916 -6685558 12498211 -19165011 -19164948 -15828057 7810277 763261 -321338 -8371168 -3456726 112201 1254735 -1058758 -1106365 -1418099 -5316102 2897857 486969 4249880 2026188 552743 3020290 4720852 566485 859454 1981462 2049432 -1260125 -5880701 -5283986 1403222 1254872 112330 -1058688 -1106145 -1417928 -5315869 2898056 552805 3020155 4720733 486789 4249480 2025512 566365 859396 1981523 -1260112 2049468 -5880535 -5283883 1403250 -1938047 -761775 -1986902 -2650400 -3041581 2696115 -5989132 -761814 -1987250 -2650700 -3041719 2696035 -5989243 9936468 9936455 4331103 -91695 -2865536 1530780 7955626 1530761 7955587 514808 -1947681 438056 438045 
38373 5469334 -5569939 28320 -73056 50019 -16718311 18899482 -19837675 3086522 16358840 -18413948 19999140 -3190085 27680909 -27572185 -298690 95454 -85399 79347 -133845 198026 7900087 17891581 4910242 -24002494 -7606634 -7754695 -14466190 10129787 13380879 -1879761 -7758179 -17793760 -4589194 7378002 23672902 7499611 14225982 -10221490 -13539628 2064754 -11335185 -11851280 -17451057 11291876 12101098 17214923 215560 220369 -62144 505196 -423127 -28551 35287 40261 -11685 -74646 -128304 -929984 1761 -1314313 -2357086 -1881114 -7706009 1316938 2013977 5890647 13769740 132665 2401113 5388415 -24411 140965 199163 -1951363 -1294260 -4682672 -2670143 949537 21794 927878 1282265 2252720 1870834 7754343 -1389983 -118907 -2308954 -5285409 -2001095 -5763641 -13568672 108501 -139967 -191640 1281620 1932422 4745032 2650589 -984749 11368 348369 3915726 6156749 1233226 1435929 1758641 -345063 -3941289 -6103928 -1260743 -1596521 -1668190 37281 -130772 -94689 -41397 4965 -112121 323437 124387 -328178 27806 -16978 1228 1184 
-3789021 5025560 4913476 -2816632 7216170 -4921216 17487086 -23719523 -8115840 5104228 17823310 -24099206 -7710704 5039983 -5021355 -5584074 29355807 -9358263 8231024 -7741864 13204394 -19468479 -6876083 -4640563 -15716439 15962368 11188104 12476844 11691906 4600177 7865304 -9132520 -7035217 -5003432 -15812950 11340472 16447625 12631891 11984076 4393224 7591601 -9091929 1975886 -12422367 11410104 2206312 -12178283 11763362 -21075267 -21694021 6090756 -3942493 -3951918 2865901 -3546146 -3965184 1144534 7347729 12609048 89188 -1169411 1561690 5100873 484933 -2436730 3599204 -613572 -6187293 -9747850 -678936 -4510317 -5018315 -4135192 -50557 -371849 897250 609341 -3092395 980063 1739190 -1169285 108071 1588094 5147752 523069 -2279424 3571498 -681509 -4558169 -5126819 -654441 -6305822 -10026282 -4133858 -53329 -375917 635531 936773 -2996569 1033982 1719465 -1094852 -150180 1304898 -2526091 1377491 7916795 -4423966 -157219 1224830 -2651004 1352025 7885879 -4458904 4542645 4540955 9314205 4084639 -483265 -607994 206682 -605636 200077 -2742575 1686267 -122515 -122586 
463330 12239630 12238305 963952 9349196 -31943244 -22820837 -9808074 -14551689 12942095 -22820754 -9806051 -14550882 12942807 -5581756 -5580710 -7778928 16871558 -10096963 8431570 44081267 19171961 8333731 15962699 6271056 5940844 4521775 2944941 -614529 5486057 -934251 -23086352 8334087 15962356 6271131 4521138 5939717 2943948 -615768 5485879 -934714 -23086487 3257477 5030349 -3837760 3257016 5029789 -3838295 7361210 1974025 -7397352 4612962 4613110 1125584 -28493369 -16674072 -910090 -9835969 -8155403 -834337 -2387090 -599282 -2645737 -1809989 -3117941 2874259 -659156 -1423798 -534359 -603112 -622285 -470481 -1243121 -187390 85638 -1626147 -535270 -1064472 12571119 1910462 -2387089 -834445 -599369 -2645826 -1809921 -3117757 2874206 -603078 -622067 -470133 -659103 -1423416 -533793 -1242849 -187315 85797 -535344 -1626267 -1064275 12571228 1910421 -1704024 -139636 -1119938 -21811 -52978 -1192310 2194802 -139610 -1119743 -21558 -52917 -1192223 2194797 -2482468 -2482490 -688897 414 4524011 264445 -911400 264435 -911464 -1329910 8861506 989807 989791 
-513087 -14792475 -14791531 10783081 30090383 -16146790 17967632 15097262 -10440565 23190653 17967369 15095897 -10441394 23190416 -5776081 -5775947 -16973895 -931966 -30248993 -35480354 6414855 -14189426 -5279634 -3144453 -16475298 -4022975 -5257364 -6396351 -13003946 2260625 17911695 -8785546 -5279636 -3144116 -16475375 -5256794 -4022378 -6395571 -13003243 2260863 17912261 -8785737 1539028 6921234 1798891 1538761 6920858 1799132 17185398 8229046 956987 10771665 10771535 22424850 14905340 -1603280 388158 4714300 10201794 436486 1589036 208023 2549367 957337 -3537487 4057149 -112145 1928307 3267400 569474 1528091 2780914 1633206 354515 1053058 -1848317 -179924 -2440707 -6287937 1940833 1588879 436489 208074 2549413 957308 -3537756 4057290 569387 1527897 2780741 -112112 1927982 3266951 1632979 354433 1052994 -179874 -1848301 -2440856 -6288036 1940927 520194 -243583 -727172 -784004 -316963 -2722038 -227385 -243577 -727032 -783993 -316800 -2721957 -227444 -4444728 -4444746 -3790856 -1620918 199257 -671781 -5600764 -671709 -5600717 -1179711 -2307918 194565 194524 
-112 -34339398 34341469 -2190 1009 -471 24318356 25402672 23900408 28666844 -24321296 -25402828 -23902729 -28667823 7610195 -7606749 1597 2060 64 -908 424 1275 -6201023 -16734057 -17701347 -11591024 -7292284 -7840725 -20305916 -8198370 -10945445 -11767268 6201904 16735785 17703023 7292443 11589545 7840564 20306125 8199054 10946880 11767179 -2510451 -2275368 -5469355 2509502 2273713 5466536 -642 -667 -727 -97397 97085 181 238 -380 -115 -540 -644 592275 1501917 -113178 3197711 2166242 4753456 4272344 495735 3321121 7812706 259069 1933829 4799640 2474318 -22875 1856733 1044372 657327 3009628 4435381 1281668 -1502060 -592307 113076 -3198119 -2166409 -4753812 -4272427 -259140 -1933754 -4799741 -495573 -3320780 -7811818 -2474333 22842 -1856855 -657442 -1044360 -3009979 -4435751 -1281575 102 92121 761618 1459158 -65147 191767 516288 -92065 -761411 -1458567 65185 -191308 -515736 -70816 71038 316 76 276 -77027 -75365 77100 75449 -138 92 1 10 
11495 -10931370 -10927211 39272777 -20290573 1651810 9309542 190718 17764828 7641543 9306717 187331 17762555 7638039 -30805596 -30806192 -29733003 -29923830 7952352 25265302 8872635 -6251994 -1576479 -7383499 -6854784 10851731 409599 116486 -1229926 -5177680 -16453901 -6059258 -1575809 -7381830 -6852540 410452 10853232 117651 -1227290 -5177040 -16453304 -6058063 8621750 18117101 21525398 8621729 18117017 21525993 6831160 11833191 10190479 -2291463 -2291743 -10804743 -16315857 -2827594 442274 2557656 4181927 5895 -200856 -86867 1578451 603460 3124591 661932 -800296 -1503429 -6739455 -96348 -62284 -19292 437278 -101739 1358283 627060 528027 3131326 8584423 -475416 -200901 5829 -86891 1578038 603248 3124265 661340 -96366 -62522 -19940 -800320 -1503979 -6740441 436963 -101749 1358051 528007 627056 3131136 8584301 -475587 -1918152 -320679 -2907466 -4531794 -1769936 -4231750 -3820731 -320660 -2907361 -4531867 -1769830 -4231741 -3820827 -4995 -4899 -4530348 -2795383 -1181942 136408 2017698 136409 2017867 1821383 3019849 428331 428236 
41474623 -31634078 -31634058 -32700484 -33411069 -36428584 17073531 16632904 24151430 25551710 17073558 16633173 24151526 25551414 18904412 18904432 21061920 24080358 17341855 21107964 22222645 -9730084 -3663597 -11481747 -10349034 -9998495 -4091185 -3518924 -10249799 -5275206 -13040042 -12580436 -3663435 -11482035 -10348857 -4091468 -9998857 -3519020 -10249536 -5275162 -13040030 -12580397 -4757695 -10847048 -12048459 -4757415 -10847321 -12048070 -11137027 -5199626 -5763455 -4692336 -4692422 -7412872 -15005705 -4344994 40929 4925078 5139314 294294 1851840 -46810 1131570 1340512 2431234 1516977 -96973 1772546 6248337 494688 131648 1303726 965772 394055 213807 1028303 399910 2066307 7982155 314463 1851914 294263 -46877 1131488 1340583 2431291 1516954 494720 131688 1303729 -96831 1772670 6248188 965721 394111 213700 399926 1028355 2066226 7982184 314489 1891755 350745 1239466 2051971 886403 1794495 1501682 350714 1239427 2051687 886379 1794748 1501582 1881799 1881813 2758902 2286174 1057100 235123 1260426 235131 1260448 -869380 3309321 -373714 -373762 


==> anc/complex_reflection/G3_3_6/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 3
p = 3
n = 6

d = 4

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G3_3_6/optimal_value.txt <==
0.091300


==> anc/complex_reflection/G3_3_6/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 913/10000 0.0913000000000000
sqrt(2 epsilon/|S|) (numerical):  0.174451521441727
d=4, D=3
Error: 441258499/2000000000000 0.000220629249500000

Certified
epsilon: 5264991501/62500000000 0.0842398640160000
sqrt(2 epsilon/|S|):  1/250000*sqrt(1754997167) 0.167570745274944

Certified (no self-inverse)
epsilon: 10971241501/125000000000 0.0877699320080000
sqrt(2 epsilon/|S|):  1/250000*sqrt(10971241501/6) 0.171045736581380



==> anc/complex_reflection/G3_3_6/root_as_integral.txt <==
100000000
78891 123677 123678 -95642 21863 78015 86332 180795 190354 -184240 148152 149371 180795 190354 -184240 148152 149371 -227439 -227439 58398 -71209 -158921 451356 -154873 51118 -56429 135995 119906 124471 319458 -178599 164896 211805 14854 340632 -24595 248833 154193 -448073 -417197 -129019 -141912 210411 220773 319458 -178599 164896 211805 340632 14854 -24595 248833 154193 -448073 -417197 -129019 -141912 210411 220773 -512295 -168812 -166516 -303019 -512295 -168812 -166516 -303019 551548 238367 -46627 60964 -101479 -242619 453969 453969 439314 395623 -213009 -203984 -50821 130094 20032 164976 77341 -32789 -72776 79790 171627 185653 390417 138908 299960 315154 -388233 -449302 -99556 -188327 196041 269439 45271 -31387 81525 -45096 273987 90715 372612 281222 -419358 -117716 -69074 134880 279118 169402 -211909 -678465 -609424 -427393 -402678 -464761 -250654 -295991 -58629 264624 62300 390417 185653 138908 299960 315154 -388233 -449302 -99556 -188327 196041 269439 273987 90715 372612 281222 45271 -31387 81525 -45096 -419358 -117716 -69074 134880 279118 169403 -678465 -211909 -609424 -427393 -402678 -464761 -250654 -295992 -58629 264624 62300 -622117 -444216 -445078 -425035 -588769 -60586 -2952 -278886 -42439 -196993 -380681 -444216 -445078 -425035 -588769 -60586 -2952 -278886 -42439 -196992 -380681 588274 588274 730769 434598 209119 215745 -90963 264574 -16285 -190063 -391229 606122 452053 378549 606122 452053 378549 742381 338553 272848 139699 -245088 -152167 -48770 101164 101164 119244 -57309 102941 -59843 
0 -28281 28281 0 0 0 0 -18714 -332234 364817 -73640 -58935 18714 332234 -364817 73639 58935 -160244 160244 0 0 0 0 0 0 0 0 0 0 -187097 226580 -42285 -43732 -357120 -504299 -66775 -357778 -368662 870543 529062 308647 205411 -114540 -150655 187097 -226580 42285 43732 504299 357120 66775 357778 368662 -870543 -529061 -308647 -205411 114540 150655 -62805 -45655 -157234 -171531 62805 45655 157234 171532 0 0 0 0 0 0 195686 -195686 0 0 0 0 0 0 0 0 0 0 0 0 0 -79014 -361727 -127502 -169146 -213738 301399 355015 184741 148305 -70937 -106270 -353413 -223782 -360718 -384469 -559803 -350838 -493269 -533403 667932 93956 -136169 -158214 -394497 -466429 666925 1058728 1130187 760869 425141 541420 382355 515299 147559 -161550 28783 361727 79014 127501 169146 213738 -301399 -355015 -184741 -148305 70937 106270 559803 350838 493269 533403 353413 223782 360718 384469 -667932 -93956 136169 158214 394497 466429 -1058728 -666925 -1130187 -760869 -425141 -541419 -382355 -515299 -147559 161550 -28783 0 36300 -33922 -59499 -70715 25408 12430 -62560 -42573 -165136 -195570 -36300 33922 59499 70715 -25409 -12430 62560 42573 165136 195570 -11025 11025 0 0 0 0 0 0 0 0 0 -123982 286192 157468 123982 -286192 -157468 0 0 0 0 0 0 0 166 -166 0 0 0 0 
158774 173638 173638 104536 -28067 112478 145865 220549 47754 53876 110407 174061 220549 47754 53876 110407 174061 -11209 -11209 476605 -216777 73718 -275491 -158456 -28799 273118 46091 82105 199570 102230 150594 146107 227726 -61438 -32454 273944 -275182 55899 -90292 -70193 56775 211880 50617 117339 102230 150594 146107 227726 -32454 -61438 273944 -275182 55899 -90293 -70193 56775 211880 50617 117339 -249946 579832 -454824 -35641 -249946 579832 -454824 -35641 203830 568874 387154 -110022 -433742 -278578 -381336 -381336 -588306 -286851 143815 -240872 -161481 300870 311265 27049 198015 -16338 134332 147701 209465 -26382 2949 315322 -170149 144919 89342 35595 162186 195025 97670 190431 -227223 394352 -495329 -53074 -186047 370692 -446014 -6518 205607 205001 266891 -397803 -423978 -207701 -248470 -59909 -347016 -85283 121683 -141120 -51039 15485 235591 63935 232495 2949 -26382 315322 -170149 144919 89342 35595 162186 195025 97670 190431 -186047 370692 -446014 -6518 -227223 394352 -495329 -53074 205607 205001 266891 -397803 -423978 -207701 -59909 -248470 -347016 -85283 121682 -141120 -51039 15485 235591 63935 232495 -305608 -434066 432433 -742600 -257979 1004924 662787 485806 -298137 -704298 -478525 -434066 432433 -742600 -257979 1004924 662787 485806 -298137 -704298 -478525 204098 204098 325299 133397 290397 532611 325003 197999 -305030 -453314 -313742 -542899 -742036 -390815 -542899 -742036 -390815 -442157 -753277 -604805 210011 131266 -239839 95967 237171 237171 340100 404400 256386 96102 
-105916 -110956 -110956 -43637 -115031 44927 -146000 -147368 -15189 -224890 244619 -274538 -147368 -15189 -224890 244619 -274538 1838 1838 141012 -489338 323338 191767 89623 -259458 317073 46484 -108797 -122732 -116531 -183969 347181 -401714 48710 21715 -97732 141465 538 -307691 74659 -425801 593708 241483 -226712 -116531 -183969 347181 -401714 21715 48710 -97732 141465 538 -307691 74659 -425801 593708 241483 -226712 35200 102546 -486914 423499 35200 102546 -486914 423499 318478 -380615 579593 -1068793 -361981 467974 245697 245697 53823 233777 319502 19958 -362682 -264919 272383 -59767 -277028 -42896 -73786 354201 -399942 -71322 -45689 -114644 216186 -269686 -117542 222730 -443794 807318 350462 -375191 105268 26870 -71296 251195 95354 -21461 191643 29700 -286470 -55481 -36608 218589 202243 145576 -120366 -337087 -161618 -379575 509750 7783 -501550 659356 540793 -64088 -401492 -45689 -71322 -114644 216186 -269686 -117542 222730 -443794 807318 350462 -375191 95354 -21461 191643 29700 105268 26870 -71296 251195 -286470 -55481 -36608 218589 202243 145576 -337087 -120366 -161618 -379575 509750 7783 -501550 659356 540793 -64088 -401492 32407 86993 126627 -490940 479255 128266 -404415 559201 -1038125 -331523 621940 86993 126627 -490940 479255 128266 -404415 559201 -1038125 -331523 621940 363580 363580 -39972 567264 -1028096 -226173 807110 -957572 -852236 203295 901996 509404 62796 320928 509404 62796 320928 -208651 35315 152597 -66626 251270 -243682 -407072 -232672 -232672 -218271 214795 -146667 198326 
213744 127463 127463 150091 249102 -3540 275242 -48784 215426 82497 -216143 217737 -48784 215426 82497 -216144 217737 172472 172472 -125765 -128881 311943 101265 464098 173400 384125 -180940 64609 -149925 148852 -109621 -466166 60294 262110 357346 119788 -392390 415730 -176025 96345 65862 -134796 -400219 -36696 148852 -109621 -466166 60294 357346 262110 119788 -392390 415730 -176025 96345 65862 -134796 -400219 -36696 310128 -176908 -248330 379795 310128 -176908 -248330 379795 -156522 -435369 -2224 -238625 -219365 197138 -112317 -112317 496657 -17695 694505 461787 85760 1044640 212479 -165423 -73106 -27170 -187923 -543661 -50117 256239 358083 313976 -553093 318525 -244671 -256961 -78677 -600891 -630651 -217052 485606 109064 -354227 485299 537087 379797 -433747 575690 -162814 -407493 300065 -965431 -580633 109465 -267155 -345555 -264776 -156966 132615 73319 -84859 -417574 -268032 -308658 -246124 358083 256239 313976 -553093 318525 -244671 -256961 -78677 -600891 -630651 -217052 537087 379797 -433747 575690 485606 109064 -354227 485299 -162814 -407493 300065 -965433 -580633 109465 -345555 -267154 -264776 -156966 132615 73319 -84859 -417574 -268032 -308658 -246124 310101 630208 3047 -219003 513939 -499550 -639235 -1833 -675241 -339240 237970 630208 3047 -219003 513939 -499550 -639235 -1833 -675241 -339240 237970 -308948 -308948 -131812 -176356 -348249 -505755 -211149 606187 -237334 -55305 19933 -272160 188129 -203890 -272160 188129 -203890 859894 555486 62476 1438005 732068 202508 6172 906854 906854 901340 363970 -129049 15963 
1 -64921 64923 1 1 1 1 -20001 59367 53716 -543583 103310 20003 -59365 -53714 543585 -103308 47619 -47617 1 1 1 1 1 1 1 1 1 1 225411 -27101 -362786 103237 61915 180191 547629 -798831 342880 378922 -271159 164211 -860855 -608022 -64471 -225409 27103 362788 -103235 -180189 -61913 -547627 798833 -342878 -378920 271161 -164209 860857 608024 64473 8437 272683 -289721 153360 -8435 -272681 289723 -153358 1 1 1 1 1 1 106623 -106621 1 1 1 1 1 1 1 1 1 1 1 1 1 273858 306874 400679 -170601 348020 -29389 -299893 66207 -651634 -411744 -12888 5279 557351 -676999 303258 122218 595364 -618043 447758 674336 58539 766838 -1361368 -923071 6622 316475 469698 -213429 504808 -717519 -313663 20128 -1667885 -846650 -303276 -143233 -306872 -273856 -400677 170603 -348018 29391 299894 -66205 651635 411746 12890 -122216 -595362 618045 -447756 -5277 -557349 677001 -303256 -674334 -58537 -766836 1361370 923073 -6620 -469696 -316473 213431 -504806 717521 313665 -20126 1667887 846652 303278 143235 1 -41503 141888 -184387 73001 714791 164804 307675 -300696 -350092 10898 41506 -141886 184390 -72999 -714789 -164802 -307673 300698 350094 -10896 191466 -191464 1 1 1 1 1 1 1 1 1 -92531 -113537 145351 92532 113539 -145349 1 1 1 1 1 1 1 -437 439 1 1 1 -209 
-170232 -184093 -184093 -81261 -32950 -99759 -184589 -351688 -6108 -192064 4375 -106565 -351688 -6108 -192064 4375 -106565 211012 211012 79954 -247624 -453237 108103 175167 132680 61228 -129460 -161920 -266118 -421307 -401552 -79409 -149538 235696 21681 -41799 148682 -107912 -319605 22771 33567 152896 125988 172150 -421307 -401552 -79409 -149538 21681 235696 -41799 148682 -107912 -319605 22771 33567 152896 125988 172150 766769 317201 31506 -240702 766769 317201 31506 -240702 116524 -58855 -327874 -423792 -644989 -1142481 78879 78879 96114 144353 178696 480298 674609 -294587 148769 -165984 466211 54790 -341768 -27785 -64507 -178576 -238050 -661255 -202893 -297841 -677536 -174979 -119587 58722 221583 376291 540036 242766 257669 -53688 377157 -8544 190442 -46836 -271197 74853 -113217 275776 91102 -131025 -188517 -562483 -223659 -126486 176560 370150 643097 164192 323298 210197 833926 -238050 -178576 -661255 -202893 -297841 -677536 -174979 -119587 58722 221583 376291 377157 -8544 190442 -46836 540036 242766 257669 -53688 -271197 74853 -113217 275776 91102 -131025 -562483 -188517 -223659 -126486 176560 370150 643097 164192 323298 210197 833926 905177 1074973 882103 514408 265127 334779 188832 -127466 -107434 -450919 -1057609 1074973 882103 514408 265127 334779 188832 -127466 -107434 -450919 -1057608 201090 201090 -30357 -65356 -312544 -465345 -1021991 -488410 -781615 -1177790 -1941367 186798 -4537 109733 186798 -4537 109733 -118383 231189 313351 -168303 405149 797881 883438 -305314 -305314 -305337 499166 410106 -320070 
-22307 -4536 -4537 79681 243192 -283190 -136542 110513 47143 188604 -158419 -192467 110513 47143 188604 -158419 -192467 29814 29814 371266 -65065 19647 -145372 785958 148976 -317968 -581417 -358354 -241367 440769 449307 -114062 -130350 52895 444897 -318831 257726 -205634 -595113 723285 35838 -105978 -471266 -467374 440770 449307 -114062 -130350 444897 52895 -318831 257726 -205634 -595113 723285 35838 -105978 -471266 -467374 -281988 259884 42844 -57848 -281988 259884 42844 -57848 14085 821527 334986 76469 -240084 -51761 -619460 -619460 412386 -125375 435998 1135039 679276 -725751 -662088 -539365 30752 -1049757 331360 -519751 -440075 62449 727891 557801 423397 129182 334388 890076 230782 5601 -483131 -565144 251164 -182749 283638 -150016 531589 11357 719383 116585 -865641 -120320 -502298 424699 83182 -311580 -934816 -718994 10418 -667218 532634 993455 450134 -76513 -458610 -581471 -228850 727891 62449 557801 423397 129182 334388 890076 230782 5601 -483131 -565144 531589 11357 719383 116583 251164 -182749 283638 -150016 -865641 -120320 -502298 424699 83182 -311580 -718994 -934816 10418 -667218 532634 993455 450133 -76513 -458610 -581471 -228850 -676101 -236349 -155393 -182594 -336512 16084 686550 198977 236132 -62723 -74157 -236349 -155392 -182594 -336512 16084 686550 198977 236132 -62723 -74157 -374512 -374512 559682 35710 604623 1071983 829119 -489426 -93348 -162346 523581 -1019967 -21790 -567247 -1019967 -21790 -567247 563290 812911 513489 -155797 680581 1072019 642882 -817183 -817183 -933477 -349978 -229682 621352 
0 321916 -321916 0 0 0 0 154525 165408 368222 80517 732409 -154525 -165408 -368222 -80517 -732409 -60585 60585 0 0 0 0 0 0 0 0 0 0 -386089 331910 -32713 473116 117669 -148694 -363431 -122739 915242 199258 217816 656856 -128239 322795 1106874 386089 -331910 32713 -473116 148694 -117669 363431 122739 -915242 -199258 -217816 -656856 128239 -322795 -1106874 27921 -614462 -82984 241937 -27921 614462 82984 -241937 0 0 0 0 0 0 -12868 12868 0 0 0 0 0 0 0 0 0 0 0 0 0 -477122 -571747 -677598 -514392 53211 271605 266892 555322 -68295 154806 755537 326462 -607681 -49549 756234 -92083 -578629 -385034 587964 -327895 -1061539 422937 -865671 390963 1747717 41897 44941 92916 637000 -40978 357779 869462 -697391 32862 923204 1329786 571746 477122 677598 514392 -53211 -271605 -266892 -555322 68295 -154806 -755537 92083 578629 385034 -587964 -326462 607681 49549 -756234 327896 1061539 -422937 865671 -390963 -1747717 -44940 -41897 -92916 -637000 40978 -357779 -869462 697391 -32862 -923204 -1329786 0 331841 -349235 39240 195390 -1530305 -858959 -377654 -498036 152852 649096 -331841 349235 -39240 -195390 1530305 858958 377654 498036 -152852 -649096 -414143 414143 0 0 0 0 0 0 0 0 0 148658 5939 140298 -148658 -5939 -140298 0 0 0 0 0 0 0 189 -189 0 0 0 0 
-401358 -172275 -172275 -314471 -408330 -535472 -163010 42091 3233 -154345 -290721 142795 42091 3233 -154345 -290721 142795 -97867 -97867 -156115 -521326 -63963 -371020 306910 -946394 -517827 -220959 467798 342549 -444654 244056 -127661 398542 68008 -174863 83814 -64933 379154 -84693 402794 -487683 -286951 46661 785817 -444654 244056 -127661 398542 -174863 68009 83814 -64933 379154 -84694 402794 -487683 -286951 46661 785817 -4484 100450 -309118 181269 -4484 100450 -309118 181269 -278173 430134 -453259 -370736 -336719 334234 -128318 -128318 982123 -1469071 156984 228866 -1197514 -422556 -629713 459513 13364 287570 620800 108326 701847 -487225 -558171 -820625 -419672 2182 135598 639807 135722 -54267 171168 974988 8369 223925 -49655 414001 -183314 -227755 -132046 217441 -82573 309836 127191 104303 313466 977895 -77848 -17747 739269 -662151 237753 381809 -604605 -119807 -348334 749571 500135 -558171 -487225 -820625 -419672 2182 135598 639807 135722 -54267 171168 974988 -183314 -227755 -132046 217441 8369 223925 -49655 414001 -82573 309836 127191 104303 313466 977895 -17747 -77849 739269 -662151 237753 381809 -604605 -119807 -348334 749571 500135 51461 -144210 219384 -174506 263021 303550 495053 -59301 -158574 -132106 511395 -144210 219384 -174506 263021 303550 495053 -59301 -158574 -132106 511394 -100628 -100628 858131 -1170033 259469 392529 -514286 -365647 -534353 237669 -58571 197646 1248647 -1226550 197646 1248647 -1226550 2059135 649983 -1900399 564046 244659 -709661 -818004 -225038 -225038 -862240 -503353 155694 -872329 
-159711 66012 66012 -238217 -165636 -522394 116504 173861 270685 87283 -321804 304581 173861 270685 87283 -321804 304581 -91094 -91094 -275837 -329025 2274 -293177 -546255 309222 -301495 -830946 -268253 770915 -770332 1022650 -486294 453426 434660 -127682 143306 427292 384720 -619424 -209601 470273 -185386 -622355 -63216 -770332 1022650 -486294 453426 -127682 434660 143306 427292 384720 -619424 -209601 470273 -185386 -622355 -63216 -207646 -224374 -44479 101451 -207646 -224374 -44478 101451 -90071 -407726 79793 -23259 -396744 -55496 -108637 -108637 -822895 314457 -351526 -466408 366645 567014 -509382 -778612 -273318 929966 1994866 -125683 1035007 -624272 -898842 -886644 -899638 -474166 761778 918659 1271235 -51517 -761897 -9136 406516 509250 659410 519327 -20936 -122665 223270 64 -592874 393368 269278 1123846 370787 494972 -679114 -739813 -896868 -195523 -120212 -163147 507103 631106 -397799 -539322 -68864 -898842 -624272 -886644 -899638 -474166 761778 918659 1271235 -51517 -761897 -9136 -20936 -122665 223270 64 406516 509250 659410 519327 -592874 393368 269278 1123846 370787 494972 -739813 -679114 -896868 -195523 -120212 -163147 507103 631107 -397799 -539323 -68864 -123290 -107117 -230319 -168581 -13782 49212 -333621 68063 34566 4510 223982 -107117 -230319 -168581 -13782 49212 -333621 68064 34566 4510 223982 212120 212120 -300323 408067 -223788 -259407 289796 606422 20488 -326311 143604 866541 -635465 444350 866541 -635465 444350 -822199 -625100 512149 117993 -402485 14092 105614 1074175 1074175 503373 -536071 -694467 10784 
1 2155 -2153 1 1 1 1 64977 -303432 -230335 276505 233803 -64975 303434 230337 -276503 -233800 4271 -4269 1 1 1 1 1 1 1 1 1 1 397334 -900653 583286 213037 -528868 -332873 -401310 -168113 151771 124417 -231365 -34652 293142 598559 775476 -397332 900655 -583284 -213035 332875 528870 401312 168115 -151769 -124415 231367 34654 -293140 -598557 -775474 -136590 777776 -184739 184804 136592 -777774 184741 -184802 1 1 1 1 1 1 93046 -93044 1 1 1 1 1 1 1 1 1 1 1 1 1 516456 467744 -918269 1233840 524996 -2691620 -952558 -697289 304953 904872 844880 -1227569 -156464 -671728 -95681 -695659 -1014179 -10084 77454 199861 -448581 69721 -374556 306441 882429 475106 -134655 176360 378670 14907 -100949 171337 291198 510996 854836 937930 -467743 -516454 918270 -1233838 -524994 2691621 952560 697291 -304951 -904870 -844878 695661 1014181 10086 -77452 1227571 156467 671729 95683 -199859 448583 -69719 374558 -306439 -882427 134657 -475104 -176358 -378668 -14905 100951 -171335 -291196 -510994 -854834 -937928 1 -761878 396601 -295196 -20957 1796285 961539 810098 174350 -81721 271591 761880 -396599 295198 20959 -1796283 -961537 -810096 -174348 81722 -271589 362784 -362782 1 1 1 1 1 1 1 1 1 -654375 27659 155801 654377 -27657 -155799 1 1 1 1 1 1 1 10 -8 1 1 1 -207 
146248 -167082 -167082 399991 43834 619421 -114475 -447680 -197349 49097 30181 -264889 -447680 -197349 49097 30181 -264889 290955 290955 126408 830025 -60266 134769 39253 -400612 478055 1071230 396758 -1076943 -97988 730367 -935138 -367662 78325 85445 -473658 -12918 -284767 -356105 168057 -311537 138168 429833 161531 -97988 730366 -935138 -367662 85445 78325 -473658 -12918 -284767 -356104 168057 -311537 138168 429833 161531 100082 125329 507339 -119622 100082 125327 507339 -119623 349695 -241958 -377643 254827 986384 20957 402158 402158 -350823 -437215 178171 -292551 -769971 -117528 939020 1005578 478948 -2082738 667026 -1801746 -891502 -521571 398356 1371565 -931259 24800 1962934 940430 430263 -502913 -741672 -369784 373834 -188136 262018 -136370 351164 261085 -136602 72048 -599916 -605137 -558583 -284903 198011 -24971 -284153 313080 -498079 -704482 191226 -31898 -506674 -213585 513030 557288 413828 398356 -521571 1371565 -931259 24800 1962933 940430 430263 -502914 -741672 -369784 351164 261086 -136602 72048 373834 -188136 262018 -136370 -599916 -605137 -558583 -284902 198011 -24971 313080 -284153 -498079 -704482 191225 -31898 -506674 -213586 513030 557288 413828 -356771 336968 311689 -64845 -179608 233373 -203727 -273809 -6952 495411 -242281 336969 311689 -64845 -179608 233372 -203728 -273809 -6952 495411 -242282 810643 810643 41231 -185228 -349844 -701882 -1058335 -226765 357349 571547 -586072 1590935 -192109 -133057 1590935 -192109 -133058 -716530 -947983 -1359430 -452923 191681 -665102 -191974 -541081 -541081 302114 1081203 1088358 22149 
290305 325162 325162 71691 169460 510837 -369202 478814 475967 135917 356464 -442123 478814 475968 135917 356464 -442123 76878 76878 -445235 521780 -422452 62206 265757 -398950 50222 543680 -153292 1252386 -308830 390809 529466 -471512 572153 159593 1091397 -32978 -293335 -142811 118741 -519402 -71343 100082 -731730 -308830 390808 529467 -471512 159594 572153 1091397 -32978 -293335 -142810 118741 -519402 -71343 100082 -731730 -85073 -355213 346765 -424974 -85073 -355214 346764 -424974 -195361 -331110 -711246 205297 568394 -49458 77057 77057 461159 -342778 38486 196600 -269391 -472322 277515 410112 786306 1898098 1183776 1323040 253707 115492 -543588 -420973 -443472 -1140105 -298725 466068 -360571 400584 -16970 -1127805 558034 1247716 153578 -85061 311252 1113275 -539252 -607821 528566 1045933 386406 -514091 -611078 -1288673 -107635 -511048 -412819 -687631 -82027 -75448 -692818 -1271714 -60456 -291467 -303425 -543587 115493 -420974 -443471 -1140105 -298727 466067 -360572 400584 -16970 -1127805 311251 1113275 -539251 -607820 558034 1247715 153578 -85062 528567 1045933 386407 -514091 -611078 -1288673 -511048 -107634 -412819 -687631 -82027 -75448 -692818 -1271714 -60456 -291467 -303426 119263 153788 -455208 242520 -517614 188760 -339193 -651818 119625 222043 -417388 153790 -455209 242521 -517614 188758 -339195 -651819 119625 222042 -417388 42998 42997 134259 -475702 -97444 -256826 -379870 -275378 430480 480243 826622 205446 375697 -313852 205446 375697 -313852 662628 396435 -142846 -248196 211622 17047 623744 -814378 -814378 -99318 672058 1158441 2603530 
0 -55862 55862 0 0 0 0 -94171 193908 -240925 39754 -197780 94172 -193908 240925 -39754 197779 -400166 400166 0 0 0 0 0 0 0 1 0 0 591978 -984370 164120 -203277 -90738 297925 499026 218900 -81940 559381 -379348 -298158 -163919 -23924 -293412 -591978 984370 -164120 203277 -297924 90738 -499025 -218900 81939 -559381 379348 298157 163919 23925 293411 207960 -1275428 -159104 -448530 -207960 1275428 159105 448530 0 0 0 0 0 0 69565 -69564 0 0 0 0 0 0 0 0 0 0 1 0 0 1206167 488174 -220153 945832 367210 -2363877 -1183354 -954762 -310148 161091 -124167 387226 -331372 45749 -283183 -444529 509178 342901 15918 951428 589299 226438 278879 21307 -396903 886755 315016 423529 418111 -366107 -439404 -443142 -19230 -172376 -209177 -473519 -488175 -1206167 220153 -945832 -367211 2363878 1183355 954762 310148 -161091 124165 444530 -509178 -342901 -15919 -387225 331373 -45748 283182 -951427 -589298 -226437 -278879 -21308 396902 -315016 -886755 -423530 -418112 366107 439404 443142 19229 172377 209177 473519 0 1668832 -523048 375694 152454 -2469177 -1508995 -1175374 -619607 -111246 -315293 -1668832 523048 -375694 -152454 2469178 1508995 1175373 619607 111246 315293 -790354 790355 0 0 0 0 0 0 0 0 0 -37790 187910 33259 37791 -187909 -33260 0 0 0 0 0 0 0 151 -152 0 1 1 -6 
1003135 713545 713545 707851 661999 393158 879756 465822 243826 442037 307336 416602 465822 243826 442037 307336 416602 395057 395059 345794 -71598 685916 262979 21565 426395 -74429 209460 682902 520315 425238 42476 -719750 411009 -199808 -129276 5513 939493 -743425 259096 -235850 196716 -170818 -4908 -7492 425238 42476 -719750 411009 -129276 -199808 5513 939493 -743425 259096 -235850 196716 -170818 -4908 -7492 509384 307221 -217058 211291 509384 307221 -217058 211291 4986 -211949 328144 -854528 -441991 304588 -18338 -18339 477046 -222689 -199788 -413070 -181475 -5217 -18927 536270 853096 1195529 -5850 -1191176 729679 617503 -16330 658637 -363738 28722 -58307 -1213834 121901 -1924881 -1227060 -434827 -823942 -541489 363648 -985319 -655432 -133893 692174 -1242648 162738 1029279 -1118034 2083239 511978 -1264654 15230 157083 563100 -424473 -418761 -650134 -436473 1480921 -229194 -28773 -34806 -16330 617503 658637 -363738 28722 -58307 -1213834 121901 -1924881 -1227060 -434827 -655432 -133893 692174 -1242648 -823942 -541489 363648 -985319 162738 1029279 -1118034 2083239 511978 -1264654 157082 15230 563100 -424473 -418761 -650134 -436473 1480921 -229194 -28773 -34806 1058130 -213229 817539 -479795 447265 -523963 -179636 222775 -793699 -649500 -355941 -213229 817539 -479795 447265 -523963 -179636 222775 -793699 -649500 -355941 -267806 -267806 100654 -292609 -731522 -370528 -4024 -595649 -989575 -10693 255112 -315721 476877 -600552 -315721 476877 -600552 891732 47050 -708613 407715 -264437 -491190 363782 143058 143058 -4210 127018 861478 1348979 
1 -404750 404753 1 1 1 1 -412569 -367222 -121287 -594284 -81939 412571 367225 121290 594287 81942 182431 -182430 1 0 1 1 0 1 1 1 1 1 210600 -294774 -1341461 117623 -566144 -72575 -904226 935242 -412741 621431 -575016 270531 -1434230 -302579 221954 -210600 294777 1341465 -117621 72579 566144 904228 -935240 412744 -621428 575017 -270528 1434232 302581 -221952 16402 129188 1432837 -157010 -16398 -129187 -1432836 157011 1 2 1 1 0 1 251004 -251002 1 1 0 0 1 1 1 1 1 0 1 2 0 329366 724957 1030401 -1455172 851767 182804 -1052679 186282 -2372518 -1189432 69156 -1290561 -1564255 1595292 -899074 -275247 -816395 695703 -28002 72922 -187560 -895123 1706677 1456792 618338 474007 1106679 519849 872378 -1381231 -397267 444548 -794802 -1186489 165914 331343 -724954 -329367 -1030402 1455175 -851767 -182801 1052682 -186280 2372522 1189435 -69155 275252 816399 -695698 28006 1290562 1564254 -1595292 899074 -72920 187561 895125 -1706675 -1456790 -618336 -1106675 -474005 -519847 -872375 1381232 397268 -444546 794802 1186490 -165912 -331341 2 -860846 -28801 978485 -258889 -255299 794627 -111523 1996981 1653170 449378 860849 28805 -978482 258893 255296 -794623 111525 -1996979 -1653170 -449377 99184 -99184 1 1 2 2 2 1 0 0 1 -167486 337042 265138 167489 -337040 -265136 1 1 1 1 0 0 1 -15 18 1 1 1 -208 
484327 788031 788030 -374945 180145 81582 365819 311313 628483 605243 531138 437521 311312 628482 605242 531137 437520 -471818 -471818 -120075 -744701 -292718 -261925 -665886 142127 -170031 -247367 216890 -136256 -666483 626581 668711 -406171 -850516 1493461 -16630 380705 375697 565054 -105315 365764 -22921 111733 8584 -666482 626581 668709 -406171 1493461 -850517 -16631 380707 375696 565055 -105317 365764 -22923 111733 8584 782539 -225561 -771908 -413413 782539 -225561 -771906 -413413 -285722 1031328 -229625 -78285 -1076082 -228234 -22531 -22530 -464428 -273236 -704161 -1132421 -330006 413291 -261253 -31034 592897 -1595350 516984 527724 -864211 -1661201 434507 -1443850 248461 -1284218 293095 626906 99782 812337 240947 -833741 -596885 -1859732 -929253 -777672 1464612 1162551 1411467 961169 13737 -719898 -100551 -441759 110434 22725 22799 914322 125932 338501 -471993 -654627 -255026 -778848 -246140 -35639 -117706 434509 -1661199 -1443848 248459 -1284216 293095 626904 99782 812333 240945 -833740 1464611 1162550 1411468 961169 -596887 -1859734 -929251 -777674 13737 -719899 -100552 -441756 110436 22726 914323 22800 125934 338502 -471995 -654628 -255025 -778849 -246143 -35638 -117705 1179059 521949 1501705 429737 587819 -2222670 739928 -356585 -244389 -990459 -382717 521948 1501705 429738 587819 -2222670 739929 -356585 -244386 -990456 -382716 -403509 -403509 630150 -386425 1046587 1436963 601446 576203 -518767 -567735 560102 672401 558 -124081 672401 559 -124081 126279 -777913 -413855 41079 -1036661 -871810 150022 582897 582897 337809 -415144 406413 1680196 
154141 101546 101546 652399 -379345 55292 43433 226698 -13860 -44196 330364 -234518 226698 -13860 -44197 330364 -234518 826248 826248 291829 -97785 557097 -416429 -995144 -80730 -493439 -44796 28598 -378003 103323 455391 1047373 -420089 1397137 -741603 -763036 457702 -590141 393691 -755485 175613 -640587 319557 -218569 103323 455391 1047372 -420089 -741603 1397137 -763036 457702 -590141 393691 -755485 175613 -640587 319557 -218569 -44203 448757 32485 647508 -44202 448757 32484 647508 -222006 -412288 312152 -656840 -646222 -81515 -362534 -362534 274493 -508045 -1177397 -952254 286625 942229 -310225 7807 586687 -2078252 -67127 802454 -1007550 -419602 -59569 16474 1467929 -792318 1396878 144992 386722 554691 1032150 -344038 2005624 1116784 1191449 807587 -82617 -2138809 469951 -1427601 -249816 -1121200 -1002893 -245148 304289 -721561 442165 1136085 227525 438048 -1370598 -763936 463722 -1226293 -416347 73809 221444 -59569 -419602 16474 1467929 -792318 1396878 144992 386722 554691 1032150 -344038 -82617 -2138809 469951 -1427600 2005624 1116784 1191449 807587 -249816 -1121200 -1002893 -245148 304289 -721561 1136085 442165 227524 438048 -1370598 -763936 463722 -1226292 -416347 73809 221444 -1348075 969208 -727464 -402793 -101667 1257628 -460834 481498 -899788 -558620 -152235 969208 -727464 -402793 -101667 1257628 -460834 481498 -899788 -558620 -152235 -321588 -321588 351912 -400943 -637269 -689439 -174185 871526 -989228 -526199 -317367 -1063155 596247 -579692 -1063155 596247 -579692 1795494 422903 -36088 1009982 -1274589 -121726 698130 1265443 1265443 695800 -513264 329248 958070 
1 1016394 -1016392 1 1 1 1 820519 928652 1033249 858295 152915 -820517 -928650 -1033247 -858293 -152914 839988 -839986 1 1 1 1 1 1 1 1 1 1 228019 562321 1214325 -29162 722831 1425472 -901995 968551 -172989 1086143 749157 450308 -212871 178868 -912763 -228017 -562319 -1214324 29164 -1425470 -722829 901997 -968549 172990 -1086141 -749155 -450306 212873 -178866 912765 620842 590149 781435 368375 -620840 -590147 -781434 -368373 1 1 1 1 1 1 309173 -309172 1 1 1 1 1 1 1 1 1 1 1 1 1 -869577 807783 -1523293 1670111 -809232 -624303 592913 3136 840878 690194 -672747 636235 -900482 698637 -77080 2114207 -732602 1827132 246875 -459693 -2585327 -1353252 -1259893 112197 -1387366 786414 968351 908131 536820 -147060 303127 -211024 -2389295 -600883 -714652 -1650556 -807781 869580 1523296 -1670109 809233 624305 -592911 -3134 -840876 -690192 672749 -2114205 732604 -1827130 -246873 -636234 900484 -698635 77081 459695 2585329 1353254 1259895 -112195 1387368 -968350 -786412 -908129 -536818 147062 -303125 211026 2389297 600885 714655 1650558 1 -252501 762115 580275 321777 -131481 386490 329646 323710 336524 -215333 252503 -762113 -580273 -321775 131483 -386488 -329644 -323708 -336522 215336 -138389 138391 1 1 1 1 1 1 1 1 1 -179206 216298 136931 179207 -216296 -136929 1 1 1 1 1 1 1 -30 32 1 1 1 -204 
975452 472988 472988 962383 1349524 -628700 1122014 -36799 -1242 707771 -523169 608286 -36799 -1242 707771 -523169 608286 556605 556605 614940 200150 719598 1388379 787236 448342 -304997 -2347173 933224 -629233 293279 -304079 245052 -41238 383133 -269376 -154857 -665566 149009 209193 878611 -101861 404852 -1855293 707042 293279 -304079 245052 -41238 -269377 383133 -154857 -665566 149009 209193 878611 -101861 404852 -1855293 707043 79087 -226237 614296 130084 79087 -226238 614295 130084 1535554 -236680 -49776 398295 -1003610 287751 883184 883184 -220033 272091 791013 -1014291 -1089354 -39756 -2384920 -929492 1756291 -1020039 -972972 262089 -702297 160452 289664 266008 865808 164358 -866715 569594 -952838 1380883 -345503 636195 386056 162727 85895 237891 -149216 -384732 -423168 -143445 70052 22010 -249208 -149037 -1463753 -11842 462514 -551982 347858 -565966 1420087 -412784 -1001371 1460675 -1291369 -748023 1481270 289664 160452 266008 865807 164359 -866715 569594 -952838 1380883 -345503 636195 -149217 -384732 -423168 -143445 386056 162727 85895 237891 70052 22011 -249208 -149037 -1463753 -11842 -551983 462513 347857 -565967 1420087 -412784 -1001371 1460675 -1291369 -748022 1481270 -179573 160317 -1036917 1090683 -523216 -273683 -575122 -734808 872764 -167844 -114125 160318 -1036917 1090684 -523216 -273683 -575122 -734808 872764 -167844 -114125 1244758 1244758 347062 635112 21963 -1149829 -1310605 273896 -337010 -698789 121415 221885 -481083 -63836 221885 -481084 -63836 -1061546 -2033082 -1906426 272825 -403446 -1780838 489254 670225 670225 -1654776 -2220425 552584 2407639 
-436794 -69232 -69232 -1355679 810434 -379051 -594538 33601 -310983 907200 -244910 -231652 33601 -310983 907200 -244910 -231652 -1188194 -1188194 -76857 -1024859 -1100124 640537 832331 -26207 215840 313643 -139503 800089 -182641 143681 -756053 155078 -16173 196194 -1001797 287681 -462955 1129661 1099176 157515 -270289 227798 -45689 -182642 143681 -756052 155078 196194 -16173 -1001797 287681 -462955 1129661 1099176 157515 -270289 227798 -45689 -585532 -502930 -767317 -950327 -585532 -502930 -767317 -950328 1338105 966933 -37369 -424525 -5964 -62566 332378 332378 -895151 240687 761619 93160 -1005290 252925 744514 509081 -162059 2322337 333698 -425928 942893 1214565 -134823 -1679666 -543335 -29653 -1063356 -68960 -139127 -1593725 -527608 48729 1763667 -220364 549189 -154979 1975112 -1498669 756827 -40154 -13486 -1318493 -1072479 -79174 781495 72680 1098764 332528 1274178 481193 443347 525228 -595965 -464941 39268 383941 -383579 -134823 1214564 -1679666 -543335 -29653 -1063356 -68960 -139127 -1593725 -527608 48730 1975112 -1498669 756827 -40154 1763667 -220364 549189 -154979 -13486 -1318493 -1072479 -79175 781495 72679 332528 1098764 1274178 481193 443347 525228 -595965 -464941 39268 383941 -383579 -877713 2292406 -1284206 -400505 -389816 789831 382937 -407250 -561831 99037 12617 2292406 -1284206 -400505 -389816 789831 382937 -407250 -561830 99037 12617 1166911 1166911 1310355 1070612 401676 1524210 1022108 103575 244593 511640 890304 -1231884 -1315614 156826 -1231884 -1315614 156827 -1654454 -1883773 -1334575 -56772 790756 -905945 -891617 -201248 -201248 965446 1159809 641207 382847 
0 -759207 759208 0 0 0 0 -863669 -341513 -469982 -882273 -417277 863668 341513 469982 882274 417278 492334 -492335 0 0 0 0 -1 0 1 0 0 0 -57618 -731427 -1149241 -656882 -1011730 1697922 -669372 -1168174 705431 -277236 839795 -743573 656424 -877011 -209123 57616 731427 1149241 656883 -1697922 1011730 669372 1168174 -705431 277236 -839796 743574 -656422 877011 209123 1318273 706765 -115221 1092929 -1318272 -706767 115221 -1092929 1 1 0 0 0 0 -91454 91453 1 0 0 -1 0 -1 0 0 0 -1 0 0 0 -469898 1686271 561230 -1172607 233333 -621771 37532 -883255 -404100 -1193016 -650276 -1094793 -2072172 -1590690 236501 1789481 1564480 176641 2351709 -751258 -946862 165987 -860571 -979976 997063 -223524 -110763 1698577 -752295 1475093 1029610 -330014 2620498 354770 -525072 -96650 -1686271 469896 -561229 1172605 -233333 621773 -37532 883257 404101 1193016 650277 -1789481 -1564480 -176643 -2351709 1094794 2072172 1590690 -236503 751258 946863 -165986 860571 979975 -997063 110764 223523 -1698578 752296 -1475093 -1029612 330014 -2620496 -354769 525071 96650 0 803469 1928910 648909 1580556 -1078708 575047 962479 71149 -46007 1119200 -803466 -1928912 -648907 -1580555 1078707 -575047 -962481 -71149 46007 -1119200 -601332 601333 2 1 0 1 1 -1 0 0 0 181121 747648 -287874 -181124 -747648 287873 2 0 1 0 -1 -1 0 71 -72 -1 0 0 -2 
-107865 -130000 -130001 -565423 -33273 144081 526300 -8923 -708412 -120401 99463 476175 -8924 -708412 -120402 99461 476174 -634840 -634839 -255449 -210306 -142856 397667 -927640 929746 361228 443374 281958 -389278 -535939 323758 -79019 917624 -475459 -471374 235722 -880182 -588258 -360799 -1038135 911283 1113137 294539 99375 -535939 323757 -79021 917622 -471372 -475460 235719 -880184 -588257 -360800 -1038134 911281 1113138 294538 99375 443537 -1209558 -32517 -379545 443538 -1209558 -32517 -379543 1388972 920285 -245188 -493238 357949 546362 -517986 -517986 566262 682069 -517391 -1363671 472005 -941934 480680 154848 -501289 -1766802 -171645 -392221 681563 -831471 -390493 564375 -1275091 184666 783076 -589890 1420472 915620 296729 727039 855567 159395 -454692 -469262 584689 1067252 -1299484 -364277 318918 1031618 4844 -6546 -946485 -1054019 -799138 61401 -889850 230872 47584 -1375972 507810 1972966 1266534 -103846 -206093 -390491 -831471 564376 -1275093 184666 783074 -589889 1420470 915620 296727 727038 584692 1067253 -1299484 -364274 855566 159392 -454693 -469261 318917 1031617 4844 -6548 -946486 -1054017 61401 -799138 -889847 230870 47586 -1375971 507809 1972970 1266535 -103847 -206095 -43867 2580743 -1650445 1173970 563458 -689087 -405706 -1034713 -143430 471860 512129 2580744 -1650443 1173970 563460 -689089 -405706 -1034712 -143430 471860 512132 700148 700148 3350840 1004807 200218 1436673 539148 -1142339 -365790 659030 581405 -2203228 61259 -322121 -2203228 61260 -322121 2917104 331710 776115 -153637 -1130409 -598591 -286977 -835833 -835833 -1219098 -303450 -690938 -1106006 
-675813 -906352 -906352 -314348 546018 -1410007 560545 -67211 -883471 124205 -1292936 -255394 -67210 -883471 124205 -1292936 -255394 -410320 -410320 -38552 -630468 984534 670390 500114 920081 -1391780 337039 1413532 -121468 -32718 280794 219385 198512 -1148354 771498 559047 -682145 -1632487 -265416 475654 290236 -1526892 -8728 467055 -32718 280794 219385 198513 771498 -1148354 559047 -682144 -1632488 -265416 475654 290236 -1526892 -8727 467055 12894 135887 -463603 322070 12894 135887 -463603 322070 588083 -1568987 1006700 -314701 847371 1546633 244870 244870 -57543 669455 -292599 817321 543299 684331 -540536 1873139 30695 -1592949 419630 437006 230927 -809193 669777 -845295 1353343 -720502 -839387 955028 377030 -6222 1012577 994722 -561120 40079 -896730 -1585912 1232570 1996684 1359464 -923464 348113 1927399 -1058558 421492 -434233 -2013852 -224630 -721678 -110336 -818107 -466564 914658 421689 -1243171 -911604 1021817 -63675 669777 -809193 -845296 1353344 -720502 -839386 955028 377031 -6222 1012578 994722 1232570 1996683 1359465 -923465 -561120 40079 -896730 -1585912 348113 1927400 -1058558 421492 -434232 -2013852 -721678 -224630 -110337 -818107 -466565 914658 421689 -1243172 -911604 1021818 -63675 -292771 6000 -31679 464557 445285 1117235 -996985 794429 -179175 482079 546703 6001 -31679 464557 445284 1117235 -996984 794429 -179176 482078 546702 715884 715884 -879394 885329 -1354872 -1885807 -91442 842808 720664 1866696 -39023 -386929 -413179 -30088 -386929 -413181 -30088 -548126 -635298 -931889 591062 440542 511531 -358699 1373539 1373539 839307 -236630 406756 -2979767 
231761 584905 584905 -692789 115257 -14930 288335 1011655 -117705 282605 67051 661763 1011654 -117705 282604 67051 661763 -272217 -272218 -1461751 -316969 -356048 -411418 -135667 96213 325001 -258025 -232950 222623 387351 31611 125914 2010644 385419 368597 -449078 -677328 -644047 39149 -98717 360783 780154 -459978 -313901 387351 31611 125914 2010644 368597 385420 -449079 -677328 -644047 39149 -98717 360783 780154 -459978 -313901 -390333 284705 -372473 -80799 -390334 284704 -372473 -80799 -2868549 -841487 -914430 646135 -152271 322643 679849 679849 514317 -407373 -445766 -382312 -354204 -514924 738504 -593218 -312549 -3188514 -83603 -830567 1801549 -1007100 932961 -1151807 -328881 1281684 -1643227 -840759 900403 161823 -86482 1497020 1642684 968569 -297961 -121710 1339495 -440143 -351558 -102931 -530541 -378231 -1136614 -261946 -1478957 -1867969 1129334 -817724 511637 -383072 109576 -427004 -368623 1484625 830074 -865584 -678627 932960 -1007100 -1151806 -328881 1281684 -1643227 -840759 900403 161823 -86482 1497020 1339495 -440143 -351558 -102932 1642684 968570 -297960 -121709 -530541 -378231 -1136614 -261945 -1478957 -1867969 -817724 1129334 511636 -383072 109576 -427005 -368623 1484625 830074 -865583 -678627 -1905651 484462 1151378 -818899 139728 1299410 1018153 428103 977626 -381921 143688 484462 1151377 -818899 139728 1299410 1018153 428103 977626 -381920 143689 -1607812 -1607812 -3386035 -2131856 505572 8733 416652 -255023 1125792 158544 1904523 1976478 1636422 423389 1976478 1636422 423389 -1062517 742045 326367 -1656085 -610599 -478697 -511013 -577396 -577396 402822 694282 -282431 1060909 
-636671 -347644 -347643 1149147 -1097953 183679 -2084479 454910 238207 -584782 19494 -983728 454911 238207 -584782 19494 -983727 1101234 1101234 1354355 1273029 -174367 50131 7244 -2299040 300263 -613957 -2457669 456775 -276723 355475 -28427 1597787 254608 507416 216811 488831 -414713 312105 84031 -1444311 -260739 -171308 -626326 -276723 355475 -28427 1597788 507416 254607 216811 488831 -414713 312105 84031 -1444311 -260739 -171308 -626326 472493 245929 1421049 116650 472494 245929 1421049 116650 1170124 -895658 2507551 254711 -124737 -2235769 -145274 -145275 254987 43887 537693 89190 -1995732 240063 421796 -1974378 -535468 -1556205 264889 -201588 2142185 -1641577 98834 -991273 -737672 1495632 324621 137358 591199 -716274 760604 2904842 -501396 -730071 791988 -618094 -153139 645672 411581 653104 498358 -16291 -22107 -65726 -13014 -613797 102974 979878 644934 -306916 35723 100438 -1263188 -974537 94114 -463889 575771 98834 -1641578 -991274 -737673 1495632 324621 137358 591199 -716274 760604 2904843 -153139 645673 411581 653104 -501398 -730072 791987 -618095 498359 -16290 -22107 -65726 -13014 -613797 979877 102974 644933 -306916 35723 100438 -1263189 -974537 94115 -463889 575771 166193 -710817 -945417 1050802 144642 -1320367 -1809557 1387794 7710 324016 -1374678 -710817 -945416 1050803 144642 -1320368 -1809555 1387794 7712 324016 -1374678 97412 97412 -217546 2435896 -1292857 -775518 2968815 -203311 165563 -2133988 -232030 -1210314 -69032 232792 -1210314 -69032 232790 216525 544337 177041 615013 907241 -841681 -606890 -438925 -438925 660230 1392958 89771 2170650 
0 851787 -851789 2 -2 -2 1 791805 66297 691270 349303 1152468 -791805 -66297 -691272 -349307 -1152468 -503542 503546 2 0 4 0 -1 -1 -2 0 1 1 -650845 757848 158392 1732935 -1647496 1120160 704794 27159 -909271 -407988 -424404 1629094 -125143 237282 885672 650845 -757848 -158394 -1732935 -1120159 1647498 -704793 -27161 909271 407988 424404 -1629098 125140 -237282 -885671 1244889 575225 -263009 -1648738 -1244890 -575224 263009 1648743 1 2 2 1 -1 0 -321629 321630 -1 0 -2 0 0 -1 1 1 1 2 1 0 0 -1477618 -94644 -2063288 -935868 749366 -482408 -200001 1792639 -342356 444514 1962719 -904329 -933543 -1037955 -3065896 858773 2383483 707692 346990 162038 1500756 -428051 706248 -684234 -1885939 -669588 -997646 -1641847 655560 -525753 -235696 1698219 -261570 119819 507678 1486736 94644 1477619 2063287 935869 -749368 482408 200003 -1792641 342356 -444514 -1962720 -858771 -2383483 -707691 -346990 904331 933542 1037954 3065898 -162038 -1500755 428049 -706248 684231 1885937 997647 669589 1641850 -655562 525751 235699 -1698220 261572 -119816 -507677 -1486735 -1 2336728 2403372 1024085 138198 -222261 1249036 -342481 639137 -871087 -2439025 -2336728 -2403376 -1024088 -138198 222254 -1249037 342482 -639135 871083 2439024 -205008 205005 0 1 2 1 1 1 0 -1 -2 438315 -652494 14444 -438315 652495 -14444 -1 0 0 -2 0 1 0 23 -23 2 4 2 -2 
-228326 -785728 -785726 2189884 -1331204 -1598114 1249471 -306107 157430 -1065597 -1469037 131901 -306105 157431 -1065595 -1469036 131904 1356256 1356255 1763675 91462 2979493 -364881 -1631728 -272267 -1704160 -351311 1341408 610703 -42154 -322268 -503630 -322208 1049793 405937 192622 -915102 166351 55405 -347076 -751848 -513665 -436096 407634 -42155 -322266 -503630 -322204 405940 1049789 192623 -915102 166350 55404 -347077 -751844 -513666 -436096 407636 -423171 -9663 -184165 1792378 -423169 -9662 -184166 1792376 252323 1771217 1983673 1178429 -1078456 776623 156458 156458 -613639 330207 -2226956 97035 107672 -1081352 1085383 949210 588836 1872399 475170 321464 363492 737364 -53719 -244402 -138295 -765972 193828 673259 -643036 473582 -206329 -379601 1317385 -152113 -355611 1025481 1105439 234335 -412300 -353439 -304710 221402 -584455 58767 -1238701 -940359 331179 703167 1308043 -721625 -540522 934151 -254463 1264201 1331191 387657 41864 -53719 737362 -244408 -138297 -765969 193826 673258 -643032 473581 -206329 -379596 1105441 234339 -412298 -353439 1317384 -152115 -355613 1025475 -304710 221405 -584456 58770 -1238703 -940364 703164 331177 1308039 -721623 -540523 934150 -254458 1264201 1331191 387657 41866 -872193 -230544 -1797928 -948694 -179884 -3287534 85512 124610 741301 -1563390 -273768 -230539 -1797924 -948692 -179883 -3287536 85515 124610 741303 -1563392 -273774 -1066307 -1066307 289391 598654 2101197 1021288 124959 445314 -51992 -693042 -1847787 537325 586363 213501 537325 586361 213501 -944833 -57085 115492 -2594853 39188 557746 68121 -226418 -226418 981458 3124577 1389687 -2175011 
0 1746369 -1746369 0 0 0 0 1488544 1409995 1161660 187278 1769532 -1488544 -1409995 -1161660 -187279 -1769532 396899 -396899 0 0 0 0 0 0 0 0 0 0 1317350 384362 -821917 2304356 1867695 210050 -331437 19753 908822 -68337 765152 1186760 573224 -1216169 -113058 -1317350 -384363 821917 -2304357 -210050 -1867695 331437 -19753 -908822 68337 -765152 -1186760 -573224 1216169 113058 -617683 -99749 175453 -232126 617683 99749 -175453 232126 0 0 0 0 0 0 -160079 160079 0 0 -1 0 0 0 0 0 0 0 0 0 0 1150891 401078 -283823 -2236961 2914027 -2245271 -823396 998811 -1794043 -1699316 863088 1590759 1211118 1070559 733998 283265 -1906526 -1369414 397345 -1108422 -1311863 -692783 81220 -1813976 -1504160 158439 -1533252 721105 -299484 987985 380258 230803 2838080 -349513 -1335147 -929753 -401078 -1150890 283824 2236960 -2914027 2245271 823396 -998811 1794045 1699316 -863088 -283265 1906526 1369414 -397345 -1590758 -1211118 -1070559 -733997 1108422 1311864 692783 -81220 1813976 1504160 1533253 -158439 -721105 299484 -987986 -380258 -230802 -2838079 349514 1335147 929753 0 -824932 -903279 -501251 -924852 468678 -75980 -462277 269177 -628541 -1229006 824932 903278 501251 924853 -468679 75980 462277 -269177 628541 1229006 -228620 228620 1 0 0 0 0 0 0 0 0 -660361 318551 -361100 660361 -318552 361100 0 0 0 0 0 0 0 57 -57 0 0 0 -4 
-539938 -162765 -162764 374379 212934 -1429799 -769407 371208 250552 367403 -887174 -141602 371208 250552 367403 -887174 -141602 613517 613517 684151 -434428 114780 520424 -536066 178452 -659685 -1336473 -2058061 154501 626721 66078 280985 404090 103414 345976 92070 3142 385084 335312 -716091 1390852 -438005 -1029738 -1663071 626720 66078 280985 404090 345976 103415 92070 3143 385085 335312 -716091 1390853 -438005 -1029738 -1663071 134049 194002 324990 822788 134049 194002 324989 822788 1797318 639368 -1258427 -913856 -95778 449322 754736 754737 -124231 -2204171 -659212 -14196 503819 -703144 1861176 -2370467 -628904 -796472 -36685 179522 234786 -316245 684108 -837254 1657063 332628 -1285850 -1014962 1461278 33962 68161 -723150 -995668 -508724 93741 482188 -764999 -399271 937711 354201 407170 -379715 485586 123593 -179410 -115008 349733 -541816 -863908 1042083 -748363 208453 2114970 -159795 1504643 -2060119 -36238 684109 -316244 -837254 1657062 332628 -1285850 -1014962 1461278 33961 68161 -723150 -764999 -399273 937712 354201 -995668 -508724 93741 482188 407170 -379715 485586 123594 -179410 -115008 -541816 349733 -863908 1042083 -748363 208455 2114970 -159794 1504642 -2060119 -36238 314038 -1536777 -615908 666393 654136 44407 -111450 -719869 -468134 803330 1694875 -1536776 -615908 666392 654136 44408 -111452 -719869 -468136 803328 1694875 1932289 1932289 2605178 -1824915 -735355 -521914 -2587942 -1154660 131833 197986 1013830 921692 124694 -1820877 921691 124694 -1820877 716866 -1698836 -4163852 -577817 1343611 569422 1132808 -737889 -737889 1913118 4767385 -64393 147653 
1 -253614 253616 1 1 1 1 -362455 -87937 -33164 -189990 -145965 362457 87939 33166 189992 145967 -608359 608362 1 1 1 1 1 1 1 1 1 1 16915 -12547 -952454 -70106 -62324 258104 -1238307 1494766 -458484 274765 -278390 199220 -947578 21504 113357 -16913 12549 952456 70108 -258102 62324 1238309 -1494765 458486 -274763 278392 -199218 947580 -21503 -113355 160380 726720 -3299327 453894 -160378 -726718 3299329 -453892 1 1 0 1 1 1 268886 -268884 1 0 1 1 2 1 1 0 1 1 1 1 1 412576 -60795 357002 -492190 141477 750205 -565895 300517 -1888805 -762024 -68286 1272650 -56823 -793921 307833 396307 -1617242 2928123 -584636 -891397 -493108 -1465949 2425976 1655918 345528 189644 847428 653202 314584 -932118 -103570 417114 198713 -725898 213297 140908 60797 -412573 -357000 492192 -141476 -750204 565896 -300515 1888807 762026 68288 -396305 1617244 -2928121 584638 -1272648 56825 793923 -307830 891399 493110 1465950 -2425974 -1655916 -345527 -847427 -189642 -653200 -314583 932120 103572 -417109 -198712 725900 -213296 -140905 0 1963239 1446705 -3196156 1264128 1477691 -715410 1412401 -4815303 -3174455 -330393 -1963238 -1446703 3196157 -1264125 -1477689 715413 -1412399 4815304 3174457 330396 201286 -201284 1 0 1 1 0 1 1 1 1 -153586 214771 265995 153589 -214769 -265994 1 0 0 1 1 2 2 -8 10 1 1 1 -199 
-167267 270324 270324 -1349371 2433205 -2481548 258789 683651 -101545 1723995 -1478893 506391 683652 -101545 1723995 -1478892 506391 -346099 -346099 -846584 -2214571 -872176 2071920 1146135 1314493 -2003270 -532881 -270096 -264023 770429 1538025 -244442 -163999 -43148 -1091152 473129 -698207 966987 98230 749258 301799 -1283689 112877 215707 770428 1538025 -244442 -163999 -1091153 -43148 473130 -698208 966987 98230 749258 301798 -1283689 112877 215707 982939 -72362 -547699 -255931 982939 -72362 -547698 -255933 -254202 -550916 -380339 -514573 -1480684 -1193006 295390 295391 1516337 2335990 -1331895 -280403 -1470809 -933710 1430508 503959 -558722 -2259512 975652 -732290 -1335540 -323288 11693 686650 1193350 204268 299424 1212611 -397755 -142541 207831 -846454 -472247 834629 -401586 721150 -2011162 -1330374 -449274 -93036 -131 921207 1069877 553114 640131 1700049 -186581 -1611622 -357646 -432787 -842184 -677966 -2375731 -195619 1188381 919148 -926389 11693 -323288 686649 1193350 204268 299423 1212611 -397755 -142541 207831 -846453 -2011160 -1330373 -449275 -93035 -472248 834629 -401586 721150 -131 921208 1069877 553113 640130 1700049 -1611622 -186582 -357647 -432787 -842183 -677966 -2375731 -195618 1188381 919149 -926389 1164010 257182 486005 1691383 219749 111429 406117 -147345 923345 -428479 -525880 257182 486005 1691384 219749 111428 406117 -147346 923347 -428478 -525880 -953489 -953489 -1300782 788197 47914 -13472 53809 -255675 348508 -951838 -547718 -2395617 304420 1020913 -2395617 304420 1020913 64112 829506 1534039 -1662585 -85713 -1674999 -2075050 -87109 -87109 2356154 3877565 1734232 993726 
0 -1897708 1897708 1 1 1 0 -932032 -1503677 -954535 -1579224 -1295190 932032 1503675 954537 1579224 1295189 -541695 541694 1 1 0 1 0 1 0 1 0 1 161107 -702262 -450964 -91928 514528 160127 -676442 -1034459 -1649453 -713200 1926063 -1414139 -1375224 -486534 1108435 -161108 702263 450964 91926 -160125 -514531 676439 1034458 1649455 713200 -1926063 1414140 1375225 486534 -1108435 -480707 -396235 251177 -1551078 480706 396237 -251177 1551077 1 -2 1 1 2 -1 -87144 87143 2 0 -2 -2 1 0 0 0 1 2 1 1 -1 460635 -338963 -133203 1061853 1212836 -692330 1320698 -719216 -176698 594325 2098605 3046899 1725287 796859 -728202 2343263 374252 430326 188472 -1347270 1418315 -1758182 -625166 -238252 417519 -71223 -531527 3612485 -2154770 778171 2876674 742891 -2333118 -1071999 1199485 2506831 338963 -460633 133203 -1061856 -1212838 692330 -1320697 719216 176699 -594327 -2098608 -2343259 -374251 -430326 -188468 -3046901 -1725289 -796863 728201 1347268 -1418318 1758182 625165 238253 -417517 531526 71223 -3612482 2154770 -778172 -2876676 -742890 2333123 1072001 -1199486 -2506828 -1 748784 -833056 388617 -1328579 1107540 449830 -1284715 609767 143444 -1192808 -748783 833056 -388618 1328578 -1107534 -449831 1284718 -609766 -143443 1192807 -127400 127400 -1 0 -2 -2 -1 0 2 0 -1 -508039 1623335 -899394 508034 -1623333 899391 2 1 -1 -2 -4 0 1 -83 83 0 -1 0 0 
206462 -378657 -378661 1023594 711970 157622 -194314 103605 -881597 316708 -381196 -401487 103604 -881600 316707 -381199 -401490 306078 306077 1341167 1078901 341726 1077258 -142902 303921 -273297 485628 -466310 1572027 -510530 669367 -266164 -792330 -1443575 1253186 -1492255 -984702 534355 -11060 -89568 147903 550789 -115294 -341541 -510530 669366 -266165 -792330 1253186 -1443574 -1492255 -984703 534352 -11062 -89563 147900 550787 -115295 -341539 -604340 1524915 418143 75142 -604341 1524914 418144 75139 663953 -1780512 1128428 429957 1380917 -827195 -88381 -88381 2148986 -135508 -2138775 -1451189 273843 -454052 408444 -150076 575168 2652712 1597431 795821 -71453 347228 227063 -1001728 -902664 -676425 -28489 275212 -12532 448227 -892364 -1643161 -1173514 -1578483 -1273310 -227742 2379589 890389 263973 2472326 -921456 -1839946 366910 -556973 -15042 1549669 216651 -342663 1186728 92564 -724188 -984624 431813 2613715 859387 -324819 687176 227062 347229 -1001729 -902661 -676423 -28490 275215 -12534 448227 -892363 -1643157 2379593 890390 263974 2472327 -1173510 -1578480 -1273309 -227744 -921459 -1839942 366907 -556974 -15042 1549671 -342665 216651 1186736 92560 -724185 -984617 431814 2613710 859384 -324817 687181 -836783 -198819 -314245 -24540 -907135 3130408 -713121 1470335 491215 836051 -672019 -198819 -314246 -24539 -907137 3130410 -713120 1470333 491215 836052 -672021 -20186 -20187 -1156762 100362 -1954861 -3303052 -925365 3359 1363264 -77647 -1317512 -2612983 1839821 -1091782 -2612983 1839823 -1091784 1535769 1316914 -166098 -2147737 -3294622 -468890 815854 357450 357450 262045 -779426 210994 796915 
564190 -427527 -427530 9527 3202907 1200067 -1352121 -1473267 -1001314 1735285 532332 -1483063 -1473268 -1001316 1735283 532333 -1483064 -518852 -518853 381912 526552 -215741 2448023 2640801 809361 1247074 112414 -2217704 -1543902 -678672 149332 -158477 -1172954 -272499 -1100662 132343 148448 -1034106 190619 1282517 632882 316112 715182 -704905 -678672 149332 -158478 -1172954 -1100662 -272498 132341 148447 -1034107 190620 1282515 632881 316113 715184 -704904 -220207 -636125 -1170717 778492 -220207 -636125 -1170717 778490 556999 143779 744027 2571077 -13213 -1065598 722268 722269 2104426 -621013 -569467 -451140 29982 623449 574568 -2187449 -412565 564929 -296431 -401632 -988555 1114673 -882156 926065 -466031 393902 -233569 401127 135822 205074 1534184 1315018 591260 295511 -20885 331778 -45586 550384 -246332 -392364 81117 1677686 207890 1145296 569056 329175 -106716 -1368425 -575452 -91494 -797363 -441045 1093537 -1525834 668177 -359616 1949915 -882157 1114671 926067 -466032 393903 -233568 401125 135822 205074 1534185 1315021 -45583 550384 -246333 -392364 591264 295512 -20884 331778 81117 1677683 207889 1145295 569056 329175 -1368421 -106715 -575453 -91493 -797363 -441046 1093536 -1525832 668179 -359615 1949916 91792 795047 114124 -3436215 2424303 -1983830 -1185826 1051511 -229792 -983136 530489 795049 114124 -3436215 2424302 -1983829 -1185826 1051510 -229792 -983136 530488 -535009 -535009 -562143 -642854 2038613 214348 988715 3824419 2274124 -1713329 563624 231969 659203 -1470894 231969 659202 -1470893 -466399 -518498 -2580358 -2924000 -3275123 -412891 474711 -963386 -963386 498415 -1771361 -1174392 -176552 
1 -1776877 1776876 0 2 0 -1 -1141768 -1550959 -1605971 -370279 -963121 1141767 1550958 1605973 370280 963120 -31870 31869 0 0 0 1 1 1 0 0 -1 -1 -211409 -1239556 -177543 -279220 635115 456228 -1676750 -1206495 -1128089 486087 -2728992 68424 1335880 822706 36545 211409 1239556 177542 279218 -456229 -635114 1676751 1206495 1128088 -486086 2728994 -68422 -1335880 -822704 -36546 -44784 -257112 456140 -913323 44784 257111 -456141 913323 0 0 1 0 0 -1 808351 -808350 1 -1 0 0 0 0 0 0 0 0 0 -1 -1 -565497 -418128 1650958 -336178 713629 1035187 -2065146 45859 708709 883533 713529 3607387 225268 591268 -174819 3501923 281061 -392167 880759 147623 -3472798 -421386 -1496423 -415887 -964653 931975 2989436 -2532091 2528663 -653473 -2075128 682387 3013903 2424937 638598 1102381 418128 565498 -1650957 336178 -713629 -1035188 2065146 -45859 -708708 -883531 -713527 -3501923 -281060 392166 -880761 -3607384 -225267 -591266 174819 -147622 3472800 421386 1496423 415887 964653 -2989439 -931975 2532090 -2528663 653473 2075128 -682386 -3013905 -2424936 -638598 -1102379 0 832396 -1090190 724669 -859370 1112378 -288193 -728717 307440 154225 -1281237 -832395 1090191 -724670 859371 -1112382 288194 728717 -307441 -154225 1281238 1149799 -1149801 0 -1 0 2 2 1 0 -1 1 -204513 -980168 1469824 204515 980169 -1469826 0 0 -2 -1 -1 0 0 -81 82 1 -2 0 -10 
44460 -867124 -867126 -244028 1613288 -746011 1733735 -1905871 -747757 572199 -1074003 777952 -1905872 -747758 572199 -1074005 777952 -427514 -427514 -87531 -191629 892054 368000 1298864 2320394 791550 -1038658 665880 -997975 -1108794 -386353 -763503 -879428 -177542 -59686 -373461 -159126 -192588 126192 -897021 2156494 57351 -702263 638440 -1108793 -386354 -763504 -879429 -59686 -177541 -373462 -159126 -192588 126191 -897021 2156497 57351 -702264 638439 -1122066 165642 995749 -426253 -1122066 165642 995750 -426254 -2202784 -626265 2658868 -621997 -647708 -350139 -50541 -50541 1528139 -62443 2998838 -923407 -774591 -573071 446887 -534229 278959 2463621 -57630 436242 -581739 1211480 -783262 349636 745068 -1631477 863984 -1202693 970085 713280 279464 -56184 606225 -177790 1094835 -436019 1244484 592277 1111030 -455584 17033 -521927 419021 96060 -154995 -142223 116837 411946 -2675395 1713476 749586 -2184850 163712 -1150334 612506 -114034 1254528 -783262 1211482 349637 745070 -1631478 863983 -1202692 970085 713281 279462 -56186 1244485 592278 1111031 -455584 606225 -177790 1094836 -436018 17032 -521928 419022 96061 -154996 -142224 411944 116836 -2675398 1713480 749587 -2184848 163717 -1150333 612507 -114035 1254529 -1030823 -613928 -360290 1737846 -2255197 -317365 447648 1957914 1044484 587017 -1005844 -613928 -360292 1737846 -2255198 -317365 447648 1957916 1044484 587018 -1005843 -2284979 -2284980 -3004149 -151737 -304402 1112682 4221158 -2314154 -752994 -1130929 463652 1461706 779085 -528714 1461706 779083 -528712 1885226 -287301 -2671613 3307324 2438957 -2495190 -1021137 -1128511 -1128511 -1327315 2239110 701340 -1835219 
-1395186 -2281664 -2281667 1862159 1305085 -1056421 -2164590 -710897 -1271101 138052 -1451833 -2308256 -710899 -1271102 138052 -1451835 -2308257 1907417 1907418 2694973 611858 -357451 2461402 1073922 733930 426014 -159926 -904517 686276 -552628 723590 -352229 69211 642808 277606 -370885 -446561 -1404311 497807 -306909 -66661 -47076 32255 -838490 -552627 723589 -352228 69210 277606 642808 -370885 -446560 -1404311 497805 -306909 -66657 -47077 32252 -838493 25028 2118669 403508 384541 25028 2118669 403509 384543 428319 2872077 -2290126 -715829 460868 1015282 621173 621172 833528 2648157 1897254 -1119903 140020 552841 -435862 632724 -304508 603312 1420932 451124 1430724 -406856 -24557 -390365 -533950 610670 281130 -82240 731588 322167 1133799 1242891 820687 -256330 622541 79305 1017418 1076148 556188 406888 251448 -50827 -650803 90938 481082 54435 890429 118158 -1490263 994153 611510 -1966700 -795793 123372 -56582 538436 -494135 -24555 -406855 -390364 -533946 610667 281128 -82239 731589 322168 1133798 1242888 1017418 1076147 556190 406886 820687 -256329 622542 79306 251446 -50827 -650802 90940 481079 54433 118155 890428 -1490266 994159 611510 -1966697 -795785 123373 -56583 538433 -494133 -157902 -2111211 962720 -1854072 -74402 -1322163 2307342 -1881683 -1383447 168841 1417700 -2111214 962720 -1854072 -74402 -1322164 2307342 -1881682 -1383447 168841 1417702 -1936407 -1936409 -887498 -1725450 1441191 -617825 -5783750 -1053419 -2179135 1813268 333258 -1840268 -847280 1688425 -1840267 -847282 1688427 -655842 -222702 2843464 2482025 246940 -1274915 -730391 245285 245285 -1277437 -713639 551949 1574303 
0 -1441594 1441592 2 2 0 0 -999219 -952178 -269645 -1509165 -621972 999219 952179 269647 1509164 621972 759198 -759194 3 1 1 3 2 2 2 0 2 1 488654 -596620 -183884 -1207184 600853 -73836 -338828 -443035 -895363 -1139756 89927 2823565 -425635 -2145801 -1220784 -488654 596623 183885 1207186 73839 -600851 338829 443036 895363 1139758 -89927 -2823562 425636 2145802 1220786 -53752 -28011 494745 1449455 53753 28016 -494741 -1449453 0 3 0 0 1 3 -703214 703216 2 3 3 0 1 1 1 2 1 3 1 2 2 1005572 785702 298568 2897059 -1577698 -1535248 193326 1107635 638118 -889875 -1620556 241193 684723 355557 1025039 593135 -147801 1388497 -1294533 -1395459 693535 922728 1456706 -1373518 -1389605 -776940 -2754752 -1616190 3904718 327800 2197417 5891931 386486 -672266 -1946609 2217802 -785701 -1005569 -298566 -2897058 1577698 1535252 -193326 -1107631 -638114 889878 1620559 -593131 147806 -1388493 1294536 -241190 -684721 -355553 -1025037 1395461 -693535 -922728 -1456704 1373519 1389607 2754755 776944 1616187 -3904713 -327797 -2197421 -5891930 -386484 672269 1946611 -2217800 0 -1418447 -347180 -258787 748794 -979411 -672732 964252 232292 357524 1366942 1418445 347183 258789 -748794 979412 672738 -964251 -232290 -357521 -1366938 -1026028 1026025 -1 0 2 2 -1 -1 -1 2 1 -270358 -1152948 1420399 270359 1152949 -1420394 1 1 2 3 3 0 0 71 -69 -1 2 2 -209 
-531194 -27147 -27148 -914135 -1570460 499800 698855 1493684 -762116 -1004378 717265 115218 1493690 -762121 -1004380 717263 115218 -865584 -865574 -1725969 9996 1741391 -824026 -573117 -598760 1625401 -1379975 898411 1869193 343257 664428 964234 155834 -1728257 63869 -809371 670074 -106931 -72725 -1148550 -784977 777850 -1068453 232973 343258 664430 964239 155846 63862 -1728253 -809369 670069 -106942 -72723 -1148555 -784980 777847 -1068454 232976 -146660 -831000 -975389 2329917 -146657 -830997 -975386 2329936 -768752 -1062797 -342901 3767228 -1471254 830876 -75614 -75614 -437472 1105754 2907461 -112362 -694078 -527937 3666 -851292 1252891 -575537 1159079 498676 307861 -838179 244782 -516616 264882 -707093 799138 -671776 -247199 -92151 -1389542 -1158610 -1499422 -1117189 -995474 390562 122784 -587965 1735012 -277636 713505 485493 -354099 1612574 129366 554750 651333 996728 -1371998 669402 1188969 -1181671 -1255352 -1507425 -437447 -820170 827130 244779 -838187 -516619 264886 -707084 799140 -671781 -247195 -92152 -1389536 -1158595 122792 -587962 1735010 -277648 -1499421 -1117188 -995475 390568 713510 485508 -354111 1612577 129360 554740 996731 651337 -1371994 669395 1188964 -1181677 -1255357 -1507424 -437448 -820167 827132 -1208841 1784563 -1495568 -1887217 3235705 2235411 -851896 789285 2180233 -1528975 1465764 1784546 -1495564 -1887221 3235718 2235397 -851902 789295 2180229 -1528974 1465780 548504 548496 -577258 452012 3221110 -2265734 -3329768 2288395 1475536 -1490396 -2587643 -1040541 -739545 1683754 -1040538 -739541 1683751 1783020 346237 1362967 1859297 3272771 -795140 504523 -3657910 -3657910 -1680514 2088653 1033407 -372020 
-1 379493 -379495 1 1 -2 -4 -1162351 1233823 537433 483379 74712 1162346 -1233819 -537428 -483383 -74715 -2289249 2289253 2 0 -5 1 0 1 -4 4 -2 -2 -266698 -378324 -802219 -2423025 -919667 895620 -172496 1236324 2379695 -458914 1332624 700263 453591 1048 -794553 266699 378323 802215 2423022 -895619 919677 172501 -1236327 -2379695 458915 -1332618 -700257 -453593 -1042 794551 -815293 -518646 -554256 -3936277 815295 518651 554261 3936267 1 2 2 -8 5 -2 -78638 78639 1 -2 -5 -2 2 1 -1 4 -2 1 -1 -2 -1 1786068 634625 564858 -380263 -2120871 -283730 1055682 -1073276 83708 -1469410 -3372589 -353334 -242273 179102 -948272 -2009183 -666698 600880 2414837 -1180826 -2766506 2819761 -437841 1514207 2209651 -1067048 -980736 -394041 1442705 1201477 1642892 1201866 -639665 -31771 -673321 -714828 -634624 -1786064 -564854 380262 2120873 283721 -1055678 1073279 -83708 1469414 3372591 2009181 666700 -600888 -2414838 353343 242279 -179098 948271 1180823 2766502 -2819757 437832 -1514207 -2209654 980728 1067047 394047 -1442704 -1201480 -1642889 -1201856 639674 31773 673327 714826 2 3512010 -543317 737320 -2973916 2772816 1552261 -2217068 935452 -524432 -3480939 -3512021 543326 -737312 2973902 -2772830 -1552258 2217067 -935460 524440 3480931 1473393 -1473397 1 -1 -7 5 9 -5 -2 4 5 -630994 -667554 563513 630998 667559 -563519 -2 -4 -4 -2 -8 -1 -1 -55 71 1 -5 0 -9 
3109803 799257 799257 1903431 1964101 648631 3630848 -1834687 -282544 -118908 -45278 1968688 -1834686 -282546 -118908 -45278 1968688 159783 159786 921306 282457 1311911 557740 1502397 1462298 -249263 -1379750 1036558 -1626284 -2233960 -1669990 -197204 624289 -706373 -166667 -997703 248080 294440 -666452 -218589 -219446 -888590 -581027 907202 -2233960 -1669988 -197204 624293 -166668 -706372 -997702 248077 294437 -666451 -218590 -219446 -888591 -581027 907204 -317149 402228 -107080 -621258 -317148 402228 -107079 -621253 634840 193390 -1612863 -64373 -1326290 1501980 -850760 -850761 584022 -89763 -885643 2803170 -436744 -230797 876956 -2603085 -1668644 2022238 -3158443 1118511 836045 -305053 -1914911 184628 -454723 -57596 2917169 -723302 -879080 731779 1807450 2541167 -670133 -615651 89863 -743426 881998 1167199 980105 549883 -898953 491312 -1061713 1147982 -171906 715571 -1530129 2933255 -184379 -1102249 -1422191 880634 -1772820 -1432975 634440 -1447518 -1814309 -1914913 -305055 184628 -454723 -57593 2917169 -723303 -879079 731779 1807452 2541172 882001 1167200 980104 549878 -670134 -615651 89863 -743425 -898951 491317 -1061717 1147983 -171909 715568 2933256 -1530127 -184378 -1102251 -1422191 880631 -1772823 -1432975 634439 -1447518 -1814307 -28667 1045784 -684902 309120 -1121342 2509984 574126 -1756597 -143992 -765772 602170 1045778 -684901 309118 -1121338 2509979 574124 -1756593 -143993 -765771 602176 644943 644939 -55619 -927443 -200188 -1068563 -2637320 778636 -25941 -1113114 2475936 260640 -625201 -977610 260642 -625201 -977611 -1887656 2903297 1443072 -2188027 988855 1481349 -1687713 -201123 -201123 2440920 1850641 -2496800 2779752 
1998565 1075510 1075509 1074535 1183665 2788810 -1747480 1101391 -100586 470419 1348330 -1983604 1101392 -100590 470419 1348330 -1983605 480153 480152 -5133 540556 -385509 961983 746048 -2087490 3108336 -800753 154803 1267485 498394 1262539 6828 -1280109 -789823 240372 322414 -83106 -1207057 -81262 -231673 -2385430 643944 -898034 705241 498395 1262540 6829 -1280107 240372 -789826 322413 -83107 -1207059 -81262 -231673 -2385429 643944 -898034 705240 50673 -293273 1057624 124523 50673 -293273 1057624 124524 -1371651 1750059 -946356 -2193936 -2781806 1280529 1150672 1150672 588122 -716043 21724 -167502 691668 2174788 1704002 -1479235 778442 -376644 2264182 -250420 -990990 -294516 424563 -53764 325495 -480036 707519 -94053 -1070070 -1890343 -1294809 468287 -1385536 -403903 -293365 -862032 -42023 505274 293334 -57922 567643 1457513 -598063 -608699 -1009712 1351434 1628993 -1232543 -258163 -1568708 -1294653 -869042 241933 -666771 226746 -456801 3117375 424562 -294515 -53766 325493 -480033 707518 -94053 -1070069 -1890342 -1294808 468287 -42020 505275 293334 -57922 -1385537 -403903 -293366 -862033 567643 1457515 -598065 -608698 -1009712 1351433 -1232542 1628993 -258164 -1568707 -1294651 -869042 241933 -666771 226746 -456800 3117374 -997495 769201 -4052310 3679533 -35533 1523464 1924277 -608346 -729596 -668894 2519788 769201 -4052311 3679532 -35531 1523464 1924275 -608344 -729598 -668891 2519793 -986564 -986563 -1766336 -1904387 25327 3204986 1457467 -1228684 -4935381 -1317547 780849 47022 840696 232710 47023 840694 232710 -3398880 685408 1390920 -935285 -1797900 1342228 1519798 1252602 1252602 1365524 561690 -918382 -4798682 
29 1240694 -1240667 37 24 5 -8 -1509900 2407965 338254 2119570 -687197 1509964 -2408014 -338232 -2119570 687181 2154347 -2154332 34 22 2 5 8 -4 -36 3 -26 34 -391801 -1808178 -1177396 -2227200 2601069 337016 1628107 1600902 -1407698 373865 810166 -247143 1071364 2934808 500249 391813 1808201 1177446 2227196 -337063 -2601104 -1628124 -1600942 1407695 -373868 -810191 247141 -1071415 -2934790 -500269 811430 1613190 580053 -4686 -811441 -1613168 -580052 4675 5 12 15 5 17 -19 -568601 568603 -6 -15 0 38 -7 -14 -34 5 -17 -29 16 28 -6 -251121 1231738 4911845 -3614552 -1031153 -1107073 -1078861 -1924693 -639171 123499 -706744 -397201 1033674 1536976 -1015411 -1408611 1249423 -1211181 -2172068 814768 -1361375 -714057 -2848467 1073837 -2431213 490134 -1558694 442725 56143 658535 1425403 1450606 -2029901 2392038 2259028 3239295 -1231751 251094 -4911844 3614575 1031145 1107063 1078798 1924694 639127 -123459 706709 1408610 -1249408 1211130 2172084 397221 -1033708 -1537004 1015410 -814753 1361412 714098 2848487 -1073808 2431278 1558708 -490151 -442759 -56127 -658559 -1425377 -1450608 2029973 -2392067 -2258999 -3239300 -54 -2177639 2772618 -778706 -274299 -1526876 -81933 650914 -1733839 -886407 -2083303 2177763 -2772622 778680 274280 1526844 81935 -650904 1733828 886423 2083287 -2197364 2197353 -16 -4 6 2 6 -13 6 6 -1 536235 149634 -456028 -536165 -149656 456014 -17 12 -18 28 46 23 -6 29 -4 -19 3 9 -190 
2277621 975109 975141 2877769 1795538 239375 -724463 2488499 -2000102 765678 -107570 -672376 2488460 -2000042 765687 -107515 -672393 565630 565684 2727544 1648968 158854 355967 577316 -470637 -2936024 128441 -2153578 2655782 422905 802711 1928490 -213085 -1506810 -1976302 -687602 -1683877 -189606 -245256 -1106655 -192282 -2051571 662078 -932363 422893 802666 1928460 -213140 -1976294 -1506746 -687562 -1683836 -189642 -245246 -1106633 -192288 -2051543 662152 -932350 -464680 812646 -9112 -479615 -464660 812685 -9097 -479613 329455 1012155 1170084 289223 1296589 -1476851 7865 7851 -554372 -1315615 -11093 2900374 -698052 -1113649 -2807428 271091 -1352827 -2427859 1295092 2116270 -557303 -1138834 -597970 -35818 831481 -452882 -495580 -2603682 -14263 -1836774 1468091 -1490646 652714 -1489264 -1146459 -85608 -142441 537641 -2107520 543480 599430 1388867 1529746 721281 1125919 2493452 -691510 420574 -1410705 557052 -1013176 938696 -174113 2807854 -1230447 1087012 -248578 -597940 -1138839 -35694 831389 -452905 -495609 -2603709 -14310 -1836792 1468095 -1490663 -142474 537674 -2107551 543425 652704 -1489238 -1146420 -85634 599452 1388832 1529727 721209 1125947 2493388 420535 -691498 -1410694 557053 -1013157 938730 -174077 2807803 -1230388 1087070 -248497 -4451316 4925618 -322433 -1080700 -913008 -1316736 575 341836 -517751 522775 -760088 4925564 -322365 -1080720 -913014 -1316774 572 341854 -517795 522754 -760139 -592148 -592200 -1433975 -552971 494772 99033 514872 -1116281 458955 472003 -280098 2740319 -924935 -671840 2740331 -924933 -671851 -1535399 886251 -1499585 2126743 3540986 1772946 -464304 923937 923937 -1537450 109560 646085 1094984 
-19305 -1678772 -1678771 2801068 -1781275 1725604 921191 -2435309 -772602 -1128772 30198 314768 -2435307 -772602 -1128772 30201 314767 1521695 1521694 809478 1820273 2041232 -1854224 -913071 161522 941969 2435553 -301031 -2853233 -129711 -165656 -1722578 339492 -1062368 -164471 659969 -457235 607655 -678043 418644 1401880 124801 2528499 -975634 -129710 -165654 -1722580 339493 -164470 -1062370 659969 -457234 607654 -678044 418646 1401881 124804 2528501 -975636 903059 66392 349379 706536 903059 66390 349379 706537 -1195039 419262 228295 1400962 -2297100 25976 150707 150708 -1009556 -933032 252503 -382428 -693944 500638 347433 1583433 -1320093 -270374 1543974 -3451751 436918 1873412 -151225 -1482200 1896533 865134 -1008677 1928334 2571359 -1452590 1301204 -440274 -2246841 23922 -1943038 -327775 -134943 -1056250 1144114 600900 631500 776297 1953889 -480599 816499 -597789 809891 -3018200 -15597 1410949 503173 1325136 920794 -166617 705150 1433449 -3238636 -151223 1873414 -1482202 1896528 865136 -1008680 1928334 2571360 -1452591 1301204 -440274 -134942 -1056245 1144114 600899 -2246845 23921 -1943038 -327777 631499 776297 1953889 -480600 816500 -597790 -3018199 809889 -15597 1410949 503175 1325138 920795 -166620 705152 1433449 -3238637 288235 1644618 -3751476 1917823 -511281 1640221 -365315 -415305 412147 -3273853 -1218553 1644622 -3751485 1917825 -511277 1640228 -365322 -415306 412145 -3273850 -1218548 -185526 -185518 -527704 -1136950 2170201 -997868 -642956 1320951 -3585408 -1384590 1902812 1006225 660229 525435 1006223 660225 525436 353206 -832758 -781394 502527 -685300 -889946 -1782894 4252 4252 -2090697 -2464193 21739 4976042 
-1 -943425 943427 -4 1 -2 -1 -660221 867486 -1617481 -1332747 357309 660223 -867483 1617482 1332749 -357309 730375 -730379 -2 -4 -1 2 0 -1 -1 -2 0 2 -208355 -478624 599412 -447888 1748605 -883244 290590 -270321 2384898 197898 -2050197 -764376 -988546 -1743449 684133 208354 478624 -599410 447886 883246 -1748601 -290591 270324 -2384899 -197896 2050197 764376 988546 1743446 -684132 252287 1551449 -227253 -1571737 -252289 -1551449 227252 1571738 2 -2 0 1 -1 1 -408854 408855 1 1 -1 2 0 -1 -1 0 1 2 -2 2 0 -1344795 -333944 -169652 3448668 -1017614 2529216 -844489 -261574 671565 463337 445863 1089414 854886 -281643 1136578 -1010585 -3685483 319503 745978 127702 -102719 1580820 1223556 -1779263 1387008 952313 306643 971763 235707 -1702932 -1737393 -607800 1707167 -1107045 -625883 688405 333947 1344790 169656 -3448674 1017611 -2529213 844485 261572 -671564 -463337 -445861 1010586 3685485 -319504 -745979 -1089409 -854883 281647 -1136577 -127703 102712 -1580823 -1223555 1779263 -1387012 -306638 -952314 -971765 -235705 1702932 1737394 607798 -1707166 1107045 625883 -688402 2 -2061747 5019799 -1008426 -2002429 -3786370 3788017 -1019719 2322620 -2667030 -4010679 2061739 -5019792 1008425 2002432 3786367 -3788018 1019719 -2322617 2667032 4010681 -4218417 4218420 1 2 0 -1 -1 1 2 1 0 1448291 2241268 -1024070 -1448295 -2241271 1024069 0 2 0 -1 1 0 0 109 -110 0 0 1 -10 
491836 -976385 -976390 2182741 -2135848 1871769 1725110 -4663 -1562229 -1765685 -546004 1066342 -4662 -1562232 -1765686 -546003 1066339 115540 115540 2943823 1956455 669562 -1175696 -1092014 -487564 2871594 700050 1800007 -475306 898388 -151183 83731 950116 -1182320 -1567096 147015 -515445 240345 -509185 14536 -223437 611571 -2623064 1288968 898388 -151183 83731 950119 -1567097 -1182323 147014 -515445 240343 -509186 14540 -223438 611572 -2623060 1288964 171091 1260896 -440427 -1661672 171091 1260895 -440427 -1661671 360113 1414360 851007 -1504269 3655050 385996 -691652 -691651 46243 32662 698555 -2110022 -439644 1086580 2438361 -808005 632232 -1550133 706396 -926916 -113621 1721798 -312854 -2163270 2369965 1023863 -1501402 2742321 2292 2231514 -3150965 -178062 137066 -452494 -10782 -1067924 -411933 -1966935 899232 -167328 967829 3865741 754381 1151879 -527700 2212659 -204823 -595493 898100 730064 663810 -763740 105520 -2780695 -1107458 -2346856 698787 -312855 1721798 -2163271 2369959 1023870 -1501405 2742324 2294 2231515 -3150963 -178060 -411933 -1966931 899231 -167325 137066 -452496 -10781 -1067926 967829 3865741 754383 1151880 -527696 2212657 -595495 -204823 898099 730066 663813 -763736 105519 -2780700 -1107456 -2346856 698781 -1412298 2860488 1992414 -1354676 -2146506 -1492690 287977 -722606 -3325250 1437451 -1430534 2860489 1992412 -1354675 -2146505 -1492688 287974 -722604 -3325254 1437453 -1430530 -1215227 -1215224 711758 166919 -2223608 650773 -585116 -795928 2543522 1551889 -1017487 226064 1068396 313805 226064 1068390 313808 447696 517203 1587435 -588243 -1251128 -1698403 -101849 -1543547 -1543547 3916495 822301 -1601178 -41737 
1563344 104906 104909 57599 1986186 933312 1230513 79989 -1620128 1245670 -472559 -255401 79992 -1620133 1245674 -472558 -255401 -70056 -70060 -2192539 228713 1030178 -1828516 334748 2892850 318641 1721209 -2002624 79076 243344 -43008 160409 -475366 -243268 -397711 -951357 -2001001 -229254 -369754 1808095 187493 -1094336 1162873 -1233917 243346 -43007 160410 -475365 -397712 -243271 -951359 -2001002 -229256 -369753 1808100 187494 -1094336 1162878 -1233918 -849570 -1051863 417634 1867046 -849572 -1051863 417633 1867046 -1647797 -459649 -461886 -1118000 766396 -1933002 -1768104 -1768106 -2303585 1425454 1594627 -4484450 2745210 -274858 1428151 -1309177 -533500 234543 -477726 407114 -550445 490282 -134558 -2020213 1492761 749330 -4133 -50438 -1113509 -2798397 1910298 165836 372465 655601 -797119 1652867 646941 839160 -994083 1228031 -2172467 3068794 -1526948 -642498 36862 981445 -3084629 1912855 4924659 -2825409 754605 -1824607 435076 -491187 302320 -237906 -713597 -134562 490286 -2020211 1492757 749330 -4135 -50439 -1113510 -2798398 1910300 165833 646945 839164 -994085 1228031 372469 655599 -797120 1652867 -2172467 3068795 -1526949 -642499 36866 981446 1912852 -3084626 4924657 -2825408 754606 -1824606 435075 -491190 302322 -237904 -713600 -1097883 -1891067 -503468 751873 1415080 531308 530079 486657 690229 1306007 653914 -1891067 -503466 751872 1415080 531308 530082 486658 690229 1306009 653917 -135067 -135069 1842925 358395 -617503 1140104 -484132 -2222602 -458829 -1682603 -3150940 2761786 -618774 127939 2761785 -618776 127941 2312262 -4496095 3003950 3631073 -1287738 -2005661 2516512 -663941 -663941 -119679 1235354 -1007696 1626962 
632694 796295 796296 1017361 -883352 -1027759 1463910 125892 102212 -181483 341775 1031164 125897 102203 -181479 341777 1031165 652577 652569 -523760 352811 1046897 -627722 -2734702 1209749 -3351832 -828403 -871870 521959 -472350 -1261385 105120 295755 -759693 -303158 -927190 1557355 -423974 328072 305562 693674 -1290902 928774 -378298 -472348 -1261382 105122 295755 -303162 -759701 -927194 1557351 -423977 328074 305564 693679 -1290902 928784 -378303 -512936 151658 1369335 271318 -512939 151657 1369331 271315 -1632471 -351662 -127320 -1020709 -931610 -108353 1063665 1063663 -1824649 616379 -1867407 -2260863 657030 -956210 -1034186 -1450787 -1124637 -282650 -571746 2165264 -98122 -787049 -374440 4632732 -5877058 1851357 -2720782 2125036 -1308526 3847937 -53784 -794082 -1002103 -2547983 2080160 -1478108 -10090 1460813 -1859925 575575 -98447 969753 -1899883 869263 2677192 665990 3162068 -3426176 2134772 30304 33144 945648 1109740 -3630588 411586 -49027 -392949 -374446 -787041 4632737 -5877062 1851357 -2720785 2125034 -1308522 3847935 -53780 -794091 -10078 1460814 -1859931 575575 -1002095 -2547982 2080158 -1478109 -98451 969755 -1899880 869262 2677201 665994 -3426184 3162074 2134772 30309 33143 945647 1109740 -3630591 411590 -49023 -392962 -2050631 1886987 -604970 -832868 167306 937323 792693 109989 238372 641343 443296 1886987 -604965 -832871 167306 937321 792701 109989 238376 641346 443303 -598378 -598387 -795704 -838869 -15389 64139 141974 -778533 -2071514 -988142 308138 -674831 751269 1013165 -674833 751270 1013165 1778635 -3267146 -595935 2749141 813144 -1016755 629742 1274109 1274109 -346972 2860361 -836049 213668 
-1 -567938 567933 -3 -1 1 5 1053424 -3620362 1404230 608139 -313392 -1053419 3620353 -1404233 -608137 313399 -2478417 2478415 0 -1 3 2 0 3 3 2 3 3 789387 1046166 528348 709173 -2560013 -2244147 -1189077 -1270648 -720525 694382 887859 1573833 393555 2868275 -1804206 -789385 -1046167 -528342 -709165 2244144 2560010 1189073 1270649 720526 -694381 -887856 -1573829 -393554 -2868270 1804208 -1328672 465873 -1367538 -767648 1328670 -465872 1367545 767653 2 2 3 -1 -1 1 -1199902 1199907 0 1 2 -1 5 3 3 -1 3 -1 0 8 3 2593910 -3629301 2093514 -1579812 1429471 -1460978 -156461 1053535 -304287 1089410 -1929160 2805494 -113913 -486661 40701 4175824 542148 -1762826 578338 116268 1119246 1393420 -141480 3638016 1425966 2272248 -3854466 -95096 2085136 92891 151108 -335487 -1570128 1544951 539932 -4873673 3629301 -2593914 -2093497 1579799 -1429464 1460973 156461 -1053532 304297 -1089408 1929151 -4175819 -542140 1762817 -578332 -2805490 113909 486672 -40698 -116270 -1119230 -1393425 141485 -3638003 -1425956 3854462 -2272238 95115 -2085142 -92890 -151107 335490 1570112 -1544948 -539936 4873668 -3 -1069364 3402548 -1717295 -255687 -1331007 2718206 683445 966732 1153538 1257280 1069368 -3402545 1717301 255688 1331005 -2718199 -683440 -966725 -1153532 -1257275 -3960409 3960410 -1 3 0 0 0 -1 -7 -3 -4 -283694 -30677 -394232 283695 30685 394232 -1 -4 -1 5 0 0 6 -105 109 3 1 -1 -203 
-3951913 -3093975 -3093979 -3414838 -1394272 -176310 1118279 994616 -2830831 -2123072 -136645 727155 994616 -2830842 -2123069 -136645 727155 -1687490 -1687498 626622 -1865842 869616 2249375 1259002 918251 3872087 1127530 2345140 2279908 419380 -177113 1163572 1940398 -725359 -1417020 -990674 -820450 572634 -466313 -499697 179682 1245480 1089971 190771 419380 -177110 1163572 1940400 -1417026 -725366 -990675 -820454 572633 -466312 -499694 179687 1245482 1089977 190766 42294 161665 149595 217361 42292 161666 149591 217359 2122965 115925 2245676 261627 -2176202 1316942 1743887 1743883 1451256 -229355 1733669 1757323 1428634 2594449 2097224 266809 1560579 -1540827 -36251 2247439 2160403 -1828763 138219 1538697 -794662 19620 443149 -2896325 1972996 -127642 -461752 -3326187 2111364 79131 788613 1450240 225603 337318 -1267341 427530 -906302 2272658 -603538 437404 1285478 1971437 1239663 766494 1813887 -2099815 -571217 146248 -79290 -2388031 351381 -660031 -2706284 138211 -1828759 1538701 -794665 19627 443148 -2896325 1973000 -127643 -461748 -3326188 225612 337316 -1267341 427531 2111370 79132 788613 1450240 -906301 2272660 -603532 437402 1285489 1971441 766480 1239673 1813886 -2099809 -571218 146247 -79289 -2388033 351386 -660031 -2706302 515386 -1208060 1176500 2585686 -1788316 -2223760 865622 582923 1465572 -766156 45523 -1208062 1176507 2585682 -1788314 -2223761 865628 582924 1465575 -766153 45526 809652 809639 -1844146 1550446 444132 -2012668 -230095 650186 -3123317 -1229450 -784848 -1094826 1062143 -1999705 -1094828 1062145 -1999709 -3859643 -678030 -3770176 -943023 -590055 1712829 2453378 -344039 -344039 268425 -3202298 -1613472 2768458 
1416699 840080 840077 2041382 -335438 1984422 -2169712 1227360 -730318 289042 871010 -1286279 1227358 -730317 289039 871011 -1286281 1182862 1182866 262607 2382388 -2026165 -610689 -1729903 -689108 412976 -1240112 -377723 874954 679547 423131 711331 -984796 706677 -299611 -893267 -773452 -1285831 -372922 -135678 585952 -96159 -528231 682144 679544 423128 711332 -984795 -299610 706679 -893268 -773452 -1285828 -372923 -135679 585952 -96159 -528230 682140 996018 540514 985164 -2734148 996019 540514 985165 -2734149 1454040 -2839963 -1095656 3236261 -3994258 2514825 -899163 -899164 -1072703 894603 -567196 -1230034 -654996 -186434 369242 145889 -2283662 -175119 -97555 394538 -1628999 762587 70873 -696528 143687 -361448 -581897 -549065 656366 -840568 -614297 -657086 1922878 772786 169871 -1196016 1328479 -164891 -1124264 146295 -1716937 1874687 -1007912 69586 -1224865 2743431 -1645830 258365 2027044 1087885 -407818 1021016 2215928 -470955 557859 1138818 1347062 70876 762579 -696525 143685 -361443 -581898 -549065 656366 -840567 -614295 -657082 1328471 -164893 -1124263 146298 1922877 772788 169873 -1196016 -1716938 1874685 -1007905 69587 -1224865 2743429 258365 -1645834 2027046 1087887 -407819 1021023 2215929 -470956 557860 1138816 1347059 1674001 -1523781 3772361 -481961 -3102361 -663002 -1549234 -1739343 2547006 -4195375 1083268 -1523780 3772360 -481960 -3102362 -663001 -1549236 -1739342 2547003 -4195377 1083263 1318469 1318469 324185 1969763 517167 -5023341 1415070 1803088 -2535666 -8998 7550097 -823730 -426156 1096601 -823731 -426152 1096602 3182635 -1196433 363352 911777 572603 -1046011 -3176006 -1292520 -1292520 -1418025 3007993 74919 -3894256 
1 -4093617 4093615 3 0 3 0 -2922550 -962669 -2835759 -1435611 -1893713 2922553 962666 2835758 1435613 1893712 1259314 -1259312 3 3 1 0 3 -1 5 1 3 2 -1851446 -1535262 -1059167 1946375 764649 -803328 477700 1168915 899750 -806147 691127 -884515 30620 740537 -2804663 1851449 1535264 1059169 -1946373 803329 -764647 -477698 -1168915 -899749 806148 -691126 884517 -30615 -740539 2804667 711790 494984 741820 644048 -711786 -494981 -741817 -644051 3 0 2 3 1 3 -176797 176797 3 1 1 1 1 2 3 2 0 1 2 1 1 -2456283 627638 -2122574 -1854872 6521543 -19303 2110785 968576 2334915 2167155 3395511 -1779552 689239 1864202 271000 -3393352 -1034392 594620 3083478 254936 -1580231 3544010 1048222 2213843 -2381621 -420042 150971 -161360 1730213 1194216 2498493 279145 -2292828 1049099 -1373309 -4044741 -627633 2456284 2122573 1854880 -6521542 19303 -2110783 -968570 -2334912 -2167159 -3395509 3393352 1034391 -594616 -3083476 1779558 -689236 -1864198 -271001 -254933 1580238 -3544005 -1048221 -2213842 2381629 -150969 420043 161364 -1730208 -1194214 -2498492 -279141 2292828 -1049098 1373310 4044743 2 -604069 669131 -168999 301672 -397387 -1788171 1032594 -1691066 -111041 -2069237 604072 -669123 169000 -301677 397385 1788173 -1032595 1691069 111038 2069237 -487219 487222 1 2 1 -3 2 2 -1 2 5 516611 -878688 1127677 -516609 878688 -1127677 2 2 1 -1 -1 0 -1 -9 8 3 2 1 -210 
-975602 -1013512 -1013514 -1098622 1095086 306995 -256967 430370 -2421178 1612440 -325680 -723777 430369 -2421180 1612442 -325683 -723778 54707 54708 -1370921 78362 750649 -2475045 2781260 228427 1722518 -392449 894700 1459268 1013982 -178802 -292049 264190 -498179 -895520 -1312167 -55825 -1397388 995272 1914370 1114024 1043856 -876396 -523940 1013982 -178800 -292052 264188 -895520 -498179 -1312167 -55826 -1397389 995274 1914374 1114023 1043854 -876395 -523940 -1009986 -422706 2168051 1489655 -1009986 -422705 2168052 1489655 -478647 -160282 44188 -1262785 -2746993 608070 -3032949 -3032950 578201 -1089088 -1399619 1757874 -1739553 1027073 992478 2435170 705312 -546335 1228616 646486 493999 133173 1496810 -357493 -1491333 2357606 -4916421 1110979 -1320751 1679146 -1982859 -698654 666639 -1652098 3084667 79561 -812654 1610731 -1010115 160065 953645 -886090 1008433 1790254 -154884 -895392 -4618198 3227351 -2224369 4117984 -749950 428732 -1290640 -1422515 208291 811078 -301348 1496810 133176 -357496 -1491332 2357609 -4916422 1110984 -1320753 1679143 -1982859 -698651 -812653 1610729 -1010116 160065 666641 -1652096 3084668 79562 953647 -886090 1008432 1790253 -154882 -895391 3227352 -4618201 -2224374 4117986 -749949 428733 -1290640 -1422513 208291 811080 -301352 -2826995 -476127 -192863 916591 649442 602430 -35997 1127715 1111901 -418358 987283 -476131 -192858 916591 649439 602427 -35996 1127717 1111901 -418359 987279 370648 370647 3358652 18257 -1312143 37574 -727862 1337259 -5253586 -495229 -2253719 3083308 -1522010 -380884 3083313 -1522015 -380882 1140179 3538029 1333477 -4177674 -3982359 75089 -3182655 1430266 1430266 635400 -825680 4023248 671738 
632327 -370279 -370281 182759 -1151726 3585210 -293167 -112844 -1371864 -1447022 1446203 584567 -112843 -1371865 -1447019 1446201 584564 284557 284554 -2195224 2382513 -966883 94710 -36331 259385 904903 934845 -1755685 -33074 -698351 -1509908 2114418 409791 -68539 -232507 -1760574 -268208 155121 -2026291 304438 2321487 -540862 -1833851 -850602 -698349 -1509905 2114417 409789 -232504 -68540 -1760573 -268207 155118 -2026287 304439 2321485 -540861 -1833857 -850601 396292 -1277189 487461 982755 396292 -1277190 487461 982751 -1419026 996111 -1871769 -1145655 1713287 -2525968 721906 721904 380141 1757229 -711032 1133635 -4597239 754849 -863188 1470533 -93463 310531 -3350633 2994398 458731 -1274690 -1134016 1750226 1380977 -1710835 1338534 -1847923 2881153 -259199 -1048327 -920793 125298 318721 -59686 1348670 880002 2269295 145784 -32500 -5312425 877329 1248174 1423173 -2297998 -398942 66707 -1809584 2772502 2678192 -615656 2952992 890362 25795 -2917866 -196033 1973601 -1134014 -1274690 1750228 1380975 -1710837 1338535 -1847919 2881152 -259195 -1048333 -920790 880005 2269290 145787 -32504 125297 318724 -59684 1348667 -5312416 877325 1248175 1423172 -2297998 -398938 -1809594 66718 2772497 2678192 -615653 2952988 890360 25797 -2917869 -196032 1973605 1912805 -1776984 -1467195 -364270 2462457 809834 849838 -269508 -2180855 454814 -134869 -1776984 -1467191 -364268 2462457 809835 849837 -269509 -2180857 454817 -134866 -227705 -227710 -39841 238186 -591268 4305817 -226586 -480854 -146891 548531 -2065280 -1847425 1199926 3108240 -1847426 1199920 3108237 -2245583 413827 -2515355 -1690446 604978 -3406489 -5756756 688283 688283 1409213 683988 4843529 957050 
-902948 -1711829 -1711824 1765017 1604717 -1670220 -1126779 -795560 874764 -459752 -1825451 -1065248 -795562 874770 -459766 -1825438 -1065236 1820867 1820861 977326 509196 -1281201 1373169 2151262 2018913 454491 -670811 -153481 2163667 -371405 -1763373 -69066 53673 1391192 1501121 -209129 505239 631055 -489217 943665 427708 239492 -1404571 -608355 -371410 -1763385 -69060 53677 1501119 1391193 -209131 505234 631068 -489238 943654 427724 239483 -1404539 -608371 1754404 259148 -538945 -1508569 1754397 259141 -538949 -1508560 -473345 277132 -330763 1432047 85829 -247911 56678 56683 1242999 320827 2065503 -2567066 3075410 337280 -251463 3118346 -641158 3331613 -579634 2554184 2218150 -5931502 4748693 1076185 -589108 420039 -322795 -1409351 -191635 1400226 -638202 -508258 -1243441 1268959 -100052 -337999 -5995584 -356675 1638179 1832860 -1581301 -725982 -106179 827520 -235973 431261 -2063453 2253624 1701563 -995085 1773477 -1913101 1582073 -287708 -972598 1340139 -1421440 4748691 -5931511 1076185 -589094 420031 -322792 -1409390 -191616 1400195 -638171 -508269 -5995600 -356648 1638165 1832862 -1243442 1268958 -100063 -337981 -1581343 -725979 -106164 827514 -235964 431236 2253652 -2063500 1701602 -995087 1773448 -1913087 1582104 -287706 -972579 1340142 -1421466 1338806 3727500 -2734713 -472596 -1107382 2055714 -1409540 -945443 -2120870 -1934199 -1741590 3727503 -2734727 -472596 -1107378 2055715 -1409537 -945441 -2120858 -1934201 -1741593 -988827 -988813 -1383240 -1044182 1406095 1673650 2647449 2937973 1544444 2260012 2422447 1579665 921368 -1315888 1579672 921422 -1315900 -738309 -2888083 506812 -527252 -1527975 -458762 489030 -1684761 -1684761 608320 709268 2777930 -2603456 
6 -335104 335121 -7 -6 10 5 205809 -425876 1276309 -1075379 -1178396 -205798 425870 -1276304 1075396 1178406 239477 -239493 -4 -1 5 -4 -8 -7 1 6 -1 -9 367862 1122619 -730046 -403076 -88929 -160518 -168858 603392 -1180587 2227660 1548311 -2120800 1395503 -3997120 1885811 -367856 -1122603 730053 403080 160507 88919 168861 -603394 1180586 -2227657 -1548317 2120801 -1395503 3997131 -1885808 554578 635242 325443 -840555 -554593 -635241 -325436 840572 1 1 2 -8 3 0 -459195 459198 -3 1 -7 12 -15 1 1 -9 3 -14 -3 -9 -8 884257 -89387 558602 -1754869 1259209 -1120647 4407469 -2513902 4048646 -3424505 1401793 552903 -822648 1770479 -1585327 1601584 -2693483 1585308 -353236 4708474 -177216 -1455915 1229167 -1288647 2907414 4237183 -2066200 -4519303 319953 3660075 -1148702 -3508493 -892401 -2482767 -723241 2932862 89342 -884203 -558612 1754879 -1259210 1120655 -4407456 2513907 -4048656 3424511 -1401786 -1601526 2693489 -1585322 353221 -552893 822635 -1770473 1585337 -4708465 177226 1455923 -1229167 1288644 -2907419 2066186 -4237169 4519291 -319940 -3660089 1148723 3508482 892404 2482772 723231 -2932846 -6 -428584 1899026 -224281 -310739 -512028 -217706 3185 -836140 -322645 -53248 428553 -1899005 224290 310754 512012 217724 -3171 836156 322667 53265 -394077 394087 6 6 -6 -3 -12 -10 -7 -7 -12 -135533 -6701887 1510485 135521 6701885 -1510469 2 14 -3 0 6 1 -4 12 6 1 -3 -6 -197 
-17 -1073166 1073166 -2 -18 -13 0 -27582 -328261 593340 -1370919 -1717424 27589 328259 -593335 1370916 1717442 -655485 655496 4 -9 4 -18 2 -8 1 -1 8 10 338085 2315009 -1292828 -446223 -445699 1748993 1212035 -915560 -1459687 1102501 -655856 -116857 -989835 1287053 -669148 -338086 -2315002 1292827 446214 -1748991 445705 -1212036 915557 1459681 -1102500 655876 116873 989835 -1287032 669178 396235 -1126913 282299 -606228 -396233 1126923 -282298 606236 -2 4 -2 -2 1 5 -1400644 1400630 -2 0 2 1 -16 2 8 -23 2 1 13 0 0 -3742770 5213344 -1708985 959806 -728836 3148787 369943 1905837 -3214853 428339 -327155 -1280136 3809679 -1901482 -666902 -933792 -3056849 2300353 -7309 2769738 -1525126 108676 -2702866 1830544 -291179 5183623 -6374616 58478 -301815 -1248309 -1155510 -255046 2904262 1071998 1227932 138507 -5213331 3742754 1709033 -959794 728778 -3148811 -369963 -1905828 3214816 -428321 327155 933786 3056883 -2300352 7273 1280144 -3809690 1901485 666904 -2769741 1525114 -108679 2702848 -1830535 291183 6374586 -5183631 -58451 301836 1248318 1155520 255042 -2904260 -1071977 -1227942 -138476 -4 1772301 -2196922 2017352 285789 3113534 -2146794 -853534 -327463 2036657 1064377 -1772298 2196921 -2017350 -285802 -3113536 2146798 853528 327456 -2036649 -1064370 -5054157 5054161 5 5 -2 -5 -11 0 11 -15 2 -1923356 663841 -2096150 1923363 -663844 2096166 -2 14 5 -4 -2 -16 -11 -2 -10 16 -16 -32 9 
2825057 454792 454805 168871 2737320 2570691 -507044 -259814 173215 -514470 644221 -1156117 -259809 173215 -514474 644234 -1156103 -1192990 -1192986 -665399 1150461 -1200629 3369960 -964000 1082673 12745 378841 -1795960 -2519093 257464 -461297 297824 1153019 -741798 -353574 63620 401115 635823 -335924 -2162273 -1200008 206707 -1816720 -2943912 257465 -461318 297840 1153023 -353592 -741794 63604 401122 635836 -335934 -2162266 -1200007 206720 -1816737 -2943903 -224370 -789875 -101285 -573702 -224376 -789867 -101289 -573697 606110 -609606 266336 256632 -325047 -1536643 1655145 1655162 671777 140751 -730359 54216 2562204 -24127 -2001905 4625317 -339972 -894322 -3272956 -281793 -610004 2814613 -2695762 -4541250 -1128356 5600164 2367201 1380434 9492 3980181 -2003730 -570570 -680644 956669 -302454 -182057 1619900 -2944417 -703220 3416273 -325397 1728541 -211013 1771950 -809709 -281508 1090436 2764964 -2305832 -2061258 -977160 -616833 463352 -722400 -2218575 979351 -2821352 -2695804 2814632 -4541223 -1128368 5600171 2367162 1380430 9473 3980221 -2003739 -570569 1619904 -2944388 -703246 3416274 -680627 956637 -302433 -182052 -325424 1728561 -211021 1771980 -809729 -281500 2765028 1090384 -2305835 -2061254 -977146 -616824 463355 -722433 -2218587 979335 -2821351 753652 -1180357 -106205 42894 1880709 -30693 -43949 655792 1111896 -625235 -369492 -1180374 -106178 42874 1880707 -30724 -43929 655799 1111896 -625253 -369499 -212793 -212743 -1249175 -589377 167777 532352 2143989 -514248 -2434474 2550823 -955334 -967340 493215 -1480523 -967322 493208 -1480499 -467860 -1807619 -1716083 516497 1036927 3010828 1710903 1640784 1640784 -2978568 2770161 6786507 -1995939 
2191948 -1618519 -1618533 2647497 1496244 1224691 2568968 -137322 -3812466 8674 -2113384 194974 -137330 -3812450 8675 -2113397 194944 1730460 1730492 -3410714 3116191 437651 -1108917 -303408 974880 -101698 1408750 2049686 1782579 258720 847116 -539635 -727564 204931 -285196 -2527778 -2539175 -1387671 1157994 -1690867 -348855 -725448 4461 2130912 258726 847138 -539664 -727580 -285190 204944 -2527746 -2539172 -1387682 1157994 -1690859 -348875 -725464 4481 2130906 2318163 -2320212 767972 111240 2318179 -2320191 767988 111246 -1489116 -1300148 -2418538 559948 1153648 -2030071 505281 505280 -1630098 -2316274 183879 2299354 858342 -552936 281016 -74535 -453435 47669 3822602 466943 -398882 -1859416 2498048 528239 -228695 -49046 -1416555 726337 -1662176 1350774 -222362 -14573 2245167 1290611 -420719 75668 1561405 -706159 492213 1007063 1288974 659852 -2467336 1280761 235649 2716642 4362749 -341196 -2794968 835609 -757930 -260943 -1238781 1149639 -180279 744852 -1282852 2497992 -1859269 528137 -228670 -49050 -1416519 726356 -1662169 1350703 -222360 -14567 1561441 -706144 492213 1007053 2245134 1290618 -420719 75657 1288988 659810 -2467306 1280733 235676 2716623 -341179 4362722 -2794977 835599 -757929 -260931 -1238788 1149679 -180272 744876 -1282836 5813790 -4535597 -175171 -1095612 1567245 1420167 -2657735 -1010843 -928912 -1096656 -2519615 -4535629 -175158 -1095610 1567240 1420149 -2657744 -1010834 -928921 -1096653 -2519637 1154224 1154233 3694854 -3265087 -2027602 5555681 4599448 -367549 2252306 -2806446 96459 -518625 -1455340 -748554 -518595 -1455358 -748555 291703 880960 244172 140916 2258495 2255862 259806 -595645 -595645 556270 -1443648 -2966383 1159406 
14 -889913 889890 20 10 6 22 -629812 1145579 127433 -979910 -2072062 629812 -1145632 -127431 979880 2072068 2160067 -2160036 -24 22 6 -10 1 8 -1 10 17 16 365467 1619618 -1816081 -1127048 826488 419665 2152969 317242 -691554 217028 536208 -1413457 -1218568 1186066 -446926 -365463 -1619602 1816076 1127041 -419668 -826485 -2153002 -317278 691531 -217009 -536226 1413457 1218561 -1186057 446962 1033214 1477502 1208137 275208 -1033180 -1477532 -1208122 -275201 -12 -8 -17 3 11 -14 -440839 440843 -12 -12 1 21 1 -3 3 -4 1 0 29 3 -1 10374347 -4082030 -7099194 1763504 -169273 2673010 1556126 245335 -4800053 116920 393307 -2512382 328200 6596 -923101 2789978 893641 -56851 -437124 1147090 -2933534 1921583 -1772433 1736255 -1187408 -1107475 699723 -673942 -850856 -226386 701240 -475371 2858488 438033 1494918 1317545 4082072 -10374370 7099208 -1763503 169267 -2673036 -1556117 -245349 4800071 -116923 -393310 -2789955 -893643 56861 437134 2512416 -328180 -6599 923104 -1147063 2933542 -1921620 1772446 -1736242 1187451 -699725 1107534 673904 850870 226376 -701237 475348 -2858467 -438027 -1494909 -1317554 44 -2021029 806108 253012 -384725 -870129 -948680 858254 -772387 385505 -1588134 2020967 -806112 -253025 384747 870154 948645 -858267 772371 -385513 1588102 70237 -70222 29 -22 -14 44 32 -1 18 -24 1 2053671 -1581017 -161007 -2053671 1580994 161004 5 12 2 0 15 14 3 28 -34 6 -13 -25 -199 
-2744326 1667113 1667109 392749 -1532842 -4960760 -3529761 1816521 1263949 1921240 -507993 986359 1816523 1263945 1921244 -507995 986350 2962708 2962701 2700114 -3027360 -2580459 -2064426 -389490 -1599305 143585 -3511532 -1700567 -1152149 726832 638560 474408 1082675 923498 -107046 378075 -320651 -769694 790969 207024 1725573 2063984 -327882 1776150 726841 638569 474405 1082672 -107042 923500 378080 -320654 -769703 790975 207027 1725573 2063980 -327877 1776146 1786229 2046098 -270836 469218 1786222 2046098 -270841 469214 -64326 814095 -90536 60711 -1194755 -2738571 -216059 -216061 -590741 -2427129 1816448 -610860 1105001 796733 -1571771 1421758 -1639528 -3135068 -2283684 -1492535 -1053850 4064588 -4246648 578592 -495226 -1377570 -874040 -3224046 2154883 2563068 -1469403 -1571316 -1381698 -741502 -622362 -885068 3149132 2195164 -850558 -2306514 -812080 1856058 -4283304 -1434656 1487658 3123998 -520881 705291 240070 -891545 2664299 -2073527 390181 -1082315 -606977 3521733 -1561511 -4246622 4064575 578577 -495219 -1377568 -874040 -3224044 2154888 2563047 -1469403 -1571320 3149121 2195162 -850561 -2306518 -1381685 -741493 -622365 -885068 -812071 1856054 -4283310 -1434666 1487667 3124003 705293 -520886 240064 -891550 2664303 -2073525 390182 -1082304 -606973 3521736 -1561511 2121412 -1574066 -3951277 822937 436560 1172747 -1654163 664725 -1723326 798779 -193032 -1574066 -3951270 822930 436556 1172740 -1654152 664719 -1723324 798786 -193021 181494 181499 376611 -2142281 -140327 534352 577041 3234716 3245820 -77231 -638909 1983535 459087 -1172522 1983549 459066 -1172521 -2136491 2120753 3451037 -1460327 -221341 858805 -1796553 -1552713 -1552713 2147043 -1054574 2038275 861802 
7 -172858 172874 5 2 -9 -5 677709 -928168 1980939 -1190182 -1684052 -677703 928173 -1980931 1190182 1684048 -1707478 1707479 10 -10 -1 -5 -5 0 -2 -2 -8 -2 2082726 1138967 -1432970 -551155 1196663 542902 443740 -2018791 -2238262 507224 1982106 151552 -572503 1721547 -587858 -2082722 -1138970 1432961 551158 -542895 -1196663 -443738 2018781 2238243 -507219 -1982115 -151544 572515 -1721541 587858 -1613095 -668975 -1572755 -950728 1613101 668979 1572742 950727 -1 5 7 -2 2 -9 -266873 266866 -4 2 -4 7 -7 0 -2 -2 -2 4 -4 -5 -2 -3166550 6460273 -2801264 1096706 808366 -1828362 926214 -304121 -4097726 20888 -811717 3279950 3654240 -1074876 791022 -3125790 -688615 -265527 -1092169 -105524 1021454 -2238120 -2113097 2251668 1355328 -4478350 4115950 -2034240 457338 1329677 1463865 -324881 1485722 802271 1822100 -1642617 -6460254 3166551 2801260 -1096724 -808360 1828349 -926226 304132 4097756 -20908 811702 3125797 688598 265533 1092164 -3279948 -3654218 1074856 -791031 105522 -1021426 2238082 2113081 -2251650 -1355306 -4115930 4478334 2034231 -457335 -1329674 -1463858 324880 -1485733 -802260 -1822089 1642630 14 -869909 3308846 -2310839 -606724 -3637797 2764965 -1454287 2049138 805829 1993270 869895 -3308872 2310851 606731 3637805 -2764969 1454290 -2049150 -805813 -1993266 2748079 -2748091 -4 2 7 -2 -2 7 4 1 -8 4835736 -5092011 1975112 -4835721 5092010 -1975107 1 10 -4 -2 2 0 -9 2 2 -5 -8 1 0 
3005925 2134553 2134550 756050 633982 355456 25641 -747361 768566 453917 580978 -255831 -747361 768568 453927 580967 -255844 -1708874 -1708888 3005297 -2233669 520408 -142547 -2431840 571617 -249160 746852 -2988061 -269033 174627 -954140 -1963119 -744078 -341764 1631744 456896 -1101824 -1951699 13246 -1745650 1050190 1281174 1270821 -780888 174638 -954134 -1963131 -744083 1631752 -341756 456903 -1101831 -1951713 13249 -1745639 1050188 1281166 1270832 -780892 -695672 199184 -2643684 -373704 -695689 199183 -2643696 -373706 554579 1626094 2680652 -924290 1321766 -1481649 -1255320 -1255322 -804649 1962052 -2198548 2446501 -3539897 -501994 -294336 -2052064 -283526 3713576 72413 -1439221 -2825 -2354900 5451405 -493711 -2168355 932281 -753107 -1086991 1330394 3005719 -2028709 -1449512 1653843 3572263 -3416704 -861983 -735173 -4106916 1507256 -453597 402962 4295857 -4568391 -2827871 1777940 1945963 -1770025 1712503 -831205 371182 -1112441 2622369 214103 -1297476 2219111 -140030 3052155 5451438 -2354914 -493732 -2168347 932287 -753115 -1086985 1330394 3005694 -2028709 -1449510 -735195 -4106910 1507255 -453607 1653865 3572281 -3416709 -861980 402969 4295848 -4568402 -2827886 1777955 1945965 1712525 -1770049 -831218 371182 -1112435 2622379 214102 -1297461 2219115 -140017 3052146 2344646 -1428366 -1949272 2089875 810767 -165681 949465 295397 -330569 2307339 1306094 -1428368 -1949258 2089855 810760 -165705 949489 295393 -330551 2307342 1306112 -2021760 -2021749 -1991333 3052828 1782507 -2202063 -2632979 -341054 644602 35408 -1790488 1233328 -644288 1175828 1233357 -644314 1175835 1030180 2752675 -2602635 468655 1166090 -948001 -3211367 1666746 1666746 -3048209 -2266871 -258770 2539826 
7 -115766 115770 1 9 7 -1 -1550591 3152277 -1759788 1155452 -1184933 1550575 -3152275 1759792 -1155449 1184930 -4445404 4445400 -1 4 -4 0 -5 2 8 0 -8 -1 -1075467 -1110064 -976824 179858 -776674 3077859 1896159 2253564 -363344 -83174 -962377 -1537928 1607262 -277512 -669476 1075455 1110054 976814 -179859 -3077856 776672 -1896155 -2253568 363342 83180 962372 1537927 -1607253 277505 669478 -4779368 -1960025 -2815017 1461175 4779353 1960025 2815016 -1461167 5 -2 -2 0 -2 -9 71135 -71141 -4 -2 -2 -1 2 0 -2 4 -11 11 4 -5 13 2929275 -500174 -2050058 -3275360 1905627 1379425 561036 -77237 2152928 -614872 1912784 772880 -158588 -1814817 1500161 -1252971 -12350 3781966 -1624480 1407701 -2842666 158185 -742710 -1520832 -3818635 973542 550042 -1190933 -416510 495255 20134 742555 -2019048 1415164 -977537 2715454 500187 -2929296 2050081 3275377 -1905650 -1379424 -561047 77250 -2152912 614853 -1912770 1252966 12343 -3781942 1624463 -772874 158583 1814808 -1500150 -1407680 2842674 -158194 742685 1520830 3818652 -550062 -973534 1190945 416499 -495255 -20136 -742552 2019046 -1415174 977552 -2715468 -16 2309737 -2404599 -4814172 1680577 -1498739 6017393 409114 6233019 -201152 5155829 -2309732 2404612 4814170 -1680568 1498726 -6017388 -409105 -6233001 201156 -5155821 -2085633 2085641 8 -2 -7 -5 1 -8 -1 -5 -5 -129835 2505089 -666266 129834 -2505091 666252 -2 4 10 -4 0 8 -11 -56 65 -5 5 10 -2 
1452318 295064 295060 -982032 1279297 2889553 -770887 -3437242 639726 1753509 263505 -134375 -3437246 639739 1753495 263514 -134384 -1596604 -1596629 184826 1335301 -1025006 -2080389 -811637 -214758 2893126 -771452 -1665976 -1302840 -2393244 -183112 -957614 -865398 -238311 338946 387434 -208410 882488 1907694 -626269 559027 934907 -2592651 44569 -2393248 -183119 -957614 -865393 338961 -238318 387440 -208394 882488 1907693 -626277 559017 934920 -2592655 44566 -2361526 -75307 699332 753264 -2361553 -75316 699319 753271 1981129 -679198 331564 379996 -520672 -1805403 -1525210 -1525209 -2148486 -2632791 216388 -223178 1230970 335620 -490537 2873310 -3470586 2952835 2545243 10359 2041843 -2672542 1300692 3568673 1820177 -2519602 974465 -2554598 1742338 1618677 -153131 2357978 724668 -1979948 379354 1440834 -159959 -2573135 2740776 -353483 3685911 1684620 -1171531 -1838227 -2909728 1455135 1893959 -5777710 3255531 -1498301 -315719 -1807293 -278871 -354656 -1848816 1814389 -2505828 1300687 -2672531 3568663 1820154 -2519590 974472 -2554600 1742342 1618697 -153136 2357987 -159971 -2573124 2740796 -353492 724674 -1979954 379351 1440840 3685913 1684602 -1171524 -1838230 -2909738 1455115 -5777708 1893971 3255529 -1498303 -315717 -1807296 -278864 -354670 -1848809 1814378 -2505812 -4317814 637989 2480955 -581893 1217158 -1996683 341105 1496090 2526074 53381 582022 638003 2480943 -581920 1217164 -1996684 341134 1496096 2526103 53380 582049 2027713 2027693 3063530 -283208 -2144917 -2385406 -279671 -1910509 -1059519 642973 -1849787 185120 -549841 -2927775 185116 -549819 -2927782 -2037728 2910355 4952798 158539 -809329 2795340 -3239902 702366 702366 -1434865 2781834 4756919 1066373 
3139690 64578 64576 1391725 1982865 1953318 67388 584741 -1004910 -2338622 80980 -41096 584732 -1004897 -2338628 80983 -41095 648001 647982 -2249878 1851407 -1514409 4568565 -355878 875792 -751014 879838 -2328144 1701869 360747 -2568319 -1680357 2325109 -283519 -1122519 961620 -362781 -1346440 -1560994 -516459 -1541284 391194 494043 537404 360739 -2568328 -1680362 2325109 -1122509 -283523 961630 -362770 -1346439 -1560992 -516461 -1541288 391199 494042 537401 -897516 -450986 654678 746169 -897528 -450997 654672 746172 194309 -1521611 -2541543 468326 -1352052 -2901060 1522714 1522706 1656109 2193861 -1001312 -1169404 1123065 -1322720 -419414 -195356 -2463742 166613 -1188142 -4165522 6926578 -499865 -1344044 1354715 3845161 -3311880 -2170157 1685462 167508 2149032 -5398453 570453 623052 282502 -1148016 949025 -180848 3347868 3059332 -5646859 1205125 -2463659 1642056 -4738693 4328891 2496931 -1518469 3920032 -1141670 -1861858 1377108 1464415 1115181 145854 -496401 1874034 -762374 -1344054 -499855 1354716 3845154 -3311875 -2170154 1685455 167511 2149035 -5398456 570468 -180848 3347861 3059350 -5646871 623054 282502 -1148025 949027 1205141 -2463673 1642060 -4738701 4328887 2496922 3920033 -1518477 -1141671 -1861861 1377112 1464423 1115187 145851 -496400 1874032 -762375 -3289727 482647 1257878 -896668 1478299 -429367 391981 86953 1850249 -392740 795210 482648 1257878 -896678 1478311 -429367 391990 86951 1850267 -392738 795223 -362675 -362670 90003 -1193777 -624627 626399 1356645 -1958383 -1080541 -2103856 700882 -1649201 795607 212942 -1649192 795611 212935 1382915 -4051591 -948108 -2407267 161960 -86153 939810 1985743 1985743 194216 1065447 -1795305 953893 
-9 -299783 299779 -5 -2 1 -2 3120032 51287 -1832135 1346586 -3224524 -3120040 -51276 1832138 -1346585 3224525 458386 -458380 -5 4 -5 1 -2 2 1 0 7 -5 2583916 2150621 1420733 -688703 785987 1515971 -544159 -294104 -1443617 -1556242 -2808079 -1164647 2522982 -21699 -2405953 -2583912 -2150617 -1420729 688695 -1515963 -785983 544161 294107 1443623 1556243 2808074 1164652 -2522983 21695 2405962 1085604 346114 54045 -1282662 -1085605 -346113 -54031 1282662 1 0 -4 0 -1 -1 1952671 -1952668 2 1 -2 2 1 2 2 1 2 2 2 2 -10 3121397 3356095 -5218058 -4594826 1748639 489742 504148 990093 4162229 -2319897 -4739176 -1671800 2601742 1472433 -1472471 240924 -2964741 -2786229 3170404 -2538376 5097177 -2989014 -1116417 229833 3124686 293636 3431923 -1739098 226194 -846857 -1821292 2789441 -2393230 2743462 -1768156 2560685 -3356090 -3121387 5218043 4594828 -1748638 -489735 -504145 -990088 -4162231 2319901 4739179 -240930 2964742 2786210 -3170394 1671790 -2601753 -1472419 1472466 2538377 -5097166 2989000 1116419 -229848 -3124686 -3431925 -293632 1739094 -226195 846850 1821292 -2789441 2393232 -2743463 1768159 -2560692 -7 -515098 1885839 556283 -622456 -74091 -572100 -992773 -2898744 397538 797065 515105 -1885842 -556298 622468 74091 572108 992773 2898749 -397538 -797068 -2269506 2269509 -2 2 -4 0 2 -8 -2 -2 0 -1551085 5206196 1209493 1551079 -5206193 -1209494 -2 1 -2 5 2 1 -2 -38 39 1 0 -5 0 
-4057815 -2418405 -2418406 -1698297 -767738 -370136 637685 -1876371 1556392 -603260 -246738 858709 -1876348 1556386 -603264 -246730 858688 1458929 1458926 -3229082 4091879 -2559175 1579833 -1377702 3924352 -655012 -956992 2423555 -2376949 517126 1098213 395173 -639860 1640467 1350514 1172267 884021 326296 73634 -1591902 2124407 116118 73547 1739939 517143 1098231 395187 -639860 1350517 1640467 1172264 884022 326288 73627 -1591908 2124394 116118 73546 1739924 -88591 -766265 3959548 -583643 -88595 -766258 3959549 -583649 -143556 -1065379 -2407784 1037483 442911 -548186 33320 33325 684930 3209576 -1854243 2365918 -1030156 251384 -462280 -1936974 2553242 483122 2605690 -1039721 -2211272 2488479 1893431 -4131319 2157464 -74618 -476342 -1152550 3797182 588059 937018 -2535897 -2603846 -1818787 4617725 -1605814 -3007437 1803638 -2512914 1613609 2764531 1321104 -4108714 -4067447 -540305 1538542 -1682069 1137831 1526936 -3746961 -1633816 571933 -1823221 1265187 1251075 -1168824 834248 1893435 2488484 -4131338 2157455 -74616 -476344 -1152542 3797182 588055 937016 -2535909 -3007447 1803653 -2512930 1613617 -2603845 -1818788 4617736 -1605816 2764521 1321099 -4108707 -4067444 -540301 1538546 1137839 -1682062 1526933 -3746963 -1633823 571928 -1823217 1265190 1251077 -1168833 834270 -2014963 2209678 458807 -5344295 2638134 1248789 264554 -1184990 -723621 744149 43799 2209675 458813 -5344295 2638130 1248791 264553 -1184986 -723636 744152 43804 828990 828976 -2337357 2213108 250087 3165264 1780911 143301 -2810740 -2392642 204435 -806321 150969 -409177 -806328 150983 -409171 -2270126 2794260 -2075599 293503 2072784 -1149310 -1327722 1108277 1108277 -2340836 243012 -504523 103171 
-4 -360536 360527 -3 5 5 3 4788227 -1796896 4997 367139 -3240815 -4788235 1796896 -4987 -367131 3240818 -1922076 1922071 3 11 -1 0 -7 12 2 -4 1 -7 2365392 2865011 3087017 999316 -666199 -855218 -39367 1412139 -2388509 -160709 -29047 -2340205 -816635 -2699364 -1139791 -2365397 -2865002 -3087012 -999310 855220 666199 39370 -1412132 2388512 160720 29040 2340212 816643 2699359 1139790 -2566408 1132636 -7234 -1332727 2566410 -1132638 7243 1332719 -1 3 3 3 3 -1 37431 -37435 -4 6 -8 6 -1 5 -7 -3 3 -4 10 -1 2 -3273296 166014 -827579 1451583 -124197 -1829417 570745 263789 -596305 -1436595 42726 2340790 -1449373 4466846 -1383608 -3921043 7549687 -3052263 -491553 -629969 -6906928 4962177 1336126 1580756 -363137 402212 792558 141490 -687699 -508894 -738555 -428856 2216980 -3520179 -1784526 4444220 -166017 3273310 827581 -1451573 124197 1829408 -570755 -263766 596317 1436598 -42733 3921043 -7549683 3052268 491563 -2340790 1449380 -4466834 1383607 629985 6906926 -4962182 -1336139 -1580754 363146 -792560 -402215 -141466 687674 508884 738556 428842 -2216972 3520183 1784520 -4444209 10 -56475 2030452 -2239727 -1548496 949334 46879 2256420 -3186716 2794249 1450318 56473 -2030450 2239723 1548501 -949321 -46884 -2256422 3186696 -2794238 -1450311 -2021242 2021236 -1 8 10 3 0 14 -4 1 0 437864 2897268 -1358886 -437854 -2897270 1358879 0 6 6 2 8 3 -3 -10 11 -13 10 12 -209 
-1284547 1254694 1254695 -1855095 -1945884 -392862 -1822609 694638 2181930 -1048170 62493 1171401 694622 2181934 -1048175 62504 1171411 1174231 1174226 404224 -1998005 -2819066 2012989 -513617 -1570452 1305923 1540173 481553 519956 923684 -596960 -242145 -1931627 1156240 1650510 -287695 -668431 525386 -1271843 -542335 1199803 -260588 436228 2740292 923678 -596979 -242152 -1931625 1650514 1156235 -287687 -668429 525390 -1271844 -542345 1199817 -260570 436228 2740291 -1165437 1804273 797056 1278675 -1165423 1804263 797056 1278668 1329441 -298570 -1431655 -695855 -1679294 -2560682 2188458 2188450 1608604 -1308022 1746396 -855575 623245 543891 1856126 1872673 -2273785 3514964 -2404251 1384737 -3297933 -535893 3439800 -2172734 -607979 -785976 1931934 3143246 -2778284 -2064200 -218083 1510732 -72155 -2317306 319224 82330 -1591231 -389065 -2795282 132032 -1869887 4064007 -3256230 1307853 -3098799 -228807 -208053 1582395 -4489795 3378348 1032630 639518 3526924 -36972 -1283547 3006524 -2371230 3439800 -535884 -2172729 -607994 -785968 1931938 3143232 -2778277 -2064173 -218097 1510725 -1591203 -389122 -2795262 132032 -72168 -2317287 319212 82321 -1869865 4064033 -3256245 1307834 -3098801 -228796 1582404 -208074 -4489797 3378343 1032635 639514 3526940 -36985 -1283535 3006509 -2371236 -4637893 1331140 -1523236 -1187914 2734427 -1907297 2517269 1446676 4291991 -1113303 -528032 1331137 -1523229 -1187897 2734437 -1907286 2517261 1446654 4291983 -1113295 -528021 1105316 1105319 -395769 -2401867 -4367554 -1955912 -169403 -6770916 2871761 -2309472 1555143 -1936908 1356060 350501 -1936883 1356075 350476 -276605 -1490564 -1739357 384454 -144524 -674073 -1846253 -241624 -241624 5655102 -3497249 -3081360 3863525 
-10 1970373 -1970372 -30 -3 24 3 5161389 347442 -2198526 3359953 -2775351 -5161391 -347460 2198533 -3359909 2775362 -1692009 1691955 28 16 -20 5 -25 20 -1 -7 16 -4 3041841 733057 3147863 -252925 -2320524 -1247549 914136 825028 277168 -1823618 213351 -4812722 -1197129 1589704 -2393140 -3041837 -733047 -3147845 252909 1247542 2320516 -914138 -825012 -277182 1823621 -213357 4812736 1197133 -1589725 2393185 1604209 -1803651 -926034 353107 -1604216 1803668 926042 -353136 3 29 26 10 3 -4 616419 -616409 -7 6 -17 -8 17 -4 -9 0 -16 3 12 2 -17 -3379549 -576792 1302512 -1519933 1411122 1284774 40004 -3448363 -3963795 870745 -1290339 192111 -88162 -2248555 298314 4638713 -6802873 -1077037 -30744 1050247 565699 6763691 1568882 -675925 -3198981 -1371119 -849121 1664457 -21424 -1531436 3366683 88496 -411482 -388990 -139963 4372142 576805 3379547 -1302521 1519968 -1411126 -1284786 -39962 3448330 3963761 -870764 1290385 -4638748 6802939 1077011 30746 -192073 88183 2248602 -298336 -1050258 -565724 -6763705 -1568897 675915 3199011 849123 1371147 -1664466 21420 1531438 -3366674 -88486 411529 388959 139962 -4372193 21 -101653 515063 1910177 2640398 -1696317 -1059642 885303 2546839 -1482548 -902078 101636 -515086 -1910147 -2640368 1696331 1059621 -885252 -2546905 1482571 902080 3156168 -3156209 1 -4 48 -32 -14 31 -22 3 -4 -2881330 -2258545 4507558 2881345 2258560 -4507571 18 -17 -1 -8 15 10 -7 3 -27 -1 41 -6 -187 
116 247660 -247704 384 64 -272 -63 -506660 -375310 -750023 1057997 1446519 506727 375617 749961 -1058586 -1446623 -2789368 2790046 -310 -55 228 10 335 -280 -12 140 -120 76 -340329 -2291236 -58566 1885688 -2330696 -1454276 2285291 1569381 -496613 -464542 -427622 1259768 2087448 -2257620 333344 340313 2291179 58335 -1885466 1454420 2330827 -2285233 -1569548 496874 464535 427737 -1259933 -2087571 2257914 -333778 1306953 -1588493 84425 -2343401 -1306801 1588259 -84476 2343744 32 -304 -358 -61 -10 83 -1572077 1572023 132 -105 241 78 -187 39 148 17 231 -116 -44 -6 192 -619930 -1799341 2259334 148597 1030295 -1371952 -2705675 1203860 1994979 -3052437 484228 -1341902 4054383 -799031 -2099990 4084999 -4779786 4057573 -3452805 3671342 -1797501 2935540 -3160493 1503871 825552 -5789761 2740683 -112110 -762883 2441441 -22429 1213096 96404 -1703488 -2375976 -159388 1799161 620100 -2259133 -149033 -1030265 1371955 2705148 -1203388 -1994432 3052702 -484787 -4084533 4778937 -4057188 3452784 1341360 -4054514 798449 2100269 -3671266 1797773 -2935310 3160755 -1503719 -825915 -2740545 5789272 112351 762978 -2441478 22274 -1213113 -96993 1703926 2375949 160043 -227 -1397003 3518042 2648177 1109625 1995055 -2778821 -1782312 -2193660 3805876 2292767 1397278 -3517783 -2648602 -1109829 -1995167 2779066 1781672 2194553 -3806263 -2292835 251072 -250480 -42 34 -564 411 223 -538 305 -53 101 6187481 3592979 -5551755 -6187665 -3593044 5551899 -326 208 98 209 -148 -151 78 175 234 24 -478 42 -488 
-1227137 283981 283963 -4239498 -661734 3012160 642664 -329137 -1608837 296624 3225382 587131 -328966 -1608768 296732 3225241 586824 -3649493 -3649009 3402617 536172 -2569414 33333 -3672335 2988837 173781 -1408019 1336909 -773687 112575 279536 1237763 -1219135 -670374 -758839 -340529 897808 -1382033 225 -651385 889533 671299 -1584692 2430941 112683 279964 1237824 -1219486 -758592 -669983 -340938 897537 -1381942 284 -651300 889236 670898 -1584261 2430847 -844592 1329114 264129 -1812240 -844807 1329378 264098 -1811805 -300215 3339196 3837011 650630 59421 -998497 391562 391857 -1370932 1121768 -2594581 -868119 2074879 -397156 -1535783 -89828 -2615526 1354893 470381 25650 -2114590 -932789 1018603 -1075479 2423157 -215990 -32012 2994924 -2615521 -2962752 -1509870 3118756 3009134 626678 3165297 -1422541 -2592799 4686663 -2128378 113180 -460085 -1408200 -1292303 -1369622 -867898 1959982 2664482 -643559 -1399468 -424546 200364 883407 222669 3216154 -2414737 238935 -3610296 1018931 -932726 -1075877 2423107 -216161 -31743 2995426 -2615798 -2963174 -1509300 3118654 -2593486 4687458 -2129147 113810 3009380 625939 3165417 -1422148 -460759 -1407869 -1292740 -1369013 -868185 1959786 -644066 2665526 -1399425 -424402 199895 883453 222441 3216129 -2414437 239369 -3610199 2395928 -1474850 -1465624 2346505 1184536 581655 -1246234 3540055 -4735046 2043087 353800 -1474594 -1466259 2346041 1184365 581268 -1245745 3540401 -4734603 2042367 353364 -3186310 -3186325 440804 -448816 6045707 -4541332 -2427828 5673039 -3156130 500390 -982929 951469 382948 -767830 950298 382263 -766741 3532781 -2308553 -1104292 -2150678 1582931 1687512 -921999 -2240187 -2240187 -148964 5123048 -507393 3138204 
6 -148221 148235 6 6 -9 -4 351374 2467908 -1940106 860686 -2062509 -351369 -2467900 1940115 -860694 2062502 1300705 -1300678 -10 -15 5 -6 2 -3 10 -3 -6 0 498205 -1411145 1946030 -248232 936895 393557 637942 1098293 554684 608844 -1841198 -633055 -424089 -180797 -2870723 -498202 1411143 -1946034 248239 -393547 -936878 -637946 -1098296 -554682 -608843 1841199 633051 424102 180796 2870715 -1654901 2184970 130762 158196 1654901 -2184963 -130764 -158174 -10 -9 -6 -7 -4 0 -3413772 3413780 -4 0 3 9 -7 6 3 3 2 14 -18 -6 5 -1485230 -916585 -1056962 1289753 2085357 1827997 -2537112 1103389 -320739 1213796 -1765153 2688307 -8056707 2776337 -849296 99001 -2256761 -2659882 3050639 7704992 3077528 -3150869 -3009250 -67021 1521987 -1243777 -3461417 2279689 -1339511 -2303697 2317294 4825879 1226127 565168 -2519313 179186 916588 1485230 1056946 -1289740 -2085351 -1827975 2537107 -1103374 320743 -1213796 1765149 -99016 2256781 2659883 -3050636 -2688319 8056691 -2776343 849317 -7704997 -3077504 3150843 3009246 67025 -1521981 3461414 1243806 -2279709 1339509 2303703 -2317275 -4825879 -1226129 -565152 2519325 -179182 -20 1709939 -2525224 -1395573 -2196501 560614 3842659 -47286 -3616234 156952 1727326 -1709918 2525250 1395582 2196462 -560620 -3842659 47290 3616236 -156943 -1727316 2950199 -2950198 12 0 -12 10 5 19 10 3 -7 3564549 -3818278 -4739442 -3564559 3818271 4739468 19 -10 -1 -10 -4 6 2 43 -52 1 -16 8 -208 
-533718 -255529 -255537 663908 1370326 -1403702 -1147518 234394 857473 1003350 -22639 -2243695 234386 857498 1003331 -22646 -2243700 2748338 2748356 -5389701 -1322285 3341236 -1472312 1646578 659363 1105428 -1618339 -1298403 -385969 -352697 -434669 596831 429513 1091955 911748 211921 -417225 -571792 76196 1102805 -667204 1892807 -602696 -1543113 -352699 -434676 596831 429515 911757 1091970 211928 -417220 -571787 76197 1102788 -667201 1892805 -602700 -1543125 -152262 -169072 500049 2461124 -152274 -169055 500054 2461121 -4928625 -2730414 -290310 -1479127 -767212 1808573 327140 327132 -1105320 2142326 -877622 2181548 -822067 373965 -53292 319287 82336 2883640 -5563155 1410102 499369 -1069760 -401127 -1920105 476743 1416734 3967998 -1843232 1266976 -1264508 -181316 30705 -1690973 -1608867 -734052 1374332 -694330 391848 221947 910542 1926649 2204796 -3859564 -1713475 532251 1869590 3527323 -2230772 -3484239 -1409064 888619 2764738 -337590 1151832 218452 318708 -401587 -401143 -1069756 -1920114 476756 1416742 3968006 -1843242 1266996 -1264506 -181311 30701 -694344 391856 221940 910550 -1690955 -1608917 -734036 1374326 1926697 2204813 -3859607 -1713507 532260 1869611 -2230789 3527331 -3484241 -1409083 888613 2764759 -337555 1151845 218456 318692 -401605 -5146146 2099009 4051692 1917581 -6375920 -635328 -821655 1123754 -1404485 -812 845930 2099014 4051679 1917566 -6375934 -635334 -821620 1123746 -1404508 -816 845944 -1621929 -1621903 4506581 -426468 -2588266 3378979 -19575 5900781 188244 1447567 -3280324 -642126 -2699892 4037115 -642128 -2699909 4037094 7979151 -4082510 -3453794 -5756808 -1376222 1219955 428231 -1576546 -1576546 2134172 -2495202 1081971 1209495 
119587 1544073 1544069 -1553067 1455817 -2104030 -909424 1300660 828004 1070892 -3510253 2958127 1300665 828006 1070891 -3510248 2958119 1013260 1013267 -256050 -1291802 -3917773 1572560 -869143 -1662620 3313874 1903901 -2571522 722025 596426 118269 -2431517 1369601 1030799 -41087 -1971805 -2069345 3396095 262916 -915644 -1058942 648147 -642091 270539 596426 118271 -2431512 1369604 -41088 1030801 -1971804 -2069341 3396095 262919 -915645 -1058944 648152 -642099 270531 149280 1348421 -3203 145974 149286 1348420 -3202 145969 -232084 -373617 -1594745 -270777 2439721 -3428862 1467102 1467092 -2208088 -218079 -1659567 2075336 -762524 3247469 3995914 623826 -793668 264866 248695 -4780625 2355505 596191 -426494 255691 2544763 -3408415 -768886 817355 -2813649 2376272 -553923 654182 -516202 -3463302 571456 2897826 -1433494 1943747 96515 -587257 -3347419 1251476 316793 3565155 -3636773 -1155699 2081337 1393042 644595 -1115484 -4673904 2327677 -783166 -1660800 5263147 -783515 934250 -426504 596187 255698 2544765 -3408413 -768893 817348 -2813638 2376273 -553928 654182 -1433491 1943743 96518 -587256 -516207 -3463309 571456 2897828 -3347402 1251476 316788 3565150 -3636771 -1155692 1393040 2081333 644597 -1115490 -4673913 2327683 -783157 -1660799 5263152 -783529 934256 -798822 942058 -405081 -272721 -782429 221461 -275638 1480882 -1926341 2221263 -1153387 942061 -405084 -272724 -782431 221466 -275627 1480866 -1926354 2221270 -1153378 415508 415516 -1642871 -1736784 2697174 -1104662 1073056 3563137 -2518303 2017770 2566967 -258186 -3402658 1439687 -258171 -3402664 1439667 2810669 -781284 -671525 7470363 -4369415 4828745 -1315723 -2025105 -2025105 -8077929 -3031868 1411756 -265668 
4389843 2666697 2666694 1796527 -1698319 -1072642 2959654 337845 -1777426 -201374 -632848 1880856 337837 -1777427 -201375 -632843 1880858 -1059796 -1059788 389116 -2536023 3153450 -2478576 -618952 -3811561 -885467 -924831 -2329440 -2092920 576705 323628 -1873817 1104167 -100560 -648795 -1876323 -1515756 -921711 -1000208 150745 -368967 -375821 1976380 -2550484 576701 323621 -1873813 1104169 -648795 -100558 -1876325 -1515757 -921710 -1000204 150742 -368964 -375820 1976380 -2550487 -1130326 -910412 -1383263 282027 -1130331 -910403 -1383260 282030 1014277 -1058765 -2263 -582548 -840466 657617 858947 858938 -81748 -4826370 2840108 -2445582 -1115954 -566840 -2251808 -1010434 -334770 4906385 -3436636 -4682389 -374079 -1154638 3239943 -4326573 2632719 1016051 1240192 1599620 1514334 -774242 1611446 -2688002 3424559 -1583703 1614891 560296 -4660293 5729223 -2387602 240486 -2458922 845137 -316405 -402729 2993968 -1394116 3657375 -360545 -1438778 1083412 3605897 -2795949 365609 -1907308 798657 269698 1872932 3239941 -1154638 -4326574 2632720 1016052 1240198 1599609 1514341 -774242 1611451 -2688003 -4660297 5729222 -2387600 240498 3424561 -1583717 1614891 560297 -2458909 845143 -316418 -402733 2993966 -1394111 -360554 3657372 -1438768 1083412 3605894 -2795948 365612 -1907309 798659 269689 1872931 877137 402247 2246820 -615301 -1896537 -308470 -587255 -996078 400654 1759972 1163088 402254 2246807 -615307 -1896543 -308468 -587250 -996075 400653 1759972 1163089 3322168 3322166 271593 -1856896 -430209 566599 1236811 3971157 -548763 -453523 -959438 -2994440 2806000 -1206027 -2994423 2805984 -1206039 -5657629 4613607 5336013 -2252143 1028836 -1738229 356778 1920309 1920309 -4090137 1790030 2825310 -1962275 
1970221 173099 173099 202202 671587 3112615 -669704 -3350543 1268969 383773 2992186 -2640807 -3350545 1268991 383753 2992185 -2640809 -140640 -140645 -1907161 -3423499 4055654 1055088 -2295073 -951522 1514770 316096 -1534227 -2870928 -1398955 1324602 -23639 -1822721 1465312 -482325 -1474343 1617132 620293 1040416 -1786726 -893085 875472 -653904 -1391937 -1398957 1324596 -23636 -1822710 -482326 1465317 -1474326 1617147 620292 1040402 -1786733 -893089 875475 -653914 -1391940 206203 -924205 -3521539 1864800 206209 -924209 -3521543 1864787 -460292 -1723415 1084482 -1490136 -351483 1831845 419565 419575 -329678 1009849 -569073 154369 -647754 -387945 -1305520 881300 -2137000 -1880744 7895915 -1313273 -865712 2229029 -619379 1582592 985241 21811 -6660290 831506 3971893 879822 282653 2283677 1796737 -3292733 -1244909 4017034 -3448279 4223747 -2603999 1055342 454288 -1890485 -2905599 3040503 -978679 596862 87827 4058811 -49182 -2714739 -1453650 107829 1486971 43398 -2998324 448580 -85420 -619397 2229019 1582599 985255 21817 -6660283 831502 3971900 879814 282648 2283685 -3448274 4223748 -2603997 1055324 1796733 -3292734 -1244906 4017020 454298 -1890486 -2905605 3040473 -978668 596873 4058808 87828 -49189 -2714736 -1453635 107838 1486979 43412 -2998341 448573 -85434 3533153 625594 -500666 1895715 -4390186 1020047 2533000 -1407281 719270 -2389882 122122 625588 -500645 1895719 -4390186 1020043 2533014 -1407305 719249 -2389868 122146 942660 942675 -4202484 3451628 -1097149 2096665 -1829403 -3163104 6782367 1350211 -1725952 -1335620 -48091 -20004 -1335652 -48073 -19990 1625431 859881 -1478255 2373804 1338717 1032726 -834761 -1704572 -1704572 3431674 -626940 784612 957230 
-1 757346 -757344 3 -3 -8 2 -140609 -3625647 3755905 965233 229852 140632 3625641 -3755903 -965249 -229835 -447202 447193 14 8 -4 -4 6 0 0 1 5 6 443319 527523 410477 -2491462 -1607687 -201739 -3416811 -1442153 501183 3086255 1296111 632401 293803 1210761 -69456 -443304 -527524 -410471 2491467 201745 1607679 3416824 1442153 -501189 -3086258 -1296100 -632392 -293809 -1210766 69473 -1160127 -115503 430827 2029875 1160126 115505 -430813 -2029890 9 9 5 6 1 -1 -3698506 3698506 3 -8 3 -3 5 0 10 2 1 6 -21 2 -7 1128848 2702726 -1204231 -2087829 -129130 -709023 168382 -2767971 727173 1113293 -1548978 -11807 733242 385003 1872906 561773 -1711452 -1626947 4604192 -1083412 -103691 1598545 5991601 -3032488 -3222983 -1640097 1661869 1110687 437476 -1783331 -2353961 -1245249 -3023722 2312382 731898 3939555 -2702718 -1128856 1204215 2087828 129134 709056 -168376 2767955 -727171 -1113297 1548979 -561769 1711454 1626953 -4604202 11812 -733220 -384986 -1872935 1083404 103681 -1598518 -5991608 3032498 3222981 -1661892 1640095 -1110674 -437457 1783327 2353953 1245253 3023724 -2312366 -731898 -3939558 6 1239629 -3596181 485641 354970 3062586 -2919258 3580975 2292255 -1500063 -2234251 -1239628 3596172 -485663 -354933 -3062585 2919250 -3580974 -2292241 1500078 2234252 -4582904 4582913 -4 -1 12 -7 5 -7 -21 3 -1 10311567 -2270837 -5827461 -10311555 2270844 5827446 -13 8 9 12 -9 -1 -3 -24 31 -4 6 -4 -200 
6 2569455 -2569450 9 17 2 -19 -1501707 3133133 -1914777 3998701 1026781 1501709 -3133134 1914822 -3998704 -1026812 -2849257 2849251 5 3 3 -17 12 -26 -7 6 29 -18 -987057 -3932764 1618608 -799876 -1037208 1100154 563816 1987609 -130503 -756768 -230996 -1012203 1074048 -1183880 1501118 987061 3932780 -1618598 799876 -1100148 1037207 -563801 -1987603 130472 756790 231008 1012200 -1074052 1183865 -1501091 -2455004 108847 4465 -1395513 2455001 -108858 -4469 1395506 -1 3 14 5 2 19 -1970040 1970035 -4 -18 -3 3 -10 -10 15 12 1 12 -19 -4 -7 -575064 -1508705 -1438372 1901324 1601545 4947805 -3142874 -3740475 -1558364 83016 2193287 -718297 1903267 1001224 -3888196 156779 684124 -2492767 883674 -4673375 1944750 -2765378 -1828354 -2463420 1163702 -407106 136125 2946349 3658778 1120358 976612 -729717 1142209 -3801909 -322941 -2464476 1508705 575067 1438349 -1901304 -1601531 -4947794 3142850 3740509 1558410 -83051 -2193271 -156812 -684067 2492765 -883679 718293 -1903220 -1001216 3888172 4673320 -1944786 2765390 1828361 2463432 -1163676 -136147 407132 -2946331 -3658766 -1120385 -976617 729723 -1142209 3801915 322938 2464449 8 718146 68636 797267 -1129730 2866347 -1381699 3118981 -1707093 3097481 2990999 -718124 -68644 -797291 1129742 -2866352 1381698 -3118978 1707133 -3097493 -2990989 -8057571 8057579 -8 21 19 -4 2 -35 -13 17 -38 3366695 -4220042 8364886 -3366691 4220036 -8364873 5 6 -1 24 -6 6 18 -31 34 16 5 -35 -182 
-1387870 51911 51879 -2075385 -3101230 1401989 1867633 -427697 674674 -3689186 1372184 3478070 -427678 674648 -3689187 1372139 3478073 151085 151104 -796143 679103 -1328174 2031092 13063 2735412 -425197 281162 -5062739 1932678 -523988 -1478593 -310885 423463 -108736 -475141 -1618534 -71270 3273237 -1551307 -276369 624484 -805589 1600256 -1688369 -523976 -1478559 -310906 423484 -475153 -108726 -1618530 -71288 3273244 -1551311 -276370 624492 -805605 1600264 -1688374 514374 1216522 238405 832161 514398 1216520 238406 832170 300470 -108487 -2057179 -384613 938789 -2712436 240800 240827 2458724 2808856 1196871 -1244418 1446942 296749 -2720707 -2058735 -859518 -1483529 2944489 711864 1667118 -224588 234186 3351275 -1348028 -2106257 -2285163 3570102 -1637248 -4260906 3698790 -1188204 1325276 -5171848 -364450 2792889 3588424 -5291246 -172486 410864 5845044 3999962 -1805641 -220135 -2140017 -1498932 -2597746 2961046 -2629254 -999727 3100466 -660641 -31243 696577 -1059645 -32782 2044169 234201 -224582 3351289 -1348036 -2106284 -2285212 3570137 -1637202 -4260895 3698782 -1188225 3588422 -5291237 -172466 410833 1325284 -5171872 -364448 2792925 5845100 3999932 -1805622 -220124 -2139985 -1498934 2961048 -2597727 -2629301 -999770 3100471 -660632 -31236 696572 -1059616 -32774 2044178 312431 -2122062 378672 2161065 -1440028 1026332 711432 44555 -3920133 705752 258221 -2122074 378679 2161062 -1440012 1026301 711450 44524 -3920121 705714 258190 -361966 -361882 53368 -1648993 -1936238 425905 -122170 7292726 614913 -1502405 4953813 -450439 1701462 -531502 -450494 1701514 -531577 -1371264 -954198 713322 -5393307 1504284 -1568447 -624744 1031535 1031535 -3521874 1897582 4673000 -3207877 
-1058871 1605122 1605134 1081483 -2246244 -262566 -3312892 1098793 1525153 1237820 -1220507 302428 1098786 1525147 1237814 -1220486 302436 -412929 -412931 -3056518 4219537 1247708 -1818689 4600756 -6458207 -2407193 1405057 56684 -569972 -50304 -323269 317162 768197 266829 639807 -526808 -711360 712907 441120 2882980 -341653 -1854583 -1255652 1053216 -50305 -323279 317163 768193 639803 266821 -526812 -711357 712906 441115 2882986 -341655 -1854572 -1255646 1053227 416127 -2918357 547526 -249797 416112 -2918352 547532 -249790 -875130 -1297245 1776145 618212 3576609 2440834 -221340 -221346 4169377 -2833941 286946 -2072463 -779623 -1619739 1061159 1148953 -2872173 195900 -4110122 258858 499543 -745521 -149149 1696290 62610 -2485593 -916865 1524610 287062 -341947 749585 1612507 158333 -1214199 -614290 523714 1642684 -1448088 675260 -1646677 1589131 1719863 -3292279 188369 -2306516 3322042 -2099024 218954 -3076770 2400154 292514 -2181811 2706946 1059596 440704 -1148227 -3426871 -149138 -745526 1696283 62618 -2485592 -916851 1524610 287043 -341967 749579 1612510 1642686 -1448098 675256 -1646667 158340 -1214201 -614283 523700 1589120 1719890 -3292283 188356 -2306523 3322043 218961 -2099036 -3076779 2400173 292534 -2181810 2706935 1059593 440688 -1148219 -3426881 4609321 -31806 374404 -2282898 -1457027 1327486 555731 -1634904 -1021540 52363 843410 -31796 374388 -2282894 -1457034 1327490 555714 -1634860 -1021531 52358 843398 2999506 2999471 -8194819 6917317 6568843 2531010 1725630 -19000 -7686145 5659897 -7999496 -650168 1041472 297749 -650156 1041476 297781 -293890 773138 -2466115 -3793 -3622438 -247043 4420964 1521589 1521589 -2289428 5192767 -3945621 4494530 
2760793 592812 592812 1693028 -1222762 -1343786 3271952 635108 -1109278 -2206546 -550368 924113 635094 -1109269 -2206536 -550376 924113 1286213 1286201 973887 -4038068 102526 -3605350 2379712 1741552 1529228 -1143007 -1635803 359790 31025 -1671487 965049 1442912 681798 -1718097 320760 -523695 -1071344 -830610 1284329 -689210 199472 -592741 -2072991 31019 -1671487 965047 1442898 -1718095 681807 320758 -523694 -1071340 -830595 1284329 -689204 199455 -592745 -2072999 1105300 270100 -1026981 -1381263 1105304 270086 -1026995 -1381270 -620704 -82882 269000 -1147168 -2088094 -2045021 -2006165 -2006167 291560 746975 255939 500050 851801 1349242 1752893 856770 521675 1667567 -3972868 233725 1364386 -3406482 -1902717 -505259 3055120 2194867 3152158 1778755 -1019760 -1109512 -850173 -2222586 4592750 -4427261 2952079 -2369207 1065190 1014967 -1303387 1082870 7126250 -1401908 199791 -2045430 2198296 451641 -353300 -3867196 34217 -883010 -970276 542598 517448 1725582 -291489 347840 657075 -1902724 -3406475 -505255 3055119 2194868 3152149 1778766 -1019762 -1109502 -850148 -2222580 1065196 1014975 -1303412 1082885 4592727 -4427241 2952082 -2369198 7126246 -1401931 199772 -2045394 2198282 451639 -3867194 -353289 34212 -883017 -970293 542599 517463 1725584 -291486 347845 657070 4008933 -2249680 -3165651 -2078021 2804409 968764 2873934 -2918054 902542 230551 -275472 -2249688 -3165630 -2078009 2804419 968776 2873929 -2918082 902537 230553 -275454 1885717 1885723 -6924028 4808748 2064156 -1532413 -88291 -3954963 3671375 -1149722 3026067 1521251 -1925578 759351 1521265 -1925585 759319 4036316 1483706 -3796606 4446574 -7814637 2740402 -1161040 -2965887 -2965887 4916336 -2936442 5615286 -2822142 
7 372257 -372251 10 -4 -15 13 2086075 -2723482 -1250883 1933311 202875 -2086032 2723493 1250873 -1933356 -202895 5583705 -5583706 -27 2 34 2 -27 22 35 -27 -11 23 2147151 208261 -434088 1075943 -436136 -1674392 -854414 -180211 -1445904 -2605050 835174 -652049 1869831 576647 1081145 -2147127 -208232 434070 -1075991 1674409 436137 854430 180202 1445887 2605042 -835216 652054 -1869801 -576671 -1081148 -523360 3782994 2233495 2544283 523365 -3783036 -2233487 -2544271 5 -17 4 -5 5 8 -156428 156427 0 5 10 -7 10 18 -4 -2 -33 -15 26 0 -28 -1796944 639215 -636644 267374 805658 -361593 897009 -926637 -3289070 -3289822 -680123 2632118 -4372734 -1672902 -296563 -117602 -388168 4693770 -3366072 2586486 3368310 2607359 -3967691 1412617 1989304 -3472690 1617656 -4492005 3250454 5067894 835251 -2296903 -506580 -1421112 1636288 -1400347 -639198 1796967 636634 -267418 -805674 361605 -897021 926577 3289062 3289845 680196 117615 388150 -4693758 3366039 -2632150 4372752 1672904 296560 -2586502 -3368315 -2607335 3967691 -1412604 -1989302 -1617657 3472657 4492027 -3250422 -5067885 -835253 2296938 506572 1421122 -1636258 1400320 -5 2626892 -7864169 -4223 -3158337 -278149 1924458 3772545 668429 -3077878 -3834019 -2626886 7864214 4219 3158310 278155 -1924460 -3772567 -668453 3077910 3834013 -5399908 5399931 -17 27 5 37 -8 33 -23 16 -23 1330920 6099520 2006817 -1330940 -6099454 -2006847 -28 4 -23 -17 15 8 -22 5 -11 -28 10 -5 29 
2222157 304300 304297 2014223 -771122 -3091363 4193224 3303349 190184 -2137041 -2670145 -1172626 3303368 190123 -2137046 -2670103 -1172627 159152 159234 -2880496 -1949065 5776944 -444153 -3801786 4740289 6408421 -6217254 -3206545 4315708 1723993 1686174 -1282135 -3236468 35598 391440 1052717 -459142 -1345857 -1450421 -3263596 74433 3068385 -1842313 -967790 1724011 1686184 -1282139 -3236451 391411 35593 1052696 -459141 -1345885 -1450442 -3263586 74428 3068431 -1842309 -967783 315208 -2632508 264072 486964 315208 -2632457 264106 487004 83709 -1923056 963728 -1449672 -1012353 -11874 -182035 -182033 -281529 1667247 1707420 -393054 1788413 4215059 -604978 -697626 -5173961 -2469496 5004152 -702368 -4237509 1488469 626366 -905752 -2439689 -907838 1450032 -818823 -5262384 -954997 1566172 4893450 -2826277 2009023 1600285 -1130466 1241205 -639426 557413 -1638079 -831160 -917104 2401371 -1456872 2265059 -518916 -1493342 -213086 2040831 1713628 289210 528493 2835838 -361898 653337 2935670 -1474662 626381 1488450 -905764 -2439689 -907823 1450026 -818831 -5262374 -955031 1566118 4893430 1241189 -639421 557495 -1638117 -2826238 2008976 1600257 -1130458 -831138 -917060 2401419 -1456928 2265078 -518883 -213070 -1493369 2040798 1713645 289268 528483 2835813 -361916 653326 2935680 -1474664 -789714 520099 2607400 -1151866 -544202 -6541 479358 -2621317 -579309 3232410 -1040469 520130 2607297 -1151876 -544240 -6559 479382 -2621272 -579280 3232353 -1040529 1650146 1650104 -2724707 4254073 -302911 5134359 -2013409 2781257 -904795 1693781 -1157099 -1402192 4189157 -1641814 -1402178 4189206 -1641808 -3161081 180425 -5002777 -659224 -1046482 3218221 -5165565 -1783956 -1783956 -2201723 -157219 2730591 4260764 
9 -447922 447926 3 3 -1 5 3532041 -1043847 -1598071 2518979 -3752702 -3532037 1043843 1598065 -2518987 3752703 4651973 -4651965 6 -12 -8 2 -10 12 5 6 -1 0 713540 471712 2938405 1775537 1985575 -1093303 -816915 1255761 -1808564 503422 -688562 -2273281 778464 -565226 -1878083 -713530 -471707 -2938410 -1775540 1093304 -1985565 816916 -1255760 1808561 -503424 688548 2273293 -778462 565231 1878081 3931086 71638 -217158 466445 -3931088 -71629 217160 -466443 6 -6 -4 -1 -4 -6 -1797952 1797954 -6 3 3 3 2 6 6 3 -1 9 2 2 -10 -980054 -3837816 1322978 -2368499 1985885 -1456144 -2135842 1482593 38466 -657367 -636579 -4768099 3867281 -4830589 3205642 -584814 4964118 2848337 -2795678 -3107651 -3235582 -1214777 1042912 954837 4690793 3469488 1320491 2009971 -200357 -1354875 2152473 2253546 -158861 -1027393 -2133235 -545776 3837818 980052 -1322987 2368502 -1985867 1456155 2135848 -1482599 -38455 657357 636587 584816 -4964105 -2848334 2795670 4768098 -3867292 4830597 -3205629 3107661 3235576 1214792 -1042908 -954834 -4690804 -1320502 -3469486 -2009948 200350 1354869 -2152469 -2253545 158866 1027401 2133245 545785 -14 181830 -3539758 2548851 -361213 1569518 3971552 -8387444 1223113 -5650160 1372878 -181832 3539773 -2548835 361217 -1569514 -3971564 8387439 -1223119 5650164 -1372867 -2679951 2679960 -7 0 6 14 -1 15 2 -1 3 4507834 -5696173 -579025 -4507834 5696176 579022 -1 8 -3 12 5 3 -6 -24 0 3 -12 2 -202 
181 1247853 -1247728 33 54 -1 0 1002960 3070239 -2764461 -1842513 2161330 -1003039 -3070101 2764459 1842349 -2161421 -1316841 1316891 4 -88 -126 -65 -37 -11 7 72 47 16 1035963 -1099577 80443 -397551 108431 380074 471828 -573727 1936415 -2693437 -463360 -1147085 -3695627 1025564 1353674 -1036007 1099548 -80568 397480 -380085 -108358 -471811 573644 -1936396 2693449 463244 1147010 3695588 -1025583 -1353743 648706 -998410 -1615219 -204053 -648708 998490 1615177 203916 -35 -18 -23 -47 -23 -25 1076687 -1076758 -17 22 50 17 -32 -23 40 91 61 -11 166 -95 76 -637277 546376 1345556 420570 -2067049 -2090359 5228516 -2721247 -1441137 2481986 617304 -1041547 -586312 -293210 -57034 2644861 -572313 -6537063 162054 4349090 -2805140 -3839304 5401149 -185710 -474719 2553651 4576463 -9439588 -1416576 -694360 8971181 3353960 1276468 -1451694 2134170 -4082659 -546491 637219 -1345478 -420385 2067050 2090384 -5228743 2721251 1441281 -2481882 -617307 -2644844 572260 6536913 -161904 1041699 586074 293346 56868 -4349076 2805164 3839370 -5401060 185643 474699 -4576507 -2553762 9439664 1416675 694484 -8971141 -3353997 -1276547 1451678 -2134162 4082601 -26 -229773 -497890 1480352 1741109 3018934 450174 -2188787 -878073 -544884 1367254 229680 497805 -1480351 -1740910 -3018885 -450082 2188783 878091 544900 -1367190 -5171960 5171910 16 72 -17 -87 64 163 -88 98 -73 1991191 3838263 -1520743 -1991231 -3838121 1520901 66 -76 -88 -212 211 -95 207 -25 1 78 -110 -140 -5 
-6911484 -2432528 -2432588 -1302870 -1934952 140741 -7646 986802 -2524756 -175314 3581958 1900209 986721 -2524919 -175129 3582078 1900074 -992063 -991990 209486 3297541 4513406 2407609 1896089 303760 -714624 -2928189 -1798266 -849053 482170 198929 2539246 1653520 -1451119 171802 -409045 1719245 -272887 -252459 2589348 1285425 705849 532064 1251740 482106 198986 2539242 1653501 171773 -1451121 -409067 1719280 -273004 -252297 2589396 1285494 706046 532012 1251664 29162 -1222493 843284 2460104 29151 -1222446 843361 2460105 1147511 669742 939947 1786500 775682 963445 1391621 1391575 819288 -809573 -2215851 -594483 1049960 765005 -1681847 -3669535 -1916805 251313 -6223007 3653120 -1877166 1107630 2334870 -1317956 -3319361 -58471 -588954 4586075 115122 -2959346 -1809344 -539800 -2597703 4237675 -2502895 3036420 -258327 792448 2579544 -2694502 -52979 -101535 -1512987 -1865341 1110499 507116 2102529 972292 -1691946 -1900353 -2327585 -778714 526699 1637590 252139 -243258 1097851 2334845 1107661 -1318033 -3319373 -58342 -588830 4585806 115231 -2959301 -1809444 -539805 -258458 792466 2579863 -2694485 -2597647 4237708 -2502863 3036406 -53229 -101395 -1512755 -1865588 1110473 507120 972038 2102376 -1691477 -1900240 -2327527 -779215 526511 1637518 252200 -243357 1098069 1277507 1606069 1457710 14879 -3792074 -901000 -1896234 190324 -408255 -414113 -969979 1606062 1457727 14822 -3792142 -901163 -1896203 190383 -408254 -414099 -969997 946001 946293 -854130 -3097384 793675 3362551 -2495229 -6606396 3783245 -4040460 2887600 804797 -3226503 -2559258 804678 -3226661 -2559219 -1851484 2810134 3182600 8295219 -8641847 3870679 -7543982 435782 435782 -2536833 4189060 5898399 -343760 
-26 1556629 -1556646 -4 -4 2 0 -3049719 712312 5945538 1289233 -3801834 3049722 -712335 -5945534 -1289192 3801849 2193538 -2193547 6 12 18 10 6 0 -3 -16 -8 -13 -1446193 209770 847 -4493740 1461840 -688969 733637 338039 -2521421 2716720 2643944 1141206 -90178 -179880 -902168 1446193 -209761 -822 4493766 688969 -1461849 -733645 -338019 2521422 -2716721 -2643921 -1141191 90189 179884 902178 2392089 111000 -729872 -686333 -2392087 -111005 729885 686344 8 6 6 9 -1 5 112829 -112821 0 0 -16 2 1 6 -8 -14 1 6 -22 3 0 -1051225 -133210 -379101 799031 4091881 1568084 1163249 -4948666 -1832705 3539579 3033287 -604718 -17027 701853 -2179577 1499148 -1158828 -2152605 1330514 -1954074 -177080 2055764 2866258 -3095301 -240038 -4706621 -3067331 -2395384 6910819 616533 -3753708 -2356196 609278 -2135030 1195073 -64834 133239 1051230 379097 -799049 -4091881 -1568099 -1163202 4948672 1832685 -3539578 -3033301 -1499144 1158840 2152617 -1330537 604703 17061 -701866 2179596 1954058 177087 -2055760 -2866273 3095309 240047 3067346 4706655 2395374 -6910832 -616553 3753706 2356187 -609260 2135025 -1195066 64841 17 -698816 -1891685 1592853 1234154 -282281 6244585 -7067863 -4997750 -1587708 5928968 698830 1891685 -1592863 -1234176 282278 -6244590 7067860 4997764 1587702 -5928968 1859552 -1859551 -7 -6 -4 12 -9 -37 19 -12 12 -2027818 5890823 -2353400 2027834 -5890864 2353385 3 21 5 48 -42 23 -16 -3 -8 12 12 24 -211 
5 -1628193 1628198 -2 2 1 0 4217432 1793057 -3684156 -6390148 1991462 -4217443 -1793056 3684156 6390168 -1991468 829537 -829547 13 -7 2 9 0 -13 -2 -15 13 -8 1875409 1380874 -80678 2566028 1301682 2575449 866226 -2561112 605583 -972663 -1626915 -431554 -3535445 82848 2042864 -1875412 -1380879 80680 -2566027 -2575454 -1301698 -866223 2561112 -605581 972662 1626925 431546 3535449 -82849 -2042861 -609651 1255583 -51115 -1201689 609653 -1255567 51121 1201672 -8 4 8 2 -9 11 -2564918 2564933 2 -2 -4 -5 -5 5 -8 -5 10 4 2 -17 15 2294397 3427195 594778 -6099535 -4931990 -2314981 3384162 -329343 5469401 2159883 1375021 -1219149 -2388630 1314024 391468 2266242 -1465987 966583 -6168220 138386 -645539 2926043 910782 -734610 -1606312 -5038685 -1775476 6185117 4537724 -4503851 -1011142 -3705145 1073690 2795691 2433355 -1673414 -3427179 -2294405 -594767 6099549 4931966 2314970 -3384172 329372 -5469405 -2159864 -1375031 -2266230 1465967 -966608 6168236 1219165 2388626 -1313999 -391506 -138390 645544 -2926017 -910777 734595 1606324 1775485 5038673 -6185120 -4537730 4503845 1011167 3705130 -1073703 -2795671 -2433360 1673399 19 1749660 -1117495 322531 -2477875 1127422 3234836 -2517437 -4467556 2482673 1828879 -1749666 1117474 -322552 2477887 -1127417 -3234837 2517446 4467578 -2482672 -1828876 -1586410 1586388 15 -23 -37 8 -2 2 13 5 -11 2406398 -1332291 4153721 -2406398 1332289 -4153699 5 -21 10 5 -2 2 5 28 -25 -11 5 2 -10 
2733056 412311 412293 1574694 -540066 -624585 2515895 -715252 3355323 -2897534 -2771458 917445 -715253 3355335 -2897547 -2771467 917434 -2588179 -2588211 1122793 230914 3034603 -3639500 6722209 -1167219 2645366 -1557439 -2459790 1309888 -597437 -1603665 -303900 -109309 -122168 1227802 1002193 -164194 1438311 -1579621 1641075 -1522839 -1353906 -1382348 -1123499 -597434 -1603654 -303892 -109324 1227817 -122163 1002208 -164186 1438303 -1579618 1641069 -1522830 -1353920 -1382349 -1123489 -436591 -1856091 -204608 -2078629 -436597 -1856111 -204612 -2078631 -1706493 3127044 3263759 -97384 231156 -47912 -1550989 -1550999 1311846 -261720 3817688 257029 -24999 1098106 1535580 -945081 -1688739 -4418083 2705896 1877297 3324589 1608212 -518212 2286358 2426020 -4742384 -2997963 366948 2991112 -2016021 2436869 -1623961 -3160409 5173710 970086 -4133749 369621 -699974 -4955068 3573405 -1221929 -2325831 -3896461 2166033 951506 2106652 6477968 3816061 -3405359 -2965171 454264 170780 2038429 -249209 394636 -370910 1667785 -518190 1608220 2286356 2426008 -4742399 -2997969 366967 2991119 -2016007 2436892 -1623953 369640 -699981 -4955111 3573399 -3160420 5173711 970128 -4133761 -1221911 -2325844 -3896475 2166034 951495 2106670 3816040 6477938 -3405340 -2965147 454247 170770 2038428 -249198 394624 -370888 1667759 255671 892893 883172 -1950871 3339447 55720 -326417 -765593 2434752 1888734 -1393285 892895 883189 -1950888 3339481 55726 -326448 -765573 2434782 1888706 -1393291 -3484510 -3484496 7335117 1488827 128897 -5826522 -80427 -3336339 -3153748 1324559 1080536 -159595 -330358 1531714 -159604 -330343 1531719 588800 -2857008 1248903 -2968934 -5041817 895590 -4416979 1246844 1246844 805769 -399752 3374827 176176 
4352399 678985 678991 1240725 -674144 1106926 1465251 -3098495 2449520 -2330729 -1167540 670847 -3098500 2449541 -2330714 -1167548 670836 131579 131592 4158096 -1132957 -6017370 1627514 -1519224 -1116587 1175674 -939668 3876494 488259 -1765386 -2080874 -1009099 265903 1504222 568630 1634781 -484111 -1148444 -119853 -607806 270203 -1260922 -142102 -497086 -1765394 -2080869 -1009098 265902 568633 1504225 1634800 -484111 -1148453 -119853 -607805 270203 -1260937 -142106 -497098 -1395483 1967626 -486430 -2373718 -1395480 1967636 -486434 -2373723 3951173 -2443686 -2957773 1335364 -3200871 -399454 264239 264244 228154 -1760130 277235 -813520 -993776 2020577 479092 443124 3457865 -458016 3202767 2960353 3069975 -631389 -2791739 2357180 275297 3870970 -2489129 4351783 -225247 -2599126 3865952 -3777905 -1505828 4084630 -2426789 -1471989 103287 1101621 1270911 -1084985 -2067146 -1438108 -3773780 2392 -538777 1928395 240444 416551 210143 3638261 -1000992 496981 389650 2902622 202086 -1187668 -2573749 -2791762 -631398 2357200 275301 3870984 -2489149 4351789 -225240 -2599116 3865962 -3777916 103290 1101616 1270902 -1084979 -1505820 4084646 -2426826 -1472018 -2067139 -1438131 -3773791 2412 -538768 1928418 416558 240444 210137 3638242 -1001016 496991 389666 2902629 202091 -1187676 -2573754 -8807894 -464224 3616125 3639124 1912732 -1269162 -3956044 -1368218 -829300 1090175 6218177 -464224 3616098 3639147 1912722 -1269177 -3956030 -1368196 -829298 1090160 6218192 897139 897133 -4788057 16365 -968125 6861225 2721523 4081447 934644 -3452681 -6555619 -669493 -1188773 -454519 -669488 -1188772 -454519 -88781 3239823 -980413 4624642 -2318495 -882707 939602 -4913391 -4913391 582374 -839651 3686113 -142407 
754929 -729035 -729036 -686931 979111 506693 507611 1339952 1839640 -602898 -4406267 -273 1339954 1839620 -602888 -4406218 -318 -260318 -260307 -3009794 1107336 -178496 -1384847 -877486 3947566 -602775 8415665 -4807525 1763385 1140587 -497410 -99997 -326225 1862807 894140 903081 -752125 -26907 177361 -1852072 1680582 -3689375 -26889 -1098837 1140577 -497407 -99979 -326235 894127 1862803 903084 -752111 -26935 177376 -1852071 1680578 -3689343 -26898 -1098848 -521302 -1884976 -556067 1601296 -521287 -1884987 -556052 1601311 940571 396192 -453814 95064 2510562 -3261130 -1218517 -1218528 -1144163 14287 2067530 712705 764348 -1031002 5152610 1910392 -2117245 -792213 -3050762 6551493 -3842534 470299 -2343259 -1067282 -948785 2921316 601442 1885542 -671244 1653581 -3777846 110252 -1560918 303578 -1667151 3239334 -544027 2006471 1024297 -1329985 3242631 -3699953 -3277062 2258081 939867 -784834 1666638 -1001644 280452 -2662026 420073 -1558587 2288520 1956990 -1613658 380340 5625031 -2343275 470293 -1067284 -948775 2921335 601452 1885507 -671229 1653570 -3777872 110250 -544047 2006494 1024309 -1329962 -1560909 303601 -1667167 3239326 3242653 -3699971 -3277092 2258066 939871 -784773 -1001661 1666629 280458 -2662030 420091 -1558598 2288548 1956984 -1613690 380337 5625019 -4576696 44735 2047003 3711264 -292826 -518713 -204667 762329 -2166073 -1462137 -1246702 44731 2047003 3711227 -292798 -518709 -204737 762357 -2165977 -1462197 -1246741 2427970 2427984 114025 1600330 8862528 -4289144 268483 1306850 -6692450 1536718 3301188 256436 435657 -3459519 256434 435664 -3459530 -3611027 5682642 2657190 -115060 4469116 -5698429 -4373226 -2743890 -2743890 5068334 -4944463 -3945545 1026745 
21 -430454 430455 5 9 -1 14 1773561 2039033 607798 -1142656 -4377520 -1773563 -2038988 -607822 1142617 4377515 1340009 -1340032 -3 -1 12 9 17 -1 -3 24 -4 15 -480537 1074955 3424068 -1995085 1468414 1483276 2566669 -210881 -3191047 1290777 -845128 425657 -2020681 -1238221 25969 480547 -1074971 -3424073 1995082 -1483267 -1468396 -2566658 210885 3191051 -1290783 845120 -425671 2020654 1238220 -25984 111054 -987254 298871 835474 -111063 987228 -298888 -835476 2 6 9 3 8 -1 -1483159 1483153 10 -6 16 -3 -3 -4 21 10 -8 -16 11 27 6 316671 -1089503 1537315 -3503141 136979 -1375319 633178 -512542 4012419 3088919 473008 -1163539 2825290 -228306 -4369546 490441 125995 -1702024 1192540 2900989 -2990357 -3914410 -918978 1410717 6150761 -5638347 -2865772 1836610 3667627 -2271254 -1373884 2058835 3375478 -5926865 2401363 -3685045 1089465 -316669 -1537306 3503165 -136971 1375321 -633181 512548 -4012417 -3088938 -473017 -490443 -125986 1702005 -1192512 1163537 -2825276 228327 4369526 -2900967 2990338 3914368 918980 -1410704 -6150750 2865777 5638366 -1836620 -3667629 2271266 1373906 -2058787 -3375463 5926874 -2401369 3685085 -19 1768793 -745025 -5791287 3412020 -154266 -6545685 4307335 8840591 -4201378 -2878958 -1768802 745051 5791325 -3411984 154274 6545665 -4307320 -8840594 4201366 2878932 1660185 -1660181 14 -9 35 -14 1 5 -22 21 3 -125558 2960419 -125224 125557 -2960425 125214 -12 6 23 -1 -1 -31 -25 -24 14 12 -12 -13 -198 
-3975541 -865489 -865493 -1554196 -1781758 792959 -98883 -564876 -1360170 2042878 1644855 1695134 -564901 -1360197 2042860 1644900 1695149 2922030 2922013 -451616 99651 -2543532 -6574754 -872516 4769418 1740519 1010801 -3217436 1002500 -1528499 577392 145801 475810 1790043 -358323 -2136397 -219497 557876 1488797 83674 2848846 1282426 538464 -1505534 -1528498 577372 145797 475813 -358329 1790035 -2136418 -219481 557875 1488789 83679 2848846 1282463 538470 -1505515 1407449 586898 231409 -71237 1407465 586881 231412 -71243 -377264 1193013 -63088 -248890 1045877 -2026895 -2342527 -2342521 -1743367 523834 -520374 2036304 486816 -370313 -504584 -1001432 1650960 -446550 3576044 -2029453 986723 -1235175 -4337461 1850559 1857443 2419748 -977224 1536221 -5588497 -1409153 -317054 1225672 -3380213 3333528 -2846051 3373518 -1546652 2682774 4565365 982660 -5373365 2765256 -3537602 -3296989 930303 -585013 3446960 510865 -1666095 3227233 900119 -3175973 -4011910 212688 -2242032 -688777 -316458 -4337426 -1235165 1850521 1857466 2419743 -977180 1536194 -5588488 -1409194 -317072 1225673 -1546667 2682790 4565354 982656 -3380186 3333513 -2846007 3373509 -5373361 2765262 -3537584 -3296986 930257 -585008 510853 3446997 -1666107 3227237 900140 -3175947 -4011915 212664 -2242017 -688771 -316476 -18785 2461310 -1096012 -2746242 -969698 -1663219 3190401 -3617696 1505232 184312 370229 2461280 -1095984 -2746243 -969669 -1663211 3190400 -3617725 1505226 184286 370251 227409 227436 1185655 7151221 114056 -6885514 3253980 -3337096 -389953 365176 3424242 -22681 1167404 326968 -22703 1167402 326930 386637 4932427 -6842469 -4004407 737602 2620742 6943783 2776253 2776253 -367035 816601 2243519 -4344204 
27 2698990 -2699008 8 6 20 -3 -143245 4737970 5587458 -5109503 -1413379 143229 -4737921 -5587494 5109486 1413342 2249956 -2249926 19 -36 -31 -4 33 3 31 16 52 0 -1252194 1639415 -1450139 -987703 309973 590864 2433760 -2067660 1158003 1569023 874977 -127961 -3386789 -860052 -4033565 1252220 -1639429 1450149 987690 -590852 -309946 -2433709 2067669 -1158024 -1569032 -874966 127959 3386772 860039 4033603 -1512492 2733303 -557138 241412 1512508 -2733250 557071 -241422 -4 -14 -14 5 1 2 1661726 -1661732 14 -1 12 -1 3 -4 17 1 20 -14 -4 59 -15 -2615719 -7205712 4596960 887601 4329949 -4176362 2407904 -1958267 2490911 1764314 -1177317 162267 1032591 -8160991 -1094334 -790578 -2085919 2485615 2935910 -1935853 577811 -2411527 185343 5066907 -1472356 -1595146 2409052 -1486603 -3575320 -3402368 -1939403 1243755 2291805 1383496 -3071495 4119896 7205727 2615730 -4597005 -887612 -4329892 4176409 -2407909 1958298 -2490926 -1764351 1177327 790572 2085961 -2485653 -2935985 -162207 -1032647 8160949 1094311 1935917 -577881 2411524 -185273 -5066910 1472407 -2409100 1595097 1486638 3575348 3402298 1939434 -1243745 -2291826 -1383437 3071450 -4119941 -1 1711392 -2241174 1727589 -5355516 -1406080 373598 3476645 -1449050 6167853 -100923 -1711405 2241149 -1727571 5355513 1406086 -373610 -3476631 1449069 -6167843 100966 -2785870 2785874 9 -21 -45 26 14 28 55 -22 -36 557459 467344 3597003 -557455 -467308 -3596985 -12 -46 18 5 6 -14 -22 130 -67 -124 38 -8 -184 
-1260281 1217909 1217877 763041 -222806 -590478 -2318410 387065 -1633574 2158736 191145 1312155 387056 -1633616 2158678 191198 1312168 -1256495 -1256539 539261 5264349 -696012 525468 -4889850 1172735 -1124762 -3097593 -5304679 -3147433 452629 498477 -755613 1327908 -2828627 110513 -623505 -1141133 1188075 984343 -931824 1340147 265235 1022889 -1697577 452653 498462 -755614 1327914 110503 -2828634 -623522 -1141107 1188060 984330 -931825 1340155 265276 1022902 -1697526 -763449 -838109 3653706 -171562 -763426 -838140 3653706 -171565 582009 402099 448346 583994 -2351616 -46301 -136684 -136702 -1805418 1614106 -1540726 275086 -478621 3099999 -2085850 -463557 91277 3941175 -5248435 -6372268 3485457 -338159 5766940 358204 -619323 -5927789 -1383050 2629320 1155771 2578454 2847193 46063 -2166650 1823122 133495 378518 3028782 -3153644 -4211688 -92740 -1803939 269450 3731426 2300221 1394955 -2269091 1597324 1221267 148852 -2678484 899667 -1577294 -2879838 1115592 -3856762 3552840 663083 5767018 -338137 358146 -619313 -5927829 -1383003 2629302 1155788 2578418 2847162 46083 3028790 -3153612 -4211734 -92778 -2166641 1823111 133593 378524 -1803935 269433 3731454 2300240 1394895 -2269076 1221240 1597350 148862 -2678434 899703 -1577280 -2879866 1115558 -3856752 3552866 663040 184372 -176 1449525 -501114 -771903 446333 -348841 -1204545 -612046 -39284 3464051 -217 1449532 -501077 -771834 446342 -348794 -1204592 -612074 -39373 3464072 -1228175 -1228150 -1684450 3092489 75340 1583551 -900371 -253264 -5759337 275463 -632440 820764 -1682512 -697909 820756 -1682514 -697954 1338170 5211037 -2776572 1773772 1772499 1237493 5831197 -6228138 -6228138 13650778 -4016128 626019 -2134715 
119142 1164658 1164623 -735950 273155 -2860218 1543997 -365006 -1196979 854366 1314613 681732 -365000 -1197007 854301 1314660 681731 -2161258 -2161298 -2108325 373355 4887038 4118024 -1196918 -4531394 -5849937 -902056 453801 1912556 -1867900 312090 -559687 -642865 -48833 -1042503 -2234861 1276126 510703 -668891 300534 -1836725 769832 729741 -794257 -1867882 312071 -559667 -642863 -1042503 -48835 -2234874 1276155 510692 -668904 300518 -1836724 769858 729752 -794214 -1450894 -2401669 2077402 809188 -1450871 -2401710 2077398 809195 682964 -38095 1406125 -1088536 -201148 1700273 2430508 2430484 570593 -2013727 -1017548 -858099 -795764 -2950774 -646140 1610979 -1104590 836375 6190485 -4206143 506850 -1822726 -5301785 2675387 2713933 2281876 -1725162 -2950683 -1675430 414678 -85538 -1719942 -986352 1360161 5847979 -1898399 -257657 -2093542 3857577 6084763 -3301971 5652221 -245611 -7278858 -1596856 -2462809 -151032 2569878 -650568 871090 3718418 383818 2789635 954975 1152575 917008 2076098 -5301709 -1822704 2675347 2713917 2281830 -1725125 -2950694 -1675411 414670 -85551 -1719917 -257640 -2093523 3857523 6084724 -986357 1360160 5848056 -1898396 -3301961 5652211 -245598 -7278863 -1596890 -2462785 2569848 -151012 -650555 871154 3718447 383837 2789629 954969 1152525 917054 2076038 -1751929 -250541 2038889 1416662 1301091 -454434 -1707707 2633362 -2222481 -1292566 -4003851 -250564 2038918 1416650 1301167 -454423 -1707727 2633339 -2222445 -1292642 -4003866 2362819 2362875 -3108706 -3594909 7329686 1660245 -3521440 -1745574 -791992 2137162 2465711 -1445450 -3040569 176170 -1445459 -3040566 176102 1558937 1985258 1653938 1631105 -2030109 671428 -2534354 -1289781 -1289781 8139253 -3524169 -994619 -311111 
3132255 -23984 -23974 -841443 597269 2114368 1407044 476111 2877060 -4008085 -1930324 -645106 476103 2877077 -4008089 -1930321 -645100 -3696800 -3696804 -1235135 5148208 -505559 -3427217 8916332 263004 -3144492 100910 -676413 281167 1248298 -174889 -1960780 409719 361385 1914216 232111 896181 207492 -1741346 61349 -2012402 -2415461 148485 -398398 1248303 -174898 -1960791 409713 1914210 361381 232119 896182 207492 -1741352 61348 -2012401 -2415461 148483 -398394 -1547773 -1640825 646538 -260188 -1547765 -1640826 646526 -260186 -1670136 3155623 774062 2201650 -121628 -1156646 -2212437 -2212437 3088006 144061 2658535 1864705 525147 -2321346 -2009858 57314 -608704 -3722374 3660324 -2792991 1786936 4545154 2899145 -3506750 -4583002 244865 2122678 -1667758 -363163 4891261 3065565 -1151087 1552801 -3272912 1373328 1404095 -2708977 1761222 1132564 -5630837 -2118277 1920400 -432936 -2216851 -1258304 2353794 430046 -1505075 3302894 3957757 -1640675 -5006044 -614099 2082178 -786474 1791911 -1557741 2899139 4545146 -3506762 -4582986 244895 2122687 -1667756 -363172 4891263 3065548 -1151105 -2708982 1761230 1132554 -5630847 1552827 -3272914 1373302 1404078 -2118273 1920387 -432948 -2216831 -1258302 2353807 -1505077 430050 3302882 3957770 -1640681 -5006022 -614105 2082170 -786457 1791911 -1557744 -728867 -693035 1353543 3972024 -204569 1005575 -456969 3071304 -4324892 -2862419 584798 -693056 1353545 3972053 -204561 1005580 -456984 3071310 -4324885 -2862424 584799 -228847 -228842 3605680 829272 1906322 -2218445 -4368851 -2044151 4548253 -4552807 4167513 -604521 -929030 4791661 -604526 -929022 4791650 -2396702 129942 -6968413 1333717 -2377913 4622644 3892787 -116273 -116273 2953480 136059 1792459 -1863334 
196837 2036605 2036617 -822842 -983846 -1144897 -445247 4257638 -1217677 1228022 -2811554 693151 4257640 -1217669 1228040 -2811544 693119 -2904279 -2904307 758624 5839931 -1618763 395148 -4259674 414089 615574 -2283368 -524103 92663 449934 1554969 -880171 973373 -1142604 -92814 -593290 -730237 -145303 -1021652 -797877 236653 -585172 -1714031 -1245966 449939 1554984 -880194 973367 -92802 -1142623 -593266 -730236 -145322 -1021634 -797888 236638 -585150 -1714036 -1245952 -900955 -778941 2011492 -1997212 -900963 -778920 2011497 -1997239 -668548 2276791 1804316 3022693 591650 1293666 326112 326109 -1164608 1572341 -258225 -828667 19436 2129656 1127485 864180 599619 1587017 -3046681 -3873728 -4820147 -161499 -3771208 722515 -4105186 3174701 -2000447 31267 274895 -1430768 7494009 -3361980 3196936 -1316987 996031 1433785 -3990063 2414775 9767962 -2909850 1985126 -1396843 731304 -1170785 -5411574 2960826 1380615 1442676 -2482301 -3529887 1390034 4059438 1009230 25584 2513680 -504718 458519 -3771195 -161485 722489 -4105205 3174728 -2000428 31254 274879 -1430794 7494015 -3361958 -3990110 2414803 9768033 -2909933 3197032 -1317018 996022 1433743 1985131 -1396886 731331 -1170723 -5411717 2960933 1442645 1380604 -2482296 -3529870 1389958 4059506 1009218 25542 2513824 -504736 458461 4649225 687857 -1038009 -1902332 66922 1671602 1653002 -377596 1374420 -2956005 2066000 687802 -1037965 -1902204 66824 1671599 1652930 -377513 1374427 -2956080 2066070 -4296290 -4296260 4311173 1938890 -5928719 -2344514 1726910 -2937390 -238548 3052448 -4682105 635551 3522857 -1476241 635530 3522876 -1476268 -1386518 -2982552 1954605 989380 724177 -1620366 -2415405 -928115 -928115 3323451 -6065694 2464575 1345301 
-3 115489 -115452 -7 -12 -3 -13 -2526 1129051 1747256 885189 -3411679 2614 -1129059 -1747239 -885236 3411684 -2037915 2037863 21 56 -18 -10 -30 24 -1 -4 -10 6 -397799 1186431 -540217 -551838 -931728 1112220 1423109 482366 -1576682 1281226 137571 -1111973 978749 -587426 216174 397813 -1186409 540194 551862 -1112222 931725 -1423122 -482374 1576680 -1281240 -137585 1111993 -978770 587413 -216199 -1171648 1306803 25828 -1388949 1171632 -1306818 -25787 1388909 3 17 20 32 0 8 481627 -481655 -6 24 3 -4 8 11 16 10 11 18 -36 -48 -19 1282759 221988 -602442 -1827119 715365 293444 -1562415 484024 -1953329 1849237 2143567 4831001 -964594 -2005685 -939635 -2839515 1186681 4265871 -3736064 1376283 -2849958 36838 4255211 -8827018 6874625 -1188367 -1104479 -956832 -222508 -3964927 4394101 282670 -2230140 7559431 -1356077 -3779509 -222055 -1282764 602461 1827069 -715328 -293469 1562434 -484042 1953319 -1849124 -2143616 2839454 -1186630 -4265722 3736029 -4830960 964583 2005706 939658 -1376252 2849933 -36843 -4255218 8826923 -6874559 1104495 1188415 956797 222458 3964958 -4394060 -282648 2230135 -7559381 1356066 3779513 12 -2765604 2999576 8799777 -7869865 -761459 -4473889 6219527 270789 -3830976 3963715 2765613 -2999570 -8799775 7869884 761495 4473887 -6219539 -270774 3830888 -3963660 1193201 -1193283 33 48 -56 14 -13 -26 15 21 -27 -1444764 1724700 -558015 1444787 -1724636 557987 -19 -3 -6 8 11 -15 -13 11 -10 22 -56 28 -202 
-3072093 579267 579270 -1590361 -790968 256575 -2961391 2691538 818513 -738140 1925616 -915400 2691580 818499 -738126 1925635 -915442 -786635 -786593 2614675 223269 -258108 -598065 1469695 3581486 -2390925 2186342 -2669748 1542634 1472433 -1058142 -475303 755936 554876 -490859 -775324 1112812 -73215 536817 -455269 841630 -764984 1690849 -662743 1472403 -1058120 -475270 755932 -490832 554871 -775353 1112800 -73225 536819 -455261 841607 -764983 1690837 -662757 622375 66406 85606 -403930 622355 66434 85648 -403947 1895670 -561513 2907071 1444342 -1598891 1950409 -3619415 -3619406 1433659 3801092 423278 506820 1990778 -2348531 1062783 808499 -1709663 2329759 -2091994 -7534824 3687162 -3376779 -3217770 603688 4640025 -909217 1452216 1702802 -3810102 735568 -2895524 -15013 -908109 105636 2396658 -944276 1534739 904213 -3117527 3157742 1102334 -1033791 -2296796 2180436 -3638017 878461 2083581 -2043231 63445 912748 -980963 -1790587 1525196 -2505500 3463263 974304 941239 -3217797 -3376750 603731 4639964 -909280 1452202 1702773 -3810096 735515 -2895435 -14951 1534698 904188 -3117428 3157781 -908105 105645 2396638 -944285 1102336 -1033772 -2296780 2180440 -3638122 878493 -2043218 2083585 63410 912743 -980964 -1790540 1525209 -2505499 3463285 974280 941211 -1415475 -620 1441565 1590392 -534615 2410246 -6349604 547467 1204471 -5430532 1821316 -600 1441617 1590346 -534704 2410252 -6349669 547458 1204476 -5430487 1821365 -5001885 -5001885 2827671 7195380 -3647575 11758279 -10073529 -2293794 5349573 1420290 405426 2342511 1851594 -2875091 2342509 1851604 -2875097 -5240282 1800178 -2515050 1933035 2816556 -2895612 -70859 3112959 3112959 -4207604 -2093134 -1636356 1562754 
-9 -775287 775273 -10 17 6 -19 1829843 -3174847 1409241 2570855 -3454547 -1829821 3174876 -1409253 -2570814 3454482 2120964 -2120944 10 -36 -3 2 -4 55 -13 31 1 23 -3971202 2629156 3889514 -211364 348144 1316382 -2903637 -242714 -90915 -921665 1140715 -972931 -128644 -215379 -1366689 3971228 -2629186 -3889505 211371 -1316374 -348113 2903631 242740 90906 921672 -1140725 972948 128642 215396 1366677 -1833074 1125754 2980700 -528150 1833108 -1125742 -2980727 528149 11 -19 21 -1 -4 19 1771993 -1772016 -10 12 -6 3 22 -17 15 3 8 -21 -22 -15 58 2900970 -713389 4530851 -4633484 -7092549 -2626148 -1997702 3084860 -4726297 8019272 5185304 -3595408 783004 2649001 1877176 -1108293 -3607497 5924653 5729293 373254 3414303 1834303 -2681997 -6289684 -1092275 814714 2500639 -3351109 -2296945 2067862 2048081 692538 1864711 -3377194 -547648 -828812 713365 -2900982 -4530850 4633543 7092512 2626185 1997743 -3084904 4726277 -8019328 -5185276 1108309 3607500 -5924705 -5729255 3595398 -783040 -2648967 -1877195 -373260 -3414284 -1834308 2682002 6289652 1092302 -2500671 -814684 3351106 2296987 -2067858 -2048083 -692543 -1864742 3377246 547619 828833 29 3371090 2960807 -5911171 -4347510 61663 -1412056 -2570796 -1079186 3961318 2261684 -3371075 -2960814 5911145 4347462 -61634 1411981 2570819 1079244 -3961347 -2261657 -1050695 1050673 10 17 0 66 -40 -17 19 15 -16 216509 -163374 714771 -216475 163393 -714848 -22 15 12 12 16 -22 -30 -10 66 -38 -7 -8 -193 
-2303315 1027676 1027647 3027956 -3831326 -2145861 -482567 -1614184 -2403910 2201895 407397 4630959 -1614226 -2403889 2201875 407426 4630929 235235 235146 2100565 4360908 -246506 -4598737 1460575 -3755789 -391996 -3913316 -2481799 -1517361 -1233359 1504788 -399209 -970943 -2420706 -1458615 -72049 -853330 1285929 49214 2245107 787452 1682437 2975 3023062 -1233360 1504782 -399207 -970961 -1458614 -2420729 -72018 -853284 1285919 49216 2245101 787473 1682451 2989 3023060 -1159223 779491 1223349 -46953 -1159229 779470 1223296 -46922 -185466 -189193 -1659724 239958 199719 -2714609 -651801 -651805 584823 579742 475220 -128234 -1432361 261498 -1223451 -84647 -3694580 3738020 1643241 4578974 -7380412 573510 -385207 -185612 -417561 2137707 -1032574 -2800749 2279340 -675382 -2250857 -1311764 4725844 1575053 -4032395 -1140580 -2798578 770046 2910037 1194588 1532215 -2937994 1311286 4113185 -923345 -2542497 969018 1934419 -847346 -5815113 1312219 -1113844 166591 -2328586 1550456 4684583 -207903 -385150 573532 -185626 -417576 2137701 -1032587 -2800730 2279396 -675334 -2250886 -1311746 -2798565 770054 2909957 1194556 4725876 1575073 -4032436 -1140521 1532205 -2938013 1311261 4113191 -923263 -2542513 1934417 969034 -847309 -5815134 1312246 -1113925 166633 -2328570 1550338 4684621 -207910 -10503485 -2492582 1995199 3690734 6451599 -555433 -418054 -2628762 -2144904 -478008 -2893702 -2492633 1995138 3690958 6451581 -555493 -417960 -2628641 -2144959 -478089 -2893745 54700 54719 -3134079 5655418 -2862787 4792644 -4554728 1418976 -120588 1615008 5433772 -1778939 978775 4444525 -1778941 978751 4444520 1650025 -205046 -4549809 -1341631 -2959140 3624274 4531922 1122893 1122893 -2093065 2902031 -4360293 -115235 
29 2768604 -2768614 -32 32 32 0 1916453 -359526 669149 -2117834 3169547 -1916394 359519 -669203 2117838 -3169616 5204644 -5204641 2 -48 -18 38 -8 37 -10 46 16 31 2099347 -995415 -1755210 562823 838720 -916322 -871685 -2402592 510412 129204 -333434 -1075556 -338685 -607529 957087 -2099321 995390 1755208 -562795 916360 -838667 871658 2402598 -510443 -129208 333396 1075544 338658 607538 -957129 1216815 836412 2988868 -1645438 -1216783 -836418 -2988888 1645437 22 1 17 -12 -7 20 -138170 138141 0 5 -6 2 18 -24 17 11 18 -56 -21 -39 62 -2587232 -3183383 -1348073 2807841 3277076 2641142 -496452 -5653309 -1506636 -2440815 -2060436 -259094 -1314556 688437 -4428181 -653539 1474049 3308669 -898066 -1077938 229608 1348595 349785 -3202673 2072481 403577 -739880 -1148964 2346456 -3622008 5109259 -2365624 -1784250 9721795 -3015499 283106 3183393 2587291 1348052 -2807870 -3277148 -2641089 496477 5653263 1506651 2440844 2060463 653524 -1474027 -3308648 898080 259010 1314540 -688344 4428238 1077937 -229576 -1348613 -349831 3202624 -2072445 739820 -403539 1148983 -2346360 3622018 -5109228 2365632 1784257 -9721790 3015446 -283106 76 1917138 2925902 -12224909 2185173 3497213 -5600770 -6295588 3618041 4264894 1495622 -1917098 -2925932 12224856 -2185264 -3497201 5600786 6295590 -3618001 -4264903 -1495550 -36017 35987 9 1 12 -30 35 -7 27 -21 -44 -256823 798052 -1277132 256888 -798083 1277018 9 0 39 -7 35 -49 -22 22 6 3 -35 29 -203 
278 2274408 -2274500 -19 145 144 153 1820859 -560795 -2761098 1820756 2080496 -1820670 559431 2760517 -1819783 -2080595 3041617 -3041444 444 -575 -163 313 374 -327 -1051 459 297 200 1084253 -3191270 2545838 -1345601 -716336 949801 -942338 -2344558 -242216 -74757 -2190087 -412113 -495472 434974 1736671 -1084233 3191063 -2545698 1345640 -949663 716592 941330 2344567 241912 74646 2190277 411453 495341 -434400 -1736189 -609442 3156324 77624 394958 609653 -3156487 -77453 -394948 694 -86 -140 -638 -114 -212 242518 -243347 150 -90 -25 -124 222 -817 -180 181 -305 -575 179 -130 422 1900833 2375239 -2928297 -5212964 1265052 4332069 -136387 -6432102 3701580 -83228 223761 3632636 1225567 -7496044 -320241 -2010729 321505 2139063 -1710393 -4838950 1096236 2029535 1056269 1717391 -2548046 5954423 -439041 -1104166 3748114 -88037 2694952 3082393 1953053 -7699037 3771903 -2736205 -2374072 -1899442 2927410 5212063 -1265825 -4331298 135389 6432243 -3701315 82793 -224110 2010525 -321230 -2138277 1710431 -3634245 -1224959 7497210 321530 4839044 -1096340 -2028898 -1055818 -1719379 2547785 438574 -5952755 1103976 -3748033 89083 -2694751 -3081691 -1953628 7699581 -3771519 2736205 -445 -311271 1028584 -57090 -4969722 -3255625 -1228342 1788717 -1166804 6362735 -249148 311089 -1028333 57240 4970371 3255621 1229596 -1791132 1166120 -6362329 249988 5766520 -5767156 -1080 1444 -84 -392 746 813 518 -905 -321 -688442 -1514889 -9573762 689393 1513923 9571910 1136 -637 564 -409 119 -13 -640 224 265 183 -240 19 299 
-1770029 298831 298063 105263 -894120 -911019 -968384 -559819 4181184 1785070 -2962747 295473 -560429 4181393 1785961 -2963349 294763 -594594 -595632 -2708107 3603938 1093487 -1835802 -2314981 1951019 6410546 -2859757 -1817517 -1230649 -38848 643570 -425380 -133276 -793382 -487033 3071817 18165 932713 367881 -579701 2003432 401845 -1745901 -1451469 -39217 644621 -426200 -132835 -487334 -793144 3072146 18951 932787 367904 -578978 2003577 401998 -1746034 -1452043 -659485 492058 -502598 -11928 -659312 491031 -502650 -12045 -4209626 498006 863810 3926459 734994 1371789 2515721 2515642 -873510 602511 99972 744620 -1393316 5042873 1050913 -1100797 1864753 3522937 -1078692 757976 -2532718 -4265724 -3615331 2695962 2752372 2410471 -2307779 3029481 -501890 -812935 1323803 1042246 4989662 -1879301 -3591309 -3910845 580468 -785081 -2345023 -95536 -327890 355248 -1986947 -1452985 6106634 796771 -5101017 1360694 617451 -165292 -3168374 -644327 -2109522 1757685 -1632697 -1181889 9436 -3616081 -4266349 2696944 2754072 2410036 -2309229 3029547 -499737 -814140 1323845 1042190 581185 -785214 -2345784 -95004 4988412 -1879668 -3588841 -3910712 -326337 354893 -1987612 -1453335 6106106 797602 1360853 -5102952 617818 -166511 -3168308 -645255 -2110531 1757058 -1630235 -1183108 10330 2659592 525500 -789193 -389532 -1880777 30819 -3770454 7362816 2098215 -1351399 -2722910 525643 -789566 -389437 -1879204 31828 -3770005 7362322 2098575 -1353517 -2722839 1905268 1903401 6568720 -8768453 286761 2521518 -4671653 -4891700 -3130815 5659701 2038873 -2865173 2884323 5611998 -2864940 2884809 5615106 -6925860 3959618 -3474527 2511539 -716184 78747 3934572 -1502384 -1502384 -1196193 1539751 -191795 -1849835 
-4630742 -1220476 -1220481 340053 -479038 -406697 -1210998 1631762 2275959 1906681 -1534683 -389623 1631749 2275962 1906672 -1534681 -389606 -3530815 -3530811 -2497528 7282893 7915117 5130139 -398584 -4446579 -1158993 1109987 700739 310081 806371 760705 -166783 500264 -622308 691425 1574600 337772 1005312 2850739 -96692 -592869 -759637 1097469 202918 806392 760697 -166779 500254 691427 -622322 1574617 337781 1005300 2850736 -96713 -592856 -759642 1097467 202946 -1450825 -2618515 387659 1159339 -1450822 -2618507 387654 1159347 737502 1452016 957627 2193603 3018995 3723454 559011 559019 2504304 134457 -869165 -745759 -1056582 3544213 -2098899 -1698922 -187835 1618056 -2050539 -4096476 1907775 -1492503 -3282288 637338 2716199 -570786 800969 -236762 -2576923 2627736 -1632263 20293 1793648 1557911 -1632240 -586592 -690676 826869 -2767413 2805384 -604025 -721650 -4493420 -370039 3592282 -827114 -2815158 -2345106 235440 3678864 -1686506 -308542 1967491 2017830 -632254 -168923 -37125 -3282271 -1492505 637329 2716188 -570783 800971 -236747 -2576928 2627775 -1632296 20285 -690672 826852 -2767420 2805369 1793673 1557950 -1632242 -586678 -604067 -721659 -4493374 -370050 3592296 -827106 -2345102 -2815128 235458 3678863 -1686531 -308541 1967504 2017845 -632270 -168899 -37152 -2676770 -684152 -288604 3338747 3642188 520008 9436927 -4952619 -3007032 -3032875 -2489151 -684156 -288649 3338768 3642201 519958 9436959 -4952554 -3007042 -3032890 -2489148 -2181422 -2181387 1583154 287576 -12580172 -5826145 4925380 8856613 1627484 -3925727 -26216 1282172 -1087785 -1533372 1282171 -1087799 -1533423 -1832396 -552325 991499 4014827 708107 765060 -1836154 -4445147 -4445147 -2612371 2183212 945526 266975 
-57 279080 -279185 122 35 -62 -39 823855 -109401 -793024 1434873 -469489 -823848 109474 793174 -1434955 469321 -2864313 2864178 174 69 56 9 -220 172 18 21 -73 171 -1005770 782908 1098836 -741382 454851 826896 -3685414 296281 2223383 42959 -33767 -977192 -732144 668007 -1859442 1005645 -782990 -1098852 741365 -826683 -454934 3685274 -296179 -2223252 -42904 33797 977352 732238 -668047 1859212 2094346 -3128787 -973926 -293355 -2094330 3128787 973793 293203 60 -83 20 104 2 56 -1996244 1996242 -136 11 -90 -7 17 -17 101 19 106 -480 -198 351 391 1909243 -1412556 -1221473 -2228956 2531229 403271 3390020 -3311212 -926939 1396224 -67365 4842071 -6975704 -3548019 9837060 -5201907 3811664 3690566 -64257 3969269 2862508 -4827819 -2803191 1480898 -3004744 -3755863 -2164447 23385 3689039 7579 -2680599 161031 1687837 -3025136 -553765 2647216 1412636 -1908318 1221409 2228661 -2532039 -403014 -3390001 3311025 926718 -1396402 67732 5201082 -3811635 -3690365 64739 -4841409 6975351 3547872 -9837180 -3969348 -2862204 4827761 2802953 -1480620 3004734 2164294 3755939 -23524 -3688909 -7338 2680814 -161250 -1687902 3025250 553547 -2647243 -114 -5920103 6423468 3052680 508788 7437057 -5684230 -6182753 2313189 1268312 -1994665 5919899 -6423387 -3052496 -508477 -7436806 5683912 6182530 -2313058 -1268569 1994590 -2227085 2227126 -146 -61 51 200 36 -170 -50 182 -55 162273 2716794 2788294 -162195 -2716844 -2788486 106 140 47 -58 -19 -139 101 77 69 35 -140 98 -66 
1317224 1000173 1000142 -2506612 -527620 1462727 873231 -80961 -1064933 -1541088 1044357 1660745 -81058 -1064881 -1541006 1044194 1660769 1523038 1523274 -3369400 -1928366 -1429187 -735166 4847080 -3254680 -430638 -247504 1335971 -3262889 1245562 732705 129004 197034 1038539 -2238732 1216038 -1015078 -1554115 -677543 -237277 -1557004 -985744 402531 2379503 1245676 732631 128868 197111 -2238819 1038494 1216419 -1015084 -1554318 -677537 -237274 -1556917 -985664 402460 2379668 -64409 50118 1226195 1555992 -64621 50407 1226276 1556018 -1325347 1728102 -266271 -2350552 -194208 -1398217 -145200 -145004 2701459 -392302 1733104 226645 -59477 10303 -2015646 -240370 -2308416 9419550 3980966 -7022875 -7657789 -9054282 -483649 451028 2802836 8005905 -2465827 -320528 1943194 2325477 1686708 -3784140 -7060928 3544761 2003632 1362769 8288636 -246176 -1801315 -4805009 995268 -3120108 860778 2426085 -3363910 198107 -562054 1595089 1315458 -1596533 -2574956 -2087977 2126279 534250 -978715 2320327 371413 -483505 -9054489 451150 2803080 8005665 -2465881 -320833 1943521 2325571 1686556 -3784109 8289183 -246552 -1801725 -4805054 -7061426 3545431 2003997 1361823 994820 -3120363 861251 2426333 -3364007 198409 1595311 -561665 1315471 -1596882 -2574945 -2087769 2126278 534083 -978407 2320362 371160 2320593 2100508 -800995 -1918975 -3214770 -2629671 3019409 2210040 -1409768 2623522 854736 2101092 -801650 -1919221 -3214797 -2630407 3020004 2210685 -1410010 2623365 854910 -93553 -93336 2612413 1452073 -200261 -4161472 -849309 2954215 1337153 -3618282 1169603 -839823 718309 1887351 -839823 718019 1887057 -1861466 -3351403 -566162 785491 863037 2363088 -1985006 -1113593 -1113593 -610194 2485197 -2062781 1242211 
1482259 553259 553251 -708987 -416156 2304567 -1293889 3527297 -1154492 4467909 -4134357 -4181584 3527305 -1154445 4467910 -4134385 -4181625 -1392619 -1392659 417206 2596984 -1027274 -4993393 -6268211 -316128 503728 6878210 6636673 668439 922519 2323897 -1892935 -370718 -16692 -63313 1086894 -1895793 -1374393 1262545 -43310 215707 -1321312 -406032 -132410 922538 2323896 -1892957 -370701 -63307 -16680 1086897 -1895782 -1374378 1262558 -43300 215686 -1321307 -406037 -132441 -846324 264797 354338 353468 -846339 264787 354331 353456 -1120396 821276 409070 -1000960 1449563 555061 1124905 1124907 -3846795 -811907 491266 -1724380 1177414 -2209252 2823842 -919679 5338332 2490250 -6508398 -2857589 -410122 -854722 -954463 2067480 -75878 -3721490 -1597624 -1475475 1340601 1048000 2289350 3079756 -2585338 2472830 2090815 665974 651777 -891729 -692063 3142759 1346948 -2036423 -856992 2630600 955789 2248077 -2716339 1196878 -2295807 -2109526 5021865 1217433 580925 -1688952 -1310662 -4844366 -4262721 -954470 -854752 2067480 -75855 -3721475 -1597620 -1475492 1340612 1047966 2289363 3079770 651817 -891724 -692083 3142682 -2585385 2472792 2090829 666040 1346923 -2036400 -857003 2630593 955786 2248105 1196877 -2716327 -2295826 -2109499 5021920 1217417 580917 -1688976 -1310618 -4844387 -4262705 -2477083 671558 634924 1999277 242652 -1851738 439397 1464789 -4504492 -498093 361623 671589 634954 1999289 242609 -1851725 439365 1464820 -4504474 -498101 361605 3430343 3430350 -4550368 1099881 3682309 591321 -4356708 -2793525 5244419 -13340341 5698979 -2362162 4262101 2772508 -2362162 4262103 2772485 1911376 199738 -1968929 -2195383 -1406575 3764238 -2980685 3173456 3173456 -2560124 -2076097 7948265 -3134647 
43 -676548 676574 -24 -12 34 16 72537 4345550 1234726 -2431524 -3887646 -72469 -4345613 -1234722 2431445 3887655 -4485883 4485859 1 -40 14 12 -18 -51 63 41 1 -8 2126191 647327 -1297900 -996380 1299341 325498 -343272 1523920 1646193 1300027 369127 -975442 -679013 -779090 -2128302 -2126200 -647288 1297898 996406 -325495 -1299317 343270 -1523973 -1646227 -1300010 -369138 975431 678980 779059 2128300 -3043547 -1847257 -257628 24 3043527 1847264 257618 -4 -8 10 16 -18 -9 -14 265553 -265530 3 -3 8 -10 -31 20 17 16 -9 27 -57 -8 -49 -3685161 -397598 317885 1200171 3010396 -467004 1857782 -2378222 -2018428 2139069 3186111 -8658550 -3225722 4829386 8005021 6239473 508381 -2534107 -9415489 -6763776 4900322 -43371 -4522664 699925 2395127 3422455 1097042 -2571815 3965905 1636308 -1985270 785890 1032086 1955715 -2049587 -91657 397564 3685137 -317825 -1200185 -3010438 466940 -1857735 2378306 2018436 -2139013 -3186116 -6239469 -508380 2534157 9415578 8658465 3225825 -4829263 -8005035 6763848 -4900374 43331 4522649 -699935 -2395100 -1097039 -3422534 2571855 -3965926 -1636326 1985256 -785876 -1032050 -1955781 2049616 91622 36 5603953 2791002 -241333 -3905080 807467 -2388334 3553139 1535643 -1166170 -3163304 -5603914 -2791041 241314 3905068 -807524 2388358 -3553030 -1535622 1166181 3163246 1643811 -1643799 -6 -32 -20 24 -77 14 18 -22 77 1007739 -27366 -6130878 -1007744 27329 6130980 17 37 -22 -33 11 -7 76 -9 19 -46 32 -15 -232 
4119289 1359821 1359822 -2175714 -1152990 2177038 1719339 2813074 -5134499 -1294341 -1448065 2294859 2813057 -5134488 -1294331 -1448071 2294861 432765 432715 -190708 -6416505 146436 6339697 -1186696 -8065127 6036748 727661 -83 -1097648 -2072920 1013330 601896 2107884 1407414 1405868 -2428730 -3499449 -1513665 1478731 -1410989 -2075681 -748517 -478338 271072 -2072874 1013313 601872 2107858 1405830 1407430 -2428732 -3499436 -1513641 1478742 -1410986 -2075673 -748511 -478344 271066 69057 -255574 -460512 1707469 69018 -255604 -460500 1707470 2331516 691232 -419979 -2080729 -1986987 -2196656 -468443 -468442 3172456 877633 95023 -1452901 -4153115 3548825 -647246 2069625 -1557757 -936907 -4283802 -1391814 -1074234 3613571 -863527 693822 -2729851 -3707716 38036 1702596 1548232 993660 2400787 -1718352 -2722381 4467765 2198883 2441727 -3970343 1915996 4248045 6646360 5777328 -2101338 -5158489 -324781 134252 -1660212 -4995685 -3809018 2598315 3079529 -2729799 778859 1442685 1682797 -4515431 2649370 -1031439 -863515 3613505 693790 -2729825 -3707617 38056 1702655 1548157 993635 2400800 -1718358 -3970236 1916034 4248024 6646203 -2722518 4467736 2198974 2441843 5777275 -2101303 -5158487 -324840 134245 -1660174 -3809019 -4995650 2598305 3079551 -2729826 778819 1442724 1682816 -4515401 2649345 -1031449 1294797 984714 45945 -1578977 -1191646 114291 -2320514 1477898 2664238 3360098 -2722077 984810 46007 -1579022 -1191714 114299 -2320556 1477927 2664266 3360083 -2722114 -4754732 -4754701 3103921 417707 1297803 1569512 -3573640 -706752 -1105155 -1170432 5903590 1758612 -1349844 2049544 1758610 -1349845 2049480 -1675381 544376 -1346193 -1358578 1447816 -1671063 7695562 -955885 -955885 -1414235 3937244 -3315172 -1999422 
-2428236 528539 528521 1616838 -1387244 -1824300 -1218698 -766145 -38166 555323 1364710 2033504 -766078 -37995 555203 1364713 2033518 111547 111262 1882724 3036456 -1944037 1223407 2047865 -3117223 -7079 -3937935 2841530 -887837 -86696 506481 -93475 -812678 -1080941 -350276 -1055653 24816 1730408 704993 8197 -336544 1588843 820822 1156562 -86837 506755 -93506 -812715 -350219 -1081095 -1055700 25089 1730476 704865 8059 -336577 1588619 820806 1156593 290793 -852308 291587 137056 290981 -852523 291650 136956 1131653 2113343 -2618454 2308431 -234859 -4323 -955602 -955614 3329036 809532 194837 84773 119395 421053 -1622410 -2217900 3460765 2082089 5384977 -4171743 -1522489 -988717 -506488 -951156 1864320 1191436 2207166 -4350970 -2848508 2253892 -584799 1228211 1804054 -2484265 -5316259 5366174 -12333 844159 -2459162 1459769 2724812 700084 -3328509 2055168 4064191 -5405103 -2559305 -1821815 -1142606 1861824 -1574003 3629841 1218389 -1436130 -656867 -804899 -1240868 -506796 -988614 -950850 1864243 1191368 2206692 -4350173 -2848585 2253810 -584799 1228223 -12893 844014 -2458583 1460039 1804691 -2484386 -5315861 5365299 2724104 700596 -3328114 2054294 4064005 -5405012 -1821500 -2558860 -1142660 1861948 -1574641 3629866 1218421 -1435617 -656732 -804831 -1241006 -1982707 -818580 4015074 260295 -1507654 4632188 -6901303 -4277944 -1417027 3513075 2454991 -819252 4014708 260619 -1506602 4632271 -6901031 -4277752 -1417082 3512698 2455000 -3766419 -3766468 3465842 1360443 10855050 -3490888 6701916 -8756817 -2523547 -3965557 -2416607 -363595 5047776 -259665 -363292 5047560 -260094 -3272393 -9934077 2507117 1315925 -506839 1276340 -4529424 536214 536214 5954176 -2168452 4349073 -330166 
-135 -308463 308519 99 -75 -110 -68 819833 1994711 -1172560 -149211 -199853 -819877 -1994673 1172586 149328 200050 -2886551 2886525 119 174 -90 102 121 -186 -2 -213 177 -57 -1078480 2628035 -401214 -356597 -1256883 665959 -565079 2606261 823715 -992659 -1222473 -517144 -2122800 -221039 156210 1078511 -2627954 401208 356492 -666011 1256762 564959 -2606245 -823496 992710 1222467 517097 2122969 221127 -156083 1375410 -2027253 611534 -965899 -1375394 2027146 -611497 965909 74 130 -147 147 -14 10 -123561 123442 194 62 18 5 4 26 -82 -115 188 155 289 -225 -166 708315 -2980172 2921040 -685027 -638746 -4398692 7589956 -1072532 -1086558 209029 634260 5176204 -1256683 3892471 -7505539 -4805015 -1283209 5253108 1855428 -7192571 5175222 3497809 -8364703 -1821679 1013312 4360651 2911030 -759663 1918696 -5691430 139460 217976 4761782 1572265 377325 -1338235 2980082 -708494 -2921113 685237 638901 4398872 -7590416 1072282 1086796 -209115 -634073 4805052 1283281 -5253368 -1855309 -5176018 1256350 -3893030 7506167 7192806 -5175087 -3498129 8364864 1822154 -1013943 -2911192 -4360855 759556 -1918521 5691272 -139090 -217799 -4761919 -1572331 -377407 1338056 -112 -5736086 -3078587 2937704 9289721 769175 2294285 2026818 -542361 -3246460 -132900 5735994 3079047 -2937673 -9289855 -768616 -2295028 -2027369 542211 3246838 133171 -191954 191457 212 86 548 -207 401 -458 -138 -235 -143 2906133 -1974343 -4706809 -2906130 1974786 4706776 -171 -480 104 72 -50 47 -235 43 5 311 -106 238 -16 
2064399 142814 142814 339723 136662 -452014 -200129 4060892 1878602 -2748071 -2349254 -2598547 4060872 1878561 -2748074 -2349197 -2598516 -1220929 -1220980 4748072 -1927951 -2451724 2034929 2344882 -665747 -206821 3490912 6078042 -984087 2094781 2220408 523350 -1655220 -27882 -144561 -1442067 293744 2067006 -2329107 -587069 -1055144 -1695980 -68827 -183507 2094762 2220448 523357 -1655243 -144584 -27901 -1442068 293794 2066992 -2329113 -587098 -1055139 -1695995 -68832 -183472 -231122 1011079 -661919 -1269938 -231119 1011054 -661909 -1269938 1778588 658588 -1158561 1588528 -1163616 1138790 -1695280 -1695289 1418044 1198726 1914730 434108 301618 -331727 1864926 1546093 1965517 4320971 -1864314 579576 -12125405 -2642145 -2108533 2018397 -649645 -494899 -3674214 661136 4539223 528168 -2097392 6039577 373779 -5022668 -180117 4435935 734067 -1439512 939759 -415512 -2498237 4469511 2768943 -4807647 5178740 -4741895 4748146 1976179 1450083 -2555117 1271421 -2984525 4038887 1857775 -1424588 -2846666 -2862545 -2108572 -2642152 2018429 -649650 -494856 -3674272 661287 4539158 528155 -2097429 6039575 734043 -1439515 939853 -415497 373766 -5022614 -180025 4435878 -2498314 4469555 2768978 -4807779 5178683 -4741868 1976207 4748196 1450089 -2555113 1271258 -2984518 4038926 1857862 -1424556 -2846666 -2862590 624108 -339509 378436 -919432 1402258 3155402 -3025078 -3050702 3044476 1615124 56636 -339533 378385 -919396 1402335 3155360 -3025010 -3050639 3044444 1615094 56620 -5131067 -5131047 2099187 1444945 -4186404 2192964 1586146 2903860 -2946816 -3599815 241462 2689838 -6088427 1286338 2689866 -6088453 1286276 979692 7486202 -4666459 -1368843 -2381030 -1945622 -2115170 -267989 -267989 -1911126 2762652 122060 826842 
1803813 1444847 1444862 -2148427 1163490 56541 -1576616 516441 -2329235 76913 2436808 -1396684 516426 -2329398 76958 2436904 -1396600 4448293 4448241 -4687137 -3633864 -3691257 -7770183 6565849 1038026 -4771271 809617 2763801 -483372 -2209362 147636 1334858 -39126 226104 670043 -1358330 -612342 -2014243 -2253438 315326 242503 -2029926 1669311 856851 -2209381 147623 1334891 -39132 670002 226092 -1358361 -612337 -2014266 -2253425 315317 242516 -2029921 1669305 856900 1392980 1285895 1219721 639758 1392945 1285876 1219741 639793 -2476916 -110659 -489005 -787855 -1888930 1009625 -683789 -683796 -422481 -1449313 462856 1936085 1494471 -78216 -641797 -55911 478500 -40690 -3441016 279219 1295586 2886313 -1037077 2042555 -1341536 -3602393 -2401425 3232810 1721106 1927995 -3970611 1571432 2841729 319490 -1303415 -3928434 -3602082 -3048976 3744103 7204020 326840 2300563 3366742 -3215736 552082 -3352584 755925 2305415 -1660120 -1570541 -5698050 -3223235 200906 3832623 1551394 -373360 447815 -1037082 2886313 2042538 -1341546 -3602347 -2401402 3232875 1720990 1928009 -3970668 1571419 -3602068 -3048925 3744178 7204058 2841613 319606 -1303327 -3928306 326965 2300522 3366664 -3215791 552050 -3352592 2305376 755846 -1660110 -1570587 -5698237 -3223175 200942 3832685 1551405 -373398 447802 -1685789 -478317 -564289 -941224 -1895254 -2326268 1564014 1791821 -507266 1782502 3544971 -478271 -564284 -941209 -1895289 -2326333 1564101 1791841 -507342 1782539 3544911 1487916 1487915 4398642 5383800 -1319911 -1505381 -1055550 6415301 49533 -2366801 -2903062 -1776292 7723785 544126 -1776327 7723813 544213 -8464851 -5977282 473370 7605731 2600524 3765276 -5681219 -4845711 -4845711 1443006 -1128395 -375077 2006325 
52 1366450 -1366413 -15 24 -8 -16 -1905320 -8357316 3516435 4074438 4845564 1905349 8357269 -3516449 -4074422 -4845610 -2309495 2309593 -52 -70 -36 -20 44 -25 -13 -7 63 -10 -845609 -331030 1812036 -2340012 -1454571 -2907645 -1128749 70821 -824919 630685 -844151 1717922 -712857 -118152 3122332 845575 331047 -1812001 2340001 2907662 1454590 1128687 -70845 824900 -630734 844138 -1717942 712837 118174 -3122305 -1978172 -1347615 2001838 1721020 1978224 1347622 -2001831 -1721003 -1 14 -24 -8 -27 10 666024 -666059 11 2 6 3 -13 17 -10 16 12 12 -63 37 -30 -459408 426267 -1450634 -1358907 5219024 1065223 4332310 -7203342 2290646 -2091411 -2288089 -5373061 5054485 6242311 5250752 1327853 2527102 4810614 -529718 4448390 -1475357 -1352045 -4262550 -2159244 -144629 -2337738 -979879 -43734 -4588681 -11152001 2781211 3651988 4842537 -860522 57435 -1890366 -426280 459465 1450689 1358861 -5219103 -1065293 -4332219 7203450 -2290641 2091335 2288148 -1327913 -2527163 -4810533 529853 5373104 -5054538 -6242302 -5250770 -4448381 1475451 1352134 4262445 2159313 144520 979917 2337771 43713 4588661 11151902 -2781249 -3651955 -4842450 860537 -57433 1890336 -41 2455650 27060 633167 -1308978 -3194764 4166933 1544221 -3160425 -568847 -2533357 -2455683 -27049 -633177 1308982 3194789 -4166931 -1544238 3160431 568900 2533377 97423 -97519 95 87 2 -46 24 61 11 -6 -22 -2016424 996923 3446250 2016442 -996824 -3446245 -107 -4 -20 81 -1 19 -15 -94 -1 -10 29 -32 -192 
1484259 -652027 -652020 2299034 387467 -825641 414260 2137766 -1249829 -998587 1700325 -3770575 2137755 -1249832 -998564 1700318 -3770574 -1421021 -1421045 963141 306155 1902032 -4753104 3586441 3284418 2591454 -9367470 981883 336253 1196199 288046 456669 -858956 294678 -543286 -654800 1252395 -788185 -1750243 1321391 300643 2942041 -1893051 -979833 1196200 288056 456667 -858979 -543303 294673 -654800 1252407 -788181 -1750237 1321394 300653 2942037 -1893052 -979833 -436577 -1609138 -428543 217502 -436575 -1609154 -428537 217499 -1029552 3166472 -832312 76589 -1932137 -1213482 -827935 -827936 693747 -1491661 -2999296 2142247 2565743 1204589 -1730191 1881911 1893779 2330856 -4008831 -2329045 -213833 -831546 -195348 1482437 -599130 -2098112 -1822570 2027603 1734941 -1020960 -647296 1946550 -2400002 18495 2567872 2811984 1375477 -985137 -269294 1199740 804792 951447 313668 -757208 -1455889 765159 1263768 1410487 -1316132 -1289553 -7083005 3814127 1275089 -139264 4775411 4227573 -4703796 -195343 -831547 1482424 -599145 -2098067 -1822571 2027625 1734908 -1020941 -647282 1946540 1375472 -985122 -269266 1199704 -2399988 18462 2567898 2812003 804786 951466 313679 -757254 -1455895 765177 1410490 1263763 -1316135 -1289575 -7083064 3814126 1275110 -139232 4775406 4227568 -4703802 -4331002 -782238 1857702 2932285 2006221 -284043 890347 -2333841 -4685578 190730 -2372406 -782256 1857709 2932289 2006259 -284019 890343 -2333850 -4685573 190722 -2372435 3324468 3324453 205310 -3534542 4207031 -6834707 5360911 -2743649 7535828 1461914 -253413 -798667 19503 1210933 -798664 19504 1210948 -2744639 4194055 2002593 2024563 3366031 -19248735 9528811 489193 489193 -2719786 -1473234 107040 -2000649 
-2709106 -239610 -239597 -1718998 -1989606 1981780 390618 1927583 -765406 -858443 -113808 2373997 1927612 -765343 -858400 -113893 2373955 -1808164 -1808164 5089027 4654500 -2973196 -5689639 7321010 1208589 1139280 -636550 7692 2483000 440194 -294919 -401566 -248528 -1929589 485219 1255295 -734157 926441 -325639 1361341 477067 -609978 360225 86981 440203 -294926 -401580 -248535 485235 -1929589 1255312 -734182 926442 -325616 1361350 477063 -609972 360188 86946 -2259052 3298397 1346907 -634642 -2259025 3298397 1346894 -634657 -462976 -1469414 717695 1298865 -277333 -242060 -591019 -591004 2283576 -2862439 -342323 2508322 4940991 787656 -1979635 -1399739 743368 -2120240 4999140 -6695426 404815 1029466 -1316649 -863727 -572982 -552980 2035148 -3098704 -5288681 4021801 1347189 492675 1753818 2965248 -3700048 1151040 -2541109 604122 985546 2447764 1158061 -1723999 -2387672 596939 2439617 -2760208 1579151 -105273 816704 -3038745 -4261679 -88069 5527723 787537 -1908501 -768906 -289209 -1316609 1029481 -863750 -573001 -553011 2035195 -3098845 -5288674 4021818 1347252 492728 -2541108 604116 985502 2447706 1753871 2965169 -3700095 1151050 1158024 -1723993 -2387637 596988 2439668 -2760180 -105270 1579168 816681 -3038767 -4261567 -88053 5527721 787482 -1908482 -768944 -289200 6626251 1894739 -2526594 -1976658 -2139569 -4156099 812495 3005344 2022884 1184734 2267459 1894710 -2526601 -1976676 -2139515 -4156051 812465 3005322 2022904 1184772 2267406 6201845 6201818 -8695431 -3915100 -6337793 7028350 -4095710 1495057 -5134391 -1459459 330287 -728088 -3850863 2120314 -728084 -3850871 2120314 7851387 -1886546 2788264 -5741529 5230071 -11252303 -4252099 99760 99760 2294514 -230474 2927436 579515 
-10 1875165 -1875185 5 -18 4 10 4092591 -796887 5924227 -5790288 -1355848 -4092536 796887 -5924279 5790306 1355837 -3058305 3058280 35 36 -17 -32 43 47 -9 -23 -11 5 283574 -563374 1392960 -66060 -542073 928483 -189132 -3163189 -220047 3219214 359612 -971678 -455641 -3638277 -810688 -283556 563376 -1392954 66067 -928484 542063 189135 3163199 220039 -3219225 -359605 971697 455647 3638284 810688 1387852 -1915692 -1077317 293151 -1387888 1915716 1077324 -293162 -5 -15 -8 4 2 -5 85580 -85580 8 -7 1 22 26 -17 -10 -11 -5 11 0 -47 -16 2315781 1619403 -1663450 -3489693 -3748714 5013124 -11636642 -4474549 2503997 3951565 5732533 1105862 59128 1748506 1806494 -2006009 875844 1576139 -1061143 -335752 423256 -730444 -714767 4438335 3123436 -940224 -1093921 -3425279 -514454 2088964 6898016 -1018205 -751148 2109165 -6655049 266618 -1619423 -2315785 1663454 3489691 3748681 -5013126 11636648 4474548 -2503978 -3951571 -5732527 2005987 -875850 -1576133 1061201 -1105854 -59082 -1748539 -1806487 335762 -423279 730422 714795 -4438353 -3123468 1093921 940227 3425316 514461 -2088996 -6898066 1018164 751125 -2109130 6655079 -266585 15 -3271084 -3627871 1902363 8346963 -605420 4683800 1736544 -2566212 3032871 -8310221 3271101 3627857 -1902353 -8346976 605364 -4683772 -1736521 2566199 -3032883 8310272 -812616 812725 -60 -50 -11 14 17 0 -8 8 -28 -637424 952789 837239 637408 -952813 -837235 56 -50 21 -41 43 11 -33 23 7 16 -23 -2 11 
-1036979 -666480 -666457 2354992 -2821127 -1128085 1597688 4979932 -554164 -6244950 2362136 -670234 4979935 -554149 -6244895 2362066 -670234 -38259 -38262 1997093 366238 869791 2552024 786047 8023594 -4986396 844145 -3990642 703854 1507367 332694 1440502 -602967 -612535 1308549 355667 938000 -1755225 -2059023 -281755 1734466 150379 846305 -273460 1507366 332671 1440502 -602966 1308555 -612553 355677 937980 -1755221 -2059012 -281735 1734472 150358 846288 -273486 -1506859 410553 -937041 -8233 -1506836 410547 -937041 -8239 -968781 891598 -2294215 184728 717806 -363938 1821628 1821641 883320 2127158 1239644 1114872 -39075 -3416031 610488 -766390 -3132309 2518129 234754 -6729730 -6476589 -83976 -3360822 870533 270157 -3264053 -570830 161537 2089853 -150659 -1670351 2860219 2041383 3288105 -1670414 -2647947 -2705596 -236094 666056 5948997 3728195 -3592102 -2337154 4188083 -4885871 -23133 -2819062 -802086 4502778 1499836 4316252 -3371760 -3970117 -3531729 2167118 1850188 815697 -3360783 -83957 870513 270122 -3264065 -570796 161451 2089851 -150644 -1670262 2860235 -2705594 -236098 666053 5948938 2041418 3288071 -1670395 -2647971 3728171 -3592095 -2337114 4188080 -4885837 -23087 -802070 -2819049 4502755 1499788 4316294 -3371744 -3970117 -3531739 2167138 1850110 815715 600628 807046 520626 605827 -1959027 -1385089 -33239 -687763 117020 122825 5389110 807021 520600 605815 -1958962 -1385062 -33233 -687778 117030 122813 5389079 2535226 2535191 706240 -11856110 1382476 -4631935 10041720 -696290 -587468 98304 -7682782 -673702 -3821149 3072726 -673692 -3821160 3072746 -24948 3794055 -5822999 380353 -3891261 6110913 202689 2101931 2101931 1109798 -929353 -469913 3177018 
1318095 1641868 1641833 -2036459 474821 -1036037 -447705 285193 -63928 -1005721 2371576 -2481800 285227 -63979 -1005806 2371572 -2481716 5812875 5812863 -10709417 103932 -4444938 4229849 -2834949 1030074 -2435591 -3899568 7219290 1637695 458818 -2138040 -420506 -1221569 -10517 -333645 120865 -305420 -1681487 -393288 422907 -1213350 1840045 294597 1535264 458820 -2138057 -420467 -1221525 -333621 -10492 120850 -305418 -1681491 -393292 422905 -1213343 1840010 294621 1535290 2919949 -414513 1575291 1161083 2919922 -414520 1575296 1161092 10969 -775576 -2512954 -1255024 1700603 186441 -638264 -638282 680355 2691883 -715440 -1837094 1716986 611706 -4128073 -997849 2973329 -201499 1888552 -6906544 5835980 1075860 101089 -1031319 -907985 15144 1836930 -1176627 -2064584 -80046 4667854 -1994962 3840285 -467384 -7390269 -2218503 -1540651 -69697 -172666 1204340 609599 -1383159 1831720 4403252 160734 1644635 2515359 -215050 51274 -2189615 4267749 786937 6508560 -3013670 -986599 -2707472 -2182175 100993 1075843 -1031298 -907969 15160 1836933 -1176618 -2064561 -80077 4667844 -1995106 -1540693 -69690 -172603 1204463 3840215 -467258 -7390235 -2218531 609644 -1383186 1831619 4403245 160689 1644581 -215082 2515338 51253 -2189495 4267768 787018 6508420 -3013662 -986602 -2707415 -2182114 -3938393 -1178816 -1519692 -137856 -734122 -1286102 2651884 4895599 -1161226 2066331 -2909000 -1178794 -1519682 -137820 -734179 -1286174 2651910 4895655 -1161248 2066300 -2908939 -1612055 -1611994 5352167 5020815 3331491 -3599149 -1101417 -927962 -1264472 1490208 826940 1315479 -4426943 -2421128 1315459 -4426909 -2421177 -4104628 12366191 -4704011 2179968 -6268884 -6399844 -3766191 405594 405594 826989 6033436 -579062 499722 
37 -1772141 1772189 -36 44 -7 -4 4456580 -1136247 -5660772 12953 1470011 -4456686 1136211 5660873 -12930 -1470026 -2204220 2204274 -72 -1 -46 3 -62 -39 -68 -4 58 27 1047746 228707 1148726 3495051 1458304 2112800 -1608135 771392 -218192 447405 -882217 -1417148 -443497 53789 647531 -1047791 -228758 -1148758 -3495066 -2112834 -1458309 1608146 -771411 218176 -447408 882231 1417123 443497 -53780 -647516 -1576047 -1393335 -1085965 1529030 1576097 1393355 1086006 -1529025 -18 16 -17 22 -3 9 -2713510 2713526 -34 6 -6 -33 -13 -9 -10 17 8 -61 16 74 100 -1055417 -6507738 2375495 2343384 -3513613 -371665 1528395 -443961 -3559425 -3573967 -578821 -4854505 7264615 198869 1482576 -2528052 986791 1140523 8257723 1791233 -650501 -8886248 -447886 514174 -2593765 -1957052 -2883830 -728322 11412904 1064444 4348482 -8423409 -913258 3406299 -1256854 3308600 6507800 1055458 -2375517 -2343349 3513635 371710 -1528400 443892 3559394 3573937 578800 2528073 -986811 -1140540 -8257712 4854504 -7264653 -198868 -1482562 -1791209 650513 8886320 447902 -514139 2593742 2883861 1957059 728280 -11413029 -1064323 -4348509 8423599 913240 -3406249 1256811 -3308634 32 855373 245732 3211827 -2128956 -4044084 2298217 3871169 -1856475 685993 -139789 -855376 -245765 -3211865 2128902 4044079 -2298179 -3871088 1856458 -686007 139809 4389050 -4389142 102 55 -29 -31 -10 34 10 2 -13 -320985 2261947 -4251602 320969 -2261930 4251699 -105 164 -103 90 -66 -17 -27 12 -55 -3 32 -9 -189 
-2393976 -951180 -951140 1237387 -1955636 666652 -1096576 4325349 3173696 -3822506 -48735 -1562572 4325291 3173712 -3822402 -48711 -1562629 2939556 2939597 -3640492 -1307659 2698588 2203832 3810088 2032678 6233023 -793751 327906 -3139715 1776332 1762548 657705 1227609 649831 1413633 -253515 249656 -15211 719443 -1102446 -16661 768906 -354763 426168 1776319 1762550 657679 1227533 1413590 649786 -253503 249653 -15207 719445 -1102433 -16658 768954 -354782 426164 935373 -934994 -431075 507332 935411 -934979 -431055 507318 1471017 -3479799 596717 -2945711 1214074 421624 -836946 -836898 2408267 1048103 571700 2316031 2137236 840716 -466201 -2088878 1925316 6740020 -4193753 -8147863 -4439937 -1365421 -2392101 1603401 -2043693 -1196470 -2999744 3240574 3839133 524333 4821439 -1280485 4296851 -1067530 -3850941 -5158590 -1721337 -481529 965868 -293891 -3855296 1043836 1141360 21487 -396884 2517389 2323150 -215695 1827261 4390709 -4366484 -1805950 -5432289 658975 -3048334 -763663 1535530 -2391961 -1365387 1603358 -2043736 -1196470 -2999726 3240552 3839108 524370 4821471 -1280351 -1721302 -481539 965830 -294025 4296962 -1067649 -3850988 -5158598 -3855319 1043850 1141503 21505 -396868 2517458 -215660 2323174 1827280 4390526 -4366508 -1806043 -5432103 658965 -3048353 -763722 1535444 -7581946 -1442874 349517 1804430 2983685 392240 210365 128730 -760683 1345035 -3519305 -1442903 349490 1804366 2983756 392300 210351 128677 -760671 1345085 -3519370 2000549 2000480 -4807183 2969990 6517018 1781832 -2845684 -3606463 -37520 915484 2648064 2071679 -2384408 -7485409 2071681 -2384440 -7485345 7074059 -9032455 7384954 -7402038 5765848 3361271 -2584065 2156280 2156280 -29494 -141164 55368 -1351627 
9 1259252 -1259269 12 0 2 8 -1222629 -265105 85591 6906053 -3936432 1222674 265095 -85628 -6905969 3936363 2167496 -2167535 78 -46 12 -59 47 32 -48 2 24 -42 -1594737 1422623 -1991094 -410759 -802999 -1344090 -1060517 2292993 -1553328 635938 -872162 -2515602 4541012 -643312 1237729 1594751 -1422584 1991156 410763 1344087 803021 1060483 -2292973 1553332 -635944 872162 2515605 -4541023 643307 -1237759 526574 1034193 -660644 815083 -526594 -1034179 660631 -815107 10 -15 15 -26 -3 -10 -776232 776206 8 -13 -8 18 12 -7 -1 20 28 59 -32 -62 -22 1541615 4059295 1505451 2712920 -7308983 -2003480 5753193 -1185313 -913544 -9343378 15132818 1690125 -100985 -5465688 1813693 1767282 -721565 -5598096 1793795 130167 1014863 177841 509004 4391048 488191 -1364196 -800372 1694126 1095626 -7317015 -1494492 3513325 -912488 3610891 -7051918 -3763589 -4059269 -1541638 -1505436 -2712955 7308968 2003434 -5753140 1185381 913550 9343400 -15132776 -1767246 721603 5598099 -1793864 -1690187 101006 5465686 -1813552 -130159 -1014849 -177890 -509041 -4391044 -488099 800382 1364181 -1694127 -1095565 7316967 1494432 -3513418 912520 -3610851 7051790 3763642 -62 513990 -794422 -1988887 -52668 -400595 -205546 -871686 498692 3765393 -2723072 -514010 794430 1988928 52818 400580 205515 871642 -498588 -3765376 2722844 538246 -538193 -40 -15 -42 55 -22 73 -85 122 59 8536 542984 242592 -8556 -542877 -242572 3 -105 24 23 47 87 -44 -55 -15 48 -33 -9 -227 
-2979459 -258393 -258407 -179613 480841 374679 -2150619 -1367950 1700826 2469554 -4145878 3925221 -1367907 1700818 2469533 -4146019 3925335 1825586 1825539 -4331489 1619028 2366072 3707848 -1534633 -4312059 7913844 2320959 -3748211 1685119 -73527 -230515 -2086786 777999 -1063980 754054 1779821 -1513172 1186559 1437822 -949623 559003 294592 343807 1223899 -73486 -230540 -2086771 778014 754070 -1063965 1779834 -1513216 1186595 1437791 -949610 559055 294479 343828 1223874 953892 -906869 220207 897741 953891 -906902 220212 897727 -1495660 744261 315690 1283090 -480270 2687475 1273218 1273218 27063 -75847 1039378 135863 -704221 416135 2049974 -1314400 -3898358 -2507425 -205105 6151689 277709 -40358 -2085380 461185 1143003 1372275 31073 917340 -2216516 70787 -1379901 -2611605 3556230 -1753039 2228308 -8539409 -1505914 -2178710 1288201 1789267 -2882117 570291 4163598 -291996 -1018369 -3971008 1017549 611787 917173 -3434115 -2080634 -1038659 3719627 774754 -2846378 6828414 -483755 -2085492 -40400 461169 1142967 1372409 31101 917279 -2216526 70780 -1379715 -2611894 -1505959 -2178690 1288329 1789269 3556182 -1753019 2228455 -8539465 -2882120 570282 4163577 -292047 -1018423 -3971040 611810 1017582 917139 -3434119 -2080490 -1038651 3719550 774784 -2846418 6828496 -483658 2720858 473908 834631 -1507822 -4583705 1861251 208033 -795154 -4405277 143367 9649497 473902 834646 -1507771 -4583726 1861255 208029 -795115 -4405270 143235 9649594 -1679097 -1679107 1721921 1890514 5452172 -3498416 1906578 -5779829 7990908 -12449307 -5215349 838656 -4090113 -506106 838659 -4090111 -506114 2295561 3922670 -455718 -5161513 3136785 -3621406 1479170 3297024 3297024 -5250189 616217 46641 2834030 
-365756 1818533 1818541 498966 -3284087 -1288267 364498 -1011690 2440208 -1917422 1256435 332781 -1011764 2440198 -1917420 1256442 332872 394432 394478 -3749784 -382071 4697737 3150573 384422 -793425 -6164794 4018830 -4558670 -948285 -648465 -469294 1179733 -804677 -1786147 857629 984955 -509593 261965 -407769 992934 -232261 -1391986 343341 -593761 -648538 -469331 1179751 -804644 857603 -1786158 984947 -509581 261969 -407797 992947 -232212 -1392042 343353 -593780 -277400 -2013986 1478258 1229012 -277379 -2013957 1478246 1229015 1392800 -1628838 2215916 -2069268 1111717 -1898999 -306471 -306461 2692257 1586257 -884849 522398 481003 -445926 2917103 -831675 -427044 -68148 5307148 3519376 -6790427 -425309 -851398 -9992 1411783 802640 -117076 -3451635 2421565 188016 -5157633 5096969 3189302 635962 -3111474 -4425389 -1018334 209960 892232 -2056719 -1367683 -764442 -486979 1586544 -3869927 4047239 1239012 -56056 -1352122 3326496 1780925 5190622 -3594459 -222128 3003335 689409 -5640620 -851307 -425269 -10003 1411755 802644 -117077 -3451609 2421603 188026 -5157518 5096917 -1018298 209953 892187 -2056754 3189335 635951 -3111447 -4425472 -1367713 -764416 -486938 1586487 -3869815 4047230 -56033 1239041 -1352140 3326497 1780889 5190670 -3594585 -222081 3003292 689244 -5640511 3908955 1121276 334223 -3742252 -2618437 336871 951148 1604619 1640961 6121016 660165 1121292 334237 -3742256 -2618524 336881 951095 1604601 1641031 6120865 660296 -993173 -993182 1489017 1711115 -1545507 2588973 -6091072 4374864 -5936024 -10318596 7574545 662270 -131020 -4072541 662274 -131026 -4072550 -3069975 -768179 3869773 4439103 -2582347 -7912501 11974609 -2300792 -2300792 2755692 -6333157 10112559 -5535074 
-5353136 -525431 -525426 1600413 -1049234 -1807362 -347226 -1479391 -498865 3541004 4223051 -87121 -1479414 -498894 3540923 4223111 -87038 1112287 1112319 3711133 -7327634 8684073 86200 167294 -2818228 -1352977 5226198 -1219953 -2901269 -1560568 1759456 1969501 613739 -2011803 -803235 1346801 840995 807111 2057101 98978 -1075603 837264 1049669 -334591 -1560612 1759425 1969519 613777 -803261 -2011819 1346780 841016 807120 2057060 98987 -1075582 837246 1049684 -334576 1234946 58231 -410220 552728 1234963 58262 -410247 552735 -1904826 521618 1026238 -3951830 710404 892244 1836849 1836833 137052 -784620 -532239 1243447 2853025 -1417740 1688188 -137119 -763274 1204918 -1638814 -2451708 5660778 563209 1890895 91023 -1490159 686370 -114995 2708452 -3889472 -491943 1103585 -533476 2092719 -432552 138582 -2840611 -187188 749854 1912821 -4027785 -246307 -1189342 1400338 145673 -5825118 6652359 -3039162 132234 2095092 -3762918 -3493792 -7067215 6839487 570915 -300428 -4506216 -1414390 1890976 563248 91032 -1490187 686301 -115002 2708595 -3889522 -492040 1103682 -533416 -187170 749875 1912766 -4027795 2092758 -432499 138539 -2840663 -246273 -1189367 1400306 145679 -5825038 6652393 132230 -3039153 2095127 -3762888 -3493769 -7067317 6839496 570903 -300394 -4506475 -1414343 -4270799 -1161652 1824554 -949880 2485304 2524976 -3751156 -6120545 3641602 4327303 -4111951 -1161653 1824542 -949864 2485260 2524947 -3751169 -6120535 3641629 4327262 -4111907 -1668233 -1668217 2900011 -4535562 2135192 -650715 4191027 2269730 -4416547 -2196445 1601065 -1221315 -842678 6379475 -1221318 -842676 6379464 -1447687 3001584 -6222127 -1788730 10912131 -848153 -3641412 -137352 -137352 1896388 -6371995 7634861 -389624 
54 -1678006 1678036 13 26 11 -25 1292217 1964787 -2755574 1875251 -4288904 -1292212 -1964851 2755536 -1875274 4288906 -2051323 2051307 -17 63 -91 9 5 -37 25 -126 58 -13 2640061 1780270 9476 -2014726 241151 904158 1700709 -596077 1170952 -449248 479127 -1745890 2516797 503630 999270 -2640056 -1780280 -9514 2014776 -904198 -241121 -1700735 596054 -1170964 449269 -479180 1745874 -2516780 -503657 -999242 -812231 -737190 945957 -642365 812210 737187 -945958 642345 7 -2 -28 28 -20 -2 -699748 699723 -4 -10 25 -2 5 -23 -11 1 45 -1 -53 52 -2 -2085368 -3583328 629856 589745 2594633 -1735068 2517558 1453336 -4020320 -533798 -2458978 -868252 621320 -2687080 2742353 -872455 634119 2571579 -1712917 1398172 -2813631 -2498185 5108082 -10604731 4534571 -409773 -204403 1926466 55245 3386995 -6160659 5911013 -3003346 2061653 6904797 -4267915 3583349 2085368 -629839 -589738 -2594678 1735043 -2517420 -1453301 4020242 533814 2458952 872482 -634103 -2571609 1712975 868170 -621301 2687106 -2742223 -1398156 2813642 2498162 -5108109 10604888 -4534670 204372 409760 -1926383 -55241 -3387036 6160482 -5910974 3003315 -2061510 -6904841 4267935 -2 -904374 -2214766 -2096418 7549385 -1042842 4097627 1120825 -4909338 12926423 -10248351 904377 2214731 2096463 -7549350 1042800 -4097561 -1120736 4909273 -12926534 10248304 548263 -548256 -33 38 -5 -8 -7 -34 50 120 -28 254677 -203905 74654 -254657 203870 -74649 57 -23 -10 -72 102 104 -99 61 4 2 -57 -13 15 
4829901 2398112 2398096 1413067 -883728 -606222 -1629609 -1537308 -1853570 -1758920 -76018 1946058 -1537097 -1853634 -1759123 -76113 1946233 -24736 -24756 -5314981 6295799 -5052754 4705165 -1146090 -5920515 -1626635 -10411927 2052154 -1248637 -1059366 -678149 -511960 935739 -665389 -1410065 -789925 -502892 131172 2212909 -2194390 -1380701 86284 -1400179 701143 -1059208 -678226 -511941 935744 -1410083 -665432 -789881 -502956 131238 2212803 -2194327 -1380701 86271 -1400146 701186 -524819 -1651148 1567818 -209828 -524813 -1651136 1567833 -209827 454447 34130 -1185644 1554954 -1385147 -505172 78870 78841 1816277 215860 2465765 -511081 1076449 -3356158 934720 -541280 2560611 -1104413 -1315798 7977933 -2716973 -44977 891405 512987 1679279 -629885 -697391 5119329 1424596 -4735094 -2757819 1954367 -836307 1940027 -1514602 1991369 433536 1371743 -1100421 818503 400138 -528492 -1506934 516311 4033238 -1459997 -1817791 -2280750 4442441 1366960 -667367 -7405828 2406001 -2633394 10905301 -1942039 -3394520 891319 -45007 512983 1679190 -629958 -697315 5119578 1424229 -4735428 -2757540 1954412 433478 1371814 -1100308 818503 -836315 1940191 -1514582 1991278 400261 -528643 -1507064 516409 4033157 -1459852 -2280757 -1817756 4442572 1366915 -666993 -7406382 2406451 -2633536 10905502 -1942353 -3394622 2656456 678074 -1230187 -907938 -848244 -1240015 3558773 4784448 -2585199 -947974 -552015 678043 -1230253 -907927 -848148 -1240116 3558868 4784531 -2585280 -947873 -552108 -1269317 -1269261 -326701 3348481 -488056 -1350092 -2076020 -1402533 1443905 4510536 -295993 1072461 -3161734 -448750 1072445 -3161747 -448775 3032290 -184092 -1240594 -5458388 11591638 4702496 -2316113 2745700 2745700 2277197 -12569808 7941090 -1181690 
55 -45373 45466 36 -20 -18 -46 2294587 -2332002 -4579316 -1244591 6885659 -2294650 2331954 4579273 1244629 -6885597 1022834 -1022821 -83 69 -18 104 -16 -128 -31 -165 23 -44 1030613 -2775718 1493519 1116112 -1201985 -1003205 137320 -910030 1676943 -2832977 1893296 1184015 -1356204 767530 499204 -1030642 2775705 -1493501 -1116071 1003157 1201918 -137316 910018 -1676926 2833075 -1893387 -1184058 1356223 -767567 -499179 581671 1113770 45294 -130779 -581682 -1113843 -45222 130793 8 -1 -4 -4 -14 6 -444738 444765 38 -1 38 1 29 -69 36 -16 47 -7 -46 142 -29 778346 1369533 -407075 -3184413 -1956003 1840455 6804210 -7867216 -7450630 9604412 689648 838803 3803515 586623 -4014825 -180899 1667644 749593 -1322554 2685013 -2738636 -2111252 622647 2113123 3100231 1013897 88469 2529360 -952297 6719589 -11190230 6963843 -1837696 3064469 -13193594 829078 -1369520 -778359 407110 3184466 1955992 -1840496 -6803950 7867259 7450431 -9604517 -689584 180895 -1667585 -749590 1322562 -838773 -3803445 -586695 4014831 -2684999 2738591 2111202 -622606 -2113088 -3100203 -88556 -1014000 -2529143 952323 -6719656 11189842 -6963692 1837601 -3064052 13193536 -829241 47 -212323 -968154 392068 -528124 -2020572 351221 1346242 248045 -2145409 1696366 212352 968136 -392147 528092 2020569 -351134 -1346133 -248092 2145488 -1696413 973488 -973572 12 37 9 -16 -29 -9 -7 11 19 -371523 -296069 -449038 371563 295925 449087 52 17 -55 -120 302 92 -46 26 84 50 -284 196 -234 
22 1466442 -1466432 -29 -10 27 12 7435573 -872547 1586379 -6428603 -1737619 -7435566 872455 -1586398 6428565 1737763 -888369 888423 -46 41 -73 35 8 -57 24 -30 -21 -12 5631500 1300876 -3486421 -700064 553183 1018121 148874 -2034459 -661749 615449 -807671 -2009503 771960 -717841 566197 -5631513 -1300860 3486388 700105 -1018191 -553157 -148893 2034459 661757 -615420 807643 2009513 -771972 717818 -566209 -137510 -1196208 -43135 646457 137561 1196243 43126 -646459 9 -10 -25 33 -4 3 -50819 50824 17 -10 21 5 -19 -24 9 -1 -7 21 12 32 -67 -2001953 -6178915 283225 1999367 -3360529 2154372 -3704619 -7852559 1936675 -7059252 5544153 -2140521 -547653 4389528 301708 -2846602 -840391 3053599 6202668 439578 219695 1307525 -817853 1534114 -5678695 -323371 -165330 1204245 -3083354 5165344 -5376542 10886981 -1846114 2813591 9095075 -6936665 6178999 2001967 -283231 -1999377 3360476 -2154365 3704632 7852537 -1936683 7059268 -5544094 2846655 840413 -3053639 -6202645 2140450 547711 -4389453 -301723 -439554 -219696 -1307527 817813 -1533943 5678652 165316 323369 -1204211 3083329 -5165360 5376512 -10886936 1846112 -2813542 -9095195 6936676 -37 -181747 1714012 2172408 -2546077 959261 -780780 -739144 730762 -5862609 4917810 181726 -1714051 -2172335 2546077 -959305 780842 739211 -730829 5862386 -4917746 -341191 341172 -1 45 9 -18 12 -42 82 130 -72 -5601 -255561 816289 5621 255519 -816311 32 -25 24 -33 33 20 -18 68 -10 -10 -37 48 -199 
-1926940 1078825 1078841 -1802480 -4355297 1442614 1735590 676226 -4142837 -498026 -382317 7773753 676310 -4142833 -497987 -382412 7773715 4197265 4197241 -3304035 -2705058 -2217067 2305645 2246555 -4097259 176322 6364272 -6074119 -1876852 -1287168 1544560 -987259 1084640 436400 -2622072 -810751 -250225 492026 -1154766 378467 1467190 -907762 204136 -1505388 -1287085 1544603 -987324 1084625 -2622055 436406 -810746 -250242 492027 -1154741 378440 1467156 -907746 204134 -1505383 3337747 1773634 -1124255 339215 3337751 1773597 -1124243 339229 944633 -1233262 -2694567 413758 364272 255989 827611 827588 3187698 -192649 708124 1006061 -1550374 -1523831 1159632 -225503 -2174458 3747414 5215619 -1701567 -9087283 1491134 4623726 -736708 -1855521 -2984464 576443 -3489637 -2489404 2547500 1300440 5749090 -1666584 3084369 4168658 -5654573 1644249 1067951 -1088247 -1035724 1134525 -601791 737271 -2251996 5088141 2571492 404746 658114 -48120 -1679978 -1176015 2620281 1147589 1473352 -2493741 -9438709 -1274626 4623624 1491087 -736707 -1855468 -2984469 576468 -3489705 -2489501 2547564 1300294 5749137 1644216 1067942 -1088210 -1035655 -1666621 3084346 4168717 -5654558 1134512 -601779 737294 -2252013 5088154 2571398 658104 404742 -48098 -1680018 -1175979 2620233 1147722 1473335 -2493710 -9438513 -1274727 -7025404 -1872583 -853974 3493815 481615 -1644980 579163 909626 -536810 -9700998 2684131 -1872584 -853934 3493852 481565 -1644950 579134 909617 -536788 -9701105 2684207 -1099681 -1099683 2250247 916482 1403498 -1695957 2627650 -922652 5222632 10209052 -5577718 598 -1443500 -343437 597 -1443499 -343417 -1349027 -1349565 2039059 1697807 -2091380 -4090149 4046132 109781 109781 -815646 -995731 8621370 -1301982 
-335444 -9373913 -9373889 -12190514 5264656 5707689 20881911 1226396 1284873 1317019 -415056 -167315 1226403 1284862 1317015 -415078 -167313 1256324 1256323 -784817 1819388 -105724 -1720982 -703269 -1489977 -1593087 -2602348 -326872 -8043641 2116537 6518305 5285945 2786161 -4431524 3260637 4893095 3861702 755510 6453768 -1237125 -9157150 -1847421 -4200491 -5713035 2116541 6518317 5285944 2786154 3260654 -4431560 4893112 3861683 755526 6453789 -1237178 -9157148 -1847390 -4200513 -5713054 513499 8373266 4871524 2282030 513497 8373273 4871550 2282035 2415109 -2283602 -5660251 1404874 -4752851 -7779589 -153678 -153706 -2222866 -4776851 2753558 -2499494 -1569578 -4885721 777584 5832141 -6477484 3014567 -2175564 -1390851 187985 -868552 -950356 1063684 -1160293 -2503876 -1708940 -1671354 -493703 -1303103 -462318 485181 2887243 74804 -3281894 -1197652 -536379 -1753089 -2015774 -560411 -3799269 353568 -2007600 -325826 747080 1012851 -1636088 -425887 -2038948 1809654 1430464 2055833 3052390 -335015 3842936 1429653 3239226 -950365 -868554 1063689 -1160282 -2503888 -1708942 -1671354 -493709 -1303108 -462331 485195 -536385 -1753097 -2015784 -560398 2887246 74819 -3281867 -1197659 -3799277 353565 -2007611 -325825 747108 1012831 -425890 -1636093 -2038941 1809652 1430483 2055848 3052383 -335026 3842932 1429682 3239230 727467 226272 -1796379 -1270623 -1335760 -567326 -1338625 -1996710 -2428742 337825 1837604 226270 -1796381 -1270624 -1335763 -567334 -1338619 -1996712 -2428751 337789 1837621 -1274200 -1274194 -168946 4552655 1612502 900164 1379238 34121 1646219 2222210 684580 382524 1564932 941114 382525 1564942 941127 -509641 1395475 194745 661734 -1722497 -1026457 927651 1544138 1544138 616050 -2111050 -1982573 1009941 
2 16859694 -16859799 38 145 2 -78 -626776 393156 -1162298 586425 -375606 626789 -393154 1162255 -586432 375638 -1157920 1157942 -4 -15 -5 11 5 -8 5 0 -10 -44 -11097167 -2661919 -5021469 4267697 9800528 1653886 -11295604 -9554686 -7653204 -6097031 -1677515 -5614311 -1919397 482406 -5988540 11097139 2661969 5021555 -4267599 -1653885 -9800501 11295573 9554723 7653298 6096931 1677444 5614311 1919380 -482391 5988610 3592907 -5184603 -5087144 -3940859 -3592915 5184546 5087130 3940811 -15 -8 47 -7 -5 25 -5702713 5702737 -120 -54 21 20 -4 -23 11 -26 5 19 15 -16 -23 2258984 1588051 895840 3681957 1686806 16025 2096848 2357029 1146284 -55840 -946256 -3270708 297768 2798150 -496198 -8464 1364399 1734787 -504102 4426136 480001 5510120 1884794 438556 3519412 2552552 958636 1544378 1144389 1166675 -1685526 1492013 -285209 -185448 1668508 44098 -1588044 -2258985 -895830 -3681976 -1686812 -16030 -2096846 -2357092 -1146305 55831 946227 8462 -1364388 -1734787 504081 3270722 -297764 -2798179 496166 -4426083 -480009 -5510149 -1884798 -438560 -3519447 -958628 -2552575 -1544345 -1144352 -1166643 1685543 -1491984 285206 185442 -1668511 -44127 -2 -202912 -308907 365074 -511666 -951023 1698923 5232783 514303 1273314 -58082 202906 308917 -365074 511679 951035 -1698908 -5232776 -514295 -1273289 58102 1473885 -1473899 5 19 4 0 -21 7 -2 -11 -4 518554 1196722 448452 -518573 -1196660 -448418 11 26 -1 -2 -30 -27 11 -36 46 2 1 22 -9 
884780 -9972696 -9972482 8499072 22558896 289241 -12742290 763605 -731967 -2210009 565694 3677625 763589 -731966 -2210020 565715 3677616 142999 142988 583652 -1161616 -1910408 -286585 692130 -1559500 942174 -2419795 -2977491 -7571988 1756923 3147224 5567038 6900865 -87255 1913569 -1853660 3107518 7058506 -5775910 -7768894 -779120 -1799858 3140508 7209641 1756783 3147201 5566977 6900905 1913598 -87139 -1853836 3107413 7058443 -5775980 -7768927 -779208 -1799898 3140506 7209567 -937609 -3770989 -1588689 -1836759 -937562 -3771037 -1588726 -1836850 -2493826 -2754600 4305752 -4674517 -440594 3395653 -107258 -107313 -13566297 -5925185 7310780 42596 -660413 -4646281 167663 -5964509 962323 2915791 1939583 -2188160 -2632912 -593874 -933034 467972 -1951601 -1729356 -503183 822360 -3914229 -1287035 -732763 -2528272 838512 1231169 -402676 -1609729 -441270 461464 -460412 -1307251 3107759 -452474 -2539919 -798485 -961807 -2788407 -519739 393835 2090020 2359555 1800324 3385095 1783113 83514 -91819 -718428 -2369233 -933019 -593850 467986 -1951551 -1729326 -503187 822393 -3914198 -1287024 -732764 -2528278 -441266 461490 -460402 -1307269 838470 1231192 -402653 -1609742 3107833 -452471 -2539855 -798455 -961808 -2788366 393841 -519721 2090045 2359569 1800349 3385065 1783150 83511 -91819 -718399 -2369242 -422024 -243861 404767 474793 1132730 -284787 1926143 1439656 1205755 918834 292396 -243862 404753 474785 1132736 -284807 1926164 1439728 1205757 918842 292416 208951 208963 506502 2765869 723827 183093 -3112470 2895217 245946 1510900 -458130 -777472 3295634 1793358 -777464 3295643 1793364 1510063 3974282 246983 -1294325 -5593319 -3733889 1627090 633712 633712 1429103 100240 4155433 -856173 
-1160906 1483030 1483084 5890654 -5472745 -8053416 5449447 389094 974906 226358 -246218 -299764 389090 974893 226371 -246211 -299781 -470635 -470635 -136921 2772652 -3245181 -52476 -2078894 3613165 -647990 1426992 447594 -16649185 -10695650 7787984 10430145 6760353 9822092 4847448 -5847407 -5979224 -4145265 2439205 -54539 -7057392 525299 779111 -2135873 -10695739 7787951 10430145 6760435 4847473 9822053 -5847359 -5979265 -4145290 2439268 -54552 -7057485 525259 779131 -2135897 257276 -5590188 -2963076 -7015713 257229 -5590166 -2963066 -7015690 -5162662 5319650 5517597 5956120 1671832 -1642146 377481 377568 5790801 3573818 -1601821 1379328 9161532 5078323 3436184 331051 -315049 3228939 2692070 -298474 1902847 2265268 2232667 2192737 465933 531041 -1739752 -2339774 -3758680 -2207440 -3981842 -1265552 -2864491 -1822900 -473081 286117 -501750 -896796 -668219 -1481168 367061 1436066 3818550 2018169 1624456 312742 -962174 -274276 -717989 1150525 2076502 1163225 770033 -981533 -987510 1449927 1260435 2232691 2265286 2192751 465960 531039 -1739755 -2339771 -3758651 -2207426 -3981873 -1265579 -501751 -896809 -668229 -1481174 -2864478 -1822909 -473055 286136 367036 1436056 3818549 2018187 1624454 312756 -274296 -962213 -718000 1150550 2076522 1163233 770051 -981526 -987511 1449955 1260435 -2663448 -232947 888836 1590282 1268045 356317 599871 3537935 -388587 -637630 3805278 -232951 888842 1590301 1268068 356325 599867 3537908 -388592 -637652 3805265 2629424 2629401 -528715 -2532097 -4146392 -477791 -2946584 -2412174 -1611284 -2408922 -480026 -293860 -1414963 -885837 -293868 -1414974 -885857 -119869 -221091 -2592321 -1373929 -387240 -3728231 -4230795 305807 305807 -2828262 974704 -1449892 1594948 
-1274175 5770963 5770942 9491392 -6940946 -5323283 -8921545 -92192 -487138 1041636 207105 -224934 -92205 -487123 1041637 207093 -224910 -571187 -571184 797691 -540248 1155189 -76960 -1183693 1288726 2488065 -1466099 740996 -6538074 -5740447 1809494 5362567 931880 -9339336 -3920872 1150528 9039894 -1989260 284757 -3434377 2568507 -6833479 -8330440 1333293 -5740438 1809618 5362552 931773 -3920943 -9339292 1150525 9039944 -1989252 284720 -3434466 2568539 -6833454 -8330467 1333349 -4411759 -2086801 -239018 8399460 -4411737 -2086860 -239049 8399506 6707377 -3151581 -9559509 -396110 -3071538 -6943750 -5311983 -5312021 3329042 7842157 9626975 1673528 1993478 -8018479 18040004 7142743 6565050 109538 2022535 -3866581 4996937 1176632 3486508 320041 -862754 976051 -400720 59300 -3234247 280362 2867569 -2266532 2018677 2557459 649011 207114 287768 151018 -1855425 1510658 -1445844 128374 287218 -3464483 1216714 -355991 2160329 237321 -188776 -893534 -325273 2307685 -531172 2650182 -2004787 1221663 -596052 3486521 1176625 320033 -862757 976090 -400737 59268 -3234258 280358 2867603 -2266535 287785 151030 -1855426 1510667 2018681 2557448 648979 207072 -1445848 128378 287223 -3464488 1216714 -356004 237332 2160349 -188749 -893538 -325236 2307718 -531185 2650164 -2004788 1221648 -596065 4436802 714626 695607 1073103 -2839859 -564337 1954618 1005637 -1174519 912230 -854520 714631 695609 1073107 -2839896 -564333 1954639 1005660 -1174518 912254 -854522 -111085 -111075 -904626 -2338919 -353888 -265062 3231903 4065723 1884936 225328 1879869 885999 823691 -528659 886010 823688 -528657 -999855 -1381574 -2488142 -289320 -4767460 -79415 -2268333 1862014 1862014 -5373444 -1239047 -5790897 -70382 
-243315 -435521 -435418 -1880153 -11565968 19870804 -5325888 963608 -376766 -703418 994408 -35664 963611 -376765 -703415 994392 -35661 929829 929858 -212240 -886813 1106331 978908 1065544 970237 349094 -6241953 -435254 2198694 -2224606 95401 35389 -679181 2497714 -169682 2154316 -6866757 2581768 7554057 -656579 4931957 -8935774 -3735309 -1270928 -2224634 95471 35247 -679170 -169737 2497603 2154345 -6866725 2581769 7554037 -656676 4931903 -8935781 -3735304 -1270992 3315083 -108728 546752 -5416647 3314913 -108684 546882 -5416573 -11087177 2403330 12010293 -6408142 -11535927 4851786 10502097 10501970 -2368822 3996632 10552992 2600167 1631623 -14477462 3033879 -728804 2228369 218837 249784 -3075917 442624 880465 928616 -117863 -546942 928154 773082 -853884 -1729644 2600767 352467 -158874 -683588 -1809078 -938741 2148117 -129467 -31626 1613607 -1021137 -2025045 -81608 -292319 601534 3208344 -1871737 -4062759 -524740 -973317 -2267112 -424526 1688336 -1318634 1331275 3309346 3222062 368836 928644 880469 -117853 -546916 928140 773061 -853891 -1729646 2600810 352511 -158864 -129449 -31623 1613598 -1021123 -683566 -1809047 -938756 2148126 -2025066 -81621 -292342 601540 3208339 -1871717 -524729 -4062731 -973293 -2267088 -424497 1688357 -1318635 1331272 3309330 3222072 368854 -3704424 -985933 458346 -1568535 2136189 1360734 -1113635 -3143936 689161 4354953 -1529956 -985913 458398 -1568510 2136227 1360733 -1113654 -3144018 689125 4354901 -1529976 634138 634183 2643494 -998866 -242982 -715808 -1983536 5475200 3747960 2955933 -1207448 -1476978 -2590686 -4017649 -1476974 -2590661 -4017617 -102878 2023444 612266 2315732 -7563783 -1494773 -909512 1831311 1831311 1913948 -766808 -1888621 371968 
-2425205 11925731 11924286 -22244023 10207889 -9589268 -1253697 -260136 573295 -1270621 940319 -1085733 -260292 573085 -1270403 940686 -1085932 402325 402061 1900017 1090067 3837543 -685353 1017386 2505653 2919712 -1810452 -508557 -1399916 -5959179 -6233544 2227126 -910599 81016 -2599082 -3316927 242837 -3945568 -4279596 -7165939 -3288679 -5493310 158241 -1835911 -5957461 -6235131 2228969 -911304 -2597542 83573 -3317359 242316 -3946748 -4280800 -7163990 -3286428 -5493255 158256 -1834846 5950510 4612232 9439092 1623291 5951947 4612227 9436615 1622129 -1348133 7002382 5402170 5871553 6139064 12597781 874410 875497 -6084633 -2628709 9539424 -419210 -1643249 648062 7202762 -3213074 -3164613 1008218 3363137 -1112970 -159682 1481173 2671739 -120161 1087215 1586262 364743 2891154 3196112 1068818 -1745799 306948 29867 1132258 -4373796 1506494 739777 822533 -72330 340019 2181634 -205998 1179163 662540 948097 1131120 -537944 -387002 3323944 2212222 -379668 2183321 -685191 919615 -1200632 2411057 -12196 2670639 1480796 -120340 1086704 1586192 365148 2891260 3196217 1068477 -1746520 307303 739359 822141 -72302 340180 29166 1131378 -4373724 1506612 2182182 -205715 1179987 662502 948253 1131004 -386745 -537728 3323794 2211642 -380626 2182936 -685867 919688 -1200356 2410585 -12421 -4191261 -1759933 -1036029 -1978685 540209 -430023 -2621592 -5528882 -2953350 -2896285 -4450135 -1760174 -1036485 -1978515 540056 -429966 -2621729 -5528159 -2952650 -2895459 -4449916 1701058 1700604 -3767744 -2383086 -2353260 725795 1769967 -2323427 -892895 -2762128 -2159799 -673785 332274 696637 -673765 331923 696358 3834734 950424 865344 -4633884 -3132693 -1422722 2678640 1634777 1634777 -2419511 -1028786 2465621 340773 
-231 -7552897 7555284 -2133 1072 -1122 -98 -833450 -960148 1070770 1785114 -957009 833384 960252 -1071049 -1784904 956794 -1262755 1262799 193 113 352 -72 129 230 278 -125 -50 -82 8786196 -7051341 9173775 -4274626 13282980 7181770 -2615507 -2181830 -5658617 -6205449 9459913 11488379 414705 17539 5805047 -8787340 7049991 -9173363 4274404 -7182331 -13283093 2614904 2181963 5657847 6204563 -9461295 -11489056 -415628 -17467 -5805413 7314584 246210 -13301123 -6033563 -7313399 -245351 13303015 6033951 -113 682 514 616 640 1148 5338092 -5337849 -677 -324 877 -7 -157 159 697 -260 -256 88 342 -109 -42 -1971873 -5488601 -917216 -2639479 -161133 1878336 243942 468276 -1708751 -3457422 1863908 -3669320 -4381277 327241 431639 -1961252 -1780389 228321 875486 2926339 1480829 4161361 -330677 690549 -774827 1103671 1309356 -650834 -2975309 -4682949 -1756570 -3479701 308802 1374636 -2568668 -1193897 5489129 1972167 917182 2639703 161431 -1878245 -243327 -467572 1708929 3457091 -1863810 1961396 1780563 -228344 -875391 3669357 4381526 -328074 -431332 -2925912 -1480877 -4161175 330790 -690407 775060 -1309439 -1103793 651509 2975794 4682844 1756928 3479566 -308630 -1374948 2569073 1193884 -403 -1170418 -2439055 988939 -743012 199508 -792120 3684237 3753380 4479645 1166262 1170070 2438865 -989334 743075 -199579 791629 -3685320 -3753974 -4480258 -1167079 -2270254 2270527 -367 -187 -244 67 163 -258 -95 -290 -185 110772 -1750947 -1322423 -110917 1751032 1322569 397 95 98 -468 -281 -143 244 166 130 -263 -66 209 24 
580335 2689196 2689185 -2344267 1126 3667183 -6145849 -383998 -1162255 -217995 771205 -794808 -384006 -1162280 -217980 771259 -794837 -1838708 -1838731 832563 -101526 3334663 -3119109 -505958 2750361 -104648 -1606484 -2235847 -3996579 512566 -1269352 -209678 2868875 -450977 5339361 3540610 -12581345 975344 10631065 -7977322 -3818783 -855688 7669557 2509917 512389 -1269595 -209533 2869226 5339581 -451124 3540813 -12581559 975274 10631258 -7977194 -3818946 -855759 7669689 2509841 -6756887 6792753 733961 3614055 -6757121 6792808 734243 3614143 4831648 -6275251 -9717229 -5330130 2299822 8386801 -11045036 -11044716 9434643 8760848 7439023 -469063 4698782 496407 -9014380 -10428586 2563021 -799915 594252 4578370 -1329451 -401338 -1998757 987823 -159448 182640 -511272 2060830 911109 -806769 -3378449 -395476 -223334 -1112663 5761313 -1180549 -1634394 -1627793 2270169 -1474579 -4758388 12680 1383496 1921798 -406971 783480 1905322 -1383268 -1583733 -2178385 988095 4083698 155346 21457 1076754 58917 -1471829 -1998756 -401297 987863 -159402 182589 -511236 2060907 911090 -806795 -3378603 -395549 -1634430 -1627878 2270149 -1474614 -223298 -1112687 5761348 -1180491 -4758477 12659 1383466 1921859 -406963 783551 -1383332 1905209 -1583782 -2178334 988059 4083639 155423 21486 1076752 58934 -1471819 5081150 1889045 -1096723 922838 1498868 -1313180 -975643 -422587 165377 -2593896 -4917681 1889053 -1096670 922851 1498966 -1313142 -975651 -422689 165297 -2594004 -4917747 2665696 2665616 234989 -4501497 5335407 503993 5235112 128236 962819 4568061 -2588535 1482054 1274627 1812329 1482033 1274561 1812247 -3276546 -1504880 -4243543 -372988 -5331467 -1810082 -2077333 -836924 -836924 2846273 2439064 3220376 -8915 
9 -163967 163833 150 -68 -2 13 -499714 1109738 -437976 -1579193 1565745 499729 -1109702 437963 1579169 -1565716 777864 -777783 -16 -25 -54 45 8 -37 11 25 42 75 5013760 16629165 -7385050 -15506396 3285409 -7071906 -6187446 6950529 3516179 -9017304 -8882565 3994239 4343642 -3686169 6556798 -5013712 -16629063 7384990 15506295 7071678 -3285535 6187407 -6950176 -3516032 9017126 8882792 -3994085 -4343602 3685948 -6556876 4067162 -1940816 -5372223 -755429 -4067183 1940583 5372233 755407 -5 47 54 -31 -117 -143 -10516200 10516458 -83 -113 -92 23 -1 -60 122 203 -23 -9 -34 -50 27 -1665103 -136922 -1067671 -940273 3618007 -2786303 -4377526 -433761 1075963 6468274 2173888 -688294 1564625 -2154014 -2521744 1429093 2731321 400800 666343 3343216 155742 282882 -1577392 258629 -3106774 3708916 2217224 3468623 -199740 2410794 3928595 -2330108 -1718316 -1142259 -2660662 -1213781 136982 1665097 1067632 940261 -3618020 2786314 4377455 433719 -1075936 -6468140 -2173873 -1429050 -2731256 -400831 -666318 688343 -1564565 2153893 2521717 -3343139 -155744 -282977 1577305 -258610 3106735 -2217197 -3708959 -3468612 199768 -2410845 -3928681 2330068 1718333 1142215 2660613 1213847 8 199473 -830575 -328228 -2161490 -1211313 494893 2070441 1439823 2697971 1587486 -199483 830632 328217 2161453 1211365 -494851 -2070398 -1439815 -2697888 -1587366 3028780 -3028914 10 78 -36 -18 -51 44 47 -41 41 891942 1707951 2585305 -891963 -1707993 -2585333 25 10 37 30 54 7 7 -36 50 -41 -22 -76 2 
-3809191 -1268603 -1268220 -6405508 -2920333 12550699 -1312676 605523 1890051 3228552 -651262 -433563 605528 1890060 3228525 -651251 -433662 -671875 -671864 -1165068 2743890 4619721 2024704 -1573176 -747100 1746609 -4753697 1536504 -3200076 -4085925 4610482 3518865 498542 8714442 7308151 -1356879 -5701229 -6401902 -16425414 7264640 6742838 -4471188 -4656240 1548092 -4085722 4610297 3518610 498386 7308269 8714104 -1356771 -5701254 -6402155 -16425929 7264838 6743011 -4471370 -4656219 1547965 -4987430 4808268 -3989931 2221174 -4987827 4808275 -3989455 2221418 12880522 -9811811 -5749771 723959 933861 7054021 -1975769 -1975839 -4224900 -759371 -1574220 -5034536 -6708815 -3063701 739531 -1748593 -6872839 -323106 164810 -2997943 3961147 244522 -1122283 839663 422365 1942846 -506960 -3254978 -4922367 1053157 24496 -1772587 -1507612 -2623823 -1000108 -1378096 -480331 -2582176 -1960228 -748129 4294670 -180481 3304936 1642120 4224665 567894 4683547 3169548 1025389 -199813 -1019804 -1609108 12664 -489513 4113283 1730243 -279814 -1122382 244489 839634 422356 1942817 -506925 -3254998 -4922235 1053307 24558 -1772471 -480380 -2582228 -1960242 -748055 -1507544 -2623769 -1000153 -1377961 4294746 -180544 3304911 1642160 4224671 568023 3169646 4683707 1025458 -199702 -1019850 -1609186 12522 -489473 4113308 1730193 -279772 3596882 859065 -993291 1862963 1326803 -517201 1368807 -717839 -785231 1975404 -4400866 859076 -993142 1863015 1326908 -517182 1368814 -718027 -785370 1975243 -4400987 -4142145 -4142096 603881 -2060983 3615810 1905614 2700074 -723872 -1442785 -1457828 -1150539 893941 569147 861783 893940 569132 861758 348709 1777496 -26766 410221 4426302 4318756 4791283 628281 628281 1515148 -4686318 4165253 -209460 
-79 10525007 -10524962 -169 -86 243 -34 -146552 219846 -883426 187768 -3064098 146545 -219767 883553 -187793 3064083 1635 -1639 -16 43 90 45 -28 5 46 -93 7 -123 7465665 -4561850 -5353111 -8080909 -7737067 5120168 3526577 -1694664 -9586996 -17451700 3579043 9088025 -3599191 -1123026 -1230781 -7465676 4562027 5353137 8080908 -5119883 7737326 -3526788 1694410 9586882 17451139 -3578866 -9087817 3599087 1122853 1230722 -9324575 -1315042 10957751 7369709 9324450 1315220 -10957743 -7369713 220 -153 -43 -37 -17 209 3172036 -3172149 -13 -5 11 -95 -78 -180 25 -30 -74 -2 10 18 99 -1472680 -4072702 -913966 -914739 -52108 827780 -202699 3909469 3338200 1934274 4045080 1432509 328024 -812933 4317161 -1947397 -2125111 -492966 2611482 3170073 -1852519 208880 1156439 1321879 3189467 3999833 2869737 3818416 2774919 -1384194 -1432204 -5567689 580251 943639 -1941563 573845 4072625 1472661 913973 914753 52156 -827795 202599 -3909631 -3338167 -1934274 -4045126 1947372 2125063 492912 -2611553 -1432551 -328036 812851 -4317216 -3169873 1852519 -208773 -1156360 -1321712 -3189444 -2869647 -3999678 -3818354 -2774923 1384126 1432194 5567656 -580280 -943520 1941698 -573839 43 67530 4191538 1335535 1900768 1145920 379192 -4744463 -3202813 -3777299 -3534294 -67505 -4191588 -1335520 -1900686 -1145964 -379148 4744420 3202768 3777363 3534117 -174229 174124 1 -84 67 32 47 27 2 -38 -43 257436 -2434843 -2184457 -257403 2434841 2184517 -7 15 -10 33 58 76 61 39 18 52 -83 40 0 
60 -3757266 3757333 -88 38 140 -149 3653975 2614810 1090318 -3700211 -647991 -3654022 -2614808 -1090356 3700150 647983 797351 -797363 47 -46 -2 -10 -45 34 -30 4 -26 -106 -18853819 5975419 16089962 -852997 -1112518 -5493836 5084842 3824690 -1042151 -11653927 6545151 3208400 -7774540 -6743236 2422791 18853741 -5975412 -16089876 853142 5494054 1112143 -5084540 -3824932 1042243 11653653 -6545024 -3208332 7774420 6743232 -2422872 20251 -4355266 -296061 5147841 -19885 4354960 296291 -5147599 119 178 70 -155 -131 -88 -1601114 1600992 115 -131 -193 -95 155 226 -36 55 204 33 95 32 -39 3734479 6673319 1668893 959132 4870855 387106 -4794026 -5063351 -2365660 -7933900 -1313766 1439960 -1377770 -1550507 -90309 1976775 -742904 -986059 627363 367136 -1209007 -1716020 -546245 1344970 -1285534 3975527 2707701 735130 2297822 2242025 -2896398 234732 -230359 9266247 4557967 -1423457 -6673374 -3734465 -1668855 -959119 -4870852 -387105 4793942 5063267 2365652 7933845 1313811 -1976841 742837 986059 -627437 -1439836 1377763 1550626 90325 -367159 1208925 1715894 546292 -1344899 1285554 -2707634 -3975444 -735096 -2297741 -2241861 2896382 -234836 230344 -9266155 -4557994 1423459 -90 595536 1250652 -341763 -2726985 980509 1174362 -516692 -102918 670345 -1279417 -595589 -1250600 341630 2726828 -980421 -1174401 516652 102951 -670399 1279411 400619 -400615 -104 -47 -2 -39 1 -11 123 94 9 695060 -507836 -886170 -695058 507779 886301 14 7 -27 -13 90 34 -117 -71 -9 -79 27 -112 -9 
1121152 -507294 -507428 -5367095 2912535 8589698 -4698602 -1022110 592574 885142 -637248 197920 -1022005 592653 885187 -637342 197915 488637 488694 3556420 -2964904 -1268283 -352607 -3628973 1050924 -1143159 -276303 -266104 -4806591 526553 1340977 1339608 958529 -7196643 6918066 5678338 -5797267 1229057 -6552895 -240229 3738594 -3641399 682546 -1382212 525891 1341274 1340123 958475 6917973 -7196718 5678488 -5797202 1229067 -6553376 -239998 3738658 -3641619 682337 -1382118 13013339 -12253870 5982930 5283997 13013260 -12253975 5982979 5284129 6869311 14462519 5890788 -6555475 -8571272 -4640697 -7529380 -7529323 10951568 -5090452 -4761569 -8190580 -244419 8135838 -4089947 4579615 6183959 1892619 2297509 1656551 1048020 -296069 -2793604 779254 216623 327797 -282266 -1223363 -2773920 -105460 -1336945 1128086 2902225 -416742 1646861 -160713 -1837305 -1855485 -58850 -1663439 -192820 -1623191 -1999340 1114120 1628041 439009 3422045 1706665 1136523 -228924 3308824 1657180 -1474844 -491092 3326682 -2199766 47624 -2793399 -295950 779323 216672 327991 -282270 -1223547 -2774107 -105535 -1337207 1128049 -1837241 -1855522 -58902 -1663466 2902275 -416766 1646808 -160710 -192766 -1623240 -1999412 1114123 1628117 438963 1706751 3422153 1136585 -228799 3308871 1657075 -1474828 -491110 3326977 -2199653 47576 -7121937 -1835384 1569422 -4251813 -4811342 2458638 -850174 312395 897088 -158651 444479 -1835356 1569468 -4251816 -4811395 2458666 -850147 312366 897071 -158659 444447 2353719 2353708 -8089680 -6064456 -2803353 -2624863 -499448 297803 5979577 4574269 133908 651763 -1812761 4279922 651784 -1812809 4279859 565355 -1003543 420878 -1116001 3907385 4454690 -2518724 -1386866 -1386866 -2411770 523477 -4269586 -76290 
-4100635 -1909168 -1909026 1863849 -1223026 -2073725 4364882 -1474519 1650497 3464650 838480 -166482 -1474559 1650479 3464636 838535 -166525 2661580 2661627 569559 -444385 -1357843 491344 -2376280 -356827 1625895 776788 4672945 -1421270 8846273 4604128 -1670375 -6193359 5511430 -2492545 -13198711 5464045 4841868 1192244 -6926799 3344436 -482260 632970 -3663754 8846625 4603963 -1670680 -6193392 -2492550 5511244 -13198704 5464073 4841907 1192344 -6926890 3344501 -482244 633026 -3663925 -3328114 -2519193 4793902 -7997983 -3328047 -2519379 4794107 -7997909 -2096284 3195579 2605303 -5867948 -5262927 7405991 -9219591 -9219762 15391109 4877491 7030264 -7452898 -13409211 -4534393 507063 5211046 -10468611 -892734 -4757608 2211689 8045683 -1862289 -1434640 -1701021 -1238073 -272181 -641195 1055759 -1402294 265729 6373 1143181 -688764 3071431 -7342869 -1939651 835972 2895777 342354 -1641880 3432067 2003592 1953936 -833367 47031 12911 2121447 -774006 668970 -4341470 -1424055 4597073 1712739 237509 -345140 -1777672 1474523 -1434705 -1862343 -1701067 -1238114 -272285 -641186 1055835 -1402193 265827 6506 1143275 835952 2895800 342355 -1641882 -688711 3071477 -7342887 -1939653 3432040 2003580 1953911 -833364 46999 12978 -774009 2121466 668961 -4341520 -1424081 4597106 1712682 237533 -345243 -1777702 1474575 1033082 590347 -440440 -572686 2785457 -2144087 242963 3809962 -110676 1766660 228498 590342 -440398 -572762 2785385 -2144066 243014 3809985 -110731 1766607 228489 5077389 5077434 -1097649 -6786481 463225 -811149 -594797 3055752 3102748 -4220152 -2183386 1343403 -1319637 1779177 1343397 -1319585 1779240 -3344879 -3051122 2329655 -135415 138600 4986532 6405562 483719 483719 673322 -2051320 1997277 657756 
1532641 -3358884 -3358853 -1842961 96364 6922627 1860800 -35406 -1411619 1552131 402648 -12881 -35382 -1411637 1552147 402640 -12896 -1548949 -1548958 -616985 1395028 945888 -1520795 -2218197 -229574 -2320116 -4239317 -1860565 148312 4618492 -349774 -178769 -2128588 4529045 -5336350 2017028 7754109 -6183105 6213340 -4136472 1217016 -9002172 -1916577 8204964 4618519 -349856 -178869 -2128457 -5336448 4529036 2016883 7754219 -6182962 6213505 -4136551 1216901 -9002232 -1916530 8204802 12825481 262803 -15848390 1364452 12825417 262968 -15848398 1364311 148834 -397230 193317 14293137 9499137 -3156517 -4040552 -4040194 8540718 -2175322 4506247 -4595098 -1360558 6180980 384028 -10139940 -4072253 1819568 -1614112 -1722621 3277315 -600852 40027 -548938 -1725541 -720537 -136728 174587 365015 2132764 644551 -2590769 -1435768 -2453120 2542008 436240 733344 405513 499474 4644843 -2979487 800413 2411887 -2999805 -2848086 -2160287 108469 -395987 -896193 -2907179 2617173 3149909 -335534 1673305 3941694 2992153 -2113964 40061 -600846 -548954 -1725541 -720594 -136704 174615 364997 2132810 644564 -2590753 733364 405585 499486 4644821 -1435775 -2453064 2541998 436241 -2979450 800443 2411847 -2999841 -2848153 -2160279 -396080 108312 -896173 -2907140 2617209 3149914 -335483 1673328 3941667 2992228 -2113945 -8883281 -2219765 -1632062 1341904 -3111048 -208 732842 436946 2136844 3613957 948663 -2219763 -1632104 1341925 -3110960 -228 732795 436939 2136867 3613952 948704 2018392 2018297 -831185 -1416040 -4556059 1462044 -688340 -4780861 -10401382 499818 594407 479952 -1294445 2622940 479934 -1294531 2622859 110257 -794872 34292 -3011833 -725887 961173 2622889 -529594 -529594 1925891 -3334081 6272549 311856 
-32 -1116990 1117153 76 -49 -267 113 948227 908784 3258955 -1176096 -2723962 -948483 -908911 -3258877 1176255 2724045 1286083 -1285979 57 -121 2 60 50 -114 43 33 28 -333 8026145 -12315890 -3137944 6742827 -5132476 -6306001 -4900670 13559398 3033863 -1338591 10375832 3811242 -6496705 -3115147 -10411981 -8024720 12315012 3138568 -6743497 6307475 5132463 4900017 -13559669 -3034782 1338844 -10375808 -3810739 6496512 3115225 10412653 6985030 -1939841 110165 -596804 -6985769 1939745 -110041 597163 -408 383 -16 357 -238 -457 -16718271 16718932 -190 -117 221 9 -370 -21 257 76 -308 -4 372 -145 355 -199345 1555975 -2167463 -2263095 -5342857 3131790 340413 421209 3859950 1153121 1787518 1456384 3542735 -2663183 -152841 679413 2460554 -1034136 977329 563261 747665 -1027894 -3025622 -4874447 1875640 5017937 2341970 -4348945 -2670730 -3336142 -3128893 -906095 2637921 2529787 6694084 1770516 -1556806 199029 2167356 2262768 5342821 -3131615 -340264 -421092 -3859988 -1153062 -1787490 -679659 -2460810 1033896 -977369 -1456364 -3542672 2663265 152959 -563105 -747513 1028466 3025664 4874668 -1875584 -2341968 -5018133 4348915 2670416 3335972 3128822 906127 -2637832 -2529924 -6694722 -1770597 145 -351240 -923711 -3037188 -2945840 -1677313 855595 1709683 241885 2163635 72508 351418 924003 3037403 2945833 1677371 -855774 -1709927 -242094 -2163673 -72490 4339881 -4339889 -28 297 -204 -49 -50 -31 42 269 125 -321493 5390738 4925224 321338 -5390841 -4925464 93 36 165 -90 -16 64 252 -5 89 -95 -86 233 -64 
666720 -1903750 -1903611 -2009347 88480 6032313 -1874904 2511652 1482271 -305730 -1633943 -1085822 2511578 1482185 -306061 -1633844 -1085528 -557076 -557183 -1670446 2242271 145675 -871360 -1200948 2071436 -753211 -780092 -299965 7077438 -13329915 9357590 -6401990 5058188 914283 -15233296 3357889 4580427 10477601 -3951640 393581 -4211680 337530 -1298115 -6929643 -13330770 9358842 -6401671 5057497 -15232679 914772 3358504 4579017 10477221 -3951533 392506 -4212037 338275 -1297913 -6928581 6257183 1999149 -937643 -4533904 6256532 1999149 -937648 -4533663 7539636 -8013717 90330 -7569280 4009531 10897679 -5613453 -5611939 3686451 1707625 -4558072 -782723 6862041 2033664 -4443744 -952661 4334216 -124938 -8075102 2534425 -5731962 2945703 8205528 682047 3275887 611250 -1715912 -1843448 -1095366 985665 -651082 -34091 -329487 352481 -2067771 -1769715 2697645 3273277 2092173 60900 -75513 -1204793 -5526793 -724248 -2195272 -752442 1752780 -35802 561206 3144494 1805131 545242 -649621 -668115 1892090 6492938 1060472 8205387 2945733 682272 3276119 611793 -1716228 -1843475 -1095421 985229 -651147 -34291 2697570 3273001 2092286 60836 -329609 352087 -2067492 -1769727 -75616 -1204891 -5526685 -723926 -2194743 -752625 -36006 1752340 561636 3144748 1805465 545575 -649541 -668411 1891855 6492294 1060286 -2554565 -1700751 -3046621 -1908347 739124 -1063636 1705451 2534302 1835868 874605 -403599 -1700715 -3046472 -1908065 739321 -1063429 1705415 2534124 1835822 874401 -403649 -208619 -209011 1029221 -5253947 4760807 942585 996930 118204 -221177 -6208342 -2932017 1492418 721344 2305019 1492452 720847 2304565 -1688559 -506311 -3086545 1229263 1000122 -863315 -4188677 -1014045 -1014045 1361331 988891 -4179503 1428794 
-2 6008404 -6008368 -41 -5 65 -33 2361655 -413624 -1860790 -1313677 -649070 -2361699 413618 1860800 1313651 649080 23787 -23770 41 -20 0 -18 13 -2 -2 9 -4 -34 1821578 -2391659 -6712600 755915 -1332368 -14171717 860677 9640802 -1233879 -1239041 -3581564 355653 -3871161 -3647695 -4685180 -1821450 2391889 6712256 -755836 14171585 1332498 -860740 -9640576 1233702 1239057 3581493 -355862 3871174 3647675 4685529 9664006 -5152176 -7025352 1597969 -9663992 5152057 7025228 -1597772 -69 150 55 129 -9 -152 23441416 -23441481 0 145 -38 62 97 -36 -21 -20 -114 0 -74 128 19 688259 3920068 -1453923 -706778 -2256835 698366 943607 495387 2326372 3515345 534108 882723 140109 300880 783019 2026765 3589937 1633716 4277982 1868718 -798422 -2473246 -2657639 -3757695 1058934 -5994566 -3033396 4043315 3605441 1782742 116738 -1006454 799107 1930544 3471937 642898 -3920089 -688297 1453910 706825 2256802 -698413 -943633 -495371 -2326342 -3515229 -534243 -2026749 -3589922 -1633729 -4277846 -882733 -140121 -300965 -783092 -1868738 798442 2473318 2657600 3757673 -1058994 3033370 5994563 -4043295 -3605359 -1782698 -116740 1006451 -799110 -1930542 -3472065 -642906 -5 -299985 -2053456 -2212119 -4878542 1347573 1968922 2886408 2020807 4103728 -544906 299994 2053503 2212121 4878472 -1347543 -1968970 -2886486 -2020783 -4103656 544942 -6737277 6737387 -56 -54 -95 -10 4 -5 -68 55 28 -77995 -6944111 -6649969 78012 6944132 6649906 18 -11 -45 17 -18 -58 19 -9 11 32 -9 73 7 
63 1340844 -1340982 58 -29 55 12 689587 -579020 1224080 -217250 -918057 -689555 579012 -1224076 217236 918032 -3095613 3095596 6 -8 -53 -14 -7 8 -35 -13 31 82 -2393718 2243360 -381610 318243 1720516 -5475908 -4836179 1657179 6876965 -7959290 2562856 741768 -1928442 -329359 -8015666 2393568 -2243389 381728 -318284 5476145 -1720604 4836360 -1657125 -6877227 7959369 -2562841 -741668 1928263 329390 8015984 -10345299 24821571 -3131734 -13761890 10345356 -24821610 3131625 13761955 -73 50 12 -85 69 -92 4227231 -4227092 -6 -54 32 -7 -12 188 -46 -97 -173 -7 -17 -83 12 439440 2216280 -288496 214896 36186 641914 -2387178 -2374399 1744523 -2044560 2972820 -2296502 3071101 480431 2807667 1777476 2589107 1554510 -862443 4269601 -51729 -3266065 -821526 -1048187 -582282 -50279 181287 1590878 2712062 -834835 -769428 -600746 511724 701744 3780679 1542465 -2216320 -439410 288525 -214868 -36100 -641909 2387179 2374405 -1744496 2044555 -2972909 -1777516 -2589213 -1554588 862476 2296519 -3071196 -480345 -2807517 -4269674 51737 3266137 821501 1048191 582227 -181269 50248 -1590895 -2712110 834887 769435 600712 -511698 -701627 -3780771 -1542467 -17 580241 -4366100 4773423 11237380 -4828923 -6607091 -3493885 2610737 -1291970 2935987 -580250 4366130 -4773399 -11237418 4828972 6607041 3493867 -2610633 1291906 -2935956 -79047 79038 5 65 11 -9 -17 -24 0 58 20 -581053 -1232434 -1575132 581035 1232397 1575113 21 20 15 -57 -1 -12 68 12 -70 -22 -27 118 -203 
4428884 -3295925 -3296036 7355434 1269507 -5117632 438801 1581074 -1748970 -691754 -125592 -1230447 1581079 -1749001 -691721 -125576 -1230420 -1306550 -1306587 -3875300 -1182570 -730175 -25611 -1314541 -1577167 -2315175 243197 644775 259099 -2303362 -8929101 17164341 -4349974 -3609278 -3383481 6568201 -1740881 6061885 2133905 2942138 6790863 -7907347 1029444 -4683711 -2303447 -8929152 17164563 -4349973 -3383524 -3609152 6568462 -1741122 6061933 2133940 2942197 6790910 -7907266 1029484 -4683742 -1610975 5676476 1086737 -6446971 -1611106 5676732 1086691 -6447168 -6144865 -6375548 -2879400 -4015875 -613171 7816201 855208 854600 2973469 -1206703 -1723165 -4989821 -11263669 21969289 1652779 2012225 -262920 946951 6159681 -12209225 1149294 1326234 2595603 -430039 -4056232 857070 1854304 395791 -47121 -115324 -4579655 3098749 229057 -787786 2374589 3153148 328938 14537 2221350 -1226899 -1632085 -913572 -3536193 -313640 -841981 -237925 795040 563040 -1333101 -2340432 2636296 -1605902 1382922 1384551 2953346 1292887 208642 2595639 1326250 -430019 -4056252 857070 1854300 395824 -47143 -115397 -4579774 3098787 328955 14484 2221425 -1226895 229014 -787887 2374638 3153195 -1632213 -913597 -3536239 -313598 -841923 -237963 563130 795228 -1333202 -2340522 2636257 -1605906 1382929 1384540 2953332 1292882 208660 338825 -511666 -1348909 1263297 2225654 -1305666 91343 2183807 -937433 -311786 -511574 -511648 -1348927 1263361 2225774 -1305705 91255 2183773 -937412 -311820 -511520 1182860 1183021 3894029 4252468 5852259 209476 -665419 -5785821 4705796 -4288666 -1294579 -453961 -1370837 -1574209 -453957 -1370663 -1574042 -74150 705499 3408030 -6306650 4167596 5257193 2176081 -2457765 -2457765 -6391289 -1257488 -1162981 48091 
2909 -2689571 -2689475 1543940 -333691 1635995 531759 1328051 1663060 -241464 -787253 -663482 1328065 1663014 -241475 -787291 -663482 1347779 1347708 2031373 -700324 -3512954 -1078048 -401135 1102572 -774656 1473583 3363127 12349671 -12911089 7749616 -3324378 -441638 -86307 -198705 4407529 6702765 -8020586 -698008 -3823396 103474 -5434408 3302712 10250457 -12911111 7749618 -3324419 -441627 -199052 -86300 4407593 6702855 -8020437 -698007 -3823394 103371 -5434416 3302652 10250328 -9033355 -1197493 4445460 3926655 -9033306 -1197048 4445181 3926397 -9557451 9490008 239951 -13197671 -95790 -6566501 3079011 3079131 3399301 889656 3627723 94755 -272493 13733878 -7158152 -971820 -15163122 -2950512 -9030559 -2145201 -984504 2193720 2782784 1300831 4349554 3756523 -1731630 -156300 -406446 1715024 -218117 -3114180 805824 -2657391 -4004316 2272601 68506 -2344748 -2674776 2063451 -1912495 175902 1753937 -561781 -594532 -1111821 -46167 190432 1400172 614978 1986581 1611272 -1083852 271124 3678273 -6486703 720612 2782893 2193737 1300809 4349540 3756502 -1731629 -156320 -406416 1715052 -218096 -3114171 68566 -2344663 -2674681 2063503 805794 -2657382 -4004219 2272678 -1912489 175885 1753823 -561844 -594595 -1111867 190404 -46205 1400181 615048 1986565 1611291 -1083847 271146 3678278 -6486587 720641 5651946 1140325 2521062 651773 440530 1662923 -4397261 -2305326 3201861 -3599331 483686 1140320 2520930 651824 440632 1662852 -4397388 -2305356 3201973 -3599279 483757 1637926 1637898 -607524 4154296 1975287 -2156833 469667 -210625 4208098 4487985 814022 372783 -2293451 -2648289 372777 -2293481 -2648331 1404451 78713 515350 -4816768 -1330902 -1879862 5728112 -2537153 -2537153 -1844725 -400979 7217559 538402 
2447831 3840006 3840261 -3942326 -5037699 7902717 -5007600 -3628119 -4792 187550 -702179 -697593 -3628042 -4921 187542 -702194 -697641 1778011 1777914 -1016895 -2489297 2187852 -224907 -1697661 820935 -1664907 -1539079 -2366768 -11739316 11581994 3846300 -5082018 495971 -1820330 -828299 -12261293 5806714 4372909 -2220081 5549154 -5363576 -12540407 137694 1581030 11581963 3846109 -5082096 495995 -828769 -1820506 -12260483 5806760 4372581 -2220199 5549064 -5363474 -12540548 137605 1581038 -4709953 4637807 1470352 2385984 -4709608 4638044 1469969 2386050 -3337944 -2845138 2104463 -2720412 -4407634 -2850 3747124 3746716 -3048219 3637566 -5736428 2262428 14812391 21470037 1557206 -2830292 3938813 1040432 2938820 8261086 4285630 -2574285 -2507506 -1974781 -1064508 -1980221 90433 -4377991 660277 3883106 -621450 -298202 180531 5286355 -1708593 -3035266 170775 2747018 -24833 -678353 3936049 1351696 884377 -1574486 -1095849 -384374 -1886629 -532529 -584028 3543562 5070439 -1938361 -2265379 2242764 3236425 1229908 -295275 -2507369 -2574257 -1974776 -1064545 -1980292 90423 -4377893 660339 3883133 -621368 -298236 170811 2746952 -24683 -678057 180567 5286151 -1708381 -3034988 3935783 1351584 884221 -1574538 -1095948 -384357 -532424 -1886420 -584026 3543588 5070501 -1938360 -2265452 2242794 3236503 1229947 -295260 1857637 1294286 436976 227651 877722 -1452784 -951118 -3790018 -200816 406845 -902232 1294269 436883 227604 877568 -1452778 -951198 -3790098 -200693 406980 -902283 -169089 -168993 2176040 159012 3740575 -54400 1685063 -5308615 4259875 3818921 -1346571 -596444 -82153 -1272997 -596425 -82061 -1272916 1346036 2357292 -4882483 -4553535 1265325 -3392908 -5294352 -3635342 -3635342 -5550968 -42884 -935821 961349 
20 -6766574 6766209 220 -84 3 84 -742460 3804298 1330441 -410637 93240 742783 -3804167 -1330470 410464 -93254 2955195 -2955424 132 86 -198 -52 48 70 107 -18 151 757 -71343 4455839 829214 1036182 1208719 10321006 -22134965 4623508 9837840 -1990553 5388659 -552849 859415 -348189 -3775983 70388 -4456997 -829188 -1035777 -10318992 -1209480 22133661 -4622967 -9838053 1992052 -5388265 552760 -859079 347708 3776206 -4204119 -9769025 11058505 529402 4205668 9768313 -11058601 -529796 945 -225 -203 -564 383 410 10506563 -10507041 -501 47 -1 157 35 -384 70 -54 -762 -24 71 -395 -564 -215568 -2084477 -425060 693393 1266173 1036358 -3961833 -3128487 878646 -1418181 1072971 490529 6785862 -6929411 -7499901 -719067 2478849 -5050586 -7719443 8258787 2673911 3043553 340176 1283754 125904 -4081651 -1926482 385199 137512 -2252183 -1048424 1312657 -81676 -394734 2066777 208080 2084106 215755 425183 -692972 -1265824 -1036126 3962061 3128863 -878731 1418489 -1073202 718774 -2478957 5049783 7718823 -490384 -6785472 6929516 7500337 -8258756 -2673585 -3043033 -340358 -1283487 -126047 1926254 4081357 -385681 -138078 2251907 1048313 -1312669 81685 394709 -2066738 -207839 -429 145157 2308679 -988369 623696 -196623 3428252 2979512 -3426791 -2679996 1062536 -145414 -2308920 988155 -623840 196547 -3427884 -2978808 3427127 2679826 -1062530 -2416531 2416220 -190 -409 87 6 15 245 -9 -275 -111 -352096 -2649914 -2612795 352089 2650497 2613309 9 14 -114 138 -17 -89 210 -29 73 68 -105 251 -90 
-1115961 1930795 1931682 -3290659 2226126 -2145421 769589 -2043300 -998360 608546 1781787 618590 -2043237 -998843 608362 1781852 618587 1382272 1381902 -1365995 -354653 2807188 735206 -293575 -1386851 -774290 182893 -2393453 -9107653 5786713 8686533 22959 -3708016 6814267 -14007428 12097611 -5667638 -285540 -11059622 -5630584 2553418 1020594 4539794 -2763451 5786760 8686007 22807 -3708162 -14008731 6814095 12100452 -5668169 -286889 -11059334 -5631212 2553327 1020359 4539873 -2762748 -9417555 3049024 -468760 3181813 -9416894 3050128 -470175 3181792 -10813137 4397438 2288358 10424531 -3401521 -7630037 2776662 2775398 8251645 -3665986 3870817 -2305916 -3666122 -1970066 -2521402 163433 14080642 227222 -2332214 4903543 8374083 -1172702 2631632 -399194 -2796737 -2285797 -1945314 -418968 -3296092 -167519 -2388548 2203399 -1248754 -4113644 -37997 -3194964 2063271 173389 5984969 4813240 -877184 -2767336 -3620980 1889193 -2368998 1888670 2571814 1866689 4189810 3076222 170784 1886657 505059 -647192 -868220 64864 -2425612 2631874 -1172677 -399141 -2796834 -2285948 -1945461 -418500 -3295631 -167580 -2388327 2203194 2063343 173063 5985608 4814263 -1248793 -4114528 -37133 -3193986 -878261 -2767670 -3621346 1889133 -2369183 1888634 1866919 2572309 4189751 3076257 171101 1886752 504951 -647156 -868152 64512 -2425698 5272511 1619631 1830320 1568486 352620 1148444 -2103466 -4161427 -2345640 915190 370932 1619593 1830030 1568575 352462 1148490 -2103859 -4161760 -2345211 915566 370782 1549999 1550290 1564895 6092191 -3220312 22178 -739172 -1863364 -2026309 4216128 2307862 224545 -4428135 -2660043 224593 -4427817 -2659746 25009 -1245631 3214896 -872205 -1384269 2070265 -2876802 947602 947602 1350165 2455086 -4213587 -2453667 
-1343601 819912 819951 3715537 -9010184 -7231577 11828828 -1301815 450102 1501710 1370730 -642312 -1301931 450176 1501702 1370732 -642307 -512530 -512478 -1225979 1965152 -1816227 1301788 953613 97982 2489228 -1906841 -1527930 975201 636645 5423326 -453328 -7182012 -940257 3543293 -1421014 2512302 -5159407 81267 -2995861 4819200 -4863574 8566453 -4472731 636685 5423264 -453060 -7182209 3543857 -940321 -1421940 2513002 -5159853 81768 -2996134 4819131 -4864644 8566472 -4472130 2358558 -4539949 3784947 -5213583 2358168 -4539594 3785021 -5213558 16984623 -11137295 2059141 -9814783 5822254 -4764201 5520441 5520385 -4073461 -16671300 16074478 3144741 2817377 2640594 -3450117 -10129985 12636981 -720192 -4660401 1015448 5846978 -676068 -1807300 456791 1199867 1513595 -1096595 81653 -586388 2580656 -4885196 3237477 -43040 -461051 -595058 3622237 -520822 -340241 -714694 -412926 1078927 70352 1616506 2281 -4649643 2460806 -2289791 184245 1177981 -2787646 -3898661 1417841 -1371571 1750661 -773154 4061945 -2934349 -1807461 -676095 456775 1199852 1513757 -1096611 81659 -586198 2580794 -4885333 3237357 -520896 -340242 -715015 -412996 -43068 -460805 -595330 3622331 1079054 70549 1616936 2159 -4649708 2460798 184147 -2289948 1177898 -2787869 -3898140 1417818 -1371471 1750769 -772771 4061729 -2934548 -323000 124509 -295454 -1235007 -227977 1369862 4069419 3013742 1141354 -4674481 2655366 124507 -295434 -1234867 -227795 1369746 4069338 3013551 1141346 -4674485 2655306 -8831719 -8831682 1414418 215701 5115473 634712 -2218160 1068517 1295612 4826287 -262254 -368035 -1012012 5642203 -368076 -1011959 5642309 2721206 -597835 2236421 -5397010 -6041549 -1184333 -3717414 -323655 -323655 -345216 3751169 -1053531 -1841521 
-42 -3157894 3157719 -130 365 257 -337 1269249 -80287 803117 217065 49756 -1269083 80286 -803128 -217062 -49688 -478285 478349 3 -40 131 -46 -49 -27 -61 6 47 279 -228036 2033427 -2613732 2173016 -79603 -4091202 10188281 -13793130 11926188 -10309966 7435681 1572382 20286850 -1139441 -12237350 227587 -2033898 2613673 -2172485 4091333 79665 -10188709 13793153 -11925703 10310031 -7435640 -1572543 -20286787 1139050 12237233 5677664 -5862418 1081320 -226930 -5677922 5862832 -1081652 227357 -556 363 -128 384 -248 50 263070 -263389 223 347 -391 -250 -141 73 1 416 -41 -18 101 -125 -386 164113 1213574 343934 295390 -1985515 409489 -1197899 -3366139 -2932865 1607715 3102799 534919 -1924111 4521485 -3623438 571089 169121 4217793 -2231995 117060 -2801882 -6893633 2537444 2534747 26112 2875648 1831372 1141528 3515528 -10563908 -69319 -1747014 -2101034 -6963981 4630309 3732516 -1213435 -163982 -343921 -295313 1985525 -409400 1197947 3366188 2932790 -1607497 -3102834 -571088 -169063 -4217904 2231765 -534913 1924324 -4521454 3623005 -116966 2801946 6893664 -2537450 -2534603 -26084 -1831426 -2875546 -1141582 -3515492 10564157 69350 1747119 2100949 6964136 -4630478 -3732434 48 -88694 -261292 -2390489 -2783449 1270285 1654835 3248812 -581187 -1308184 1430466 88710 261316 2390611 2783459 -1270430 -1655109 -3249045 581059 1308568 -1430618 -313226 313760 -32 96 -149 -22 74 -97 -36 -139 29 624747 -699979 -1486497 -624721 699981 1486236 -83 34 -31 96 195 116 24 -24 2 10 -67 -127 -195 
4867653 3638844 3639003 2072788 -7008473 -4452668 749557 -2515095 -617029 -1690324 -1813142 -532947 -2515125 -617039 -1690362 -1813115 -532960 -1145286 -1145304 1391925 -246754 -5439384 354355 1103758 1235241 355814 2620395 1055846 -15573750 10203587 5503673 2224416 -4489121 -4107487 -7400568 12221112 -3419486 -2826449 -2787094 3779830 -2648939 3594466 -1940452 6677015 10203593 5503656 2224436 -4489242 -7400554 -4107524 12220891 -3419028 -2826893 -2786811 3779574 -2649044 3593618 -1940287 6677528 5703996 -3116745 4619969 -4900694 5703883 -3116457 4619934 -4900811 4418143 -1509551 -377370 -11053371 5735363 10008790 771460 771525 -6232301 7145695 -1733449 7150393 3998060 -3012994 3229429 -4284179 -20356691 2167678 977504 5288278 12031196 -2279060 -1024536 -980622 -3343645 -1756894 -957570 -1783408 -115032 -1162695 841978 -3074445 423682 -3168564 738885 7582754 525830 -522406 3835511 5419037 -3303211 -1778572 -4307170 -243809 2626797 -4025257 750782 1286917 -151212 3683890 -1156277 -2171488 -1738378 223388 -1910427 -1273604 3752341 -1024548 -2279062 -980645 -3343652 -1756816 -957587 -1783425 -114899 -1162519 841894 -3074548 525820 -522407 3835415 5419173 423668 -3168524 738756 7582968 -3303239 -1778498 -4306986 -243900 2626668 -4025273 1286859 750693 -151231 3683830 -1155846 -2171491 -1738312 223481 -1910198 -1273847 3752198 -3019056 -926853 -1005078 -2131243 80847 1001057 609046 3768445 2545695 -3802999 -767381 -926857 -1005124 -2131195 80966 1000997 608975 3768362 2545729 -3802946 -767407 -1078086 -1078089 -670301 -3993348 2270486 -397886 212511 3131547 1765717 -2856342 -2028010 -9083 1661076 -2054536 -9100 1661068 -2054527 794350 -464675 -1947701 1317419 -1002609 -4279192 5369084 259772 259772 -784951 -1756600 7767470 2691783 
-1354775 -1527443 -1527555 -4232352 5013825 2542164 -1749862 621943 1149731 -1313204 242088 1037823 622006 1149721 -1313082 241897 1037934 1652122 1652132 180188 -62233 1290952 679774 -3461445 2661316 536509 -263488 -2435431 4104367 2571955 -8800448 5388856 -356938 12016942 -9756977 1121344 -2351399 -1228158 7039058 755367 -269510 -254819 -4580927 5094576 2571702 -8800229 5388440 -356429 -9756533 12016734 1121249 -2350858 -1228734 7038824 755582 -269750 -254307 -4581360 5094975 -8925300 -5626569 5458559 843086 -8925287 -5626215 5458100 843452 11649074 -3414272 7190362 -5423089 -3751727 -2657918 -2967921 -2967973 8168607 -20788021 -10022853 -2710124 15503860 -2033139 10525099 -785408 -4082614 -801043 3388697 -5697231 -3070929 154498 2390692 -1274096 -3082378 -1475366 1890475 1184294 4181367 -1462024 2284922 -1328735 -1540464 -3715330 -6355689 -3995020 1500390 955605 2889592 3292640 -2434768 592735 1523296 624607 4025093 -2289482 -1130363 -841947 -1975697 -1992055 3644669 1624429 -5860351 -292922 -2085751 -849375 1550918 2390616 154506 -1274018 -3082228 -1475364 1890482 1184186 4181085 -1462075 2285384 -1329164 1500320 955475 2889310 3292708 -1540444 -3715293 -6355647 -3994864 -2434729 592795 1523479 624498 4025096 -2289468 -841907 -1130323 -1975691 -1991966 3644403 1624399 -5860199 -292973 -2085778 -849308 1550803 4955809 1509260 2570384 715965 1204101 2885832 1663166 -2244001 -549891 -1342615 1106638 1509228 2570358 716052 1204026 2885787 1663052 -2244263 -549765 -1342458 1106469 -4885521 -4885488 -21184 -354031 2062201 97702 -1819939 2526996 3647643 2912916 -17358 -794087 -360884 10092295 -794074 -360871 10092274 -2882940 -520073 -1858640 3682955 3110679 -2359892 -2387086 101554 101554 -3484289 -2924598 1894640 1032784 
13 2108485 -2108509 119 -131 -60 91 -400190 1209411 -2222623 2459726 -2221349 400205 -1209414 2222697 -2459729 2221285 569643 -569705 10 -25 -28 2 104 -71 5 -5 88 -31 5306590 -5838331 9699796 -10038852 10467917 -14889269 1085899 -8594134 8036851 6248489 -7400586 6840441 -8806530 5269456 -5967186 -5306701 5838575 -9699837 10038756 14889447 -10468259 -1085972 8594196 -8036620 -6248618 7400711 -6840483 8806428 -5269173 5966974 -6898172 -9557781 9816768 -6934748 6898509 9557806 -9816977 6934737 -101 200 -266 182 19 47 -1332944 1332977 -418 627 318 14 -497 88 -255 19 14 19 -73 26 74 105925 2854833 -1858519 -4092929 -584716 42573 3857824 5206170 -626684 -7835685 7578143 -1340586 -2607355 -4420253 -4178358 2618228 3333598 6644633 1259480 -1317695 -717660 -1985184 2071619 631801 -489913 -439191 -726058 -33348 -3366898 6115407 1251214 -3298696 283377 1901340 -682193 1613423 -2854862 -105918 1858541 4092996 584797 -42619 -3857882 -5206279 626776 7835532 -7578062 -2618248 -3333585 -6644677 -1259618 1340634 2607490 4420463 4178378 1317774 717641 1985095 -2071646 -631992 489994 726070 439235 33329 3366931 -6115660 -1251315 3299055 -283327 -1901221 682192 -1613498 -94 1587032 2814005 653232 3532941 1810838 2300541 4888917 -2787408 -3115348 2981592 -1587092 -2814079 -653246 -3533022 -1810925 -2300618 -4888665 2787398 3115453 -2981634 -78180 78384 -98 -74 -94 -21 61 -81 -71 -43 -9 -396955 520729 1361184 396988 -520560 -1361687 130 57 40 -141 -58 93 111 -2 4 74 55 -11 -25 
2492810 1090379 1090451 1368782 2421034 -1287033 -3126131 -225952 -2477445 77884 -1379950 966528 -225930 -2477574 77910 -1379898 966503 -273149 -273286 -3027729 700288 -498255 -366726 -3871026 662361 -282792 1135463 -2909312 -4498397 757106 714840 -3876584 4440303 -8176642 9354043 1084512 5273671 -7083228 -4961904 -4403130 3770736 5001571 -5780459 -201620 756748 715069 -3876508 4440134 9355126 -8177754 1084621 5273623 -7083121 -4962162 -4403403 3770982 5001329 -5780328 -201845 1265153 10490403 -214175 -5242721 1266301 10490915 -214057 -5243098 -15496073 -8792498 6137284 -8690571 8000739 5821248 2388759 2388724 23448794 -13857885 -8287889 -5179128 6616830 -5933816 6931037 -3477245 2949746 236179 2039391 4342413 -941462 -439915 -2610688 813329 1519225 -1052645 -313385 649733 -2492119 -1637419 2715536 -1631784 928023 1022433 1472436 8537429 -1607041 -2079591 -3914860 -125087 1033857 27116 595271 -759010 777113 8883 593509 736126 2845066 536275 2298015 2984592 -3400984 -942310 -2240560 4109523 195990 -2610881 -439929 813451 1519411 -1052430 -313455 649722 -2492258 -1637400 2715334 -1631624 -1607267 -2079764 -3915163 -125417 928188 1022712 1472834 8537950 1033919 27050 595129 -758988 777076 8893 736181 593547 2845188 536299 2298211 2984630 -3401062 -942313 -2240505 4109554 196019 -1319616 -400820 -2136176 -138790 2512834 -2512634 -482208 -3959504 2104967 -2887627 -579694 -400997 -2136579 -139256 2512554 -2512827 -482231 -3959417 2104986 -2887666 -579594 1798829 1798840 8367305 8108761 4625933 1179731 -2046579 3930441 -101600 -3709587 296940 186401 -7073819 2288223 186443 -7073844 2288210 -6782286 -2221457 991418 5030487 3040771 619292 -2427773 265933 265933 -1050359 -1714482 -424133 -207433 
77 3396703 -3396627 42 20 -75 -35 -522574 -1494122 -1226682 1314481 -1194238 522549 1493994 1226728 -1314615 1194302 -2511937 2511898 -71 23 -42 0 -86 -1 -10 40 -75 -260 -2724795 1075735 5531952 -8683614 -15930502 12964872 -138860 -4367382 6717265 336227 -7846152 5020838 -7254584 3842852 -5934086 2724971 -1075615 -5532249 8683952 -12964265 15929931 138857 4367845 -6717761 -336565 7845906 -5020623 7254877 -3843118 5933967 19928144 5004427 3016387 -7325541 -19927963 -5003826 -3016372 7325230 -478 -178 157 -341 372 153 378751 -378576 539 -234 -70 -155 33 -104 34 -85 147 34 89 209 -11 -371032 -2502615 1058110 1302897 3674620 -1392063 1567427 1855892 -168005 -6209570 5988735 2531335 4767771 6595848 6062274 -3038375 -1069649 -2340901 -6000757 798091 -960215 -2794666 636410 -452448 -369758 -649444 -50490 1917170 -958229 5809445 1312821 -2344324 89637 1667222 561722 917154 2502403 370967 -1058062 -1302795 -3674736 1392034 -1567412 -1856131 167923 6209673 -5988795 3038268 1069534 2340640 6000756 -2531247 -4767672 -6595775 -6061746 -798002 960222 2794710 -636484 452422 369822 50544 649483 -1917000 958258 -5809437 -1312654 2344254 -89676 -1667253 -561462 -917187 -73 -2801553 -6413998 -7979940 -4997524 -2832383 646144 3461707 -106889 -1090361 2761992 2801515 6413868 7979911 4997642 2832227 -646231 -3461899 107093 1090089 -2761975 -245647 245800 212 193 135 23 -49 119 -23 -159 15 436441 -499026 131826 -436430 498660 -131828 -148 -41 46 72 56 51 -58 11 -23 4 -14 -35 -27 
4924288 -54003 -54035 188354 -1881758 326919 -1361808 -472291 149774 -1937122 -279377 -2199365 -472276 149789 -1937072 -279424 -2199331 534169 534213 -3065584 -1970232 -1494744 -1945445 -724049 2551755 -2250724 845511 24902 5274250 -4298729 8222659 5065423 -15480021 -5562407 3900589 -5582035 -6470492 14336309 -1281392 -4684646 1765879 2342420 -837517 2659173 -4298681 8222597 5065413 -15480031 3900514 -5562329 -5582174 -6470422 14336387 -1281464 -4684575 1765902 2342578 -837640 2659052 1242027 2229338 -4112542 4301485 1241811 2229351 -4112727 4301788 1358441 9154974 -12577253 10424199 -1446175 6676224 4846537 4846389 6346026 -13696438 -3585079 6966811 11396475 -3197127 3610322 -2610220 -9132573 -1428439 -9794358 -5370110 11538032 216484 -415239 172627 359616 6692645 -1970492 869216 2985532 -993552 -466860 313159 533599 4387613 5397405 -4744215 -345878 1488691 347 -5724665 2630706 -76476 -2423200 589524 2191516 -2780507 -1948654 -638419 2441467 1079546 3037375 510838 -5319571 -1435648 -1293777 -498366 2791406 -415222 216482 172613 359595 6692618 -1970473 869227 2985541 -993576 -466804 313177 -345843 1488719 351 -5724681 533580 4387656 5397415 -4744409 2630751 -76458 -2423160 589491 2191528 -2780473 -638397 -1948606 2441456 1079520 3037266 510835 -5319591 -1435657 -1293786 -498283 2791430 -540732 -165379 -628442 1010734 -1429112 -892416 -1873475 2770234 -1421682 1882388 -2530921 -165343 -628363 1010851 -1429125 -892410 -1873504 2770107 -1421654 1882431 -2530993 -3144446 -3144404 -2380841 10538001 -5052982 -643720 1414570 -1793198 -2481562 -73858 -968464 170031 -2428572 1988347 170023 -2428530 1988399 516525 -3188109 451503 2134942 -2743966 -5145011 305409 1409256 1409256 394565 -717144 3355821 1194527 
10 708299 -708419 28 38 -43 67 2362402 874837 -1030344 -4017092 1764841 -2362385 -874863 1030369 4017161 -1764862 1075049 -1075025 -19 -35 -2 0 -87 22 50 -26 -44 238 -3056907 -5964561 6026397 508508 -177132 4254582 -4064794 3171744 -5266323 6184426 -15862627 14734258 12871804 -17495530 -10747828 3056735 5964465 -6026392 -508578 -4254522 177093 4064699 -3171662 5266503 -6184304 15862798 -14734428 -12871919 17495660 10747887 -4657778 2575443 -2314292 3997565 4657793 -2575454 2314364 -3997680 42 -68 13 128 -172 19 -671255 671190 67 -106 -9 -158 162 -73 196 -85 -10 -27 -62 -109 -89 388445 -188977 902881 -344372 99731 256001 9606072 -4332132 -9491626 4230889 913880 -230298 946830 -1122068 -296452 -376637 -490085 -2769851 -800510 -146464 769119 3701469 -35687 3924616 2067031 -1059766 -776689 2531862 -6810579 1235823 4208397 -4084127 -3888719 3505678 10537960 1006215 189003 -388399 -902878 344415 -99662 -255989 -9606097 4332300 9491711 -4230898 -913869 376631 490112 2769809 800428 230301 -946782 1122027 296459 146474 -769099 -3701502 35681 -3924668 -2067075 776650 1059738 -2531941 6810604 -1235883 -4208308 4084029 3888771 -3505849 -10537951 -1006190 0 229188 1052873 2189110 1041404 -165736 -908608 -3254109 550715 243824 -2142287 -229195 -1052897 -2189125 -1041377 165718 908683 3254149 -550832 -243715 2142274 85060 -85087 15 10 -16 15 -11 -8 23 95 -25 -435658 65943 1634894 435663 -65947 -1634774 -26 41 -47 14 72 16 -50 23 19 -42 -43 33 6 
2695776 -3852621 -3851984 413540 1146485 -2654657 8606588 -686966 -554511 906722 544299 -676822 -687071 -554428 906518 544089 -676948 582408 582492 60225 -2966799 -1876854 748250 -6086099 -232104 7293187 -3675297 -6008989 7823962 -1259008 858710 1705715 -4582417 -706545 1280010 447486 351816 3487545 -2640203 12825859 -8498507 -3328256 5630632 5270816 -1258774 858074 1706355 -4583212 1279816 -706902 447069 351464 3488214 -2639817 12826154 -8499090 -3328017 5629658 5271069 -1051260 -250076 3175861 -2026913 -1051504 -249818 3175370 -2026213 -5520487 9777430 -3966245 -3501081 1427726 -842516 -2223761 -2223755 1576443 8194872 -3227021 -19046186 -1009975 -10996224 16689940 -22861058 9685382 -963386 -3285666 -4236670 -115513 316764 -234232 -4253 -45252 1768678 -240018 -3764905 4646633 3380488 -1802548 -240950 307450 1735 -346745 202887 -233073 -284116 -101326 -959023 275293 177351 -1241737 149941 -1843880 -2033447 1576284 231629 -3247205 3413037 -4407501 2265294 1667095 2282916 -7647286 6851328 -5069345 -234214 316740 -4328 -45452 1768813 -240057 -3764674 4647568 3380193 -1802426 -240913 -233047 -283972 -101167 -959191 307484 2014 -346396 202499 275324 177405 -1241758 149839 -1843482 -2033705 231532 1576175 -3247319 3413105 -4407691 2265192 1667151 2282869 -7646915 6851635 -5069465 346748 165934 276016 13711 290561 -484059 -2840704 2370553 1559813 -3198861 506632 165949 276094 13930 290475 -484097 -2840801 2370202 1559895 -3198841 506540 3300495 3300506 -2156629 252442 -2753466 -1384047 1177224 5106433 486191 10951832 -1504047 506193 -157795 -3130243 506141 -157745 -3130204 -1878368 6396159 -3003867 2773843 9384405 6565863 -2663822 1488163 1488163 -2989523 -4612428 5716875 -1607562 
-2460135 2267006 2267182 474125 2853116 -4136560 -1316164 -641022 -1442794 596026 2033103 -344530 -641017 -1442765 595969 2032990 -344534 145559 145597 -1749650 -629251 4065103 1380127 -771133 -114984 315545 1791032 111933 6847212 -4341719 2938975 -929273 -6841604 -4551573 3438290 2359664 -3707826 2799371 -3154655 -43719 -5379772 -802965 4402786 8580529 -4341662 2938729 -929120 -6841752 3438203 -4551600 2359546 -3707841 2799394 -3154495 -43700 -5379898 -802796 4402448 8580605 3449050 2864416 3032861 -5633731 3448869 2864566 3032485 -5633370 -7991 -26039967 21248289 15536307 -14557712 -13290506 -5384595 -5384555 1673849 5948896 -178112 -991493 1198214 833880 3663280 4519947 -5151114 -1111101 -5991209 -1949639 2705214 575099 -350673 678685 1244047 3786790 -1470913 19993 3957949 1024342 243270 -879656 106690 663458 1799858 3843370 -624414 -828703 -131070 -1415271 -12342 -564326 -1683362 1156690 263520 -3216324 1678959 220240 357992 2659292 54958 147394 -470637 67088 -2797400 -7653511 536822 -350670 575095 678671 1244000 3786797 -1470919 20115 3958194 1024212 243358 -879695 -624406 -828668 -131026 -1415256 106677 663508 1799985 3843238 -12350 -564303 -1683308 1156637 263606 -3216361 220204 1678910 357966 2659285 54885 147390 -470635 67061 -2797293 -7653388 536785 -1464754 -573765 -1846235 -1243731 620791 -1282037 8064622 -5975159 -7993831 3594966 3832647 -573754 -1846182 -1243571 620772 -1282034 8064553 -5975357 -7993756 3595043 3832551 1943989 1943980 7974998 -11182056 4486141 3822707 -3173881 -5696001 1560165 6562446 735303 1038301 289642 974733 1038281 289649 974744 -2786878 723816 -1485617 -392588 625866 -263936 1703514 1143665 1143665 -930105 -502364 1896964 498189 
-25 -9665936 9666169 -49 -51 132 -302 2726738 -1457035 3109303 2444016 1782138 -2726664 1457065 -3109365 -2444129 -1782082 -1053433 1053358 22 114 31 -24 197 -31 -219 99 170 -406 -4488975 7762700 -8864452 12408010 6340723 2547327 6775982 6257910 -11048194 -4076064 -8570235 12701614 -2087725 12313385 -6174756 4489247 -7762942 8864352 -12407476 -2547450 -6340610 -6776039 -6257821 11047851 4076297 8569444 -12700932 2087994 -12313924 6174286 1407272 -4099787 8656395 -10838671 -1407230 4099873 -8656610 10838857 88 -138 1 -102 120 190 -449893 450061 9 -265 29 566 42 295 -512 682 -238 58 241 194 -46 590800 184955 1271091 2859684 -2060801 731791 -1289121 -15295113 3052691 -1351129 -375070 -626616 -4691397 -6433262 5995548 -13473 -2309662 -2691096 2607459 -1007425 -770368 811722 1671482 -5583440 4339618 1511277 1353549 2160339 -2745119 3605748 2709966 -1967339 96186 -4991785 -2761743 2278705 -184956 -590844 -1271111 -2859731 2060556 -731719 1289368 15294727 -3052957 1351286 375079 13495 2309691 2691099 -2607340 626593 4691388 6433233 -5995559 1007398 770370 -811594 -1671527 5583599 -4339446 -1353557 -1511379 -2160151 2744840 -3605447 -2710101 1967244 -96328 4992317 2761487 -2278395 -12 93292 -692930 -2730670 2200179 774429 1478461 5050477 -1504673 -791221 1259387 -93294 692923 2730678 -2200181 -774406 -1478430 -5050587 1504747 791331 -1259486 -147919 147757 35 68 82 22 -10 -76 -17 -435 37 679061 -664610 -191446 -679114 664599 191630 46 -203 93 -48 -262 -192 52 -39 -77 96 129 -205 -157 
1242914 1388006 1389788 -8829422 1891419 3149615 -10316 536774 969488 -1802770 -2320300 568876 537064 970336 -1803577 -2322068 568878 -1161829 -1163139 4691825 3602312 1299494 369972 2487376 -3051564 -2783843 -1713435 -152312 -934771 -718574 1268727 7676669 -10198845 2425393 -226551 -5599315 -3973634 6147539 484253 -1909322 -970378 4393427 -10514279 4019194 -718770 1266922 7677212 -10199288 -228106 2425293 -5598678 -3972291 6144535 484713 -1906697 -973318 4397131 -10521461 4025237 1175245 1837594 -697683 4724232 1178343 1836985 -688746 4713535 -4454681 -4833215 11700917 -17036792 24053132 -17787975 -1678868 -1678380 -1507981 8609410 -2330007 4652274 -7088645 90128 -5059585 -33334 10128528 -174603 -2390959 -4501988 7814441 -72140 72982 -160008 -2029554 3307841 -520605 1417959 2280252 -3346590 1555136 -230329 -220564 1768674 1135773 -5967349 -18417 1448697 512062 -1959323 1351428 462748 939328 -488928 6301909 -3271993 60209 -417116 625895 -151306 1065984 -2162611 3713173 -1813325 4886870 3246105 -4633555 73402 -72070 -160097 -2030159 3308338 -520605 1418444 2282446 -3348215 1558525 -233061 -18287 1448564 511344 -1957425 -220561 1767834 1132054 -5961648 1351121 463135 938962 -488858 6305284 -3275233 -417256 60059 625407 -150369 1063898 -2163189 3713966 -1814014 4888432 3246948 -4635069 -375925 127239 329805 724710 -2138937 -123177 -1216667 -6322344 6306187 -10952905 8032296 126980 328283 721948 -2137359 -123815 -1215852 -6318145 6304759 -10955549 8035144 2363939 2363832 1906494 -6267101 4497402 682750 -1122486 4218713 -2430123 -3186677 3976404 326559 987639 -1714568 326572 987622 -1714949 -1504967 -1415243 1195435 1582690 -980462 365794 -281387 -872813 -872813 1190748 557460 -2688338 -1809012 
-246 -3511245 3510486 2252 -552 -786 -1 -534003 -1679690 1548514 3525252 -27191 533764 1679191 -1547622 -3524063 26860 2551617 -2551001 -1222 -952 -322 -92 -616 780 675 449 45 265 337310 3646589 -1163834 825599 62312 3170772 -1249133 -2679843 5949970 -972605 -4868967 5613959 -7620191 14546065 -11719831 -337048 -3647112 1159893 -820525 -3170539 -63624 1251894 2681854 -5952982 972430 4869900 -5613401 7617954 -14540674 11717790 -5919403 1229193 -17407818 20786905 5918839 -1230140 17408145 -20789327 1190 1217 -2989 4465 -6205 4550 -856031 856880 379 -2185 545 -1044 1757 -27 1342 -51 -2589 32 548 1145 -1942 -140866 -856482 178239 1232324 -928909 3871 -1130669 -4290860 3388291 -6798351 5394004 5652 1679867 7344190 -11089391 -281739 245201 1397456 -3759922 628282 -768298 683097 -128561 -6723334 6347358 279778 284027 907466 -1757889 4123791 1055759 -1483334 1442625 -3132289 -1885454 2951462 856431 140915 -178144 -1231245 927301 -3626 1129945 4289682 -3386577 6797538 -5393878 281735 -245935 -1397748 3760833 -5521 -1680728 -7344719 11092409 -628956 768079 -683567 128808 6720104 -6345696 -283826 -279834 -907784 1757925 -4124254 -1054737 1481483 -1441707 3129760 1883828 -2949110 92 487094 2914415 5344537 -3112884 1218712 -1579140 -8140683 2768879 5144955 -5521454 -487168 -2914602 -5344907 3113974 -1218654 1579805 8143930 -2772161 -5139306 5517329 180170 -181400 -490 1571 -1170 -176 292 -1108 611 854 -1024 -12872 7957 696448 12718 -8439 -695569 390 308 -279 -385 212 -119 89 258 200 -305 -146 702 454 
-3892870 3855578 3855575 3673583 -2647987 -3979823 -3960997 909174 1869738 1713122 -729596 -3124140 909141 1869732 1713155 -729631 -3124117 -145871 -145920 1280165 1870547 -2193578 -247570 -3865751 7192557 7075280 544043 7628304 -4003479 528429 -4872957 1965011 2044734 -3524342 -3396244 -2040719 -2403820 5278892 -2171835 6839508 -2978118 -325989 991462 -412067 528457 -4872967 1965090 2044664 -3396234 -3524356 -2040679 -2403832 5278906 -2171897 6839493 -2978100 -325876 991318 -412059 259139 336822 -3918836 3656625 259234 336835 -3918676 3656456 -3068204 -2934983 726841 -1336678 8536497 -6073191 4878319 4878255 905100 -4974948 18644462 -28854326 13330910 -5567847 -17196978 11433264 -10491475 589560 4399582 221729 -657976 174911 969104 -608811 -1054746 -543689 747293 -1196002 1868499 320541 -1069806 -289541 249644 2092031 3451134 -2153636 359765 1149076 1589075 85578 1212770 32426 -1656700 -1055621 598076 -1279825 -824910 131265 -1350001 2492910 -12144167 9586306 -7393295 936608 5419704 -5316069 4606495 969097 174906 -608810 -1054778 -543671 747282 -1195983 1868544 320493 -1069768 -289538 359760 1149069 1589073 85573 249651 2092024 3451081 -2153557 1212777 32417 -1656729 -1055618 598150 -1279874 131285 -824880 -1349987 2492904 -12144209 9586321 -7393325 936588 5419717 -5316019 4606496 -351275 -341550 266574 960122 -861542 -327208 340616 -1673379 1512022 -1851066 2498528 -341561 266532 960064 -861526 -327225 340627 -1673309 1512001 -1851114 2498575 -1258578 -1258567 2556844 3683066 573005 436776 -683173 951954 -3112625 -6402688 2178082 -941238 -2887845 380104 -941234 -2887834 380128 -711716 10820737 -5714066 -4342659 5416031 4386364 -1773046 551913 551913 6077993 286242 -1114981 1563589 
-31760982 6087554 6087547 12215974 10811959 1750478 7824488 -3184807 -2224267 5971781 14284897 5945832 -3184874 -2224303 5971819 14284857 5945866 -644842 -644850 1314882 11166676 2486867 5932537 322110 -1536204 -2616469 -7829919 6874935 9616722 4122492 -3240246 -6119733 -3676030 2020808 2795656 4311299 -9584632 -810453 -6436514 -5549977 -10325482 -7978987 -4498564 -6925073 4122539 -3240266 -6119659 -3676001 2795667 2020852 4311363 -9584635 -810461 -6436550 -5549938 -10325574 -7978846 -4498649 -6925036 2363334 -321845 -9067716 -4723528 2363326 -321854 -9067699 -4723578 -6586419 2693542 -9420119 -13321823 290818 -4994395 -3553035 -3553055 -4069177 -2161124 1201334 3790643 6062566 5951695 11419510 6321551 -3295275 -1148594 -2676042 -803025 -2101107 -256112 -1384430 -237686 -1039457 -503392 -488483 1812083 5815567 2262683 2594484 1512052 -452470 -1328627 3603685 882098 -583878 -655209 846065 -128659 205633 -1052816 -1598880 503727 3311983 116068 1390859 395198 2026307 4372056 2926385 -520245 -877759 1015757 -936110 171631 1452367 -1384441 -256121 -237687 -1039474 -503406 -488483 1812091 5815607 2262629 2594508 1512015 -583882 -655226 846064 -128643 -452474 -1328658 3603664 882115 205629 -1052818 -1598892 503730 3312020 116037 395202 1390867 2026308 4372083 2926328 -520256 -877738 1015731 -936114 171663 1452357 -1278938 -560026 -613899 595255 126376 -948859 -1358064 4759559 4640252 509462 2085782 -560028 -613895 595250 126401 -948853 -1358071 4759578 4640253 509462 2085789 1909558 1909566 266447 5088337 1931703 -1208060 92690 2022173 2438554 -2274282 352491 58790 1504404 182125 58789 1504416 182123 241441 -91372 -1709907 -1143416 -1202709 -2421257 -375011 -1487013 -1487013 -3946733 -1436296 -1071885 769208 
9832933 -5060156 -5060184 -3484126 -1265490 -584634 -2355805 -6984526 -11732029 3525008 1011030 13825967 -6984304 -11731858 3524992 1010970 13825736 8546839 8546813 -6871491 -9997394 -1620631 6850633 -2521028 -18170508 -5375194 6377148 -11470854 13044120 3818360 2529552 4907704 -7274851 2711912 8692012 8035391 7169840 -3462985 -2426089 282628 217187 1355156 -9257583 -4244350 3818223 2529397 4907602 -7274850 8691933 2711806 8035242 7169781 -3462913 -2426059 282602 217390 1355287 -9257492 -4244203 -7088128 -1598728 884731 -6340617 -7088085 -1598703 884803 -6340604 1581680 8234095 7057775 8508883 7943417 12350856 -8091866 -8091847 -6478555 10537684 11279812 -1971458 22606676 2779010 -7564016 7890631 6758642 -1195210 -5680407 -7191616 -273037 -612598 -2533655 463975 -971038 267903 -1143213 545937 3248090 -356911 1456618 2524064 -118853 -2966338 -2601488 2616137 -878407 -2552948 -3231535 -1319757 -1821566 -186506 -587356 -494790 989382 2045749 2014773 419899 -90804 1517303 -4122400 2023949 -6870365 -321619 4700709 921961 781725 -2533623 -612585 463978 -970992 267946 -1143194 546002 3248087 -356931 1456625 2524011 -878399 -2552917 -3231513 -1319763 -118843 -2966281 -2601461 2616139 -1821536 -186488 -587336 -494790 989387 2045702 419890 2014763 -90794 1517249 -4122443 2023959 -6870423 -321632 4700653 921906 781735 1406774 1061366 1455210 2126802 2748716 1061523 -1795422 -177376 -1316190 -1094968 -1330072 1061367 1455198 2126776 2748691 1061512 -1795425 -177382 -1316197 -1095009 -1330053 2673094 2673079 -3541599 -5835710 -3357839 -46048 -355482 -1927055 -3082810 -8244620 -1010217 666417 2881142 521029 666415 2881137 521036 1690487 2581045 -7044387 -3420437 -1780436 -2683515 -5674293 340200 340200 1343856 1639741 -4697546 1419735 
327123 -2235982 -2235963 1737332 -737386 1307171 1420700 759858 7310459 9170962 -12479661 115975 759882 7310393 9170975 -12479718 115997 -14530251 -14530161 -4184965 8253095 19551755 7059099 -8963030 -15564423 8848217 5770994 -6683973 97703 -484950 -7870950 9431570 -2681043 4418485 -5045815 -5831493 3838790 -6151578 -7531438 -180446 2692922 1800786 6468517 5886697 -484971 -7870997 9431568 -2681038 -5045771 4418445 -5831445 3838868 -6151594 -7531440 -180429 2692928 1800809 6468538 5886665 10577692 10891693 3764051 -5648915 10577672 10891610 3764076 -5649018 -6297585 5965758 -14064753 -9069123 -14850664 -9631052 -4922512 -4922484 1159744 4093999 1571501 11850773 15933565 -8358535 -12070637 2524952 3778767 631136 2496559 -3997895 696543 420743 883650 -469135 -1277258 433110 817840 2227397 2793601 -1933745 -2732134 286385 -650688 584172 -3345376 1627804 212476 1427390 1193282 2411101 2444379 439994 1735294 -96198 -2491931 -362205 1749754 325295 1955645 1801065 -398595 -2597783 -4529115 -761114 1946490 -4271421 -516291 883651 420749 -469135 -1277257 433116 817851 2227404 2793600 -1933743 -2732130 286379 212472 1427374 1193258 2411097 -650675 584162 -3345396 1627857 2444365 439998 1735282 -96208 -2491948 -362200 325294 1749754 1955641 1801074 -398612 -2597783 -4529128 -761109 1946480 -4271413 -516277 -3322366 -1125472 -3322727 -2962394 -1648072 -2862771 -3096820 3313120 1783534 3004202 3264669 -1125479 -3322718 -2962390 -1648059 -2862764 -3096797 3313174 1783516 3004193 3264682 2839263 2839256 -785436 4359934 369012 -1193455 1916750 3146771 3957436 4984928 -724897 330262 1072084 -203182 330264 1072075 -203198 -600466 -2543793 -3873621 2070098 -4132298 -4431479 -2926731 766601 766601 3449519 2761423 -963028 -59961 
96 -1356589 1356507 -45 -42 0 50 19122340 14344474 174095 -10876971 -18982711 -19122443 -14344614 -173963 10876925 18982772 -2965604 2965804 11 -103 -103 96 -63 -189 88 -17 34 111 -11539934 -13458159 -4946549 -305375 -7204862 -9025317 -10367206 -2326548 2766311 1116597 -1036009 13054174 10534137 15494142 15966176 11539997 13458103 4946676 305340 9025423 7204840 10367309 2326660 -2766277 -1116646 1036041 -13054106 -10534186 -15494152 -15966272 1424961 3829335 1332363 2975726 -1425115 -3829441 -1332359 -2975711 -30 -4 131 105 121 41 152315 -152486 -21 89 -22 113 169 -73 -49 -38 -40 -9 -21 -68 -22 1207804 2903688 166099 3344161 3419066 1953715 4083443 322277 -1182309 -1953174 -4289484 261615 4103702 2851833 291374 740315 2703155 2747752 1471920 2193144 649813 1581853 -22266 -3256202 -3124333 -367662 -392848 305366 -3445678 -3162672 893669 -2630184 -434207 -6696831 -7946725 -399499 -2903713 -1207807 -166102 -3344184 -3419070 -1953711 -4083415 -322230 1182306 1953165 4289518 -740323 -2703194 -2747787 -1471939 -261605 -4103721 -2851844 -291370 -2193166 -649817 -1581866 22270 3256177 3124354 392855 367698 -305362 3445698 3162689 -893727 2630084 434203 6696878 7946781 399535 19 126061 -649215 -533339 -893816 -1347877 -404518 -1646503 -371669 -357942 91249 -126042 649263 533396 893849 1347903 404534 1646452 371630 357889 -91271 -83773 83833 3 -69 -14 6 -13 -10 -49 -14 6 -513242 197124 688805 513251 -197059 -688777 -1 -27 -41 18 -13 -48 -6 -41 68 37 -1 11 -199 
-2835672 3050317 3050395 1251155 6968460 -1946200 -8457939 1396868 561545 -13885705 1617189 9244433 1396718 561249 -13885775 1617256 9244620 -9018303 -9018199 -1188933 7387016 12690609 -7685230 17196406 8222667 -11608371 8708994 -21073315 -3161801 -1437053 9491253 -3645782 -9236161 5883659 -38524 -1752190 -1042477 -7747162 9017028 -1627028 -2343852 6662430 -6809013 8450773 -1436959 9491361 -3645726 -9236216 -38375 5883769 -1751996 -1042387 -7747137 9017047 -1626946 -2343968 6662347 -6809163 8450618 6008272 4286023 1900771 -4288364 6008251 4285911 1900738 -4288468 4764588 -169502 -12633082 -6035576 -11943455 6630276 5726439 5726427 -7982818 -609919 -2018798 -24384782 -5205464 8473538 1993858 12589262 13159742 -19259 -4214039 2671450 6615314 -334282 -543209 687049 981546 2260322 -1309380 -2022260 283208 -662173 2618899 -276287 -1004936 -1196958 -2431657 1699797 -156875 250811 52229 1367927 -1092017 867772 2356918 15156 2503739 -199218 -2294826 -999620 -1950339 -1578343 -1819103 6595090 1194539 -823381 -224910 -4338367 -3451661 -543241 -334296 687052 981517 2260302 -1309398 -2022302 283234 -662172 2618917 -276235 -156880 250760 52178 1367895 -1004942 -1197031 -2431709 1699806 -1092066 867766 2356882 15154 2503761 -199202 -999615 -2294813 -1950364 -1578309 -1819099 6595069 1194554 -823375 -224846 -4338278 -3451657 -1539051 -268043 -1961897 -2110985 -715966 -581441 -435489 4176127 463059 3227403 -629200 -268038 -1961883 -2110982 -715966 -581419 -435471 4176192 463064 3227416 -629182 -2315000 -2315000 -521751 3333735 1583392 -448938 1213469 -601175 4003737 -2958018 -1314620 -27625 -546012 -1542784 -27620 -546010 -1542792 1051665 8174219 -445950 -2271111 6768956 5653738 -2073871 -824208 -824208 -2835154 -455597 -4323927 -859963 
112 -2134185 2134108 -8 -97 -39 -25 -18241614 5390421 26433782 1154163 -13117764 18241498 -5390513 -26433590 -1153887 13117514 -2066029 2065979 -78 -93 151 6 -147 120 -125 -94 -60 39 10981109 -4273979 10205392 19103479 -2209936 -3102059 -2602557 -5026892 5469862 -16700818 -19749062 -6827463 -1578721 -2091843 10009664 -10981012 4273938 -10205538 -19103178 3102095 2210016 2602622 5026778 -5469665 16700756 19749087 6827387 1578698 2091806 -10009480 2500603 420473 1044328 2195477 -2500585 -420407 -1044210 -2195628 56 80 -54 35 122 -66 -84090 84092 83 -92 192 89 -22 56 107 91 -9 9 22 26 -94 -682833 -953853 -998480 -3681438 -5281358 542650 6044136 -2719603 -3066091 -13923 -5569300 334577 1639586 1190364 -1248950 -529416 1129270 2013197 839116 3220529 -860367 -1354147 609165 1807966 -3527645 1867695 1100852 6605879 5076359 5477137 1820406 955312 -1293754 1385425 -872812 -1364130 953832 682821 998477 3681439 5281298 -542639 -6044124 2719570 3066130 13984 5569239 529410 -1129269 -2013181 -839138 -334580 -1639607 -1190378 1248929 -3220539 860367 1354098 -609152 -1807911 3527579 -1100846 -1867696 -6605858 -5076320 -5477230 -1820431 -955295 1293783 -1385476 872732 1364147 -9 -495168 -104623 -632255 -1005124 -318780 4980 -435443 -245908 -379346 174985 495176 104621 632238 1005145 318787 -5016 435482 245906 379268 -174890 443522 -443542 -27 24 -25 -8 6 -4 -16 -41 5 308200 -841829 -872729 -308199 841810 872765 6 -41 23 -41 -40 -10 -1 6 -4 -31 2 -8 -200 
-24510366 9185844 9185858 6234989 8402248 13827032 1958631 7001438 5407391 -5361775 -15968669 12355684 7001918 5407170 -5362073 -15968525 12355719 11690495 11690724 1897512 -3117207 -11234317 5448578 5567613 5348324 18631936 10245229 1041247 -8500895 -4051823 -1584265 6714766 -13212467 -10857444 -3610428 -1674815 5999624 -9919338 3402527 307070 -7300021 -3527656 1100626 -5216736 -4052096 -1584352 6714425 -13212781 -3610308 -10857444 -1674701 5999681 -9919241 3402731 307307 -7299923 -3527736 1100599 -5216738 -6418446 -5367812 -5737637 94375 -6418590 -5367938 -5737739 94253 -2986465 -1400559 5445788 3657266 -6183092 8712854 -3423091 -3423106 -4489411 -4125652 -16302240 -1351716 -2823143 -9660840 -19568920 -7795257 4296718 -73187 1171306 -263679 8191585 478294 1822154 -119597 -123071 2383820 -208892 -365474 4215376 -1660046 -3087054 2196266 797781 1821474 2904169 5146965 658635 121025 -82685 1885529 -471883 183209 1490683 -1168770 -2792501 1846159 83189 -388695 -1107529 301566 5463175 -765349 1649288 -710429 6508153 3506268 -2046578 1822181 478321 -119586 -122976 2383939 -208886 -365521 4215463 -1659960 -3087000 2196303 658646 120999 -82735 1885458 797783 1821434 2904180 5146981 -471941 183216 1490664 -1168789 -2792489 1846157 -388707 83176 -1107613 301504 5463131 -765388 1649281 -710395 6508148 3506245 -2046576 2286437 -252138 1439694 2194723 1383521 -28501 1348000 -430968 -619025 2591728 -3852332 -252128 1439729 2194769 1383565 -28479 1348008 -430916 -619010 2591733 -3852320 1264817 1264810 702499 -306666 -583549 110595 -734611 818473 -274177 2198191 -884069 -444654 1993066 1546407 -444661 1993089 1546418 -1063124 725148 393540 5311986 1811912 797543 -9974 -119990 -119990 6160821 694550 751166 -1411350 
8845107 -4327793 -4327803 -5510707 3064738 -5794045 207806 -6546902 2280029 -2584770 -2736589 10934544 -6546627 2279893 -2584940 -2736668 10934582 -10068920 -10068910 29845119 13158869 -22391081 -2250856 1553360 -12338456 575622 -6914767 4996265 8610277 2791262 4410910 5578423 -4219077 6796050 311631 -1590103 748046 -6529877 771147 -435633 2118715 1302491 8161352 -10963869 2791091 4410867 5578293 -4219220 311716 6796134 -1590055 748173 -6529851 771275 -435470 2118811 1302622 8161363 -10963880 7085524 -8137275 -1347168 20614674 7085493 -8137277 -1347155 20614656 -16976704 -21617798 -2158095 -6139255 -6041741 11731282 3072991 3073007 2044214 9134481 -3789799 -2991410 9361521 -605057 6983964 1808935 -3203951 -110300 -3709601 -4316011 -200613 -245323 -950047 -304527 -874089 139505 -486086 -416048 462939 114577 -2501458 3499195 -172860 -613406 -1756033 -5947503 -162129 -150753 253100 745828 64206 -30946 2251475 330974 -2649350 4947939 -464061 75671 -161786 -109647 644536 1331410 -2927436 164303 -4193980 -507815 2548064 -950034 -245309 -304508 -874036 139561 -486078 -416080 462943 114584 -2501434 3499214 -162128 -150777 253048 745796 -172857 -613443 -1756095 -5947522 64177 -30932 2251484 330962 -2649348 4947944 75665 -464073 -161842 -109705 644445 1331407 -2927443 164301 -4194022 -507820 2548068 -2435210 -421616 -414707 -1217809 -3924520 443724 6042265 -2350112 -201854 3318163 -6643112 -421612 -414704 -1217811 -3924506 443734 6042255 -2350110 -201842 3318166 -6643112 1255792 1255777 8522194 2522525 5034652 937236 1069028 228920 1918563 -667747 -492292 -28067 -1277350 -2353052 -28071 -1277351 -2353039 -2202449 1518562 -3384848 983074 1392048 -658102 -1500860 244684 244684 -1331838 -468447 -287594 619900 
-15 -1113852 1113848 40 -132 89 52 -14542178 21092697 -5856935 -13134667 15619663 14541959 -21092741 5857400 13134740 -15619925 -18577641 18577556 191 -189 41 -184 -94 146 -340 214 1 162 8194826 9495743 14107679 -466978 -1035264 -11850850 -9574546 -2881391 -19468013 2931635 4436149 -4031577 7770581 10370758 -8958183 -8194734 -9495923 -14107640 467286 11850833 1035348 9574561 2881307 19468215 -2931879 -4436290 4031354 -7770306 -10371147 8958332 9694056 9968616 9758803 10252732 -9694043 -9968834 -9758554 -10252721 41 -140 -159 107 -24 -43 347574 -347292 134 29 299 96 -92 162 -6 -167 -13 -3 5 -56 -123 -789920 456339 -886892 -3259170 -2324015 -743009 -2461839 -1319697 -2376362 -5340855 3692224 -233690 2016800 -1072081 1592900 394215 2453897 3628838 5758697 1157524 603486 4367523 559557 -3104045 4579822 -816746 -458653 -1128153 -306789 -2524679 -130313 935054 -447471 -3747622 -742895 908130 -456344 789924 886889 3259141 2323944 743027 2461943 1319733 2376323 5340953 -3692291 -394213 -2453882 -3628828 -5758704 233690 -2016798 1072020 -1592956 -1157475 -603492 -4367577 -559547 3104189 -4579919 458666 816724 1128254 306890 2524502 130283 -934978 447443 3747669 743038 -908162 2 93547 -2461821 -3679141 -3828167 -1444802 -1038663 -4247253 -1061310 -910921 -1667305 -93541 2461846 3679121 3828154 1444828 1038775 4247374 1061214 910871 1667328 40 -146 35 48 18 9 9 -53 6 69 -1 -88384 147211 31931 88381 -147324 -32027 6 -32 29 -87 -57 -20 26 -24 27 -24 14 28 -209 
10245126 625127 625148 -4981613 3710763 -12271974 -9980464 5927185 -8449819 -15187823 2386656 4230167 5927612 -8450350 -15187735 2387026 4229756 -488611 -488313 -16857004 15521742 3835613 12693255 -1472122 -1827726 20445459 -23887610 4745208 -8485096 -2169397 6343252 -4776159 -6022976 3776531 4156528 4271484 3843727 1229654 8140939 8711477 7457073 -9662962 16588449 -4648076 -2169657 6343063 -4776607 -6022964 4156796 3776645 4271722 3843783 1230161 8140886 8711393 7457224 -9663145 16588186 -4647849 -307741 10125200 -7949818 67710 -307894 10125016 -7949997 67562 1640573 11230097 9488837 -8746488 7297006 -4327806 -8891612 -8891626 -7520272 -6015180 -12042244 2483603 1403708 -9591866 5814393 18868936 -4116304 166455 -384521 4569988 5217593 -291273 -533393 434999 1513080 1650616 -519282 -3634456 -2070211 2650004 -2846619 2172560 -432588 -1597676 588427 -1445912 -166421 -1188066 -1197677 -1367534 -2445522 -8786 -11408 -351649 -4143187 2591608 718946 -53599 -3492398 -3435407 3348045 -1588291 -1282369 1688357 -3868398 -8433154 2975286 -533397 -291252 435032 1513190 1650687 -519266 -3634419 -2070220 2650082 -2846471 2172458 -166424 -1188122 -1197765 -1367675 -432583 -1597736 588418 -1446007 -2445555 -8804 -11510 -351651 -4143104 2591487 -53588 718967 -3492375 -3435419 3348101 -1588289 -1282391 1688365 -3868316 -8433124 2975265 13664 366039 -825105 694102 170218 -334074 -4619360 -4642776 3986953 333537 1537926 366042 -825066 694160 170263 -334044 -4619339 -4642698 3986979 333556 1537966 2158866 2158861 -3514026 -2536851 -1250849 -461857 -538434 3790773 -1178314 -6801388 1654649 348136 3893626 3716416 348136 3893625 3716427 438567 -406295 96297 4207395 936037 -236892 218159 120590 120590 455745 -172387 -2443885 544027 
-151 4081872 -4081872 126 38 169 86 -1329369 -5330102 10271826 -26064615 11502132 1329623 5330127 -10271679 26064517 -11502287 22774298 -22774458 -2 -249 221 -227 666 -515 18 -86 363 -103 -2552 -6433924 12961972 -7984115 -9443709 3340581 2417553 14974957 -4576399 -5886206 -4440977 -12426615 13295860 17583817 -5518885 2438 6433751 -12961998 7984046 -3340597 9443757 -2417526 -14974974 4576420 5886174 4440244 12427112 -13295818 -17583723 5518675 -9729585 -10963155 -10136097 -13459412 9729682 10963145 10136363 13459210 83 -25 -138 109 91 -321 -183181 183433 -156 335 -396 -435 310 10 104 -206 -168 9 49 20 35 50761 -573984 -1052 -950585 1211503 -34617 3071860 6849523 -3888598 -6368071 3681969 734905 555114 1650418 6331083 -384554 -495985 -2090556 68965 344666 -289194 -788655 -1753880 -7134620 2248019 891877 467052 1765226 3793003 -1824867 395268 938835 -1005295 -6147605 -2670752 817320 573999 -50749 1052 950618 -1211455 34625 -3071768 -6849550 3888552 6368040 -3681959 384556 495988 2090560 -68974 -734899 -555129 -1650476 -6331054 -344669 289173 788652 1753917 7134617 -2248033 -467043 -891912 -1765136 -3793044 1825174 -394959 -939123 1005238 6147530 2670860 -817217 -17 -353151 2785162 3772143 4313501 1050367 1079429 4785984 988751 1520170 757782 353140 -2785179 -3772178 -4313521 -1050372 -1079397 -4785860 -988813 -1520285 -757621 198228 -198287 2 -34 -11 0 21 -23 -20 123 7 128796 -230639 -455101 -128816 230589 454969 7 147 -115 43 121 41 -15 -56 67 -20 -46 58 11 
3230566 1258652 1258536 -788662 191269 -5515129 -5217061 -10274848 -4875348 3556626 1223448 4966972 -10275146 -4874908 3556343 1224192 4966612 -1310171 -1310701 5433162 708179 -3196034 -12226049 -26773753 27317384 16062235 -4647992 -23985814 11077885 4620291 1578644 4782926 1494091 3736309 2556484 1520792 1929905 -15100 -2309254 10357372 -18685566 -9250580 1001549 9293376 4620491 1578949 4782728 1494513 2556297 3736354 1520584 1929337 -15070 -2309094 10357470 -18685218 -9250917 1000985 9293570 1143663 -3305198 -1117 1254804 1143953 -3304920 -872 1255152 2784669 -3386670 -3580993 -1747729 3957519 13422920 6771882 6771915 18665725 -6749291 5088945 19526686 -16734517 -7891249 -10970225 21234914 9786821 -315588 -2856446 -5119133 -3523490 -473243 -1407833 -233320 -1387210 -1033447 -225771 -928030 3262429 1158810 -68668 -326041 -294901 -961828 -1456726 -768981 -263192 -596935 -602217 65352 -22629 178249 -290314 -315057 438544 -612662 -856642 97279 -143606 3389899 -514983 -6889404 7827387 918575 4762581 -7225563 -3015701 -1407835 -473263 -233340 -1387245 -1033549 -225771 -928130 3262168 1158883 -68476 -326189 -263188 -596895 -602117 65399 -294904 -961782 -1456695 -769093 -22597 178258 -290264 -314995 438782 -612749 97257 -856675 -143648 3389779 -514936 -6889398 7827377 918593 4762759 -7225473 -3015724 -1057890 -191770 195643 69492 46791 706159 1351605 1496663 394136 518103 -1724685 -191762 195564 69378 46653 706121 1351578 1496541 394115 518056 -1724703 -2548548 -2548555 1032326 2457468 508659 206566 -162820 1437879 -507324 -9614473 -445951 92228 -3733447 -1237827 92223 -3733451 -1237828 -1627912 -7731396 5271261 1440692 -5042055 -1307175 718030 652370 652370 3246566 2439787 -4602888 -505881 
-191627 1629555 1629365 -2834472 -3632530 -2292778 4729713 9022548 -4690901 -3954350 -1123778 -2651338 9022393 -4690399 -3954702 -1122963 -2651567 -357141 -357367 986237 18178880 -13823276 29003607 -20376306 11164925 -21781500 16309455 -5455955 -9647067 -4221756 -2194675 -4670704 -3547821 2304870 1158221 828474 2505756 3471176 1143791 13549506 -1765349 10797858 -7081870 2921453 -4221635 -2194352 -4670991 -3547534 1158041 2304773 828308 2505148 3471096 1143996 13549632 -1764968 10797435 -7082380 2921533 -176457 2420372 -7587492 8556685 -176327 2420551 -7587431 8556845 -13698779 1496901 8039660 -7785681 -18264700 8244488 -14608241 -14608255 -5680424 -18661014 25447478 10536326 -6015915 9130294 1715359 -8864974 2807467 291413 2579827 4244471 3614578 129535 440651 695051 1104085 1619153 215006 -1017176 526318 -293941 1845977 -868257 -149958 -374133 478401 -2782385 92153 -194433 -759625 -693281 -145650 334245 -387197 -1000364 472958 -475619 2209441 -111422 -2171598 -521049 -10991134 -3655515 2080804 382019 -1007124 3027102 -1260122 440644 129516 695045 1104084 1619085 214995 -1017305 526078 -293822 1846134 -868343 92157 -194399 -759509 -693232 -149972 -374098 478523 -2782385 -145642 334247 -387144 -1000308 473161 -475664 -111436 2209413 -2171651 -521191 -10991057 -3655521 2080779 382048 -1006943 3027205 -1260138 487958 101105 -94599 89191 -735396 -520046 -1227245 -4227982 1520235 5265874 -3932167 101113 -94644 89144 -735447 -520070 -1227272 -4228070 1520238 5265843 -3932181 5030891 5030893 436078 3374731 1302550 -401026 -1127667 -420389 4325605 4661787 -757507 376971 4348368 5287763 376968 4348380 5287783 909188 -2609973 3383044 -5362689 -3990806 -1098404 603855 -805017 -805017 -2429202 1168694 848831 -717253 
720156 -3545634 -3545599 6151868 -33263 2479758 -2636427 -13955266 24197658 -12272756 8464814 1524985 -13955326 24197720 -12272847 8465040 1524752 -3144787 -3144823 3424986 -20097756 2721215 25561214 -5584643 2004078 1082209 -4436174 -1847212 14022327 4141068 13615427 1897023 7347739 -10879658 -9199211 -9222670 -14486297 -11440882 6004525 8200874 5647350 -4257659 -3322973 212952 4141086 13615517 1896931 7347896 -9199220 -10879675 -9222693 -14486490 -11440789 6004550 8200867 5647488 -4257765 -3323145 213086 1660534 1981006 9625737 -1668887 1660548 1981022 9625733 -1668845 -16010037 -1211430 -4226683 11354408 13392471 75343 -12807864 -12807890 -9319954 -13711106 1865526 2934238 -690991 -554779 -693845 4509933 2082991 -49744 -7314942 -4225923 -4880693 106341 971280 -635462 -1234922 -2339407 -1296039 -3083428 -4602774 1357807 536083 -276164 460883 3583378 3140453 4606839 365677 2019791 3854990 3350551 718709 412169 2780555 1324378 3054630 235006 1086181 -704914 -2664146 -3281406 -1106920 -863720 238620 284042 1675168 -10491 -739319 971271 106345 -635461 -1234914 -2339434 -1296041 -3083439 -4602872 1357824 536146 -276220 365672 2019798 3855020 3350536 460880 3583392 3140499 4606820 718710 412166 2780544 1324397 3054710 234960 -704915 1086179 -2664145 -3281427 -1106895 -863719 238615 284046 1675227 -10475 -739345 -460010 -485802 -1022874 -551819 271336 -2020693 608441 872753 -3619108 -4796504 608879 -485810 -1022868 -551818 271332 -2020699 608439 872739 -3619113 -4796509 608869 5189010 5189020 1663086 5831250 -1023661 180297 -162240 -2158852 -3422947 -3393997 273345 562325 4841710 4774628 562325 4841718 4774637 788205 -868065 937175 -238943 -571071 -312202 -84312 526422 526422 587439 199092 -1151767 -269480 
-4810525 782713 782730 3151993 3551645 3456353 -371092 17712266 -15188131 -4160249 5613657 -2032175 17711730 -15187305 -4160706 5613801 -2032339 -7624154 -7623056 26995552 -25740731 11573082 9601427 -5382280 -2989241 10049902 430348 926945 -16454625 -6363247 -4251028 -12036079 -7566610 11724970 6457910 6467469 5136817 7541378 2448687 4408641 4084562 -7876762 -4540425 553148 -6362984 -4250573 -12035929 -7566222 6457607 11724052 6467216 5136368 7541040 2448894 4408807 4084918 -7876798 -4540450 553175 2980502 -9694234 16823270 -3353266 2980146 -9694662 16822718 -3353816 -18596068 -13216284 -21821977 12639531 12393650 -4043529 -3189427 -3189431 -220255 -4641671 -2517912 3723094 2695987 -3001260 -7496565 103361 -160059 321310 4304399 8471029 6953670 -83477 -460817 618315 3665449 3057309 -9943 -942353 514789 2033420 1068475 -196977 -31858 -3106204 -7320633 -3445363 -2612 -2127236 -2324950 -2517816 -1661231 806 -1462448 255433 1342693 -884325 594438 358740 -1276944 -1051781 1542588 -1431048 -1408711 779275 4294528 894541 94642 -460826 -83509 618288 3665390 3057201 -9950 -942476 514497 2033418 1068467 -197010 -2631 -2127160 -2324781 -2517679 -31818 -3106046 -7320219 -3444970 -1661208 799 -1462415 255437 1342701 -884334 358718 594411 -1277000 -1051887 1542574 -1431038 -1408736 779286 4294533 894543 94651 -553286 -4004 -154180 -2387829 -832437 172886 4877970 8044563 -5157467 -4439284 2094538 -4018 -154094 -2387657 -832289 172899 4878029 8044740 -5157430 -4439249 2094555 2679198 2679201 5541874 9843268 787891 266974 661827 -1728143 -3276440 -1591229 -18374 -528902 946599 534634 -528903 946606 534635 -927639 -764833 -93057 838952 -758721 -597654 -90282 -6416 -6416 2331555 319264 57074 -265772 
126 -177247 177162 -138 -104 -56 20 13279671 -20723612 14909738 -9225540 6128744 -13280273 20724234 -14909453 9225308 -6128681 -26164717 26165105 -466 490 -130 -321 452 -129 -93 -216 55 300 -6052320 -13757900 -1154706 -10548583 22394599 7197849 6120290 14228761 6985376 -6599078 -6602848 -11471075 3982338 5086958 -2386319 6052522 13758000 1155178 10548815 -7198116 -22395099 -6120558 -14228980 -6985648 6598958 6602308 11471037 -3982143 -5086538 2386243 8646891 9639292 13320367 13353635 -8647024 -9638976 -13321050 -13353577 404 219 335 -216 -141 8 -85984 86285 -69 251 -191 -300 114 23 259 50 -57 -5 -68 -170 -121 664458 299027 653708 1160632 2469157 314773 4254160 8713630 -928726 -1232010 1800144 -797627 -3853705 -10714656 -9316669 312789 -1729704 -4310134 -3095233 -412070 110494 -714848 -178710 -2117747 1194213 983595 546599 2033464 3487661 367573 192783 624192 -701497 -1623026 -790738 92733 -299001 -664448 -653732 -1160767 -2469249 -314777 -4254093 -8713626 928659 1231922 -1800119 -312787 1729791 4310237 3095328 797632 3853851 10714964 9316799 412140 -110500 714902 178703 2117663 -1194174 -546607 -983649 -2033375 -3487614 -367440 -192568 -624269 701467 1622768 790639 -92684 8 268028 -2011410 -3876439 -3973999 -355204 -967466 -3968596 -1320467 -486460 -643807 -268033 2011414 3876552 3974040 355192 967307 3968349 1320664 486598 643759 61301 -61452 -97 -202 -16 -5 4 32 36 19 4 -26770 -241021 -120236 26773 240958 120144 13 93 -64 21 83 30 -20 28 -23 -53 -35 8 12 
-568174 -17633120 -17632967 -6485182 15320986 6759878 16557724 24004476 19689261 2605305 7422695 1592436 24004440 19689000 2605249 7422664 1592253 12316136 12316061 4702878 -451240 -6968233 -15128688 -16192849 -20226468 -11191590 -19486926 -22989821 -17398409 -7842153 -10253593 -11393172 -9909352 -11855026 -7499465 -6531947 -9418702 -7623894 -1814666 4660237 4589717 1950809 6622460 7927061 -7842116 -10253586 -11393216 -9909286 -7499344 -11854907 -6531866 -9418603 -7623703 -1814660 4660221 4589809 1950834 6622436 7927121 -4956126 -5574679 -4585304 -2509851 -4956112 -5574662 -4585269 -2509833 4102564 -1265107 1308208 474262 8912712 11895977 4291525 4291506 9710790 12161241 10104382 6102827 8419629 4102838 10730879 19487231 6939571 550 5883781 7631866 6641504 746752 2448238 101082 2012356 2566918 1089398 643077 2437873 1074666 633421 82048 517397 2387271 5078991 4128915 425498 1561643 2329617 2132410 1618165 122463 1542194 588750 18659 69597 -290798 -177497 320312 186559 -2991819 -1533636 -2457082 552412 -3840661 -6991209 -1014485 2448212 746752 101081 2012358 2566897 1089403 643079 2437839 1074670 633451 82038 425488 1561621 2329571 2132362 517402 2387250 5078926 4128855 1618151 122457 1542165 588755 18673 69559 -177490 -290794 320314 186546 -2991822 -1533620 -2457101 552403 -3840667 -6991209 -1014485 2167768 79993 1141575 1050649 1117685 179208 760546 1010061 228191 -557822 -1371915 79979 1141576 1050646 1117693 179207 760544 1010059 228187 -557815 -1371910 -914521 -914518 -48225 -3000037 203642 195612 -1157 -510699 -904259 -8160253 -734344 -433805 -1969420 -2190865 -433806 -1969414 -2190849 -701056 -1630798 -2109297 -1685581 -1883840 -1519174 -2064658 -632710 -632710 -2181771 669423 -3414323 -61400 
694351 4735382 4735839 -8202681 -27546092 -1119990 27345857 -3120020 -3680557 13212073 -2699856 -21168908 -3120180 -3680999 13211951 -2700265 -21169277 7617233 7617089 12581449 7173844 -10725204 25714124 31085393 352125 8758066 -9781742 -33421110 1949294 122193 -3090731 2310499 7180520 -2021802 849488 1533839 1254006 7542430 -3554537 -14974186 2494030 -2841560 5215818 17881375 122195 -3090716 2310635 7180684 849594 -2021589 1533966 1254324 7542660 -3554546 -14974164 2494199 -2841421 5216000 17881494 -2378591 -5772315 -5440740 387826 -2378533 -5772291 -5440647 387872 -13180348 -4341099 -1484387 -3248980 1780970 14768101 -7923684 -7923684 -17021021 -8376475 -15621980 -10764148 910044 -2886023 -64979 18352475 9904368 171931 709629 -1155349 -2466856 -102574 892 -100379 -206563 -121218 71053 1925881 -745284 -590179 -433695 -2667269 437069 368968 969933 -902533 49156 -366982 -408269 -705334 -151967 -307488 -865907 -184110 115942 -2797965 1473170 322242 1565180 24638 6003015 3671898 -537709 -302249 -265657 -7266547 -2738418 891 -102564 -100375 -206577 -121236 71065 1925889 -745353 -590208 -433724 -2667310 49157 -367006 -408334 -705374 437069 368914 969810 -902607 -151983 -307489 -865942 -184125 115867 -2797982 322247 1473186 1565180 24617 6002985 3671896 -537725 -302260 -265712 -7266602 -2738417 212641 -205677 623137 1129096 830529 -163679 1362600 1236537 1057688 871057 -1616375 -205680 623124 1129064 830519 -163676 1362599 1236538 1057678 871067 -1616385 2871943 2871947 2265998 3364689 1222020 -125620 -80313 829518 197604 -6753511 -1193066 -25034 3322420 2610384 -25043 3322420 2610386 683000 3375421 -643949 2609134 2786575 1605660 -1822681 -198622 -198622 709269 159092 -3043726 -413276 
-1730776 -6028969 -5965818 21199592 8410704 -30854056 20452534 4618021 3226798 -2456632 24475052 -8042140 4575723 3185021 -2499031 24434317 -8089368 -15060623 -15069682 -18662587 2954691 -27474600 -8284960 1267332 -16818915 28631009 30093279 -10170518 -3007839 -485020 -202907 -7913865 699648 3549009 -860331 -1821881 -7480693 1461393 593307 -824480 8170424 -16319488 -18880653 4402955 -476331 -175638 -7891238 728928 -851223 3564444 -1811985 -7455514 1487478 605303 -810657 8200195 -16306537 -18866893 4416448 3296158 9127072 3980950 14018208 3298439 9128568 3985812 14022956 7890897 4853206 15676118 -167919 -10108192 11013344 1771929 1771532 1779962 7870651 -10105089 249724 4209439 -7784598 -19982534 -8172578 3755324 -128852 884260 2607926 766836 82240 185108 -296012 396502 374399 280112 -461627 -1434478 1771336 2954703 -1162622 -202974 125732 -427740 -3229993 -18190 298086 671417 81737 196128 81575 756941 528575 3985723 -1030286 -335673 -65199 204414 -1054974 4927055 -308575 -1372310 481430 9686321 4259454 -1400541 184097 81976 -295794 393436 369814 278984 -467657 -1451778 1767752 2950219 -1167876 -18097 296214 666918 77368 -202736 122298 -435706 -3237906 193161 82110 753893 526437 3981401 -1033862 -65415 -336382 200754 -1061102 4922305 -308430 -1374381 480751 9682670 4255458 -1400136 -343951 -41660 -653997 -1241461 -1481322 -56582 -1755192 -6700462 -770329 1255987 -3722119 -41526 -654595 -1242684 -1482565 -55985 -1755213 -6701131 -770775 1256432 -3721963 -650725 -650859 -1754733 -5573578 -882724 262589 113106 1099313 1271028 2093504 -1202540 34333 -547650 -706617 34456 -547498 -705978 -323741 105302 -1268839 2868514 -152726 -104994 -727057 63419 63419 3983497 323564 129327 -163877 
1740 -33758735 33769504 -19393 -8153 29033 -19581 22657014 22309125 22618286 21782020 25228302 -22665218 -22315107 -22613148 -21827858 -25212374 4945177 -4917621 17072 -3109 25512 7860 -1186 16191 -26956 -28161 9910 2680 -4662239 -14583373 -12145039 -15658765 -8274867 -4848502 -5266464 -13451183 -13943460 -6384102 -7349480 -15873137 -6909811 -7335408 -7204043 4663060 14583478 12159757 15657024 4850116 8268387 5269895 13465214 13940527 6382830 7350945 15857204 6940499 7370738 7195300 -1250657 -849960 -2662014 -2608047 1244640 833270 2654945 2582167 -7266 -4433 -14416 257 9548 -10356 219035 -222422 -1668 -7533 9554 -179 -4062 7330 18751 7438 -3615 114 -789 -2389 -618 141249 537586 -115077 1648463 2453779 605664 3218196 9240910 1928579 2410635 2807787 -125099 1821205 4274226 4262520 -56134 991377 2400339 2341534 1577549 -283270 1624815 1138564 2303303 1902908 374649 113122 1943624 3267558 2515237 -76538 1094469 371783 1930300 2128642 -212050 -537926 -141394 115632 -1649179 -2454428 -606174 -3217272 -9238049 -1931905 -2416195 -2805522 56160 -991937 -2401599 -2341676 125482 -1821468 -4273507 -4256532 -1577904 283112 -1626226 -1139548 -2310781 -1900893 -113000 -373990 -1943965 -3265473 -2524520 77070 -1091805 -372692 -1948463 -2136430 214729 315 -74933 330849 669688 678801 -309967 20583 375324 244778 -227310 -75514 75008 -329657 -667428 -676095 310060 -17377 -362998 -243404 224889 82440 65756 -64550 1598 5175 795 -229 -136 -1043 -1198 -1922 1144 -62564 -82527 -344056 62505 83545 345427 321 -120 1236 -2713 125 97 699 -57 -55 -3745 -311 -82 145 
1008234 -12689107 -12690049 33395236 -23011607 17731712 -7724784 11170386 2483124 19832539 -3750475 14829597 11170952 2483743 19833274 -3749927 14830376 -23274212 -23274019 -23308754 -26961705 -21802263 9677978 13765825 20802546 -10798186 -17785808 225262 -6815881 -2147243 -8315712 -2904054 -8744967 6444445 -649750 -653883 551408 -4119954 -4984770 -8782913 -16047919 4769238 7287456 -4015939 -2147295 -8316170 -2904319 -8745431 -649888 6444152 -654002 551055 -4120370 -4985012 -8783191 -16048420 4769037 7287317 -4016191 4909856 13065980 13890306 14458420 4909832 13065959 13890222 14458294 3894110 6659832 15381318 6059604 13362017 6669860 -2595156 -2595123 -6292051 -7507047 -890283 -3825536 -5484379 2693034 9946181 6998399 -235407 26977 2495965 2650905 3472751 102681 59276 88264 813548 1311106 242115 1876941 4697567 -181730 -658320 1536926 -127213 -563108 -3467082 -3063332 -104551 181100 128618 360330 458032 6384 709355 544447 -772954 1874342 569131 140690 1628276 2761346 589044 1131969 2171331 -391641 -4071322 -2272746 464286 59276 102680 88255 813564 1311155 242129 1877061 4697873 -181682 -658275 1537031 -104568 181128 128695 360414 -127199 -563053 -3466952 -3063181 458082 6371 709383 544475 -772911 1874409 140695 569149 1628359 2761460 589136 1131976 2171352 -391630 -4071285 -2272697 464287 -696636 24467 -1193382 -2028506 -2004232 -600678 -2566915 -7397330 -1739641 -3080487 -2346522 24455 -1193382 -2028494 -2004204 -600684 -2566924 -7397310 -1739622 -3080502 -2346513 412990 412980 -2197237 -2449555 -1499210 458982 -616102 -1003685 -1625808 -4452185 400542 114774 823377 1268199 114772 823358 1268189 1169891 1084391 1341485 -793974 893167 678444 418795 240429 240429 -1848340 -596173 -619960 46447 
40378529 -29419957 -29420330 -28026785 -30779817 -31915109 -32264753 13315045 12898974 21322964 20988141 21345184 13315312 12899103 21323241 20988425 21345406 13581078 13580972 14159005 20006536 20581480 13003555 15895116 23283516 16380037 18358482 15390746 -5928419 -2456331 -7771664 -6815270 -7569619 -7133257 -2835287 -2230806 -7716450 -7136844 -4355023 -8574872 -14760762 -8894038 -9803407 -7052745 -2456375 -7771814 -6815444 -7569771 -2835311 -7133210 -2230854 -7716591 -7136874 -4355119 -8574932 -14760897 -8894133 -9803505 -7052857 -2532453 -6295956 -7218650 -7905493 -2532468 -6295891 -7218614 -7905397 -6787753 -3136907 -9082887 -4018552 -9493933 -8000269 -2398614 -2398645 -6308871 -7929052 -9508846 -2850093 -5260305 -2335829 -8015120 -10042771 -701084 -359166 2121977 2927100 2773217 452438 1352191 -459285 398187 835066 355457 1411455 3921952 728746 1291857 821394 321408 1174782 3395066 3389526 448865 178970 769665 973788 905438 -319935 540496 474039 1705909 308874 770379 13585 1251427 2163394 4488537 472004 2015495 184039 3860466 4399974 -810131 1352206 452436 -459287 398209 835077 355470 1411453 3922032 728799 1291878 821446 448874 178981 769672 973778 321397 1174792 3395071 3389477 905466 -319942 540504 474063 1705953 308892 13596 770382 1251443 2163422 4488546 472007 2015495 184048 3860482 4400010 -810119 1160814 -443262 621174 774728 822617 -370627 1104222 3503197 573167 1457325 1085681 -443248 621182 774731 822595 -370637 1104201 3503167 573169 1457310 1085675 980989 980997 1394669 3753709 1121263 -358872 287098 858266 1488112 4587192 142189 -260763 841032 717566 -260767 841048 717588 -29726 1011474 1153176 1959846 907466 864651 1101210 -741300 -741300 1305979 -166396 1175340 -1080734 


==> anc/complex_reflection/G4_1_2/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 1
n = 2

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_1_2/optimal_value.txt <==
0.585786


==> anc/complex_reflection/G4_1_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 292893/500000 0.585786000000000
sqrt(2 epsilon/|S|) (numerical):  0.624919194776413
d=3, D=3
Error: 152519317499/2500000000000000 0.0000610077269996000

Certified
epsilon: 45612011932501/78125000000000 0.583833752736013
sqrt(2 epsilon/|S|):  1/6250000*sqrt(45612011932501/3) 0.623876992542607

Certified (no self-inverse)
epsilon: 91376543182501/156250000000000 0.584809876368006
sqrt(2 epsilon/|S|):  1/6250000*sqrt(91376543182501/6) 0.624398311105983



==> anc/complex_reflection/G4_1_2/root_as_integral.txt <==
100000000
282693 546360 546360 -946818 -1799961 2264996 2264996 -1379692 -1379692 -5563140 1870183 1870183 1870183 1870183 -3003571 343375 343362 
-635333 -1584236 -1584236 1337657 -315580 -1718861 -1718861 1312030 1312030 1716827 -1906103 -1906103 -1906103 -1906103 -10326710 9914849 9914836 
12728688 -9413065 -9413066 25317128 -18432852 1503682 1503681 873493 873492 14673985 4477929 4477929 4477929 4477929 -16225399 -10950734 -10950749 
0 -27962044 27962044 0 0 -14042197 14042197 0 0 0 12812187 12812186 -12812187 -12812186 0 0 0 
0 0 0 0 0 0 0 21884997 -21884996 0 -20340993 20340993 -20340993 20340993 0 7785893 -7785894 
0 0 0 0 0 0 0 0 0 0 26837962 -26837962 -26837962 26837962 0 0 0 
-48572795 -4788829 -4788829 18281261 25905601 22467980 22467981 19026198 19026197 -4176759 -4959031 -4959032 -4959032 -4959032 -18805265 -13103306 -13103308 
1 1 1 1 1 1 1 48746720 -48746719 1 19299196 -19299194 19299196 -19299194 1 -36179821 36179807 
1676448 -7307155 -7307154 6280180 52809700 -52076468 -52076468 13337985 13337985 -22533267 25632465 25632465 25632464 25632464 -24150481 -12260575 -12260588 
2 51106912 -51106914 0 1 -63314347 63314348 0 0 0 21072953 21072953 -21072953 -21072953 0 0 -2 
743060 -33029097 -33029096 68444038 52182717 8853065 8853063 -58816144 -58816144 -18955234 -2667059 -2667059 -2667059 -2667058 35488652 19374681 19374674 
-86531127 71825509 71825506 65817382 -52688043 -38163760 -38163757 -29004764 -29004764 7348384 8666224 8666224 8666223 8666223 7536988 7268783 7268769 


==> anc/complex_reflection/G4_1_3/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 1
n = 3

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_1_3/optimal_value.txt <==
0.267949


==> anc/complex_reflection/G4_1_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 267949/1000000 0.267949000000000
sqrt(2 epsilon/|S|) (numerical):  0.366025272351514
d=3, D=3
Error: 47833596173/500000000000000 0.0000956671923460000

Certified
epsilon: 4138869528827/15625000000000 0.264887649844928
sqrt(2 epsilon/|S|):  1/2500000*sqrt(4138869528827/5) 0.363928323880492

Certified (no self-inverse)
epsilon: 8325572653827/31250000000000 0.266418324922464
sqrt(2 epsilon/|S|):  3/2500000*sqrt(925063628203/10) 0.364978304096602



==> anc/complex_reflection/G4_1_3/root_as_integral.txt <==
100000000
-289780 -222870 -222870 -436 -258512 844059 -759454 -190344 -759454 -190344 202842 202842 206247 131153 3099961 844343 -565185 -565185 -1055559 -648638 -565185 -565185 -1055559 -648638 385746 298750 443475 298750 443475 335550 413005 413000 
7203 -168522 -168522 -64454 131488 -451099 -27031 -319050 -27031 -319050 -288932 -288932 -88715 769338 -913379 -656721 -37984 -37984 -542954 -893609 -37984 -37984 -542954 -893609 -6292229 5682604 -534199 5682604 -534199 880356 506780 506754 
1329364 1092379 1092379 -908622 1106887 581684 2271164 -1813104 2271164 -1813105 -2159747 -2159747 -685508 4162413 1251297 -2465674 2410510 2410510 195881 -6272800 2410511 2410510 195881 -6272800 -228584 -2394808 -2849787 -2394808 -2849787 3724236 3176064 3176047 
0 52521 -52521 0 0 0 -3027436 3208142 3027436 -3208142 0 0 0 0 0 0 -4197824 -4197824 104132 10087557 4197824 4197824 -104132 -10087557 0 0 0 0 0 0 0 0 
1264639 2442068 2442076 -1248166 -2904729 3218781 3098814 -1906421 3098820 -1906416 -6606323 -6606323 9755978 -4326573 3774678 -986728 -761110 -761109 4218670 -411013 -761111 -761111 4218665 -411014 -13910170 -5973369 11008799 -5973369 11008798 5997418 -4666565 -4666584 
0 13594501 -13594497 0 0 2 9921036 10651185 -9921033 -10651184 -1 -1 3 0 1 3 -2159165 -2159166 -8998707 -2184847 2159168 2159167 8998712 2184848 -3 -1 3 -1 5 3 -1 -30 
-6959412 -2743034 -2743033 -14093933 3997594 -1075507 -1532374 6707490 -1532373 6707490 -6201403 -6201402 -3784166 1280858 -10029507 18276664 4620580 4620579 -4881054 -6252338 4620581 4620579 -4881055 -6252339 4504436 1977121 8821042 1977120 8821047 204744 -1297494 -1297501 
-1 0 -1 -1 0 1 0 1 -1 0 9030472 -9030472 0 0 -2 4 -9323045 9323047 -1 -2 -9323046 9323047 1 -1 0 -4373616 21563753 4373616 -21563752 -1 1 -1 
8939420 2956040 2956039 -9799344 12405665 -5163560 -340359 2232455 -340360 2232452 -8058272 -8058274 -6823333 3522866 6954704 -25748243 3754034 3754037 -13849952 8754636 3754035 3754034 -13849949 8754636 5806666 2448564 6960752 2448566 6960747 663712 -3991192 -3991222 
4544753 -10076091 -10076090 -1205872 23445335 -10261173 -10307837 5189798 -10307836 5189796 -2866649 -2866649 -416483 12106341 9184118 -2615108 -4526592 -4526587 19700172 -5783696 -4526587 -4526591 19700169 -5783695 4910051 2900240 -1219403 2900241 -1219405 7069357 -11864003 -11864024 
15405707 4720086 4720102 -2767283 5714353 2068573 -2075547 -5368152 -2075541 -5368150 -1827693 -1827693 -16762627 -3158687 -1403524 -2915964 -4819277 -4819286 10137363 -7041568 -4819320 -4819316 10137429 -7041597 -1421124 1004570 13849523 1004571 13849524 -32337166 15028872 15028842 
18 7439624 -7439608 -5 7 5 3177757 2034136 -3177763 -2034154 -2 -2 -20 -2 -2 -5 -15814497 -15814517 27940068 -13182438 15814487 15814502 -27940045 13182424 0 0 18 2 16 -37 17 16 
2 3 0 2 -1 2 3 2 1 -1 3 -1 0 -1 0 2 -28247616 28247608 9 -4 28247612 -28247601 -8 5 0 2 1 -1 5 -4 3 -27 
0 -1 -2 0 5 -5 -2 4 -2 0 8975439 -8975427 2 2 4 -2 -24438328 24438334 0 -1 -24438335 24438344 -4 2 -9 22076832 -20412785 -22076842 20412786 -8 1 -2 
1877213 16196660 16196661 -20684630 -16902361 28231413 -4324043 -7684292 -4324045 -7684286 -6136125 -6136139 -14099903 -3064415 -12135879 -6361167 -9597046 -9597032 10679354 637121 -9597047 -9597036 10679361 637115 23341165 11908837 -694094 11908828 -694081 25867451 -4423775 -4423783 
-51939574 6205957 6205960 -19780522 6457785 17878856 16509452 15177801 16509455 15177796 15406693 15406661 5621440 27767536 2012746 -26210138 -8623944 -8623953 3429473 -5638321 -8623946 -8623954 3429474 -5638319 -6135393 -2618433 3847912 -2618418 3847920 -20518622 -2649678 -2649702 
1539986 2797766 2797770 -4499175 -3409417 -47725223 39160182 13282218 39160143 13282252 -5573125 -5573152 -9331054 -26679295 12793436 5588129 -18070025 -18070022 317122 -6519198 -18070012 -18070007 317128 -6519210 15138758 7308337 -302753 7308340 -302741 15138268 6392290 6392284 
-2 -5916654 5916657 5 -11 13 44431042 -44342465 -44431094 44342491 333 -326 1 10 -1 -14 -14449750 -14449852 -9276725 15536998 14449877 14449769 9276732 -15537003 -11 -123 -112 111 117 -8 -1 -4 
22 21 -44 13 2 4 -248 225 240 -259 60283112 -60283126 2 11 -2 17 10022709 -10022538 45 -77 10022545 -10022694 -55 92 -1 -21721729 -20984513 21721728 20984510 -2 -5 -5 
-10261690 15444597 15444574 -13722023 -1474118 -10410942 -30906510 33042860 -30906474 33042846 16478350 16478313 -262111 -55080486 4248894 -26108674 8813878 8813864 8155463 -12692109 8813869 8813854 8155455 -12692102 -13364600 -6465457 -2641317 -6465436 -2641307 17339074 16504744 16504721 
8047768 -205006 -205005 -847041 -10564008 -11959430 3392990 -4450859 3392992 -4450863 36348802 36348804 -75614092 20899586 5235401 10177836 2547157 2547152 -1984651 2910526 2547156 2547150 -1984652 2910528 -30830937 -16252817 15772611 -16252812 15772604 31361104 -13578996 -13578998 
-6881204 -37751811 -37751716 -6191027 72267946 56518512 22358555 -18057707 22358484 -18057744 12749191 12749197 -12022300 -58749773 -11960721 -3811954 -2840069 -2840067 -5448687 3136303 -2840054 -2840050 -5448678 3136309 -5351928 -3098640 -1435010 -3098644 -1435009 22307536 10165381 10165379 
14 74118254 -74118331 -20 42 41 -38842411 -50802154 38842463 50802130 10 14 0 -23 -7 -2 8028149 8028151 2549756 10768785 -8028158 -8028161 -2549767 -10768778 -2 -1 -2 -2 -1 7 2 2 
34077328 15919225 15919248 -95799678 18966159 -30516098 42800 -31756189 42774 -31756181 38502643 38502651 49152644 2270940 5825931 22276691 -1066312 -1066317 -1379120 7184121 -1066306 -1066316 -1379109 7184113 -9514843 -4069694 -13929532 -4069687 -13929542 -8668259 -2417033 -2417052 
98092108 -75962141 -75962101 -48544525 -83651272 51316679 19628332 59507572 19628324 59507515 13490261 13490269 18360430 18267277 -4574258 -31073511 -3005281 -3005282 703735 -10037503 -3005277 -3005277 703726 -10037485 -3753102 -2111787 -3535618 -2111788 -3535621 -9538046 1876825 1876822 


==> anc/complex_reflection/G4_1_4/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 1
n = 4

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_1_4/optimal_value.txt <==
0.152241


==> anc/complex_reflection/G4_1_4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1522409999999999/10000000000000000 0.152241000000000
sqrt(2 epsilon/|S|) (numerical):  0.246771959509179
d=3, D=3
Error: 8741811607/100000000000000 0.0000874181160700000

Certified
epsilon: 1494436202857599/10000000000000000 0.149443620285760
sqrt(2 epsilon/|S|):  1/50000000*sqrt(1494436202857599/10) 0.244494270105260

Certified (no self-inverse)
epsilon: 1508423101428799/10000000000000000 0.150842310142880
sqrt(2 epsilon/|S|):  1/50000000*sqrt(1508423101428799/10) 0.245635754842718



==> anc/complex_reflection/G4_1_4/root_as_integral.txt <==
100000000
-192281 -112487 -112487 -42386 -152992 -174413 599550 -464612 -73378 -94987 -464612 -73378 -94987 92449 92449 116211 -28137 40809 -110771 -107662 2171726 623110 612978 -330290 -330290 -694723 -441114 -358370 -28708 -22886 -330290 -330290 -694723 -441114 -358370 -28708 -22886 234167 184853 249815 109551 184853 249815 109551 168814 211933 155724 202863 202863 74563 -80397 104082 
-166073 100284 100284 -124520 -143043 -82566 330675 191025 94012 121589 191025 94012 121589 -3214 -3214 -61041 -39667 -211630 -23635 -69491 542537 268862 292433 235878 235878 255958 238753 192901 162245 93411 235878 235878 255958 238753 192901 162245 93411 4696108 -4402731 146086 104504 -4402731 146086 104504 -117367 40394 43565 -98304 -98304 -187695 3682 -328078 
115819 428944 428944 -579216 -199282 630611 329954 1237541 -1917812 1550512 1237541 -1917812 1550512 -1087898 -1087898 494762 -1377919 2731733 -206884 562192 615440 -2304895 1526801 1182335 1182335 -618967 2354691 -4264253 -2094522 789619 1182335 1182335 -618967 2354691 -4264254 -2094522 789619 -1063592 -784030 -803168 -1839299 -784030 -803168 -1839299 3401804 -31979 -2426145 2419331 2419331 2727981 83149 -501051 
0 109493 -109493 0 0 0 0 2120636 -2703775 838181 -2120636 2703775 -838181 0 0 0 0 0 0 0 0 0 0 2674217 2674217 -818312 3390043 -7806167 -3019986 -430326 -2674217 -2674217 818312 -3390043 7806167 3019986 430326 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
-1101668 -839922 -839922 -135366 -1190229 -722642 -831332 -723776 -313008 714821 -723776 -313008 714821 678408 678408 3396279 -3833757 -2078682 41861 1632199 -1293137 -172247 1098139 -442158 -442158 -167180 117294 186771 1716373 3934057 -442158 -442158 -167180 117294 186770 1716373 3934057 902517 800002 5417179 -3687634 800002 5417179 -3687634 1020060 2288152 -5626572 -1901317 -1901317 -3687597 2063347 -1864828 
1864722 -1079021 -1079021 926200 2534476 -33514 -2480172 -1442705 -162837 -1744725 -1442705 -162837 -1744725 3363855 3363855 -2825941 -1950146 1811016 2062106 1670524 -746585 -657539 -2522533 934425 934425 -903456 -2222534 -1555092 -318160 204429 934425 934425 -903456 -2222533 -1555093 -318160 204429 8658319 3652420 -895717 -260674 3652420 -895717 -260674 -3377049 -6991111 -6636494 1148242 1148242 3114347 1912562 4361062 
-5236784 -3829999 -3829999 -534089 -3588745 -581744 -2481982 -1929127 -2332712 1413560 -1929127 -2332712 1413560 1829161 1829162 -2186264 3142881 415027 1659011 -801679 -1397785 -2484021 2544485 -1027265 -1027264 -1718902 2615145 1272293 3613390 4785726 -1027264 -1027265 -1718902 2615145 1272294 3613390 4785726 1477327 1179698 -2400175 5729724 1179698 -2400175 5729723 518753 -3242236 -115963 2415997 2415997 2074362 1023266 -11382321 
3607773 1010641 1010641 2598486 -1184671 5193496 -56745 -1805732 -1588145 3526079 -1805732 -1588145 3526080 1097002 1097003 -190047 2233573 668071 -8374440 2399007 503037 -3721954 3720065 -3226873 -3226873 2514925 -1313343 5857168 -6449610 3333137 -3226873 -3226873 2514923 -1313342 5857168 -6449609 3333139 556648 -119231 -271859 -67722 -119231 -271859 -67722 708214 -4378141 -2497811 4133597 4133597 -5380599 -5709273 2498985 
1 -2319367 2319369 1 1 0 1 433734 -2199095 -6108135 -433732 2199097 6108136 1 1 1 1 1 2 1 1 1 1 2535536 2535536 7880740 -8499398 -444792 -4275135 -8891227 -2535534 -2535534 -7880738 8499400 444793 4275138 8891228 1 1 1 1 1 1 1 1 2 1 0 0 2 1 -49 
1235838 397380 397380 4207771 -1547791 2861107 1403516 680671 -4413355 -602550 680672 -4413355 -602550 619322 619322 2658900 3352274 -1140894 6416247 4119348 6331570 -11578372 2853729 -744540 -744539 10145150 -10841807 -474601 189981 -807138 -744539 -744540 10145150 -10841808 -474600 189980 -807138 -1703458 -1019902 -2762079 -781513 -1019903 -2762078 -781512 3387316 1605595 -1119985 -5159281 -5159281 6025973 8361285 -5092368 
1 1 -1 1 0 -1 1 1 0 0 -1 -2 0 7227347 -7227346 1 0 -1 1 -1 1 -2 0 -7674491 7674491 -2 2 2 0 -2 -7674493 7674491 0 2 2 0 0 1 -6098115 21006332 4481221 6098116 -21006335 -4481223 2 1 -1 -1 -1 1 0 0 
-3635292 -490032 -490032 511151 -3281162 -2447610 3448672 502211 996688 -2840095 502210 996687 -2840096 840720 840718 10832 2039456 511867 -5437534 2833349 -7613013 19485810 -1398024 533768 533772 9513075 -8074971 -10814541 837031 5519164 533769 533771 9513075 -8074970 -10814540 837031 5519163 -629169 -205824 -2796578 2298443 -205822 -2796583 2298440 7230018 -4416665 1813537 4711898 4711898 -9739465 103095 -1519301 
2208191 74874 74883 -4879691 566817 5021163 -149506 -1987260 -1372688 3718739 -1987251 -1372679 3718735 -1868829 -1868832 -6810230 348803 -3197583 2477115 -1609156 -3554867 5758927 4756178 -1550311 -1550309 6760624 -2003878 -5166335 -3385598 2233526 -1550301 -1550298 6760598 -2003877 -5166326 -3385594 2233504 -2100881 -630563 10555958 -1974821 -630561 10555954 -1974823 -25052209 3684326 5098139 4866375 4866375 15179480 -4977114 -6206913 
-2 -6470644 6470642 5 -1 -2 0 -7494542 -7384770 2600493 7494546 7384772 -2600501 2 2 5 1 2 -2 1 4 -4 -5 -7989220 -7989217 18814516 1331146 -6058724 -2188938 13565078 7989219 7989221 -18814525 -1331139 6058731 2188945 -13565083 0 0 -5 2 0 -9 0 17 -4 -4 -2 -2 -11 5 1 
-9318807 5155675 5155678 3123776 -17550164 -8023964 14155941 4333584 -3008351 3906739 4333586 -3008348 3906737 6428103 6428106 1082367 -3237491 -8165726 -2270508 -6760810 -12185268 5325164 14245045 -3241242 -3241242 -914700 193304 3116538 485677 -6784695 -3241240 -3241244 -914700 193301 3116537 485676 -6784693 985243 954622 299108 164713 954620 299109 164717 3719481 -6384355 -5569247 -2302107 -2302107 14419275 1679067 9639520 
-3379844 3633249 3633253 -12729448 -2687200 1989237 2576123 4326795 939116 2723508 4326798 939119 2723509 -4149907 -4149915 -7620989 -2522663 -579476 -2853934 4429601 -8975572 -7636310 10228019 9647128 9647142 -12142038 -17302626 4149313 -323671 2284109 9647132 9647143 -12142043 -17302629 4149314 -323669 2284108 6114771 3371332 350994 -1689074 3371328 351008 -1689098 1580088 4788584 9147769 3554163 3554163 -3952025 -2142626 -3813159 
1 -1 3 -4 1 3 0 0 -1 2 3 3 2 -6326665 6326660 -1 0 0 -1 2 -4 -1 6 11795205 -11795190 -4 -7 3 -1 5 11795210 -11795197 -4 -10 1 3 3 3 -2830920 15173401 -24375380 2830926 -15173400 24375379 2 5 6 2 2 1 -4 -48 
-3971556 -906429 -906414 1384185 -10914255 13021141 -129782 3667933 -4212749 838093 3667939 -4212740 838098 -574323 -574322 -647075 11319241 -5703336 2732481 11196254 4377708 896339 -9687422 3203038 3203047 -4915925 -220640 506308 3738796 -10862202 3203047 3203035 -4915918 -220655 506297 3738801 -10862191 -11315684 -5604587 11246500 520480 -5604586 11246495 520483 -3471185 -17426566 -3810649 8984951 8984951 -8693436 13192119 426867 
-2 15710705 -15710699 1 -10 5 1 8707256 10079124 4558704 -8707250 -10079129 -4558704 1 1 -1 4 -4 -1 5 1 -1 -5 977354 977350 3546557 -20505895 -12728249 8041686 10775023 -977350 -977348 -3546566 20505894 12728252 -8041681 -10775034 -4 0 4 -5 -2 2 5 0 -5 -2 5 5 -4 9 -3 
9 15 -2 11 -2 -15 5 10 5 -4 0 -5 -15 5 5 2 -5 -1 -5 1 2 -2 -14 -26421303 26421288 -1 2 1 -9 7 26421306 -26421286 -9 -5 4 0 23 -5 -4 -4 5 -2 -1 -5 -5 2 2 -1 -1 10 -5 -4 
8997209 10215024 10215002 16212539 -8896483 -15371657 6077432 8672599 -2838810 -11098387 8672587 -2838818 -11098400 5848332 5848332 3067486 -3087045 -4352256 -7658950 -146532 4911584 -3987130 -18813274 1612343 1612301 -7453856 -2347085 2654611 -1832679 15455854 1612324 1612366 -7453866 -2347103 2654611 -1832666 15455885 -8010209 -4248480 -1412186 -2172904 -4248480 -1412185 -2172906 -10110429 -1201895 4958983 4465580 4465580 8220591 920042 -5994526 
9 -16643209 16643223 12 -14 2 1 -8755699 -6940541 -9064443 8755711 6940537 9064431 3 3 3 5 -8 -9 6 5 11 -24 14987926 14987955 -7600650 -8853512 549556 11853033 16406268 -14987916 -14987947 7600636 8853508 -549542 -11853041 -16406239 -1 -1 -6 1 1 -6 -4 -1 14 -4 -1 -1 19 -3 -57 
-506201 5749222 5749243 -3316120 12705243 -19299313 6020519 2636836 2110723 -2398663 2636847 2110732 -2398652 1696943 1696943 -2883532 -9788234 10132136 5429394 -10835942 -569901 -21754916 13526356 -3968496 -3968495 5115355 466193 -6033767 5470834 -491225 -3968513 -3968519 5115366 466207 -6033767 5470818 -491249 -4850058 -2079918 9436620 4772109 -2079916 9436616 4772113 -4685509 -18486748 10958745 5343541 5343541 -17287382 3803497 3972344 
-6822063 2307228 2307224 -16642014 9308917 -2667918 2801773 1046669 7523144 -2493096 1046665 7523143 -2493101 -5229558 -5229557 -911330 -645306 4394664 -2247424 6260539 1489271 3975117 -8115285 779762 779751 -1138584 -2339074 3549558 -15417893 7387657 779756 779762 -1138587 -2339070 3549559 -15417890 7387657 -8266834 -3842644 13100360 15920554 -3842640 13100358 15920549 13759541 -16842537 -7685011 -14366263 -14366263 16629261 69188 -2977685 
4423549 -3845842 -3845845 9343552 -2846180 5759698 -12269688 -2567371 -1289264 4121791 -2567369 -1289268 4121790 -2684012 -2684009 7790779 6264339 -2091853 443941 -9397036 3467794 -755514 196534 4192347 4192361 -366269 -3743026 -2535606 14361523 5334552 4192349 4192360 -366271 -3743025 -2535602 14361518 5334553 -1481267 -1188512 5545164 -11151137 -1188524 5545167 -11151135 12576092 -26384235 16033919 -8081740 -8081740 12503135 -29792197 5624730 
1 1 -5 4 0 2 -7 5 -2 2 0 -2 2 3925385 -3925378 2 -1 -1 1 -4 1 1 2 21064607 -21064608 1 -4 -2 5 0 21064605 -21064599 -2 -1 1 5 0 -2 -25013345 1790574 23387035 25013342 -1790576 -23387038 1 -2 0 -1 -1 2 -9 3 
8931437 11518763 11518763 -16662321 -8250508 7786134 8658526 1149650 -4124688 3021394 1149649 -4124680 3021389 -3956911 -3956907 -18284721 -9749115 -10171801 1096904 2349520 1802586 -2199031 -23280229 -10339010 -10339013 4283126 6832279 -1017678 1432424 -1473941 -10339005 -10339016 4283128 6832279 -1017685 1432434 -1473942 20199412 10813890 3078105 -7616349 10813895 3078103 -7616351 18340104 -5481996 20521817 291993 291993 755684 7017045 -10487528 
25 5219517 -5219467 -23 -21 11 -5 4880369 -8542151 9494085 -4880366 8542131 -9494092 -9 -16 -7 0 -22 -2 -19 7 -23 -18 3838371 3838375 -8326939 -12290653 16540574 -36099656 17554827 -3838373 -3838375 8326949 12290631 -16540598 36099738 -17554814 -11 -5 0 43 -5 2 41 2 31 -61 10 10 0 -47 29 
-7853294 -11472644 -11472665 13508128 8702675 -6141143 640474 -2741362 2969399 -1101613 -2741377 2969433 -1101652 5643822 5643819 6278626 486161 9448646 380989 6486789 -3909337 12433366 12331741 2055317 2055315 -3072482 4899424 6673909 -18940976 -2325031 2055295 2055291 -3072444 4899479 6673838 -18940823 -2325110 3473177 1709762 -1175233 -19482734 1709766 -1175233 -19482737 -1164348 -16197415 28977619 -4602170 -4602170 823201 24070643 -14962111 
-45802279 1756575 1756565 -4471787 -1804748 2387382 12160526 11846670 14812537 3363097 11846673 14812552 3363082 11440019 11440009 3346201 10439713 22607114 -2536160 28597766 5063338 -14809214 -16658490 -7171982 -7171985 2417387 590854 -4686390 3923027 -1239331 -7171987 -7171989 2417392 590863 -4686401 3923041 -1239336 4497867 2413243 -3316983 -11190204 2413245 -3316985 -11190198 -13358175 4371593 1100836 -3215665 -3215665 161225 -24652853 218415 
-1 8386801 -8386794 5 -3 0 -10 -47680067 22290576 27194108 47680094 -22290561 -27194107 12 -51 14 12 -7 1 -13 3 0 1 14668578 14668573 6257338 -275605 -4477679 -8587995 -10179703 -14668581 -14668586 -6257339 275603 4477677 8587991 10179710 14 2 -8 -6 14 9 12 -4 0 -4 6 6 0 12 -48 
14960131 -14042482 -14042485 347634 10503192 7199334 44800291 9174220 -27218646 -26663431 9174227 -27218661 -26663422 -16548791 -16548706 7253426 6025400 12928453 16582822 23724948 -13576014 6261392 11938245 -2739537 -2739540 -3027501 7161818 6937323 4392970 1088499 -2739544 -2739538 -3027503 7161818 6937328 4392972 1088495 8891927 4626542 3068102 1690516 4626530 3068082 1690480 -4269815 -3162782 -2457894 -4469032 -4469032 -4626721 -23243434 -1462606 
9809193 -5776790 -5776806 3256596 5525418 2082349 3519845 -11933663 -6320698 -2394898 -11933610 -6320745 -2394898 36314709 36313687 -45261033 -29532549 -2849432 8889681 28307267 475340 3443018 5249470 6097018 6096974 1263795 2894731 1871629 2313141 -5457255 6096996 6096968 1263788 2894723 1871639 2313166 -5457257 -25993775 -13295882 3167320 418500 -13295736 3167604 418891 17292075 10059690 6022608 -3861088 -3861088 -766877 -20026242 -2297507 
75 -34 -51 32 37 1 -23 -115 -13 13 -65 -28 -25 -61023646 61024272 -385 -255 -46 63 246 17 22 51 -2412176 2412288 14 17 7 9 -57 -2412198 2412273 10 23 8 20 -46 -220 9086871 16962773 23008074 -9087097 -16962726 -23008068 147 90 52 -25 -25 0 -158 -23 
4241078 -7037165 -7037164 4244107 7531940 -4589649 -42299337 37508164 7453067 -4716268 37508163 7452933 -4716107 -3355936 -3355998 13176393 -26146465 -36753832 14283443 30673899 7508415 7308355 20861072 -12584698 -12584695 -2932599 -1538374 -2245378 -5369724 -5954706 -12584689 -12584687 -2932601 -1538420 -2245355 -5369648 -5954776 4788505 2143601 -4061531 8648247 2143604 -4061513 8648276 4151316 -4931637 5544628 9553056 9553056 3500867 -13845544 -5097689 
-10232952 7045253 7045274 -9582011 3363129 -564496 25972936 -32221187 8153736 3554996 -32221226 8154068 3554620 1138401 1138409 46864106 -19152060 -42809844 32370377 13916651 -4981861 -12421479 -11927422 8988447 8988443 3033409 3574044 -1331716 -10395592 -30658 8988436 8988436 3033417 3574166 -1331772 -10395777 -30511 -888343 -227155 -11574454 4755922 -227152 -11574455 4755913 -4088278 -10606708 8218068 14730911 14730911 -2473217 -15647560 -1694593 
-63 789738 -789654 -39 -8 2 175 -5405732 44859774 -47457526 5405368 -44859695 47457562 -5 5 156 0 -117 106 -13 -31 -72 -87 -920679 -920679 1428555 15450660 -7943156 -23939007 18916771 920784 920783 -1428521 -15450623 7943142 23938933 -18916737 -2 1 -35 -1 -1 -37 -5 -20 -34 15 46 46 -14 -34 5 
-19373227 -4368989 -4368956 -1654365 20207596 -5648977 3128280 18942062 -17693434 16948279 18942037 -17693438 16948246 10861873 10861892 -16589685 24724154 -13011817 61826653 -39957639 3242556 13537534 -19515891 -2798412 -2798407 -4922657 -8265045 6910359 -19821557 14682908 -2798408 -2798403 -4922657 -8265029 6910359 -19821552 14682908 -3665317 -2114389 278490 -8566703 -2114397 278486 -8566708 8671614 5992860 -6477289 3409451 3409451 -19589864 -10591582 13376746 
4130973 5599077 5599091 -17951677 -10190061 8363415 -12849424 6155530 -30152089 25183947 6155540 -30152144 25183973 8581963 8581987 38463797 -49227172 46459131 3573343 -1243725 4080205 23682056 -19434868 -616729 -616722 -1370443 -9343207 8489503 3945514 -4897130 -616730 -616724 -1370446 -9343218 8489513 3945539 -4897143 -4434718 -2430347 -7801536 13194727 -2430356 -7801544 13194724 -20967755 -6887484 13141390 -9825882 -9825882 -7478789 1617555 -1038548 
-3544111 23825667 23825422 52315622 -27855262 -61667427 -22537183 -21027072 -5741193 22006207 -21026968 -5741029 22006342 -36702995 -36703014 -27305597 7553802 22793813 34873803 44009351 -160757 11611417 -2361027 3279207 3279202 1705475 715317 3369261 -8070771 -9623887 3279194 3279189 1705470 715276 3369232 -8070804 -9623910 12396870 6765782 9271361 7138944 6765789 9271367 7138949 658914 5205048 -5401300 -4279884 -4279884 -10691018 -17663442 -4052758 
-290 72752510 -72755170 1339 1959 -608 1520 -32802132 -47195287 -39875090 32802846 47194822 39878095 -505 -511 -327 -836 -1048 -1602 69 -66 -313 -1219 4637952 4637957 1674048 12207166 8347421 9851387 5793811 -4637892 -4637896 -1674129 -12207957 -8347527 -9850465 -5794250 56 36 77 345 35 77 351 53 76 -7 181 181 471 324 -38 
-8583135 -36911387 -36906400 40744284 57115611 -22438491 42506309 9009942 -7825006 44857694 9007692 -7828249 44854962 -16409824 -16409819 -10893219 -22593448 -29871022 -46786671 5719469 -1931419 -8514488 -35223576 1000126 1000125 -1057767 -11288681 -1385437 13727108 -7370884 1000437 1000444 -1057649 -11287838 -1384868 13727799 -7370499 2287027 1387094 2646900 10052029 1387091 2646901 10052028 1635223 2527159 -638314 4973784 4973784 13689162 8598968 -161061 
9085155 25763534 25763386 -59254667 53159862 -61203172 -25086451 -7550154 -37453418 6945622 -7550074 -37453343 6945710 20155563 20155558 21759793 61976419 -22959245 -32827641 35361497 1665849 14914469 7673285 -40645 -40644 232020 3893200 4502687 14146409 -10157860 -40655 -40657 232013 3893168 4502675 14146395 -10157875 -1963792 -1144681 -4996045 -15826825 -1144681 -4996041 -15826821 382581 -1768379 -6176874 1318369 1318369 10910117 526096 -5669161 
107280038 -65543184 -65543164 -61926976 -76048774 -70003666 31512099 15236732 43119438 35636665 15236725 43119429 35636638 16412126 16412101 16544750 36963739 19517027 23440327 17014385 1866195 -15924350 -17444043 -2515632 -2515646 1511748 -5068684 -5952480 -8190166 -2993937 -2515643 -2515636 1511746 -5068671 -5952478 -8190157 -2993941 -4605785 -2536476 -2606070 -5755742 -2536471 -2606061 -5755732 -4277181 -2196079 -4296952 -797734 -797734 -5568054 -7374962 646353 


==> anc/complex_reflection/G4_1_5/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 1
n = 5

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_1_5/optimal_value.txt <==
0.097887


==> anc/complex_reflection/G4_1_5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 97887/1000000 0.0978870000000000
sqrt(2 epsilon/|S|) (numerical):  0.180634991073158
d=3, D=3
Error: 8836353483/156250000000000 0.0000565526622912000

Certified
epsilon: 938255027409/9765625000000 0.0960773148066816
sqrt(2 epsilon/|S|):  1/3125000*sqrt(312751675803) 0.178957457520572

Certified (no self-inverse)
epsilon: 236772845223/2441406250000 0.0969821574033408
sqrt(2 epsilon/|S|):  1/1562500*sqrt(78924281741) 0.179798180750289



==> anc/complex_reflection/G4_1_5/root_as_integral.txt <==
100000000
127343 69949 69949 39715 101465 112129 104242 -427156 311202 43572 54555 46678 311202 43572 54555 46678 -58051 -58051 -67384 25687 18334 -14527 68253 77823 61919 81563 44081 -1563237 -448790 -440053 -449123 212990 212990 484062 294313 287263 249250 9749 19755 3529 23383 -14357 212990 212990 484062 294313 287263 249250 9749 19755 3529 23383 -14357 -152419 -159694 -167124 -71858 -78714 -159694 -167124 -71858 -78714 -95812 -161428 -88155 -104009 -2541 -37622 -127387 -127387 -44395 -37321 43541 26771 -2087 -83556 29301 36489 -71151 
-18475 68774 68774 -37766 -28283 -34206 -19790 201909 99533 83109 38692 61532 99533 83109 38692 61532 50612 50612 -12955 -58519 -44809 -141819 -41248 -24347 -2542 -64921 -36600 503289 219458 168257 186337 163014 163015 235425 71177 102923 128616 63989 81370 72647 2955 35044 163014 163014 235425 71177 102923 128616 63989 81370 72647 2955 35044 3947455 -3570080 140110 23353 38207 -3570080 140110 23353 38207 -119116 2457 -28367 -18072 -85314 -84746 -87709 -87709 -175286 -138237 7628 -43997 -22121 -28244 -15163 -62059 17597 
-66086 -170704 -170704 614665 128138 -715188 206804 -71970 -612576 1485298 -1597162 210521 -612576 1485298 -1597161 210520 871542 871542 -313438 1087341 554107 -2674544 843154 210755 -66226 -1175518 -85299 -355771 1823439 -1700055 313036 -601372 -601372 769595 -2172284 -195294 2481283 2093052 1474094 -612087 -2190158 -559837 -601373 -601372 769594 -2172283 -195294 2481282 2093052 1474094 -612087 -2190158 -559837 570094 682430 555581 1284167 762448 682430 555581 1284167 762448 -2925950 192607 -357270 2171411 946030 861549 -2823780 -2823780 -2010053 -2461081 1160501 1242417 729918 1242013 -582505 -798649 394856 
803208 794866 794866 -141506 649180 550732 579196 692457 478531 341014 -440125 1328944 478530 341015 -440124 1328943 -836623 -836623 -444594 2458146 -2457523 829092 -1446839 1359636 -959971 300891 27780 393487 181876 -867358 1506112 46451 46451 459908 -290781 513839 -195716 -2176452 1418425 -2376237 -513475 875601 46450 46450 459908 -290781 513838 -195714 -2176451 1418427 -2376237 -513474 875601 -1245262 -702750 -1085709 2171352 -3422552 -702751 -1085708 2171351 -3422552 650780 1869304 -2754811 4939334 1747064 -3287990 645618 645618 222015 642746 -2189067 -1778269 978970 1822473 -602637 46441 763745 
803857 1033619 1033619 256210 -386192 175055 977581 842850 468802 113038 511488 1341471 468802 113035 511490 1341468 -727938 -727939 3383643 -2361583 -191267 -1642900 -1446155 31558 1477432 -718033 234297 -554639 239681 460386 1223242 -357513 -357512 967267 -946386 772844 -322589 -874072 636220 1010721 -34420 1050426 -357513 -357511 967268 -946380 772844 -322594 -874074 636217 1010718 -34420 1050424 -1987642 -561626 3727569 -3745936 -1131267 -561627 3727569 -3745936 -1131267 1824544 4564207 2226820 -341099 -4287617 -3184848 -1958718 -1958718 -3792935 -1452829 635504 -1836806 -596372 2622577 1228044 -736670 1079136 
0 47617 -47617 1 0 1 0 0 1860940 -2817368 1175123 -70588 -1860941 2817370 -1175120 70585 0 0 2 0 0 -1 -2 0 0 1 -1 0 1 2 -2 2291031 2291030 -1303843 3674579 1373072 -7675579 -3083843 -2448597 -38809 1376101 682115 -2291034 -2291033 1303845 -3674578 -1373075 7675585 3083844 2448598 38813 -1376097 -682116 -1 -1 2 -1 0 -1 4 -2 -1 0 1 0 -1 -1 0 0 0 -5 0 -2 -2 1 -1 0 1 -2 
-416435 -453879 -453880 -269716 -202788 1168537 -1825594 -347129 -1336382 1246868 1665667 -1973868 -1336381 1246864 1665667 -1973867 -318159 -318159 822877 1145817 -1231235 -809840 -2407317 -459018 -1317358 2511435 -591359 -516618 1112640 1952795 -1757679 -1687312 -1687312 472536 1522523 -2587551 4809318 531004 501067 1261886 2962945 -717132 -1687308 -1687310 472534 1522529 -2587550 4809308 531000 501063 1261887 2962948 -717131 -1092106 -451887 1791963 1121672 -1125548 -451886 1791964 1121671 -1125548 42137 1767460 450868 -12955 2084789 283558 491292 491292 -4021561 32045 -3779334 -2805004 -159492 -5153751 596268 1866877 1258768 
-976001 -733003 -733004 -64705 -56075 -999809 -1463390 -1002769 34307 -343192 263404 -625492 34306 -343193 263403 -625490 1594966 1594964 1013627 -274844 -3006818 -908428 2279758 787269 -1613009 -1414478 -1092128 -1848843 -179371 128522 -573092 980201 980201 -2628238 2874120 -793269 -2784007 2183498 638578 274359 641973 944680 980201 980203 -2628236 2874116 -793266 -2784006 2183497 638577 274357 641971 944682 2975958 1670883 2479665 1887635 -2002881 1670883 2479663 1887635 -2002881 -528206 2274643 -1801834 -472012 -2632205 -5770114 -1866489 -1866489 750693 -414749 758002 4798070 5053470 -4861865 -1777948 -1102004 2670893 
3 912931 -912928 3 1 3 2 0 -1003613 1344710 4175527 -416473 1003614 -1344710 -4175523 416470 3 3 0 0 3 0 -8 12 6 0 -4 3 -1 1 -3 -1993279 -1993279 -4640516 6837486 -3254340 1505127 3368771 407753 6041887 4272237 584004 1993281 1993283 4640523 -6837483 3254332 -1505126 -3368782 -407739 -6041880 -4272239 -584020 3 3 -1 2 3 2 -1 2 3 -1 -10 5 1 -1 0 1 1 -13 15 -1 -3 16 10 6 -6 -69 
704047 -212010 -212007 933543 310200 900842 656338 -472940 -128232 -550750 547732 -1095406 -128235 -550744 547752 -1095410 1108094 1108093 -1010756 154085 1168764 -148636 -3288987 5071880 2071749 -884400 -2602829 773704 -865490 404206 -1456217 459257 459258 806068 697935 -2298115 -823924 -3060530 2776730 1544077 -1205054 -4056204 459249 459248 806052 697968 -2298131 -823922 -3060513 2776729 1544105 -1205035 -4056206 1929717 1070405 -1055519 255005 986309 1070406 -1055522 255006 986312 -711440 -4725439 2072246 -1240585 -1251185 -1158018 -694244 -694244 -5431874 6750724 -1092143 -1227087 7921318 3581721 2743501 -3270132 1627740 
1667735 -648516 -648516 2665300 564896 2108187 -155321 -1501504 -1872064 -725860 -680556 -154578 -1872062 -725859 -680556 -154580 4314223 4314220 -533057 550484 -2128264 1354959 -360975 -1356525 2255127 3215749 657799 -886205 -2504816 -935933 -258375 -648518 -648515 1768228 -6162564 -197054 2087868 -1805218 -934567 -413162 1714673 2123801 -648521 -648520 1768231 -6162562 -197054 2087866 -1805219 -934569 -413163 1714676 2123802 6454067 3370551 1492175 297797 -451128 3370551 1492176 297793 -451127 -498857 -5307619 -4988295 -4521522 -2462168 -6993751 2304777 2304777 1243970 -2452019 360791 -1407096 -2307314 1071759 4211356 2499575 2414285 
-5834642 -3464038 -3464037 -2764597 -4529779 -3779354 1325500 -2589649 -2151061 -1479685 -1217009 4254273 -2151062 -1479689 -1217012 4254279 505390 505393 -1308569 -1540708 602457 -1223995 -3184818 1686873 104138 -709586 -253051 -3725662 -348183 -878846 4840311 -1432256 -1432258 -4573618 2302441 3570141 2545945 281903 4509911 2537847 2426819 4462933 -1432258 -1432257 -4573622 2302435 3570145 2545947 281905 4509911 2537854 2426820 4462946 1563367 716714 576494 1819259 2168330 716715 576486 1819259 2168331 -701583 -1987963 229797 1124277 -718432 -2183908 2424882 2424882 -2386044 1917671 -548456 -1616359 -734997 2035451 1060258 -1955743 -9691904 
-2 2524311 -2524316 2 -2 0 5 -2 -199007 1881762 374476 7114772 199008 -1881764 -374477 -7114768 2 0 0 -1 1 -1 0 -2 0 -5 4 0 -4 0 1 -2086206 -2086201 -6495952 -3208287 9423629 -1072430 243234 4582212 -894577 2234439 9063141 2086195 2086201 6495948 3208293 -9423625 1072432 -243225 -4582216 894590 -2234450 -9063130 0 -1 2 8 -2 0 -7 2 1 5 -7 1 5 1 -4 5 5 -4 0 2 -2 -5 -5 -8 -1 1 
-2384589 -1554116 -1554120 -2901154 -1356796 1085867 -1398635 -710407 457759 -1640998 -1198661 -19427 457758 -1641000 -1198656 -19440 -2334591 -2334591 633998 -139421 -1414242 -2260666 2085221 2490165 -216502 9548139 -4039771 2853105 -2062549 -301807 269251 1612408 1612407 1859789 -6395756 3610250 -1553659 -726542 1995718 -3648437 4905384 -3455441 1612405 1612404 1859807 -6395752 3610237 -1553658 -726543 1995707 -3648441 4905383 -3455448 -1215385 -667665 1585729 -2668569 -88183 -667667 1585719 -2668558 -88180 -1032905 4037081 2020742 -629092 6927042 -644958 -3199076 -3199076 979112 2524053 -81469 7844136 4924432 -4395507 7322919 3103547 -8439568 
-71889 385926 385924 -3766985 5738627 -2648667 -2909065 -316618 363247 5790942 -2446000 -2294267 363247 5790940 -2446002 -2294283 -170663 -170653 -2014458 -5100633 -2871997 1880724 136014 1221123 -1668701 3514915 -1240564 -2925863 8919821 -5957863 -1714878 3124646 3124649 -6097331 3805822 -1973694 -1218438 -19 2088113 -5519016 2780827 -1575398 3124659 3124652 -6097329 3805826 -1973711 -1218433 -22 2088111 -5519012 2780815 -1575400 3541137 1787683 2386987 -2833026 1327241 1787680 2386995 -2833037 1327247 -485046 587465 -2288642 -3197913 718815 2646322 -749716 -749716 380600 -1825952 -3185098 -5182474 -2869644 9078006 4910003 4007194 785171 
1998855 837130 837137 1491215 -307721 242833 3184450 180975 -936313 -1687885 2553197 1031508 -936301 -1687883 2553193 1031506 1018235 1018250 -347640 -1565658 3375737 -2123143 454302 2009034 -3676697 -498253 -516388 3061971 -9290993 4009217 700057 -2670416 -2670443 260695 5526818 -4273722 6917438 -5856353 2391936 -4709272 3314891 -703275 -2670400 -2670434 260687 5526807 -4273736 6917446 -5856357 2391923 -4709265 3314891 -703288 -137373 -145510 495151 -1809825 2724727 -145517 495177 -1809803 2724743 -5668621 3383338 -248337 -2601506 -3759490 -343233 -4858302 -4858302 15547770 -6400995 -3628745 2951814 4062260 6934113 -2816287 -1276667 -1881078 
-10 18 14 -26 -10 14 -35 17 6 14 23 0 -1 -1 28 -12 -6831452 6831450 -18 0 -22 0 -20 -1 14 -26 -13 -39 19 40 -16 7423444 -7423405 -35 -51 42 -4 -3 14 32 -18 -6 7423426 -7423421 -4 -45 37 -1 -12 3 34 -10 3 18 6906612 -18700766 -2415050 -6943375 -6906591 18700759 2415067 6943391 0 39 -20 -6 2 29 8 8 15 -3 -15 -18 24 -12 -6 -14 -71 
-2948015 2632453 2632440 -4896111 -2070543 727227 -6203580 4726956 106160 1722985 4769845 -235707 106173 1722980 4769839 -235710 329540 329470 -4871561 -1102759 -4003846 -424582 -3815672 -1733686 1657275 -3963936 -4768558 -10331223 6139321 10130067 -617547 493092 493148 -1086882 -7756788 5836489 -2214869 -4527737 3362628 6225499 -1290150 -2817891 493111 493171 -1086910 -7756783 5836471 -2214842 -4527741 3362615 6225477 -1290153 -2817890 2084635 1279220 926412 -222158 4246612 1279289 926244 -222183 4246557 -4202285 6831673 -6650552 1091452 -357916 6567480 1441734 1441734 9963252 -3528136 -5351539 -4720543 4492812 -2867196 -1348836 -5057175 3996653 
2684698 -3678011 -3678043 -4064612 9950772 -666473 6875146 -8041892 -2642813 586536 -1599762 69138 -2642852 586501 -1599751 69138 -1459370 -1459381 -2860198 -3771741 -1452339 4182913 3553727 10242867 3046835 -1870676 5478311 7242973 -11818939 -758918 -4849213 2516600 2516623 -1765810 -2437437 -537759 1629249 -81944 1943715 6449892 -1602539 30185 2516579 2516571 -1765736 -2437458 -537740 1629239 -81970 1943703 6449935 -1602493 30213 4489019 2251024 -1776994 163177 -1562308 2251027 -1777022 163217 -1562333 495024 13549491 -10249658 -926316 -1636940 6822733 -4137156 -4137156 -1336049 3570147 3149992 -8812649 -3530739 -5077296 -2092428 1903792 -3169788 
6 5986197 -5986157 12 -21 18 -26 26 6391016 6754215 -1133998 637827 -6390985 -6754219 1134034 -637819 12 -6 -6 5 -3 -8 -22 -38 0 1 -13 -16 22 3 6 8667975 8667990 -15846572 2202851 -3033808 3025709 3175404 3644246 -8349549 -6772793 -7540393 -8667987 -8667981 15846519 -2202836 3033841 -3025671 -3175405 -3644282 8349512 6772771 7540390 -14 -14 32 -1 11 1 -9 -10 12 -19 -22 20 12 1 -8 14 14 15 -7 -24 29 17 14 15 -19 -54 
-3213974 -3490396 -3490428 2070323 -2855755 -4978641 5735849 551711 -1664322 -1299563 -4152191 2722553 -1664337 -1299594 -4152179 2722548 1237144 1237151 1745381 -1812199 4023121 -492435 -1749610 2887013 -222506 2331850 3435470 -3153076 11137443 -6245680 8744112 -1629638 -1629636 12013986 3805979 -10233253 -8331668 -2788104 5837429 5441248 -266870 -3014836 -1629694 -1629702 12014042 3806032 -10233233 -8331658 -2788134 5837439 5441197 -266851 -3014825 459908 458891 -1679272 441769 -924237 458875 -1679202 441704 -924199 1505238 3800480 -4131896 -2899797 1820439 1306372 1182119 1182119 6990579 -7782506 973322 -1316197 -2274328 -7303315 6338944 2041654 -1541497 
3886174 1789552 1789525 -3045009 -4914881 9497637 4971235 -1189004 2143683 -3839719 1269372 2308182 2143657 -3839744 1269356 2308160 -1723106 -1723142 -4873326 2207228 -2117903 -5128505 -1808764 -500594 7578597 2751846 5134041 3296254 -2599615 -9372681 1678840 2595169 2595195 -6068615 3377749 -2214526 1587115 -2965767 960629 734736 -8017476 -3945641 2595200 2595198 -6068671 3377825 -2214522 1587182 -2965818 960650 734656 -8017486 -3945625 -3982975 -1921158 12542598 -3530250 -2315829 -1921131 12542645 -3530388 -2315802 -14370055 -2433331 -5222073 -391132 3471515 4375254 11179715 11179715 -988356 -5239658 3366202 3205049 2830124 -4585853 139185 1764668 -473182 
-5024982 -449391 -449378 -7745961 -2410449 953148 -118806 4299033 -1540171 -828901 4605354 -1122570 -1540153 -828902 4605382 -1122585 -299815 -300130 -2452880 -3078100 -5408474 -1854537 1615446 3463885 -1527806 513376 9411392 -8029939 2187970 13798621 -255924 475673 476182 6949952 -2936872 -8239527 -2975190 -384381 481963 -5085872 234910 3153235 475607 476175 6949993 -2936872 -8239532 -2975196 -384406 481954 -5085891 234936 3153250 4271394 2371889 5897849 -64816 -3604704 2371896 5898562 -66382 -3604628 -1725829 -3595597 -1646548 -2182160 3187532 4590381 -1589 -1589 -4962199 8524933 8754895 1663978 -201304 9314801 -18132261 8904344 -9326692 
153 67 47 235 17 -46 -30 -98 70 20 -132 43 74 27 -147 28 4731616 -4731570 103 70 168 48 -81 -151 52 -22 -278 232 -127 -388 3 -8356664 8356657 -261 82 225 164 -14 3 130 -33 -94 -8356625 8356646 -276 61 236 157 21 -16 146 -20 -77 -72 -168546 -10962126 25453960 -2021283 168456 10961564 -25453927 2021476 221 188 33 31 -111 -94 -40 -40 116 -276 -269 14 38 -280 611 -278 183 
774747 -5479934 -5480035 -1404912 11209364 2900702 -559491 -6440677 -4039140 2248755 -122689 -2041885 -4039188 2248708 -122740 -2041930 -1371493 -1371534 -2747157 3594348 341755 3432063 6569538 6089108 323539 -647263 -5594524 5070997 5114012 -2410757 -3585904 -4330965 -4330855 7391591 2329539 7751227 -7206816 -7967 -244025 1389656 3698710 3004788 -4331020 -4330897 7391579 2329719 7751235 -7206702 -8083 -244011 1389463 3698755 3004868 -6753556 -3201444 9533724 1551900 1580623 -3201474 9533895 1551546 1580702 -17097948 -7644439 7107833 1606280 -81026 -5239985 -1319126 -1319126 7252810 5012562 -104462 -9672989 -3928165 -140553 -5681868 -2623928 2392042 
28 9341328 -9341167 5 -71 -115 125 69 3997273 5582267 4791054 2666947 -3997188 -5582287 -4791069 -2666926 23 25 -85 -99 100 -28 -47 -2 -129 -9 69 -57 -28 62 -68 2111664 2111641 3420644 -14801677 254083 -12049626 10565311 -746219 16290975 -3787269 -6835093 -2111583 -2111564 -3420703 14801539 -254288 12049702 -10565135 745977 -16291008 3787404 6835105 69 25 -98 -42 53 42 -113 -74 56 -58 104 -39 240 -142 -69 43 43 -79 109 -148 104 -2 7 104 15 -30 
3616586 3776145 3776368 121123 -1053566 -8147916 10409996 2954944 1512260 -126718 -1620498 303248 1512351 -126569 -1620391 303309 1255388 1255401 -7539993 -5931075 6976926 -1665114 -2200275 2022444 -8290706 -309096 5105170 -2782612 1451619 3124668 -5172599 1235617 1235640 1567953 -3385045 -4853984 -1657357 5553592 -8556773 1369826 4143348 146257 1235711 1235719 1568020 -3385430 -4853993 -1657672 5553902 -8556811 1370269 4143211 146119 1153974 621780 -877511 -3682720 3492353 621773 -877471 -3682800 3492370 -16108981 5382369 -2194347 16888478 -9802180 -6041071 5183243 5183243 -1988354 9232382 -12426184 5056508 -1515067 -571754 6891171 2423227 -2343368 
-5637109 1264625 1264396 -11274334 -3809105 1180916 2322052 2204648 626193 942477 499558 3003665 626119 942371 499474 3003542 -4403173 -4403148 -2205587 -1204752 258470 -1893847 1890873 447086 4196172 1972100 1656143 -3963522 -3076086 -360821 5561792 6641734 6641799 -4727028 -4775999 -8541801 4506772 -1049958 1246462 2110203 -3347731 -1048691 6641920 6641880 -4727171 -4776093 -8541644 4506846 -1049759 1246313 2110350 -3347750 -1048634 2245086 1227699 -228588 3319548 -1192540 1227687 -228581 3319555 -1192572 -1055595 -6482569 21941061 5559583 1112964 -10671090 -6464792 -6464792 13672779 5824518 2675707 -9073312 -10542743 -7978266 2673343 1546632 7786070 
-44 -14951132 14951144 -67 -36 10 48 -1 -5820418 -6968669 -7867692 -7678259 5820430 6968677 7867731 7678315 -37 -60 -27 2 29 -34 10 21 6 29 2 -22 -33 -3 -1 8135726 8135727 -9039195 -3509555 10544406 4877733 12177660 -9928157 8809707 -892899 3256144 -8135598 -8135537 9039053 3509429 -10544526 -4877655 -12177619 9928192 -8809625 892861 -3256170 15 15 -18 45 -21 2 -14 3 12 -9 -43 201 51 0 -105 -20 -20 105 -14 -51 -65 -70 -29 -7 12 4 
-1159262 -7498319 -7498312 -3864215 -3232888 18541817 3064766 -8943090 -4131357 -1040120 5918819 -2540316 -4131407 -1040140 5918820 -2540332 -3913970 -3913994 -7002854 7698783 7166352 -3736224 887378 281302 5705873 4893133 -600728 987238 8852440 -1811470 -3641987 2834342 2834408 516213 -581200 -1793657 -1646860 1884931 4658875 -7228481 2912500 391184 2834490 2834370 516205 -581271 -1793658 -1646873 1884983 4658854 -7228422 2912527 391204 2278855 1018393 -9846823 -4377915 11407088 1018433 -9846820 -4377949 11407081 3955279 10927487 2582556 5845658 -9504274 -11212225 5926498 5926498 -5748732 -9308013 4136479 -1138968 994560 -887073 -11284849 -341601 3209977 
1585537 4326234 4326269 -2418788 -1820807 7735222 -10400163 7442411 431418 -506045 366608 -703124 431441 -506016 366640 -703072 2442613 2442614 -6954736 1217042 -5914677 -674374 913634 -5721769 7328518 402554 -4620206 -2042487 4295404 -14859955 13710679 -4645133 -4644530 2781103 4255888 -1610016 3456441 -4649495 -7457083 -3366372 -1844939 5536879 -4644498 -4645154 2781141 4255886 -1610138 3456408 -4649555 -7456956 -3366403 -1844941 5536887 2942368 1528340 -4294921 2284072 4597569 1528354 -4294956 2284112 4597576 -9424830 17855251 -2215252 -8305314 -5604396 1727467 -4054195 -4054195 -927083 22896682 8463659 639586 -2268615 -3938254 3724736 -1221595 -2010205 
52 28 -27 78 -151 230 -130 33 2 -7 2 -101 8 15 -13 -94 64 58 -15 107 -55 -72 -84 -65 181 16 107 35 276 -251 -31 25942466 -25942445 -21 12 -43 107 -121 -82 12 -65 192 -25942366 25942331 -6 53 12 48 -15 -86 6 -113 166 29 -32 -50 67 -140 54 -175 -86 105 -133 248 55 -114 -165 14 -120 -120 180 341 -3 -42 65 -61 57 61 -273 
1515126 -3292557 -3292577 11973052 -10721480 5912448 590197 -3819625 1023450 -634362 -1109043 -6006759 1023390 -634402 -1109105 -6006716 2277781 2277764 7742485 7619737 1800635 -5417467 -8420731 -452979 4248103 200614 11230435 3858926 18647765 -6029703 -13727375 2894461 2895161 -3899129 -2378820 3377481 2577610 -226730 -924759 5948930 -3397614 4905063 2895159 2894584 -3899156 -2378804 3377421 2577649 -226792 -924739 5948999 -3397671 4905136 -643084 -629729 -3167082 -1156106 -9184165 -629768 -3167078 -1156026 -9184246 -2325063 1047070 4013408 -5212943 -7795523 1327383 -6147985 -6147985 14864308 7490397 -8623768 -3266800 7919842 3109610 -4249365 11369258 -13265027 
13 17 1 -52 55 13 4 -7 -11 31 -7 7 5 -26 26 28 2260968 -2260967 -58 -18 28 -9 11 -14 -1 -2 -8 7 2 -36 1 -10714466 10714439 23 34 -30 -43 47 -23 -11 -44 81 -10714752 10714682 -2 22 36 26 -84 -16 41 5 -42 23 6424634 -16016226 -12040887 28580320 -6424609 16016235 12040825 -28580259 -1 27 8 -19 117 -57 25 25 -18 -44 -57 44 15 -1 28 -87 15 
-1577313 -922387 -922422 5753703 -12872706 -5377050 11917810 2355553 1693683 -5823382 -1545347 5236867 1693607 -5823406 -1545295 5236880 3175153 3175134 -385234 -2067113 6094995 -7310762 78848 2460983 -5697746 4505218 -3317246 -1719162 2714762 7443850 -2794582 -2426548 -2426621 -3251787 1519350 9378445 583335 8049352 312783 -5407091 2773280 -15506293 -2426629 -2426471 -3251817 1519325 9378493 583390 8049218 312829 -5407013 2773277 -15506354 639298 224404 -3004879 4530976 -6196475 224379 -3004828 4530975 -6196519 -7514309 11195118 -1157959 -15203221 3729845 -5030207 3707738 3707738 1780898 7652764 12800715 -14145640 -5522906 5235778 -3468794 5703239 13749526 
-3288750 -2915518 -2915562 -5073628 5127481 -1025926 4374038 1952017 -45151 2573034 -684862 -2697516 -45105 2573004 -684904 -2697483 -1576104 -1576052 -337777 -688321 2695767 -171481 -10815 3800887 3301295 -5309312 8597407 -465894 8704817 13132493 -14148999 -188099 -188029 -794464 706081 3622234 1711892 -12774817 3030173 -8823980 -1161373 711605 -188093 -188111 -794442 706129 3622227 1711857 -12774782 3030272 -8824015 -1161360 711544 -3960509 -1915727 -61509 14826281 -4760649 -1915766 -61533 14826358 -4760690 -3941674 2476150 6440699 -4337547 -18835290 6600354 3208042 3208042 -5099727 -4321478 9910164 14835119 -11477598 -6058747 18712309 -4693383 -1017220 
1589428 4756639 4756688 9413179 3687971 -16131946 -8600846 5275960 5164254 3014661 -7106704 -5771925 5164264 3014722 -7106725 -5771926 3044363 3044350 3661107 -3905158 3551631 -512415 -1253227 -1056162 -228833 -1726681 -4689798 1242239 -603937 -655805 -6849197 2137884 2137888 -3655876 -1985798 -2948785 2727227 -11666835 1975857 3209618 6604108 4225780 2137844 2137846 -3655801 -1985738 -2948852 2727147 -11666670 1975756 3209523 6604027 4225928 -6113788 -3145163 -4213752 -2566711 4497215 -3145154 -4213711 -2566710 4497155 -8585403 1317462 2704901 8610845 4117642 -8381951 5727167 5727167 -2047696 -6506710 29263545 -10317380 11713220 -7970563 -7942107 10554089 -4945858 
11 -871262 871259 16 53 -63 6 0 7543396 78144 -3631026 -317143 -7543354 -78189 3630964 317184 38 -35 3 11 -29 38 11 -10 -6 8 12 -1 14 3 9 -14342634 -14342790 1342742 15080262 18958748 -3898994 10608541 -4631756 -3045768 -16514872 -13857359 14342658 14342701 -1342689 -15080261 -18958769 3898975 -10608601 4631800 3045768 16515002 13857313 19 -25 14 -19 -14 46 48 -15 -71 23 -86 20 83 -34 83 3 3 -21 -45 73 11 -6 -43 6 -72 -60 
215803 -5506907 -5507932 18004818 126025 1653432 -10175780 -5695758 -1474899 -2275107 361026 -1681891 -1475941 -2273542 358758 -1681574 2320012 2320097 8011885 9789782 1754197 -1092841 5677230 -888347 -2239946 -3909379 -3208516 -4741024 -5502286 8052273 12229615 8603768 8603938 -1536425 -5028163 -8782556 -1515124 5603095 5879347 -5696638 6710418 8080451 8604125 8604220 -1534179 -5026329 -8785856 -1518990 5609572 5880701 -5699960 6709690 8084578 -2263022 -1363560 -3667895 -5969562 -10543222 -1363716 -3667903 -5969504 -10543168 -16998243 4938794 4467420 -3442070 -398414 15182604 5838830 5838830 -1592943 2229909 -94000 -7472379 -3863661 1913892 6592816 -22494325 1311526 
32 -3738914 3737551 2135 188 134 -1167 -651 -3938139 6207056 -8614999 1253623 3937773 -6207515 8614927 -1254149 166 273 1008 1199 329 -109 703 -119 -197 -480 -348 -649 -652 1140 1490 1224869 1224847 8793709 6906350 -13005422 -15028368 25605686 4681936 -13575174 -2167752 16234065 -1222582 -1222472 -8794038 -6907744 13002939 15027972 -25604215 -4680977 13573724 2169259 -16231462 -443 -204 -427 -536 -1356 -300 -557 -591 -1089 -2269 844 692 -853 287 1651 832 832 -267 36 -75 -1130 -45 330 967 -3092 -26 
-2136202 -3133756 -3133944 10284588 -4326986 1260158 -6248680 -3069664 -543813 -860670 2550457 357202 -543899 -861030 2550504 357364 4568804 4568920 2954532 3235340 -3202062 2036351 -1189592 1143751 -2774539 -1353825 -4132732 754289 1862284 -2569789 4190758 -2212472 -2212241 -2425487 3625451 5171274 2082816 -6802081 10348264 736732 4160926 -10124167 -2212513 -2212200 -2425793 3625503 5171780 2083200 -6803367 10349041 737783 4160451 -10124995 6746848 3372160 347615 -14023895 -4104359 3371822 347639 -14023758 -4104195 2099243 -10744080 -7662101 24378688 -11711118 9954416 -4923555 -4923555 1480184 13109374 7353787 13147414 -22284460 -7283114 -6400254 10029006 9158224 
-8162540 -1198264 -1202420 -657850 -7840400 3686909 -2141947 7011423 3587318 -3068918 1357058 -2975724 3584310 -3069947 1354779 -2973437 1646265 1645928 1736349 3783029 -1996048 -636975 9538245 2267516 2780386 697883 8758702 320321 -2822099 8390573 -2799200 -3285431 -3285988 1929190 4817557 360604 -236363 9640597 -731876 -12800395 -5966728 869311 -3284173 -3284880 1929477 4819912 360285 -238303 9638158 -722499 -12795940 -5970697 867350 -2941069 -1443241 4782928 -4043831 5448886 -1442422 4783190 -4044117 5448138 9550092 -10275163 -14183379 14472089 -11636578 3846071 -4372846 -4372846 7024672 2242305 8887050 -27287180 13271121 -10754372 21341180 -1014166 -6516905 
-1307 -13632280 13631885 139 -1363 625 -505 1012 -10027330 -3431554 -7521967 7399994 10028442 3430546 7522503 -7400916 43 661 308 667 -375 -90 1481 350 430 52 1270 90 -479 1143 -317 3989787 3990933 902362 7702697 -1076316 -6267428 -7687476 30325206 14405849 -12891601 -6147143 -3992002 -3990822 -901840 -7701170 1076578 6267343 7690408 -30324939 -14409839 12890030 6147018 -386 553 909 -1054 117 -933 536 -457 1263 1431 -1708 -2252 2567 -2211 912 -716 -716 1108 588 1410 -4042 1643 -1740 3210 38 -863 
186 -581 305 205 116 -83 180 -124 -540 -62 -293 240 253 88 189 -195 10208632 -10208687 24 14 126 55 -210 48 -105 -18 -167 -77 324 51 9 19135253 -19134712 -45 208 -22 -127 -453 931 562 -188 -124 19134969 -19135079 -147 -239 78 359 -163 -1013 -157 369 249 93 -24600088 -6121167 9424715 19609837 24600178 6121113 -9425080 -19610099 -134 95 24 -124 507 -105 -59 -59 -63 210 3 624 -485 86 -309 -309 184 
-2035493 -8671764 -8671598 4739909 1626675 -1793909 12292720 1987656 -2305711 -1200673 -1765003 -2264240 -2305718 -1200497 -1764934 -2264326 -918300 -917890 3092013 2586784 7364352 3485853 -3834671 4965771 -312551 3545240 4371921 -4293516 16366272 13296862 -4068011 2957276 2957851 -4049858 4115123 -14927 7468501 -8226035 -8797320 -568302 -6167011 6693151 2957321 2957788 -4049770 4115091 -15035 7468400 -8225698 -8797620 -568672 -6166843 6693354 -2195507 -1167743 3167675 -11153204 5555833 -1168452 3167438 -11153023 5556495 2852235 -32979 -16534297 -1821602 27313221 -13870549 -6881029 -6881029 1663349 9778080 6311224 7435086 -6980054 -3411848 2572147 -20976783 6985328 
6430044 9043919 9043950 -8329889 -9747802 -243708 10567447 -3013421 445448 624443 1413679 3447187 445534 624460 1413736 3447132 -2963627 -2963576 -7369154 -4745594 -563032 -8780942 -2694088 -2950882 -3637697 2711830 5356836 4924605 7816126 -19977677 -14646997 -2977728 -2977665 1487479 -4378270 -1120939 309873 -1845992 -3521817 -684378 18911208 1589641 -2977795 -2977752 1487468 -4378243 -1120825 309871 -1846037 -3521850 -684259 18911011 1589591 9675979 5010424 3532007 727282 -7623524 5010337 3531956 727322 -7623418 11569437 -6236405 826206 5984534 388947 13154845 -1054039 -1054039 5043933 780818 12736157 -4357933 5551287 -3323058 -6753631 -32668254 1731948 
-3048595 9059057 9059053 607038 -7627029 -1292346 -9075264 -3462195 6046796 3761969 4718448 -216435 6046731 3761942 4718512 -216498 2442416 2442419 -3500230 -4717161 -4478584 -5212499 -1123945 1145440 -968532 821011 1719208 7796679 -8604276 1639725 -26879672 -8558347 -8558310 3303779 4996426 -351645 -7174230 3660673 15144331 -2067874 -12614061 10980216 -8558230 -8558377 3303775 4996334 -351560 -7174249 3660737 15144424 -2067987 -12613767 10980048 13608269 7000875 -6234747 -9587228 -1518908 7000910 -6234846 -9587221 -1518807 -6707745 7584182 11285963 -1332270 18826315 -6917145 4875250 4875250 1473282 979746 -2217536 1242532 -12609555 -1729880 9203489 -3679468 -965996 
6867153 -8336034 -8335999 -1788376 14768179 2523574 5385094 3375559 -4115332 -2210183 -1749941 33650 -4115227 -2210122 -1749854 33589 -2159380 -2159349 -2547042 -6450887 -1154961 1680551 7211245 -2529521 2820398 2178750 1911290 -7906788 7106387 8772145 12398740 -5649488 -5649463 -321915 7007543 9157914 4084793 -4963508 -12110753 -1137565 -5247089 -3619823 -5649536 -5649530 -321902 7007571 9157890 4084793 -4963424 -12110906 -1137663 -5247231 -3619674 24328755 12395290 -7094896 -10208175 -14863479 12395250 -7094958 -10208178 -14863361 -5825789 1740410 21663093 10938277 4743968 4964018 3378501 3378501 -2889725 -13168257 939709 -5313990 16264552 -4992977 2819037 1764258 -5838176 
-87 -7925348 7925407 -42 -26 59 40 92 -8195910 4669503 2129862 -4058761 8195921 -4669478 -2129876 4058708 12 43 -91 -44 6 70 -77 85 66 0 -53 35 -103 50 -131 770020 770169 1951288 -4572482 12076132 -7326200 8816655 12866128 -13572254 32209822 -25155015 -770266 -770063 -1951184 4572555 -12076144 7326095 -8816525 -12865976 13572178 -32210021 25155160 -25 89 15 -25 -22 -112 3 76 88 33 62 10 -101 127 -72 -1 -1 -22 -44 -27 48 -113 -3 68 -22 -33 
50428929 -988622 -988623 1844996 -2576399 5689362 1472942 1328097 -5854309 -19057092 -9958119 -8949802 -5854069 -19057073 -9958209 -8950059 -2240144 -2240738 -15699957 -10935469 -14369491 -24022558 2510712 9161419 -12090906 -6523865 -20024851 -6005186 8545409 11512193 1610661 2499571 2499726 356709 1823716 -390323 1467105 3209061 8143530 1808417 -3049913 9535167 2499555 2499633 356652 1823650 -390280 1467128 3208962 8143628 1808496 -3049817 9535197 -3614306 -1826920 2827945 3815031 4629913 -1827037 2828045 3815316 4630225 16154803 -3069506 4621090 2570218 2314139 4266205 1073513 1073513 5409798 2816283 3022120 -1015296 -8588758 -1220956 6943971 7220809 -2434907 
-10794445 -3176612 -3176652 -382662 5067722 18884 -3445531 38148740 15772895 -12694690 -14325906 -17387521 15772630 -12694393 -14325959 -17387551 3288008 3288118 4937739 494299 -5739246 -14228276 19328971 29720130 25859735 8132182 15862163 -4268970 -5108524 -8228966 639473 -4403470 -4403520 -2961177 -342421 3141320 2392940 290331 3395700 3237447 9192485 -1449220 -4403439 -4403491 -2961149 -342344 3141464 2392880 290231 3395657 3237501 9192485 -1449305 296658 61054 -3399321 -392243 2170013 61113 -3399337 -392328 2169936 1949352 204538 1840800 -334857 -895166 -2364674 4625550 4625550 -2662761 -6326814 -21129633 1833079 -12084060 2031062 -16489532 -12779204 5634535 
132 -7295993 7295971 56 -30 248 -90 305 43432894 3716331 -32082981 -18727961 -43433808 -3716374 32082790 18728005 1047 29 -382 -544 -196 250 -146 -197 -60 410 101 3 -110 39 -122 -8433886 -8433876 -5195715 -5327889 -6571195 -2298775 -4573424 12662152 11498934 16234347 6163014 8434137 8434128 5195843 5328079 6571358 2298735 4573552 -12661873 -11498966 -16234532 -6162975 -350 -210 -150 -103 -230 -144 96 173 73 92 16 210 198 -101 118 -83 -83 10 -31 48 27 9 -36 -43 -179 -117 
11963714 -2178734 -2179108 -2795832 -2901030 4790245 -781350 -8030263 -14551984 1493325 -2393611 4568641 -14550597 1492962 -2394375 4568835 28758279 28755585 14314972 -43955905 -28109277 8082073 -6809961 -15259343 21334449 18351400 21221054 3585335 1089286 6093984 -1242049 3852898 3853034 2573025 3982346 3385715 -950339 3172062 3744123 -5996461 -715106 -7046934 3852729 3852709 2572856 3982158 3385313 -950293 3172129 3744413 -5996254 -714592 -7046960 -18976801 -9701294 -9708970 3761154 4776294 -9701247 -9708346 3762034 4777236 -7516390 -156210 7335116 12361620 4639665 -711991 -1509479 -1509479 1254178 2252730 -4163913 526366 2630268 -4178241 -9055195 -14589597 1071201 
541 -43 139 28 -131 93 -75 -100 -301 93 -713 118 -1011 -198 -134 592 -58508335 58509925 -387 -1273 158 -128 419 -991 1420 195 -239 63 55 450 -406 2080061 -2079873 68 187 11 -63 -73 384 -145 172 39 2080208 -2079702 186 236 -9 -14 92 208 -361 -100 -26 -514 295882 12681385 19404963 21403241 -296403 -12681462 -19404784 -21403627 228 27 -7 358 188 98 -73 -73 1 302 -497 -40 149 -224 -365 5 -68 
8685364 -2956922 -2957199 4792357 -6859744 4472964 -1707718 17853526 1460751 -377343 -24479852 162349 1460616 -375457 -24480168 161042 -3023156 -3024726 -36264611 1703379 27097976 37558117 -22172065 -24445871 30068014 7087368 -9277902 -3183828 -8748702 14021323 -8767239 -323269 -323171 1043768 4312578 -1788716 -2542203 9425811 11942090 -4415662 4147028 3489017 -323311 -323251 1043823 4312723 -1788253 -2542607 9425159 11942199 -4415467 4147086 3489231 1898281 1020160 10245801 -975234 -9737678 1020117 10246142 -974642 -9737074 2034590 4220235 900831 442426 -3331550 2005750 -9807092 -9807092 119395 -131247 -2291109 2924805 2482096 -4826077 -9592871 -1494597 -271612 
-17627311 4205809 4205420 4164753 319878 -7674278 486239 10818772 -25044672 6858102 5481035 10837838 -25045127 6860925 5481463 10835064 19831193 19829084 -22762776 -3120674 23313459 -30001698 33820049 -1634939 21461777 -11987331 -21789391 1789032 -1150279 -4825810 -14069614 7172087 7172174 2365584 3661467 226825 547415 -9245327 -5038198 -2923275 -515074 4878216 7172132 7172192 2365661 3661520 227618 546819 -9246344 -5037848 -2923041 -515512 4879064 -10247583 -5177003 1869889 -4948297 -12741050 -5177017 1870299 -4947572 -12740182 17810708 1931844 -2852013 1736809 6234372 2970191 3899558 3899558 -2631440 4805786 -14560571 -2055526 2102308 -2875985 377288 10903822 71660 
5949113 -3987042 -3986169 3020841 2132212 -948319 -1388766 -40893088 29918166 6636792 -8066802 7660950 29921201 6624787 -8068036 7671388 -11830416 -11831441 14890754 -21805223 13018509 -23729994 18536533 -18170702 32877931 -2267328 -12148403 2560952 9143724 19345880 6629757 -7316598 -7316630 -1871979 -2740917 -8337170 -174244 -5916111 -1067909 -4996319 2718918 1054506 -7316822 -7316798 -1872428 -2741685 -8340662 -171893 -5911843 -1068407 -4997181 2720835 1051506 6105979 3009213 1099310 7730867 1062700 3009241 1099555 7731215 1063060 1608118 -4903594 -14459899 3967908 1856435 1063001 2796866 2796866 2172622 13997508 -14697671 -1675861 2116088 -3115202 -7276891 3630547 2724089 
1189 2133453 -2134930 220 330 133 -181 -6204 15317455 -47430574 -5044192 38175864 -15308055 47432438 5042715 -38174579 -1863 -1605 2981 -3004 221 -2778 1651 -2138 2832 235 -383 403 1273 2513 1595 -1336147 -1336146 -2196398 -3977739 -13794236 8942102 16943391 25096 -3201755 8499734 -11245795 1333823 1333807 2195727 3976645 13792191 -8942186 -16944777 -25402 3200900 -8499378 11245475 814 396 -123 1262 825 401 -153 1204 657 -301 -682 -1632 462 22 -28 391 391 377 1690 -1363 -162 220 -207 -760 45 307 
-3125776 -5626743 -5626966 9065364 6562038 -5779350 -5489966 -26072261 20221478 11835466 -2530186 -7987195 20222460 11833854 -2529135 -7987585 21154705 21155000 -55887830 16656126 -8817787 -12554650 6650625 -7793180 -19180623 5520230 33813300 3038671 -2120688 10312707 21053018 -3467606 -3467666 -2855088 -2336434 1829284 -1314736 -5827642 318245 6771043 -138471 -8351728 -3467743 -3467826 -2855228 -2336859 1829111 -1314547 -5827065 319051 6770716 -138696 -8351552 -13219831 -6868731 5692351 -5492384 -1108685 -6868676 5692268 -5492531 -1108767 19764049 7963854 15525123 -6069701 -269062 -8042025 -977772 -977772 -133983 1513550 1835969 8692 1335075 3766242 2172724 -8009099 -2934562 
-6775788 405327 404908 -316936 -725151 -4618745 4576267 -15456866 7523151 8834191 12935509 -12519553 7523674 8833169 12937524 -12520956 12276963 12277383 -8853041 -11209501 2334674 -5620094 -51670461 46275018 29238293 -21929890 -18794677 1428125 -3129234 -2102376 18804160 -2060617 -2060600 899606 -3086991 985468 -1806408 13947161 -15780575 -14100610 3843304 5131318 -2060644 -2060657 899546 -3087507 985609 -1806475 13947719 -15779357 -14101201 3842836 5131715 -3568859 -1839076 168982 -1134831 -6806656 -1839079 168872 -1134964 -6806827 5563408 -405566 3759590 3275310 8788828 5281113 969102 969102 12514650 -12970351 8751089 7025787 -5190895 -8200751 2306176 7259213 908926 
-596 9863903 -9864260 -310 -60 962 -736 144 -17411159 26209712 -45551536 33286806 17414160 -26214746 45554829 -33287603 498 435 332 -3537 3179 3120 2471 -229 -2158 2756 -1666 143 1609 -1261 -398 2313168 2313208 2426705 12192272 -2568165 -438151 -11078150 -26674740 11527500 13340909 -11448823 -2313410 -2313387 -2427472 -12193714 2567604 439527 11077412 26676266 -11526357 -13343093 11450648 -323 -165 62 980 -862 -184 64 1011 -837 -626 -122 -750 692 -506 340 -585 -585 -1015 -500 -322 -401 94 541 -423 -291 152 
7783010 -1583601 -1584824 3362162 -230831 6091303 -1730701 13107011 -20227301 38418678 -17411986 -11770999 -20225286 38415776 -17407012 -11774392 -15418233 -15418110 13772316 6840933 6498729 -45649293 -23409470 -6862149 -1162422 16795429 13186583 -3876813 -30679393 9426184 11949019 1666397 1666422 3279905 8300432 8983892 -10337067 1202545 -1302000 1914944 -2739548 -3303571 1666161 1666148 3279633 8299067 8984037 -10336962 1203722 -1299168 1913654 -2740902 -3302299 7249711 3836572 -169030 433424 2219101 3836555 -169024 433392 2219040 4063773 -3476686 -7943707 -1180195 -7076612 -3601156 9282502 9282502 13171009 13102026 6059391 2927247 -1033274 -1210021 -2976021 -7054413 -115865 
6212438 2520983 2519622 -630208 -287346 -13347759 11027972 -3059700 -6656979 1738246 -16812609 20789698 -6654928 1734683 -16805676 20784888 -4220051 -4220140 2873747 44061020 -48248833 -3448699 -4353215 -5554808 28879337 -44928811 11565706 124517 1865809 11446551 -14033434 439384 439422 2495248 4862442 -4516079 -988885 1782407 -4738512 -6272727 17325249 -10225059 439099 439122 2494990 4860800 -4515575 -988852 1783969 -4734833 -6274528 17323050 -10223388 3155289 1648369 -2203649 -12085246 13578838 1648340 -2203606 -12085235 13578895 -1425152 2267058 10265973 -8699537 8663048 -1790824 776725 776725 870753 1430396 -4664839 1881770 879087 -4607750 4846730 8671741 -1262664 
-18820677 -635220 -634827 -6371423 5541255 10306350 3080797 -3852128 10385160 3851957 -22622982 27050786 10385222 3851771 -22623598 27050694 13784299 13784499 1546983 18787327 -23821468 -6345027 -10712546 22898682 -12194016 51671019 -40286858 1467555 3150811 17362346 -18797290 -847416 -847404 -944574 3540442 -10583174 1180273 -202336 -16169993 7843790 -12285645 11110097 -847444 -847467 -944590 3540514 -10583142 1180264 -202219 -16169993 7843878 -12285408 11110034 -4370754 -2292548 -3340708 -4875430 1058290 -2292560 -3340700 -4875470 1058170 2644727 -832966 5847809 633618 -25215599 21150488 2090645 2090645 2116278 -7125555 5277003 1358585 428774 2328296 -11420083 -4887056 4958161 
-93263 -21914681 -21914184 -56672302 -4333720 52983458 39177298 21764859 22426321 16240233 -13670107 -11982395 22426139 16240009 -13670604 -11982281 34381040 34381062 24883917 1348031 8376868 -674789 1314392 -27203790 -28381888 -43809826 -21621843 454867 -12188424 -3836150 -1634105 -2934255 -2934228 -2005140 -3526962 -2889971 -3533163 -2289940 7597717 6540802 10924358 5673273 -2934198 -2934267 -2005078 -3526913 -2890007 -3533165 -2289862 7597694 6540820 10924658 5673175 -7416739 -3891769 -6886875 -8850962 -8436319 -3891758 -6886914 -8850959 -8436294 -5030207 -1226849 -3748478 -776771 14010234 2942580 1714595 1714595 -991411 5436669 3948423 -945405 2744096 3236792 9819477 9277023 -636264 
-2683623 -15393533 -15365558 -7732408 71977350 24402845 -61821018 18223785 6248297 -25628843 15599 38919526 6236491 -25643391 2354 38903697 4066467 4066344 802726 -10475296 30621318 -36205581 -43168964 -5963846 -13122435 -17438297 28417172 874853 4630935 -6535237 -20876174 35391 35341 -744231 -2374329 -5435980 1848552 12556701 -537338 -577432 5842814 -9958485 36297 36264 -743488 -2370653 -5431140 1849407 12559120 -529928 -575952 5844324 -9957261 -1906397 -996840 370099 -82120 -2507261 -996789 370068 -82146 -2507147 6324888 -1352385 -6770154 1942457 6855551 -10145118 1986251 1986251 13398688 8981866 9245775 1160487 300733 -502278 5015553 -688432 -1165149 
-174 -72503610 72507311 3754 -13116 -5038 13534 -2094 30913993 38292260 34032347 40964099 -30916060 -38281755 -34030518 -40979138 -1372 -1458 -934 849 -7425 6665 7945 -113 2900 3449 -5879 -224 -1335 594 3699 -2439518 -2439595 -2051647 -9486598 -12513552 -2166582 -6524280 -19579850 -3720533 -3949650 -3159112 2439598 2439656 2051983 9487125 12515442 2165694 6519641 19580492 3720409 3947266 3163152 349 161 47 406 804 210 74 393 751 -1075 307 1608 -272 -1266 2137 -397 -397 -2431 -1477 -1792 -268 151 22 -967 131 94 
-1998062 -39559323 -39563434 24734190 43560515 -48981751 55736631 38756313 15918948 -1711965 40697055 -4882383 15920725 -1709995 40698942 -4879957 -4851204 -4851049 -9096532 5044403 -35188299 -22163658 -21306884 -51967107 15792656 23045189 -25391650 242911 -9821864 -22754106 -10989054 -625175 -625221 -845461 -7177983 -5456008 -2514253 6602964 14213398 -6220623 -8563901 8434085 -625356 -625318 -845619 -7178503 -5456683 -2514343 6602695 14212299 -6220854 -8564130 8433826 -1600526 -884136 1175270 2997870 5085527 -884137 1175303 2997786 5085436 4490740 -280770 4526566 80167 -8932845 9936758 1318338 1318338 7144080 13123958 1113140 -173223 3293751 -1336051 -3548326 -268775 125724 
15077258 33773966 33776693 -76550263 34350242 -52897541 4992318 -31781661 -9465063 -28204033 366170 -24191596 -9466448 -28205260 365210 -24193323 23008329 23007996 27104151 56547469 32101967 -13053328 -13018322 -22560646 19860971 28329947 1238306 189375 9982637 11052979 15739736 -589584 -589651 776987 4548038 6095737 1343236 6536020 13762716 -3717478 -6757946 1650678 -589529 -589557 777140 4548494 6096289 1343290 6536186 13763382 -3717424 -6758068 1650910 -856446 -511711 -5478242 -11948371 -8676215 -511667 -5478204 -11948234 -8676088 -2179982 -1481222 -8194229 -4228924 -11977496 -664422 444098 444098 3812832 8031973 -785929 -8606 -1559377 -1512279 -5655898 -4956686 1159125 
105335043 -63703399 -63701715 -56163922 -68380814 -64357165 -66083239 27952161 15436949 34199842 30039001 32778468 15436094 34198917 30038261 32777973 12478793 12479021 11177972 31997697 28143263 17590167 19485332 37373904 12850344 17457296 11241594 2550490 -8800690 -12374904 -12752339 -2142041 -2141997 -239410 -3527762 -4286258 -2047822 -6284637 -14566210 -1872887 -4640928 -3306450 -2141893 -2141941 -239349 -3527489 -4286089 -2047667 -6284526 -14566081 -1872788 -4640975 -3306379 -2559545 -1336762 -1623972 -3676696 -3647708 -1336778 -1624042 -3676747 -3647763 -3813816 635531 -3317719 -4213683 -6545736 -2740219 460101 460101 -6204801 -8154223 -5161933 -2966 -1450455 993157 -3205073 -4258751 3061682 


==> anc/complex_reflection/G4_2_2/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 2
n = 2

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_2_2/optimal_value.txt <==
1.267949


==> anc/complex_reflection/G4_2_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1267949/1000000 1.26794900000000
sqrt(2 epsilon/|S|) (numerical):  0.919401616995170
d=3, D=3
Error: 4192964087/156250000000000 0.0000268349701568000

Certified
epsilon: 12373928524951/9765625000000 1.26709028095498
sqrt(2 epsilon/|S|):  1/1562500*sqrt(12373928524951/6) 0.919090231680213

Certified (no self-inverse)
epsilon: 6189060744519/4882812500000 1.26751964047749
sqrt(2 epsilon/|S|):  1/1562500*sqrt(2063020248173) 0.919245937522522



==> anc/complex_reflection/G4_2_2/root_as_integral.txt <==
100000000
0 12019599 -8893404 -3126194 3126194 8893404 3126194 -12019599 8893404 -12019599 -8893404 0 -3126194 0 12019599 
0 -3329700 -8744429 12074128 -12074128 8744429 -12074128 3329700 8744429 3329700 -8744429 0 12074128 0 -3329700 
12264231 4116644 4116644 4116644 -4439999 -4439999 -4439999 -4439999 -4439999 -4439999 11197037 -15782637 11197037 -15782637 11197031 
1 10539455 -34405888 23866433 23866433 -34405888 23866432 10539455 -34405889 10539455 -34405888 1 23866433 1 10539454 
0 -33643540 7694335 25949208 25949208 7694335 25949207 -33643539 7694335 -33643539 7694334 0 25949207 0 -33643551 
56172569 -23325261 -23325259 -23325260 -13519361 -13519361 -13519361 -13519363 -13519361 -13519361 9106542 33799885 9106542 33799884 9106526 
1 -39710049 6628167 33081884 18783182 49996645 -18783181 7302861 -49996643 -7302859 -6628165 13804794 -33081884 -13804792 39710039 
1 -17207161 43243033 -26035873 39443003 -9639325 -39443004 -35456127 9639326 35456129 -43243034 -7867091 26035871 7867090 17207162 
2 -8014250 -4828063 12842314 31579199 -17698109 -31579197 39941650 17698110 -39941648 4828064 -51510587 -12842313 51510589 8014239 
-52963846 45251735 45251737 45251736 -35316391 -35316391 -35316393 -35316392 -35316391 -35316392 14671850 42545719 14671852 42545720 14671847 


==> anc/complex_reflection/G4_2_3/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 2
n = 3

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_2_3/optimal_value.txt <==
0.485863


==> anc/complex_reflection/G4_2_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 485863/1000000 0.485863000000000
sqrt(2 epsilon/|S|) (numerical):  0.492880817236784
d=3, D=3
Error: 245251106939/2500000000000000 0.0000981004427756000

Certified
epsilon: 37712795768061/78125000000000 0.482723785831181
sqrt(2 epsilon/|S|):  1/12500000*sqrt(37712795768061) 0.491285958394488

Certified (no self-inverse)
epsilon: 75670842643061/156250000000000 0.484293392915590
sqrt(2 epsilon/|S|):  1/12500000*sqrt(75670842643061/2) 0.492084033939118



==> anc/complex_reflection/G4_2_3/root_as_integral.txt <==
100000000
0 0 -256186 256186 0 -1015940 1015940 0 -369713 396667 -884896 369713 -396667 884896 -307300 307300 -1117316 -37557 -2315834 1117316 37557 2315834 -997803 997803 0 -999003 527162 -920857 -818934 999003 -527162 818934 920857 -369104 295379 369104 -295379 
-387787 -168087 -448414 -448414 35600 -81222 -81222 260604 1052418 -1431651 -201864 1052418 -1431651 -201864 221774 221774 1249344 -1358716 526555 1249344 -1358716 526555 584969 584969 4557487 1292895 -3559711 82481 -951006 1292895 -3559711 -951006 82481 348447 524809 348447 524776 
2515028 2817650 792731 792731 2106321 561676 561676 3649409 -1464066 -2166948 2240447 -1464066 -2166948 2240446 -1320973 -1320973 -1539706 -2194704 3398897 -1539706 -2194704 3398897 1608242 1608242 -3829044 2341184 -2185418 -1019252 3434847 2341184 -2185417 3434847 -1019252 -2762253 -3354386 -2762253 -3354386 
0 0 3673977 -3673977 0 -2615527 2615527 0 5538413 1404032 1114173 -5538413 -1404032 -1114173 -4981359 4981359 -1765691 -4217926 840219 1765691 4217926 -840220 4990245 -4990245 0 4562650 2344132 -5266101 -231228 -4562650 -2344132 231228 5266101 -6612812 -451804 6612812 451805 
-495507 1512052 -968662 -968663 -381708 3068582 3068581 -2110310 -1590099 488956 -451771 -1590099 488956 -451771 738424 738424 2768676 610418 2134214 2768676 610419 2134214 -3423857 -3423857 -3154287 -1007526 -2588350 1829456 -683913 -1007527 -2588350 -683913 1829456 9972267 -8581924 9972267 -8581944 
81398 -82504 1051438 1051438 -1972025 -3641781 -3641781 6007206 4535145 292374 -2261168 4535145 292374 -2261168 -4847376 -4847376 -4946945 1290311 -4061224 -4946944 1290311 -4061224 7823402 7823402 5862195 1354307 3316384 -8849374 1490506 1354307 3316384 1490505 -8849374 7229376 -4723509 7229376 -4723511 
0 1 -3293398 3293396 0 -2071721 2071722 1 4245012 -8120031 -4451657 -4245012 8120032 4451657 1922670 -1922670 6481297 -9456601 3162732 -6481297 9456602 -3162733 -6539462 6539462 0 -1972411 8568548 -3945311 5294143 1972412 -8568548 -5294142 3945310 2702086 4711337 -2702086 -4711340 
1 -1 -7074171 7074174 1 1061360 -1061361 0 -6325886 -5437874 1068861 6325886 5437873 -1068861 -6384492 6384494 2974322 2832911 -6180701 -2974322 -2832913 6180703 2716556 -2716557 1 24026 -5065469 -414640 14676774 -24027 5065470 -14676775 414640 -9295812 2693370 9295813 -2693374 
-6313466 -2522587 -985932 -985933 -6827051 1266252 1266253 -105420 6456499 -1865179 598899 6456499 -1865179 598899 -1827764 -1827765 -9125933 7995351 5041902 -9125934 7995351 5041902 4673658 4673658 -8332959 8255713 -1173848 8114425 -11901689 8255715 -1173848 -11901689 8114426 -1515886 -1955723 -1515886 -1955731 
10631548 -12306963 9846711 9846711 7109879 -8938251 -8938249 -9723678 1153845 454275 2204374 1153842 454275 2204375 2856398 2856396 -2686658 -6270688 11571136 -2686657 -6270686 11571134 -2411775 -2411775 1957564 -685997 4377034 -3984894 -7691938 -685997 4377030 -7691935 -3984893 2497855 -1125583 2497852 -1125617 
3 6 5614115 -5614098 -13 10986157 -10986135 -18 3654840 2927142 2103969 -3654829 -2927146 -2103960 -3278677 3278669 7217816 7922047 -1182064 -7217830 -7922030 1182075 -16528648 16528626 -17 8224295 -4035096 -8495447 -2552643 -8224280 4035071 2552657 8495402 -3653734 6287931 3653759 -6287915 
-1724391 -3787131 -3969494 -3969515 8321073 -6202135 -6202173 10709327 -2463879 1592135 -2143777 -2463893 1592125 -2143786 2617462 2617473 4741118 -4464824 -2666519 4741094 -4464851 -2666516 6592864 6592924 10012268 -3462042 8156950 13307237 -3842448 -3462070 8156965 -3842439 13307268 -6501399 -13056786 -6501386 -13056829 
-4562002 -9725746 10510466 10510457 -14456185 -4046628 -4046626 -1662509 -2397860 9168887 9855581 -2397861 9168886 9855575 -7501397 -7501398 10028774 -3560584 -3894435 10028775 -3560580 -3894439 12009913 12009918 -10539071 -5599412 -8515436 3402753 -231774 -5599398 -8515431 -231778 3402753 529791 714130 529796 714095 
-2 -2 -13287909 13287915 -5 4179666 -4179668 0 196832 -2047656 -10675503 -196833 2047661 10675510 1150646 -1150651 1725038 6034013 -7229540 -1725031 -6034016 7229534 8220495 -8220484 -2 20196072 7580803 -1804636 -4749696 -20196076 -7580807 4749695 1804641 7326658 -1420294 -7326659 1420291 
-483816 4793443 -3829080 -3829080 2469798 -2359080 -2359081 5266384 -6549025 3832875 -525742 -6549025 3832875 -525742 -1270767 -1270765 13496705 -10518012 -7830347 13496706 -10518012 -7830347 -2594593 -2594594 -13491286 24133336 8183565 -7328285 -11983226 24133337 8183565 -11983226 -7328287 2741513 3122914 2741513 3122889 
1 3 12305478 -12305473 -1 6579349 -6579346 1 967094 -6834326 9652653 -967091 6834323 -9652650 4273447 -4273446 22377014 294420 -19098619 -22377012 -294422 19098620 12490010 -12490008 2 -8215265 7286877 -1347337 -6013429 8215265 -7286871 6013430 1347340 1423554 -5693321 -1423551 5693287 
11817554 25834836 6469691 6469697 -22668777 5923160 5923163 -985188 -4274276 -7804564 4568243 -4274278 -7804566 4568244 -11674311 -11674307 -6876819 -15033276 -547359 -6876815 -15033276 -547365 -2530524 -2530517 12073537 -4753080 10608690 10674588 -7025400 -4753081 10608689 -7025397 10674583 4916116 4323137 4916121 4323127 
2 4 8532317 -8532317 -4 1586171 -1586171 -1 3071423 6217448 -5929005 -3071425 -6217452 5929006 7049067 -7049068 -4503260 1900874 -2175622 4503260 -1900876 2175621 12374647 -12374647 2 -4014003 -12535447 -21883333 14141308 4014002 12535450 -14141309 21883336 19760602 10347427 -19760601 -10347426 
-1 0 -6129277 6129281 0 -17697972 17697981 0 -24461150 -12894311 32223430 24461152 12894313 -32223427 512242 -512236 -2292982 3832806 7964157 2292983 -3832811 -7964158 -1268823 1268827 1 9118769 5021854 -21021280 -10379925 -9118767 -5021850 10379926 21021279 8425009 5640895 -8425007 -5640928 
46285418 -5664137 -3276082 -3276086 2435583 -6318215 -6318213 -19076483 3617411 -2285399 -31733352 3617419 -2285395 -31733355 -18034320 -18034322 7782056 5083280 -2602070 7782056 5083282 -2602070 8298541 8298542 -12491745 7130630 -5186471 16115313 10409188 7130626 -5186473 10409190 16115315 1307679 3947502 1307680 3947477 
-14935789 15146430 3913851 3913846 -8575994 -16251642 -16251606 29693524 7394467 35571246 -20875179 7394478 35571219 -20875168 -2281223 -2281201 -12402622 -13541607 14066708 -12402660 -13541611 14066706 -17825317 -17825317 -1822656 1768535 -10816256 7428851 6564264 1768528 -10816250 6564264 7428845 1769613 5763582 1769599 5763542 
10 -5 8476307 -8476317 5 -37184456 37184475 -26 -14749230 27446618 -15746598 14749212 -27446643 15746626 -13505107 13505113 36010036 1687147 4341915 -36010027 -1687133 -4341932 -1759254 1759283 4 8647376 -5646671 7993366 1774573 -8647375 5646679 -1774582 -7993375 6185407 4334078 -6185411 -4334088 
17131696 837903 -10978065 -10978064 7513109 -5538273 -5538268 -6606048 -43648307 23007880 13044621 -43648321 23007897 13044613 -11515255 -11515276 -15406788 22075424 2441893 -15406785 22075405 2441896 2557703 2557702 31727219 10074469 -9996960 33065 -6461232 10074471 -9996960 -6461232 33073 2356031 2651870 2356042 2651852 
6 -3 1327982 -1327986 8 7691641 -7691649 5 8555959 -9464793 6411562 -8555967 9464785 -6411545 -53365637 53365621 -5705549 1979870 -1885376 5705556 -1979849 1885379 3653437 -3653438 3 -9074350 4241118 14265930 -6389770 9074348 -4241117 6389768 -14265926 29869436 16768193 -29869430 -16768222 
2156673 -5426061 -5117898 -5117902 16089337 -24716919 -24716923 44917536 5309307 -21900222 16920281 5309349 -21900247 16920285 -31450608 -31450628 16469421 21140174 7380258 16469410 21140208 7380257 -23419755 -23419754 -6601399 -11032382 1501108 5063695 -5003086 -11032400 1501106 -5003087 5063704 10299740 12988839 10299747 12988836 
3 5 -5009070 5009070 -4 33081233 -33081217 -17 -34467273 29834520 5141065 34467252 -29834492 -5141066 -5411209 5411230 -41352 -49048484 -5233029 41331 49048479 5233029 266864 -266844 12 6365834 2410319 -1543149 -1444501 -6365822 -2410322 1444502 1543147 3726546 2552174 -3726551 -2552213 
-21227334 -55529574 18570910 18570971 45328685 47863043 47863048 17764057 -6544105 3288382 -10205160 -6544150 3288333 -10205193 -33070903 -33070905 -14961368 -18228482 -7810493 -14961390 -18228479 -7810489 -6473620 -6473626 7024059 3758671 2611283 9527107 37581 3758693 2611294 37583 9527117 6611336 8345902 6611330 8345886 
2 29 -57121229 57121279 -41 -3941209 3941141 6 39687966 38152837 33387358 -39688000 -38152888 -33387389 2519605 -2519548 17559176 -158183 -3250074 -17559137 158249 3250081 2120796 -2120795 -1 -19045225 -7422040 -8544220 -3886879 19045243 7422040 3886888 8544213 2608186 747271 -2608192 -747316 
95292 -27253272 48394418 48394338 -52612082 -312530 -312528 45976876 -36482951 -27604879 -31754021 -36482893 -27604834 -31753969 27242130 27242140 6732006 24013897 -1306358 6732023 24013900 -1306365 -10439639 -10439633 11671847 14388035 1443483 -813124 5089952 14388007 1443472 5089947 -813140 -3303998 -4225761 -3303996 -4225790 
85578751 -75061613 -49882476 -49882439 -65976358 27584139 27584140 59813744 17549563 17967631 23136350 17549536 17967604 23136327 20309860 20309862 -7521226 -16008940 -274651 -7521240 -16008944 -274646 -13322287 -13322288 -3180506 -5755042 15237 -8869004 -3191119 -5755029 15243 -3191117 -8869000 -1133597 -1191422 -1133598 -1191445 


==> anc/complex_reflection/G4_2_4/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 2
n = 4

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_2_4/optimal_value.txt <==
0.238443


==> anc/complex_reflection/G4_2_4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 238443/1000000 0.238443000000000
sqrt(2 epsilon/|S|) (numerical):  0.308831993161330
d=3, D=3
Error: 34349015471/625000000000000 0.0000549584247536000

Certified
epsilon: 4622740828279/19531250000000 0.236684330407885
sqrt(2 epsilon/|S|):  1/3125000*sqrt(4622740828279/5) 0.307690968608365

Certified (no self-inverse)
epsilon: 9279830672029/39062500000000 0.237563665203942
sqrt(2 epsilon/|S|):  1/3125000*sqrt(9279830672029/10) 0.308262008819733



==> anc/complex_reflection/G4_2_4/root_as_integral.txt <==
100000000
0 0 -67743 67743 0 0 -545393 545393 0 0 -107128 201722 -339064 -62304 107128 -201722 339064 62304 -78631 78631 0 0 -582645 -54639 -1380419 -537355 582645 54639 1380419 537355 -546388 546388 0 0 0 -377605 -101575 285612 200710 -348620 -302197 -487037 -317071 377605 101575 -285612 -200710 302197 348620 487037 317071 -102381 170814 -73445 102381 -170814 73445 0 -4 4 
254349 129004 204820 204820 83495 214748 -40883 -40883 -18313 93251 -558968 701000 59118 165016 -558968 701000 59118 165016 -47880 -47880 -27033 83163 -772178 685173 -496625 -80182 -772178 685173 -496625 -80182 -263867 -263867 -123623 -37130 -2534693 -677237 -579684 2152228 641438 -43794 522749 -63727 12071 -677237 -579684 2152228 641438 522749 -43794 -63727 12071 -271933 -119669 -157040 -271933 -119669 -157040 -14173 -21447 -21490 
-925003 -952005 -551686 -551686 -101591 -448894 -309200 -309200 -284158 -1053729 -615345 13814 -1581834 1813752 -615345 13814 -1581834 1813752 815781 815781 -185913 -2754179 -363100 6976 -85242 806314 -363100 6976 -85242 806314 892449 892449 -727955 -3471391 -1204128 -2100399 2131836 -549949 2270774 -713394 -2133555 -11972 4084591 -2100399 2131836 -549949 2270774 -2133555 -713394 -11972 4084592 3052255 385462 1903108 3052255 385462 1903108 -2770611 -1721642 -1721674 
0 0 423018 -423018 0 0 -168739 168740 0 0 344010 414298 -1606776 2930961 -344010 -414299 1606776 -2930961 -1477008 1477008 0 0 -325499 -172461 393276 -501801 325499 172461 -393274 501802 976874 -976874 0 0 0 -1227308 2476867 -474740 1493866 -2685304 -2616801 231744 6862834 1227308 -2476867 474740 -1493866 2616801 2685304 -231744 -6862834 -1804278 -156872 -645525 1804280 156871 645525 0 166 -170 
285022 654486 -31962 -31962 -361723 831054 964331 964330 -1030818 1893186 -959464 -203778 624923 -320141 -959464 -203778 624922 -320140 -81972 -81972 -375011 576510 274112 -264350 1440398 1859637 274112 -264350 1440398 1859637 -1100688 -1100688 -943539 1567324 -2170124 -236034 -1365026 -1390383 136065 1158723 706782 656979 -1469162 -236034 -1365025 -1390383 136065 706781 1158722 656979 -1469160 5509476 -6123610 -193087 5509475 -6123610 -193087 326110 -217997 -218017 
3054294 3708936 1058466 1058465 1242964 2282277 1039757 1039757 4592256 1800161 -2306632 -2124990 2090206 1504116 -2306633 -2124990 2090206 1504115 -1077027 -1077026 -1702010 -1101593 -1785691 -2276305 3328328 -94349 -1785691 -2276304 3328328 -94348 3745485 3745485 2326001 -230627 -5530274 -279847 -1312833 -3429482 -1457522 143429 1060198 3510389 3703555 -279848 -1312833 -3429481 -1457522 1060197 143429 3510389 3703556 -3593483 -567144 -3201637 -3593482 -567144 -3201636 -2586454 -1604945 -1604962 
-2206768 -182763 -1799794 -1799794 -851196 -459633 1202446 1202446 -3499301 4362553 -2256535 -985159 922773 -756161 -2256535 -985159 922772 -756161 1901831 1901831 -715310 -1138268 569838 -737180 -1474402 6821191 569838 -737180 -1474402 6821191 -3242622 -3242622 -3105831 2544692 -3309286 -105584 -1024898 -3137305 2981659 3656747 516282 1475372 -1761836 -105584 -1024898 -3137307 2981660 516281 3656747 1475372 -1761835 -2611443 5045442 1384482 -2611442 5045442 1384482 -1498500 -1555324 -1555352 
0 0 1960833 -1960833 0 0 -2135517 2135517 0 0 3618096 745376 2108215 -177272 -3618095 -745375 -2108215 177272 -3902255 3902255 0 0 -1606677 -2780690 937246 -3207725 1606677 2780690 -937246 3207724 5283279 -5283280 0 0 0 4384695 1896237 1835902 -777042 -1746298 2060528 -270206 -3494192 -4384695 -1896237 -1835900 777042 -2060528 1746298 270205 3494192 -5882273 825943 -6563416 5882274 -825943 6563417 0 132 -135 
3206417 1322553 1614688 1614688 2919154 180794 3441552 3441551 -3408361 -3412631 -847851 1246213 540561 -572443 -847851 1246215 540560 -572443 1961977 1961977 3726449 176853 3227518 1076728 5675007 -2939823 3227518 1076728 5675007 -2939824 -5332281 -5332279 -5612056 -6895039 -2447623 -1703463 -2727792 -795860 -2864286 1583252 -3541654 1579176 1443106 -1703461 -2727792 -795861 -2864283 -3541656 1583253 1579176 1443105 -3980403 -1361979 5498718 -3980402 -1361980 5498718 2256042 1773088 1773035 
-2815796 690523 -1812567 -1812567 786267 -5263033 633586 633586 3598220 -110701 143775 375627 11997 -2439537 143776 375630 11997 -2439536 -2671746 -2671746 8124930 -4869272 980632 754600 -2653335 2754066 980631 754601 -2653334 2754064 -617637 -617635 9977808 388275 1148415 972275 469872 306801 1734134 -3011021 1786112 3698174 220308 972276 469871 306798 1734139 1786110 -3011020 3698174 220306 -4799660 -6049359 6607263 -4799659 -6049360 6607263 2515122 -4479713 -4479770 
1 1 3792722 -3792722 1 1 493372 -493369 1 1 875563 4998625 1628842 3107003 -875563 -4998622 -1628840 -3107002 597672 -597670 3 0 -3436795 2331187 1108325 1190387 3436799 -2331185 -1108322 -1190384 1183883 -1183884 2 0 1 4161267 -3112412 -6710697 11118874 2390183 -5534443 -1556647 -3566427 -4161265 3112412 6710698 -11118871 5534446 -2390183 1556651 3566429 1166659 -2124936 -546445 -1166661 2124935 546452 2 -165 110 
1 1 1940654 -1940655 0 -1 -3172461 3172465 2 1 3764598 1481451 -1680531 1793712 -3764600 -1481452 1680531 -1793714 4058359 -4058359 0 -1 -2141400 -4010024 7104974 -9568105 2141401 4010026 -7104978 9568106 2619933 -2619934 0 0 0 -1604377 5295315 4517534 -746429 1278721 -2501252 -4996973 -2271113 1604378 -5295317 -4517534 746427 2501254 -1278722 4996974 2271114 5978798 -3112025 7226621 -5978798 3112025 -7226620 -1 -796 796 
-2144128 9881667 -3211032 -3211031 681970 -9428064 6670000 6669997 7568670 826783 173714 1702383 -1208659 -7302198 173714 1702382 -1208657 -7302197 1612747 1612748 -5620892 -3488568 3652333 4764556 -8155336 720278 3652333 4764556 -8155332 720270 1028548 1028549 -458687 -1898760 208077 1009146 -3389722 709268 -3572400 2829082 -4471214 2013219 4584860 1009140 -3389720 709267 -3572400 -4471211 2829084 2013218 4584859 2079116 -416071 -3667340 2079116 -416071 -3667338 -5517987 6539689 6539676 
14 11 4520928 -4520927 6 12 3530793 -3530791 2 8 8850905 1341335 -417319 2678627 -8850931 -1341329 417314 -2678620 1065871 -1065867 2 3 2921258 -1197668 -2102601 11279247 -2921218 1197637 2102581 -11279246 -7615383 7615372 -8 -4 23 7833205 6781588 4957753 -3240755 -3580333 -3794731 -7265124 -1497891 -7833246 -6781599 -4957749 3240748 3794796 3580301 7265123 1497904 2362188 2251094 229408 -2362176 -2251081 -229401 -4 -456 401 
4886024 3873769 11303 11328 2866784 3717930 399577 399596 618951 1776525 -5729832 1406709 -1351433 533034 -5729786 1406719 -1351435 533049 170304 170309 336033 1007709 9222600 -6574882 -5357116 -303102 9222614 -6574889 -5357125 -303047 -1809474 -1809513 -3263128 -3190445 8312227 -8558999 -3530317 17149 -1109670 -6523104 12258578 189255 2187136 -8558962 -3530282 17171 -1109685 12258560 -6523124 189218 2187126 1906629 1954859 430491 1906644 1954871 430495 -1265836 321958 321952 
2829412 8136425 -4000420 -4000418 1044549 5247909 2788730 2788731 -830587 11005121 2217012 -7528841 -3985501 -987221 2217020 -7528840 -3985502 -987218 558628 558628 724466 242278 -8545441 1603742 1690987 3423294 -8545440 1603739 1690987 3423300 -5049252 -5049258 -4842559 3183061 4778749 885925 5051151 6906099 -11987075 -3294648 1521650 -1112119 3333617 885928 5051155 6906102 -11987076 1521649 -3294651 -1112122 3333614 914410 785165 4425177 914409 785166 4425181 -3187407 -3780785 -3780785 
-3840592 2410531 1769542 1769545 -8044484 -2408478 6950844 6950848 -2745151 -2810843 4843623 670257 1007046 -59419 4843626 670253 1007045 -59409 -4861943 -4861945 -604592 821145 -4213634 8913968 -60125 71281 -4213625 8913963 -60104 71261 1563059 1563026 -3890327 -7212262 -11504412 2911022 330230 -10047785 -835214 -12102264 9339128 -1164510 -2451509 2911012 330236 -10047800 -835197 9339156 -12102267 -1164526 -2451508 3323856 5153556 3629078 3323862 5153580 3629061 2811750 3828783 3828752 
-7 2 4241011 -4241003 -16 -4 742253 -742233 -5 -1 1459079 -1655266 1289485 6275275 -1459065 1655272 -1289483 -6275273 1056534 -1056548 -2 0 4500014 -3102161 5274885 -4036039 -4500015 3102183 -5274892 4036037 -10368441 10368445 -2 -2 -14 -8593973 2679498 -7965274 6778919 -1700446 14348448 -7261213 -1246890 8593973 -2679500 7965253 -6778932 -14348428 1700419 7261213 1246888 -563971 7850641 -4733841 563982 -7850625 4733852 2 -120 122 
73603 549202 -6238985 -6238999 14781037 -3644193 851964 851963 7478687 -5449925 -739799 -6185763 -1702962 -1296897 -739798 -6185763 -1702970 -1296905 6221746 6221744 5197350 -663957 -5054201 203811 2442695 4765664 -5054203 203816 2442697 4765662 -317414 -317417 -3334852 -15207147 497567 -646519 8535123 -1363044 5703879 4406403 8708734 -8182977 -3128074 -646501 8535121 -1363038 5703880 8708724 4406399 -8182967 -3128073 -4150155 -5392694 -6031442 -4150159 -5392697 -6031434 2955418 6974541 6974494 
-10 -1 -227480 227468 -4 5 3220571 -3220557 1 0 -3659370 2526698 2099853 -1141389 3659366 -2526697 -2099859 1141398 1297133 -1297140 5 7 265384 7484051 5400106 -9288931 -265378 -7484041 -5400111 9288926 -10890360 10890365 -1 -9 -7 845766 2392197 2856192 -6472389 11539006 -10653876 -175827 2765378 -845754 -2392200 -2856199 6472388 10653878 -11539006 175829 -2765377 3214653 2098468 -17278539 -3214650 -2098464 17278532 10 168 -176 
10 1 -11559476 11559491 3 -3 1687306 -1687306 3 -6 1042686 -4137862 -6763606 -5443498 -1042680 4137856 6763616 5443494 -2873331 2873338 -7 -7 3035493 1420368 6536936 -9939391 -3035513 -1420366 -6536927 9939410 -10109511 10109515 -3 -4 3 16314507 -3751323 1825327 8508523 -9896189 105013 4050626 583714 -16314504 3751326 -1825332 -8508508 -104997 9896176 -4050635 -583725 -492963 4745728 4639718 492958 -4745733 -4639696 -13 -62 32 
13469044 -1409863 10218577 10218546 7121357 -10634619 -6267828 -6267830 -276319 -2588610 3755358 47207 3458752 -5365552 3755366 47187 3458732 -5365555 4457791 4457787 -9128866 -11239048 -7000745 -3356604 3637472 4518469 -7000734 -3356614 3637468 4518467 -740060 -740049 -2757510 10793347 4400537 -788428 -3157454 -275509 4562699 -8157218 404983 -1208337 -2039001 -788391 -3157466 -275503 4562726 405001 -8157241 -1208345 -2038996 -1745685 -2222299 7716317 -1745681 -2222295 7716339 -17441342 9393047 9393021 
-5720421 -4232997 4755062 4755003 -3887253 -9861944 2407604 2407586 -3338247 -3454804 3470780 1839910 4132853 -663100 3470794 1839844 4132819 -663098 2589185 2589210 -2716592 -3795930 -416358 6771980 1387823 -2968750 -416323 6771924 1387791 -2968720 42848 42905 5313848 13037349 -588578 -21687112 11666602 -3815086 -8946325 8654768 5857089 766258 -570418 -21687100 11666589 -3815053 -8946254 5857115 8654828 766191 -570382 -2087081 -952018 -1631456 -2087029 -952018 -1631519 574286 -1269424 -1269454 
-8 -17 -10440845 10440886 3 -44 -3624469 3624478 -10 -16 1576014 -9579815 -6211878 -524600 -1575982 9579829 6211908 524588 4297649 -4297616 -6 -18 5137844 -9190038 -4358129 4474882 -5137848 9190086 4358154 -4474902 8916893 -8916916 22 61 -8 3408888 -3344145 6127375 10874185 10529473 2538445 -10445583 6665791 -3409007 3344209 -6127405 -10874230 -2538406 -10529440 10445581 -6665776 8869044 -337303 -11067813 -8869048 337307 11067793 0 638 -705 
293335 -5621869 -716147 -716162 16268655 -8961642 282705 282693 -3066339 -3972635 1023813 1546326 -788174 -3330982 1023817 1546318 -788181 -3330985 7481007 7481015 8542742 -1363104 1363683 4155378 4238775 -2773707 1363679 4155366 4238766 -2773690 -11743872 -11743847 5136819 15303940 -4613916 5279854 -4533354 -3835978 585298 -7793109 2103240 -4244114 11599107 5279856 -4533361 -3835973 585306 2103250 -7793082 -4244149 11599128 4689703 4575309 -12340569 4689722 4575307 -12340593 5534556 -8564449 -8564485 
-2 17 2100678 -2100695 -17 9 -6121431 6121440 1 4 4908701 -6085100 3046817 1716320 -4908707 6085093 -3046823 -1716309 -2391935 2391931 -8 -2 7624914 -16201535 4219810 4557179 -7624905 16201534 -4219812 -4557211 -10078063 10078063 4 8 -4 -10873154 -2865115 8975752 9114609 3462022 -12150550 16361538 -7119425 10873167 2865120 -8975755 -9114597 12150565 -3461992 -16361577 7119433 -6448421 -2402734 -553165 6448412 2402724 553192 -11 -436 434 
-5978474 10044535 -4141248 -4141236 -8621220 1693954 2813489 2813480 3969992 3737101 -3196208 698483 -1128849 5857217 -3196201 698455 -1128828 5857228 1735093 1735095 -6701221 -3136264 5461731 -2147093 1115087 -14323044 5461774 -2147124 1115086 -14323045 -4098012 -4098030 5189618 12819257 -6996629 8549090 1529545 -3426542 4353436 8063967 7862227 -20025502 4794601 8549070 1529539 -3426515 4353462 7862194 8063966 -20025470 4794582 -4073746 -4022254 11087103 -4073759 -4022261 11087101 -13619602 460921 460898 
2769413 -8123824 11742833 11742787 -8613780 -3655616 -422474 -422515 -8238329 338889 502929 -470280 8082150 1134871 502946 -470226 8082105 1134822 -4310728 -4310735 4973671 -8502595 1889716 -5925686 -2900213 15951103 1889581 -5925736 -2900143 15951170 714443 714401 14322686 -13968054 -2983720 2950370 -6023333 3160344 -13106083 5618108 433926 -18626591 9578794 2950358 -6023331 3160320 -13106097 433957 5618120 -18626581 9578815 1077883 603548 -1634813 1077889 603571 -1634829 6277008 2681397 2681388 
14 -13 -6136371 6136439 -23 -11 -10238252 10238253 -23 2 1167875 8027566 -6077992 -8434285 -1167886 -8027576 6078045 8434279 457108 -457141 22 -27 -26383533 -9849684 13705717 13477102 26383527 9849652 -13705725 -13477012 -7135163 7135149 42 -49 0 -1508708 -2342065 -3133156 -3812778 -49635 4102442 1905012 4777065 1508720 2342036 3133173 3812722 -4102450 49651 -1905095 -4777017 3138365 4860780 -4315423 -3138341 -4860759 4315390 36 120 -111 
-175845 -6418473 -144765 -144774 7506570 -1315893 -2774504 -2774496 1278615 -1071369 -3156345 1648679 2123621 -4513 -3156351 1648672 2123607 -4511 2760937 2760940 -904397 -924733 16759260 -9997323 -2473097 2122095 16759261 -9997307 -2473108 2122097 -1997772 -1997762 1192810 2084985 -26993511 8631588 21785395 4513459 -11706976 -9225254 -3725597 4282274 -8081505 8631585 21785434 4513453 -11706967 -3725588 -9225247 4282279 -8081518 1388715 438815 -745989 1388717 438813 -745994 -8214043 4556450 4556401 
-9602640 -26847664 -5285047 -5284931 11833387 15509708 -4075919 -4075962 -2193874 428272 3332936 2417545 -3634832 2858714 3332910 2417548 -3634742 2858728 8138328 8138370 1351106 14009583 5466316 15184528 -3773832 6716531 5466392 15184503 -3773833 6716486 12559850 12559889 -4999323 2175381 -582526 1328649 -10261410 -3392613 -10141958 -1022530 3999805 -1248148 3831462 1328668 -10261571 -3392597 -10142003 3999764 -1022686 -1248138 3831502 -7861294 -8464211 3934112 -7861154 -8464149 3934055 -22016067 -139683 -139691 
-15 -21 8800658 -8800657 22 -12 -7683264 7683277 2 3 -4639522 -1211892 13223658 -1869408 4639533 1211886 -13223645 1869410 -692398 692418 3 22 2889369 -6617495 4957122 -1963773 -2889366 6617516 -4957142 1963775 -7684722 7684807 -71 29 10 6960675 -23357838 3688414 -6305907 4308182 -1615037 -19126488 13822736 -6960664 23357800 -3688413 6305912 1615044 -4308184 19126463 -13822697 -14569715 -5492247 8543470 14569689 5492213 -8543446 15 -20 -74 
53 106 -12794274 12794338 -38 -101 5905724 -5905719 7 -9 1440363 -686875 -7686086 -959984 -1440392 686868 7686125 959930 -4553981 4553934 -15 -57 -5028769 3905415 -519435 2424752 5028754 -3905556 519432 -2424766 -6648830 6648843 -83 20 -18 98175 16670228 -1230074 4643337 22001944 4514703 -6703021 -2725248 -98157 -16670120 1230110 -4643288 -4514729 -22001937 6702983 2725262 -24457477 -10840476 10035236 24457507 10840505 -10035242 163 305 -365 
932903 2120292 2673166 2673126 2833589 -13950414 -3003068 -3003077 4277522 2093285 489811 2712024 3745887 -5358335 489808 2712008 3745889 -5358345 763054 763014 -3811659 -619969 2779499 -4319553 -4407283 1544190 2779492 -4319531 -4407273 1544197 17648559 17648501 -39478412 12017195 -4453282 3306064 2765666 795980 -819325 -511953 506093 -7288562 7253646 3306081 2765691 795985 -819320 506113 -511805 -7288662 7253673 -4658893 -5699189 5727574 -4659079 -5699270 5727662 26284341 -10767658 -10767663 
47832093 -2704626 -4934143 -4934159 -2761282 8582483 -2128138 -2128147 -19677203 -18564260 -2235977 -8452865 -17949055 -15018354 -2235976 -8452845 -17949068 -15018375 -7780505 -7780485 -14340444 255736 7653360 11675703 -3996256 1812802 7653382 11675697 -3996260 1812810 5720312 5720309 11935255 4180743 -8129424 4038061 6358046 -3113172 2960045 10324612 5368325 552800 3185775 4038053 6358081 -3113175 2960065 5368326 10324625 552812 3185767 -184902 887712 3235588 -184925 887698 3235588 7102031 -4835312 -4835362 
-1943996 337599 3176472 3176626 221226 -5864464 26707717 26707843 -1961281 -46669607 -5522695 -26407377 15397977 11554515 -5522354 -26407022 15397733 11554112 1435353 1435351 -3869194 25899459 597039 -4562507 -8872136 5596116 597261 -4562583 -8872204 5596014 1451782 1451787 -794459 14719221 6051480 -298947 -2387852 10057704 4060924 -5592492 -5694175 -2005754 -2157786 -299040 -2388012 10057630 4060934 -5694122 -5592388 -2005724 -2157630 707180 -1322192 3200930 707139 -1322217 3200929 -9336828 -7514492 -7514523 
33 4 -12432581 12432541 35 -2 -19160482 19160203 -38 295 -26795005 -25185090 21769936 25852174 26794953 25185544 -21770147 -25852325 3792149 -3792305 164 -146 -11880336 9395068 6721609 8829167 11880257 -9395031 -6721502 -8829272 -1666295 1666335 -49 -50 -14 7977606 14221195 4773389 657239 -9020379 -4425581 -4270208 -10254100 -7977567 -14221100 -4773542 -657302 4425651 9020500 4270223 10254114 366292 684938 258812 -366284 -684905 -258875 -37 -84 208 
9148149 1725537 -232210 -232299 10662784 -6957027 3556755 3556387 -11962634 1455028 -12431205 9354830 7077732 -10024991 -12431451 9354848 7077826 -10024797 -30841400 -30841824 53184258 10088324 -5988465 351418 -614921 -4120499 -5988360 351496 -614853 -4120397 7261442 7261429 -17719372 9667215 4578464 611826 8273518 -3098912 1570259 9166071 -1668687 -5000142 1633055 611900 8273633 -3098908 1570224 -1668709 9166149 -5000202 1632983 5240819 5530893 -3994822 5240981 5530999 -3994723 -34590026 3747305 3747299 
-30 126 4314302 -4314139 -78 -90 -28171607 28171442 283 -212 -12070162 16220948 -20191374 14824363 12070094 -16219968 20191462 -14825342 -37984242 37984031 -101 1125 19169235 3094756 2921480 4903386 -19169675 -3095188 -2921267 -4903057 -671229 670937 88 -212 12 7712470 -726875 -2062875 -7807353 15693460 3488045 908840 -4531720 -7712491 727246 2062678 7807357 -3487999 -15693330 -909023 4532019 12300118 8327334 7426298 -12300079 -8327256 -7426096 -324 125 -666 
3500991 -6265744 -3228401 -3228588 6564759 2357727 5667013 5668032 -15789520 9827361 2669012 -24663054 -3548222 24367178 2669483 -24663668 -3547282 24366453 -2954052 -2952800 20700330 -57529643 10909591 9577812 -5904578 -8938165 10908894 9577720 -5904679 -8938343 9297448 9297474 -11045980 14777736 -1555530 409800 -9046986 4916581 304974 -94654 -894088 4254796 -7457158 409451 -9046875 4916649 305335 -894251 -95231 4254695 -7456948 470148 -369532 -6544388 469759 -369802 -6544625 8433277 13811156 13811152 
29 3 -3262022 3261926 15 20 21755331 -21755315 -151 116 5122926 -13680339 26066450 -12286697 -5123127 13680335 -26066218 12286698 -43392043 43392047 96 -145 -14738621 -4633831 -1583956 -2668227 14738611 4633967 1583935 2668115 1359328 -1359209 -8 9 58 -9539059 3749195 2842219 7486425 5276415 -5619097 -9418043 4017698 9539069 -3749138 -2842226 -7486405 5619045 -5276491 9418015 -4017715 18647956 10632792 9789191 -18647949 -10632797 -9789242 3 -174 207 
-259 185 9480650 -9480150 -135 -158 25224998 -25225146 71 253 5064062 -20460854 -24881315 36997716 -5060980 20459871 24880201 -36998394 -4727562 4727401 498 630 -22249320 -4688620 -758540 -5276393 22250005 4687253 758596 5276269 -836538 836493 -91 -158 -790 4375298 -24581446 5986782 -12804504 7645513 3663729 6743770 -6156475 -4375932 24580854 -5986498 12805108 -3663388 -7645006 -6743594 6156766 -520883 340935 -221173 520870 -340904 221027 -409 -37 -152 
6456345 -4286904 -6587366 -6588062 3171271 3935908 1749054 1747606 -2266266 -7698235 -47357023 19135775 13663373 10614746 -47357360 19137009 13665194 10612291 4746475 4746723 -17291768 -17879450 -12344748 19295156 -207637 2853524 -12343453 19295401 -207593 2853854 364924 364977 4102513 3663421 24579932 10467613 9208393 -5040440 -10347101 -7595226 -4440239 -1914542 -4585594 10467291 9210041 -5040805 -10346218 -4440520 -7595767 -1915026 -4585184 -390474 -934866 2166158 -390398 -934866 2166191 13372326 2549835 2549811 
-4389596 -1147153 12507540 12507552 3797364 -11859324 9067410 9067356 18620186 -30156759 326792 20241763 -42584288 22791659 326672 20241787 -42584518 22791984 -6686337 -6686228 3303132 -6005396 -10956011 -13626715 -68555 12537953 -10955987 -13626731 -68544 12537956 -4837774 -4837788 -9199108 14134882 -812268 8749785 -5097087 -3017282 -13478861 12957571 8556473 7787896 -5338242 8749889 -5097167 -3017269 -13478975 8556519 12957602 7787955 -5338325 -148644 1491234 -85250 -148709 1491203 -85279 -180172 856121 856106 
1589615 -9776071 -2344952 -2344947 11455117 5490549 -22935233 -22935363 59742399 -11745739 875566 -13851113 11251179 5104609 875584 -13850980 11251138 5104485 -31074121 -31074031 -12313055 -3085992 12374862 19282829 5133500 8067816 12374996 19282854 5133498 8067832 -21059273 -21059264 -12971368 4463958 -3600693 -6000120 -4483778 -1373893 -2991104 6576923 -1871853 -4271125 146182 -6000119 -4483731 -1373926 -2991084 -1871842 6576902 -4271109 146206 8634073 9976692 8741880 8634060 9976679 8741852 4365748 -716826 -716878 
-12 6 9554251 -9554264 -13 43 -29171119 29171147 11 -20 40072905 -30330943 -4849912 -9051670 -40072831 30330854 4849995 9051615 -2749231 2749243 28 -26 -4383431 42912201 5113573 2591216 4383472 -42912215 -5113590 -2591230 -269684 269698 -29 26 -15 -10107558 -8297603 -2109219 1721822 4188284 463633 1367985 3875808 10107526 8297599 2109247 -1721780 -463648 -4188302 -1367999 -3875787 -253023 -412989 594772 253027 412991 -594781 6 -396 336 
1822129 18922875 30666414 30666305 -15954132 -64007702 -26297118 -26297060 -6217238 29371412 -24918835 -26670537 -19015401 18878807 -24918828 -26670466 -19015368 18878910 10152332 10152358 10474821 41320929 12721337 25038880 3309820 -2034616 12721326 25038825 3309811 -2034624 1340325 1340326 2441091 -16206401 3413661 7517692 262533 358344 -292890 -80144 2463745 4784404 -4645939 7517686 262495 358342 -292928 2463747 -80141 4784394 -4645951 -1761627 -2300857 -3076927 -1761647 -2300869 -3076930 -9801406 -4189720 -4189774 
-6640217 -51760137 13449945 13449943 60722885 -24077913 34120518 34120525 -7897133 50997565 -4783726 -5831100 -7090314 150556 -4783783 -5831080 -7090260 150547 -28742583 -28742546 -46398475 11528152 -5596810 -8510428 -4220323 -17500416 -5596804 -8510465 -4220321 -17500424 6383 6386 14457294 -14472576 3580887 1686415 1799582 1960960 6245526 6287692 652370 78757 -670593 1686427 1799582 1960963 6245522 652362 6287663 78737 -670582 3000617 3584652 12101663 3000615 3584649 12101655 9749216 -2074086 -2074116 
1538814 -58118006 38071378 38077812 -53643488 34188058 25310051 25310162 53768480 13711688 -21388644 -16351356 -14913712 -35281109 -21392768 -16354773 -14916632 -35285019 20087804 20087846 27277177 -15172064 -1779500 2322213 -2600211 -9876873 -1780393 2321782 -2600006 -9876599 -8320262 -8320424 -16234256 3979491 6011150 5933231 10662282 1732190 10891771 -2189434 1564079 1763755 4264450 5934631 10664561 1732786 10893427 1564385 -2189058 1763989 4264783 -978098 -1559790 -6508308 -978181 -1559795 -6508324 -1293230 1138059 1138028 
-74 2868 -66149816 66146169 2624 -1737 -1780231 1777711 -2647 -653 42819524 35256270 29908707 39912338 -42817512 -35254680 -29907292 -39908853 -337268 335287 -1290 781 9363555 4821023 -1924062 -2768492 -9363393 -4821200 1924325 2769479 1591732 -1590906 789 -201 -268 -14400698 -23532378 -6211299 -17036286 -3891970 -3140821 -2410047 -3296200 14400141 23531332 6211125 17035208 3140679 3892202 2409871 3295787 924538 79128 123841 -924440 -78973 -123214 38 53 -224 
99224517 -66427160 -59885413 -59885402 -60997795 -70472271 19615937 19615922 41434181 33888835 19192294 18717146 17591230 37405422 19192238 18717159 17591254 37405412 14537703 14537698 16838740 22479473 -6193066 -12178515 650359 -3963391 -6193042 -12178537 650358 -3963391 -7398836 -7398829 -6059257 -6757282 -1852689 -5684323 -7738456 -886465 -5558823 -4101073 -1808192 113865 -4250309 -5684310 -7738427 -886464 -5558809 -1808195 -4101083 113846 -4250310 -489755 -477496 -3145594 -489737 -477490 -3145592 -7213156 -1107325 -1107329 


==> anc/complex_reflection/G4_2_5/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 2
n = 5

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_2_5/optimal_value.txt <==
0.139785


==> anc/complex_reflection/G4_2_5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 27957/200000 0.139785000000000
sqrt(2 epsilon/|S|) (numerical):  0.215858750112197
d=3, D=3
Error: 22166601091/312500000000000 0.0000709331234912000

Certified
epsilon: 671460644767/4882812500000 0.137515140048282
sqrt(2 epsilon/|S|):  11/1562500*sqrt(5549261527/6) 0.214098995831587

Certified (no self-inverse)
epsilon: 2708009180159/19531250000000 0.138650070024141
sqrt(2 epsilon/|S|):  1/3125000*sqrt(2708009180159/6) 0.214980673568688



==> anc/complex_reflection/G4_2_5/root_as_integral.txt <==
100000000
0 0 -34693 34693 0 0 0 -351041 351041 0 0 0 -57283 125647 -196974 -33193 -34352 57283 -125647 196974 33193 34352 -38114 38114 0 0 0 0 0 -372624 -38649 -931757 -347736 -349479 372624 38649 931757 347736 349479 -351925 351925 0 0 0 0 0 0 -219391 -55609 -56917 182909 125096 125245 -199968 -173786 -317276 -195977 -190326 -32205 -32050 219391 55609 56917 -182909 -125096 -125245 173786 199968 317276 195977 190326 32205 32050 -54363 112926 -36115 -37948 54363 -112926 36115 37948 0 0 0 -33 33 0 0 0 
152581 54297 118123 118123 66578 143021 113415 -54011 -54011 -27547 48973 23264 -412357 460117 37263 100495 90548 -412357 460117 37263 100495 90549 -3358 -3358 -8545 31049 53281 102330 51758 -550336 445822 -347568 -59142 -72948 -550336 445822 -347568 -59142 -72948 -172857 -172857 -98963 -58791 -37128 19100 -28770 -1833913 -479975 -420448 -425268 1506448 434613 436734 2089 359732 -39457 13068 -3744 67636 29590 -479975 -420448 -425268 1506448 434613 436734 359732 2089 -39457 13068 -3744 67636 29590 -111654 -96019 -81565 -36405 -111654 -96019 -81565 -36405 -8612 -67769 -88650 -25618 -25618 12685 52595 -85336 
356694 259185 168456 168456 445348 -23434 321996 -84249 -84249 489271 -362572 14595 -306823 -187409 -469725 1304334 -514494 -306823 -187409 -469726 1304335 -514494 276219 276219 -32432 925494 -1908942 -471118 83301 -317627 -349576 266862 648983 -743165 -317627 -349576 266863 648983 -743166 444452 444450 -38463 728044 -2043444 -787414 -239666 -240472 -921627 1376599 -1218189 -165936 1411402 -1073050 -553832 -940361 738456 -920898 2676878 1121664 164806 -921628 1376599 -1218189 -165937 1411402 -1073049 -940360 -553833 738457 -920898 2676879 1121665 164807 -1416761 2025751 782285 645991 -1416761 2025751 782285 645991 -1959208 268161 1164278 -1380870 -1380870 -2392796 -199170 665671 
562050 217813 389784 389784 309436 102405 493341 -153263 -153261 150074 -87371 70308 240360 -43276 555962 -624106 622910 240360 -43276 555962 -624108 622912 -245610 -245609 522615 -137859 1055652 -456811 36695 -25266 -160875 -181930 -722553 8295 -25266 -160875 -181930 -722554 8295 -353610 -353611 535973 -326785 958953 -442194 -218754 688362 642237 -829847 616470 428293 -1013122 308832 90947 439781 96554 738520 -918966 -1016512 240943 642237 -829849 616469 428293 -1013124 308831 439783 90948 96554 738522 -918969 -1016513 240943 -5918765 4152549 -355700 -555066 -5918764 4152549 -355698 -555066 1424607 274889 -664659 869882 869882 536520 -378559 125596 
2 2 -231993 231995 1 1 1 81378 -81375 1 0 1 -199719 -209626 1286065 -2525732 403751 199721 209628 -1286061 2525733 -403748 1011934 -1011933 1 1 2 0 1 177639 93409 -294176 479371 -47795 -177637 -93408 294178 -479370 47798 -693943 693943 2 0 1 1 1 2 932859 -2058930 323884 549562 -1379120 147277 1878118 2058108 -617666 2005949 -5643295 -2821393 -608362 -932857 2058931 -323882 -549560 1379121 -147273 -2058105 -1878115 617668 -2005947 5643296 2821393 608362 1296445 -73624 259580 1183326 -1296448 73626 -259576 -1183325 2 3 1 3 0 0 0 -84 
1096374 1730277 214155 214154 235394 1402056 646236 831941 831941 558124 2608479 1062592 -870005 -939649 1376607 107863 -943324 -870006 -939650 1376607 107865 -943324 -57425 -57425 -2994671 2233609 758780 943378 -447533 -428504 -817119 940053 1811521 -436264 -428505 -817119 940053 1811521 -436264 45691 45691 -2019366 2174987 1966424 2210612 393621 -1901994 671838 -897651 -2156060 -1318419 -235503 -2285943 1411994 1250545 1024393 1008102 -238040 -829919 -2564007 671837 -897651 -2156061 -1318419 -235503 -2285943 1250545 1411995 1024393 1008102 -238040 -829918 -2564008 -684816 -125493 -3828824 2217433 -684815 -125493 -3828824 2217433 -2082551 -2937048 2334829 175896 175896 2037043 -252389 1380605 
22181 626587 -684333 -684333 -1491 572450 336520 -25186 -25187 1006565 738397 1010452 -2026745 -1785308 461312 -62166 688518 -2026744 -1785308 461311 -62166 688515 1102378 1102378 -734365 -2513039 -323198 2142127 1748380 -1294196 -1766628 1312832 -45091 1199333 -1294196 -1766629 1312832 -45093 1199333 2299569 2299570 303375 -1132124 37629 1915047 1826978 -3799443 -710611 -1319455 -233850 -2431648 -1193443 63004 1516339 100489 1102676 364600 413599 1972551 2798662 -710610 -1319453 -233852 -2431646 -1193445 63002 100490 1516338 1102677 364597 413603 1972551 2798658 1380916 2644085 455249 -1697713 1380915 2644085 455248 -1697711 -1098946 -3338359 -6767619 -472378 -472378 -228337 2669377 -3273857 
-2376979 -2671802 -1332075 -1332076 -797370 -173766 -2993405 -1297820 -1297820 -2138034 1258601 -3533671 461340 392844 -601547 -130950 -1329034 461339 392842 -601546 -130950 -1329037 1757503 1757503 -925855 -1045398 -513219 2370109 -785505 414572 466107 -2528495 2478247 -2124172 414570 466107 -2528495 2478244 -2124171 -383956 -383954 -1363433 -2342249 1194912 3702172 -900676 1746947 482414 1375298 511322 826716 2351197 -84998 1438899 504441 -2661861 102328 -3310462 1862668 -130052 482411 1375298 511318 826717 2351196 -84999 504440 1438902 -2661858 102322 -3310459 1862668 -130055 1180344 4165114 130588 1659448 1180345 4165113 130590 1659447 -1230429 -522156 196236 -1559486 -1559486 1502921 1978826 190275 
-774179 -1708916 -318587 -318587 -363608 158721 -117703 -1361050 -1361049 910996 -3358369 -102654 661113 231790 -1376881 782890 363516 661113 231790 -1376882 782891 363517 230784 230784 -3080309 1566795 1823684 1154165 -748604 -519178 275845 140333 -4264004 351711 -519178 275846 140332 -4264003 351711 2826058 2826059 -1775302 2832804 -1485600 -2692183 -1777581 982270 -506543 1158514 1341465 1270111 -1309809 1394724 -847996 -1034972 -2619411 -440139 2246799 1572052 43593 -506545 1158515 1341464 1270111 -1309808 1394724 -1034975 -847995 -2619411 -440141 2246802 1572054 43594 1429639 2187215 -3660037 2188136 1429641 2187215 -3660037 2188135 -919708 -3516968 833277 3052147 3052147 3413538 -162386 -2071842 
-2 -2 -2012154 2012152 -2 -1 -2 734558 -734558 -2 1 -1 -2447934 -951697 -281460 -618002 -4081290 2447932 951697 281460 618000 4081291 2088003 -2088001 0 1 1 1 -1 804818 1430601 -1336853 1022435 967228 -804817 -1430601 1336852 -1022431 -967227 -2747793 2747792 -1 -1 1 2 0 -2 -1723459 -1037734 -3832799 560096 -466775 -2131169 1801357 1183094 3470475 -3749923 2553631 -1380137 -4977277 1723459 1037732 3832801 -560099 466778 2131169 -1183097 -1801353 -3470477 3749926 -2553633 1380141 4977279 3055615 -282305 3708216 479241 -3055616 282310 -3708216 -479236 -1 0 -1 601 -601 1 0 -5 
928432 585616 1130736 1130738 -44597 1656044 -880884 -1739825 -1739823 5360992 547254 -1969254 1612758 -325584 873439 1198847 -649477 1612754 -325581 873436 1198850 -649470 -2612082 -2612079 762755 -1875633 -513268 2334328 858040 -2195455 -375657 -144619 -1516501 -3884296 -2195456 -375653 -144619 -1516496 -3884295 5349392 5349389 7498795 2129547 1496739 425345 -1818846 1984013 1843832 1224892 -237890 1797211 -380735 -2290265 -2445589 3152358 -155367 -198129 -1578796 1345545 -44001 1843834 1224883 -237890 1797197 -380723 -2290257 3152349 -2445589 -155373 -198124 -1578798 1345555 -43988 -251106 -1626462 -2603777 -3597891 -251100 -1626466 -2603768 -3597886 -98845 921202 -724720 -3367502 -3367502 436553 2468046 2916293 
33858 1022323 -195078 -195080 327842 618678 -1846140 734173 734166 67910 -1610582 4012919 1472493 1019814 436635 72743 -3818656 1472498 1019811 436637 72740 -3818659 1151281 1151277 228046 -2338104 -220055 2881639 668211 842904 1833642 -2895767 -3511843 3591978 842901 1833636 -2895763 -3511862 3591978 -562459 -562443 -2377115 1074051 -4110420 1578020 6683419 1406287 1689212 849959 -1958673 979088 -2010379 189179 1543354 1019951 1788143 -5603289 188010 -173675 -5797354 1689219 849967 -1958671 979102 -2010388 189174 1019957 1543351 1788143 -5603291 188009 -173683 -5797362 272859 1722894 1434404 -3111934 272855 1722895 1434394 -3111936 -625054 -473550 -1542383 -890096 -890096 2756939 3052443 4123829 
9 -1 339056 -339050 2 8 0 1756248 -1756254 6 1 -10 -1629273 728572 -1738141 1416476 2565370 1629275 -728566 1738146 -1416468 -2565361 3583845 -3583848 3 2 5 3 3 561113 1877258 184115 2639110 859121 -561114 -1877256 -184091 -2639112 -859141 -3918794 3918805 5 0 3 -4 -15 1 -2753965 -1509944 487251 -3632001 3144310 1597278 1311816 -3863300 -3695458 2052307 -6011 3120324 5050531 2753969 1509948 -487249 3632005 -3144309 -1597282 3863302 -1311819 3695452 -2052294 6008 -3120318 -5050520 5596952 -1998624 4708562 3763612 -5596956 1998617 -4708567 -3763613 1 5 3 149 -157 3 1 -81 
6011671 200710 3671594 3671593 3124054 4723663 1564656 513793 513800 -2706265 -1172725 -4608767 298528 847540 588374 1936720 258885 298529 847544 588375 1936719 258890 2165697 2165702 569041 -1037259 2293506 1691675 2035671 1376903 -596403 6237037 -2277753 -3568279 1376902 -596400 6237035 -2277743 -3568275 -1798324 -1798332 -4556437 -6338398 -2609442 -3697958 -4241335 1047389 -975562 -1142459 -2140791 1018325 -1301762 -2392885 1269056 -1572952 -1797845 -764127 -1663316 -530247 420181 -975570 -1142459 -2140786 1018317 -1301757 -2392885 -1572954 1269053 -1797857 -764118 -1663314 -530241 420190 1468712 290491 1304378 -959309 1468722 290491 1304388 -959305 143868 -1922123 -2360631 276922 276922 1867415 1971615 7084108 
829751 1854226 707898 707898 -38130 -2387256 2821043 -813127 -813129 1481411 2020575 1482644 1412492 415557 -778714 -1522597 751799 1412483 415548 -778715 -1522608 751807 1087861 1087853 -2792142 -853443 486988 -7669168 4154473 -1323747 258264 -4504485 2694705 -2442839 -1323741 258261 -4504488 2694702 -2442841 1097021 1097020 646809 -604309 4713473 -1893753 3581947 3942995 -172738 228548 -90016 2073552 1383980 -1297282 -634379 -450781 -665031 -2004359 1704407 -6004168 1475400 -172752 228550 -90020 2073564 1383949 -1297276 -450777 -634380 -665022 -2004351 1704417 -6004174 1475411 4033493 2794986 -873980 -1170138 4033481 2794989 -873988 -1170138 -594301 -7428641 -5270233 3839949 3839949 -5058402 -2496344 6646774 
0 2 -1138384 1138388 2 -1 8 -1217131 1217131 -4 -1 6 1822233 -2796251 -2371649 -974829 856675 -1822224 2796253 2371642 974822 -856684 2189359 -2189351 -1 3 3 -4 6 1927499 -3476237 2544229 -4487680 -258837 -1927508 3476250 -2544230 4487685 258842 -485332 485328 -6 5 2 3 6 3 -4031539 6321288 1369646 7175820 -9904555 860917 -1323633 1908160 -3302804 5858 1758501 363533 2512452 4031546 -6321281 -1369643 -7175812 9904558 -860924 -1908169 1323641 3302821 -5876 -1758506 -363539 -2512445 3183045 -424713 4235970 2114328 -3183039 424726 -4235962 -2114325 1 -9 -4 -1 12 -1 3 -87 
3 -8 2547365 -2547363 3 2 -4 -3000986 3000993 5 1 0 3452076 3240323 467802 2821004 -2007401 -3452078 -3240323 -467795 -2821007 2007390 2720632 -2720624 6 3 5 10 -10 -3727580 -2689913 6191327 -8483070 -601007 3727584 2689906 -6191326 8483064 601021 4107737 -4107735 0 -1 -7 9 3 6 2655832 1755490 460698 462032 7165448 -1395253 2541650 -1719635 -2904643 -3338228 -3627242 -57749 -5348110 -2655829 -1755499 -460697 -462029 -7165443 1395267 1719637 -2541641 2904654 3338220 3627243 57765 5348111 4000257 -3010898 4071475 461631 -4000263 3010892 -4071482 -461629 -1 14 3 195 -207 11 5 -94 
-204518 345384 -749067 -749078 -2182555 -302447 7554947 -1098702 -1098703 -4222011 2316587 4371797 3565577 -4249306 -1881819 -1417578 1124322 3565586 -4249318 -1881827 -1417574 1124327 -1239287 -1239290 54158 4912892 -887798 3388743 4361964 -7303280 312016 4080915 511018 -1672862 -7303263 312003 4080920 511020 -1672856 -3891512 -3891539 -3471826 782584 1868480 4982973 2960725 5057958 1990860 2025831 720284 6871569 -4989543 -5368204 -3990430 194876 -341173 -2227323 -544809 -247211 431618 1990871 2025850 720287 6871585 -4989546 -5368208 194887 -3990437 -341188 -2227323 -544809 -247201 431613 419355 27475 4404038 2446673 419355 27486 4404036 2446674 -1988048 1075287 -952316 -465256 -465256 1349440 2585338 -8655887 
3 -3 -2469603 2469596 14 -1 2 -2531557 2531536 10 6 -1 -7514052 406825 580322 -2919899 1567372 7514037 -406808 -580324 2919899 -1567372 -994790 994804 -1 1 10 -4 6 -3349212 2261370 2531878 -10434501 266898 3349239 -2261382 -2531897 10434500 -266896 5508436 -5508426 -3 3 3 2 2 18 -6066111 -3432939 -5856635 -4536120 -2757147 5641894 2530694 -1765606 7137716 2296176 -291887 -471365 4910733 6066091 3432951 5856611 4536110 2757166 -5641869 1765648 -2530708 -7137704 -2296180 291886 471353 -4910725 -1712262 -2700135 416446 -515429 1712263 2700141 -416461 515433 6 -3 -4 -234 231 -1 -1 -83 
-4238267 1002252 1039422 1039416 -4683553 -3595173 -3321029 3857645 3857657 420093 25131 -1584853 5845538 -372571 1156906 -315295 461273 5845545 -372596 1156907 -315274 461256 -691700 -691690 -2268094 -3859930 -1570101 -1420787 -743877 -7018685 8507968 2702038 626062 -125417 -7018649 8507970 2702012 626063 -125378 1954887 1954863 1732000 -1465183 1027461 -1030204 -2742457 -11536645 5381405 2197351 3631617 -1794324 -1011095 -1962244 3547534 -10352921 168177 1495328 -14403 -1088930 -1628708 5381416 2197362 3631619 -1794305 -1011084 -1962290 -10352889 3547542 168115 1495337 -14386 -1088907 -1628712 -503399 633871 1115180 -466328 -503395 633884 1115138 -466295 -1490796 264434 713556 123769 123769 1692488 -113760 4587322 
2 5 2604677 -2604679 -2 22 -1 913151 -913165 1 9 -2 3787716 4465648 -168807 -2185782 2309467 -3787738 -4465626 168810 2185770 -2309460 -317718 317709 -1 7 7 5 -2 -3234773 883305 -879154 6165889 -643375 3234821 -883333 879130 -6165882 643359 976042 -976039 -1 4 -11 9 -10 18 6924793 1990279 173998 1115590 -5860122 9357314 -1405666 -9549298 5823619 -6063032 -1650346 -4866144 910593 -6924822 -1990313 -173993 -1115592 5860106 -9357298 9549350 1405625 -5823612 6063019 1650360 4866145 -910586 817113 -2688161 7342332 -4950663 -817103 2688165 -7342325 4950666 -5 -2 7 93 -91 -5 2 -12 
303359 4080086 -169370 -169375 -104506 -3741046 1313423 2157881 2157874 3436976 2167489 -3465168 -708263 4028416 -1331788 -5241053 919921 -708245 4028418 -1331790 -5241046 919924 -436801 -436801 -3073824 1741059 -3041513 4001555 686342 6371288 1076446 -3957782 1216 -4984733 6371274 1076436 -3957765 1222 -4984739 1212784 1212771 1159392 306718 2611927 3527977 -8886621 4437016 -897805 -7302984 409490 2559828 -3545081 2144393 -513766 -6624985 9738911 -4450554 2150691 -1031732 3354386 -897796 -7302982 409484 2559820 -3545085 2144421 -6624978 -513783 9738922 -4450570 2150671 -1031717 3354384 -589 -221050 1839247 32771 -603 -221051 1839298 32746 -9144313 -880350 2174175 -1562869 -1562869 9580574 3369239 -2592900 
8 16 4423796 -4423894 91 -2 -36 3808178 -3808172 44 2 -13 1023929 3590551 2580436 2602395 877979 -1023916 -3590613 -2580467 -2602439 -878060 579340 -579258 35 28 15 -9 -13 -549212 4251618 -1086187 -5582004 11695424 549145 -4251596 1086215 5582040 -11695406 -6737166 6737131 8 13 -10 -32 -7 16 3148305 6406584 -6730661 -4404838 -5007790 7064966 2013856 -1059866 -5806878 1483210 1573062 -1428092 -6139717 -3148269 -6406534 6730701 4404913 5007783 -7064982 1059785 -2013709 5806911 -1483291 -1573089 1428127 6139801 623535 2278090 -7755132 2668541 -623593 -2278173 7755043 -2668530 53 -34 -10 264 -265 -36 23 -5 
-1520994 -5618277 -1982480 -1982449 8116081 -6651400 2159374 -2445309 -2445283 3075655 -7411487 -586432 416605 665904 1213816 -3324473 -2650405 416625 665920 1213853 -3324447 -2650427 3202165 3202173 3968809 6932857 -939584 -609749 5716317 1036878 487451 2745020 307852 -2368348 1036865 487474 2745014 307784 -2368211 -740265 -740330 3511848 3921158 -2076808 -1327731 3217210 1106051 4471449 563668 -3129679 1656473 6490580 -2738679 8513368 -5220439 2206039 -6082043 -4446784 2274543 3409082 4471463 563746 -3129771 1656449 6490529 -2738625 -5220443 8513435 2205956 -6082041 -4446772 2274559 3409048 -4234904 -5559551 -5265869 1384287 -4234886 -5559533 -5265984 1384340 7957924 -4344321 -3003476 2778715 2778715 -3315922 6130550 -5677066 
2621129 9626789 -6689777 -6689737 10335021 2891141 -8794275 4206645 4206684 7114379 6634495 -2364706 -727691 -5139844 -3906474 -2359939 -5644471 -727671 -5139794 -3906451 -2359921 -5644460 4849092 4849100 4115756 -777268 1058378 -843140 -5159356 -2753129 2244995 -1520794 1588781 2242101 -2753144 2245037 -1520773 1588708 2242216 -3129022 -3129136 34449 -2671530 -1038423 -1150107 -5080167 3382844 -2071681 3300225 4305864 4863757 -8262115 301644 3839540 1373997 -1779396 114088 3208824 2822072 4418922 -2071647 3300281 4305815 4863690 -8262164 301742 1374008 3839551 -1779458 114085 3208844 2822064 4418846 -2377953 -3550354 -2464533 1474273 -2377952 -3550312 -2464617 1474301 1229372 -3958468 17261 -663780 -663780 -4671654 -335483 3555741 
3215116 -6936576 1816141 1816161 2260978 6443575 -1261915 -8871595 -8871599 -2948434 3817881 -1340016 -1134954 -1103243 -16276 3784586 1134755 -1134956 -1103230 -16273 3784615 1134762 1607326 1607320 334714 -422779 1706467 -1505018 -5056134 -3004140 -6471915 3214943 -2757923 3187373 -3004131 -6471911 3214968 -2757955 3187395 -687925 -687970 4237056 -1505509 12062243 5686938 5591934 3376781 82054 381335 3076397 4226877 -592539 7164748 5377421 -9194033 3353433 -2197980 2618012 -2112157 -2792497 82053 381360 3076375 4226832 -592530 7164777 -9193982 5377388 3353420 -2197982 2617992 -2112153 -2792521 33144 -1057433 -2347092 43217 33148 -1057399 -2347082 43213 -1586883 -213436 1236204 -7383610 -7383610 -1574058 -6385420 2013346 
13 -1 1667909 -1667924 11 4 -5 2135518 -2135531 -11 13 -23 2241574 -1040169 345846 1390330 468121 -2241557 1040178 -345843 -1390330 -468130 -1599360 1599377 -2 2 1 2 19 3280377 -190193 1410896 -5479187 6705265 -3280345 190210 -1410884 5479160 -6705276 -8471030 8470996 36 -28 61 7 8 0 -115245 1499331 35478 -5295522 3090635 217832 -5791287 10044648 3682389 -6923696 -8383836 3850215 7152359 115241 -1499330 -35508 5295534 -3090716 -217791 -10044670 5791272 -3682370 6923683 8383879 -3850209 -7152351 -3336283 5985830 8821649 -9358464 3336287 -5985823 -8821681 9358492 -21 16 11 -51 10 -18 1 -25 
-50 33 9747597 -9747660 134 -321 131 -2499833 2499751 174 -138 89 -214191 3568180 4819775 5384506 3909356 214027 -3568132 -4819724 -5384702 -3909089 1717146 -1717031 95 44 -247 89 -95 -2409014 -3308913 652785 8957002 -8627518 2409219 3308657 -652811 -8957027 8627359 4488417 -4488487 285 -50 -125 244 126 164 -12325231 2261574 -3764203 -7940548 -3684450 5246450 2538073 10198547 -4701124 -2831055 190041 -753738 -5306220 12325110 -2261615 3764167 7940816 3684489 -5246531 -10198805 -2537869 4700466 2831977 -189565 753833 5305530 -1510489 155980 2207100 -2865194 1510237 -156314 -2206741 2865250 -222 -167 -370 480 -410 253 67 194 
1459834 -563054 858599 857869 -4167139 8670783 -3667969 1413472 1413645 -5106969 4156547 -2293115 1966121 -482176 -680379 2848695 -3486016 1966124 -482442 -680711 2848285 -3486295 -2018563 -2018707 -2754335 -1235498 6895939 -2517040 2800762 -2159307 2925572 172921 57866 1891306 -2159133 2925799 172854 57203 1891995 703547 703243 -7197269 537752 4205599 -6587375 -3934172 -4354359 1951571 101461 229891 -3453987 -1019407 1661013 -2893462 3307608 8926156 -12801938 -5861426 -940447 9036138 1952496 101328 230123 -3453426 -1019150 1660682 3306883 -2893673 8926456 -12801706 -5861430 -940369 9036510 3749786 4877868 -5367124 142994 3749927 4877874 -5367246 143170 7589275 4346591 10030662 -1602156 -1602156 -8159912 -971642 -5296115 
-3181486 4295548 1232291 1232368 -11005717 -318440 -206332 4180178 4180186 -3680314 2452486 1423939 -733335 3139044 1568879 1194659 -1523395 -733359 3139064 1568906 1194679 -1523284 -2989593 -2989648 -1969167 -3709337 -630506 409881 6477924 7757337 456447 -2551010 -5065488 -1601523 7757333 456468 -2551066 -5065482 -1601463 -2811493 -2811452 9339129 -6607725 7653387 -2427553 4153605 1456597 306557 228610 -9204533 3424044 -8375916 -3153672 5682028 -4026733 -5370812 3872661 5866135 1817410 286111 306473 228589 -9204502 3423967 -8375885 -3153732 -4026649 5681829 -5370863 3872894 5866181 1817317 285939 2405072 2337244 -6073050 5483665 2404954 2337239 -6072733 5483548 6607501 8200380 -28125 -2592680 -2592680 -10313567 6873757 -5596140 
28 -696 1860971 -1860547 713 -1032 468 1531373 -1530999 -414 -452 -682 -1710032 800523 1203820 652124 3219774 1710540 -800403 -1203497 -652748 -3219221 -3169388 3170173 338 505 -520 -228 410 126225 3463329 -4806222 -2554014 5696213 -126242 -3462187 4806734 2554062 -5696075 4409350 -4409824 910 -1229 921 288 3 -635 -555432 -1628957 2060376 -1198797 343539 -3936620 -10505211 -301365 -4019158 15378966 4557302 -5855123 -9161891 554321 1630060 -2060543 1197511 -344664 3937381 303140 10504611 4018921 -15380222 -4555955 5854593 9161374 -5631847 -2524521 15774454 -2698256 5631918 2524774 -15775707 2698685 -35 67 -4 -260 -706 595 309 -131 
-570051 7579681 -2153038 -2153454 -8445551 10699394 -4835165 -1485028 -1485315 3846009 5177491 7182215 -2701446 -312653 -1560533 3404257 -2939955 -2701093 -312817 -1560746 3404121 -2940617 -4448511 -4447914 -3643539 -5412965 5501387 2338775 -3509325 939798 -5881193 -2916174 -873930 -773681 939731 -5881867 -2915262 -873392 -774774 2230378 2229556 -8773369 11992790 -8614025 -3305756 104149 6528567 5699784 -5246201 -216927 6905762 4974889 -4029107 3304309 -9520970 1029359 7008716 -6480528 2685257 2764791 5699903 -5245851 -217337 6906016 4974811 -4028325 -9520941 3306400 1030096 7005740 -6481389 2686404 2766559 1906 -889023 5958197 -1720901 3034 -888545 5955090 -1720346 1251061 18507 -59723 4380562 4380562 -6715373 -2721065 109677 
8077689 849813 1460648 1460635 5858205 1026256 -721556 -980287 -980354 -11681 298909 -3954257 -192901 -1050343 40074 -2205161 -695311 -192909 -1050140 39997 -2205277 -695226 944714 944672 1912686 -2194934 -3562087 1019380 -1553443 -2429310 -1389322 220527 4726251 -1290340 -2429507 -1389304 221172 4726150 -1290830 503370 502647 -907821 -7536821 -12988141 8487758 5955088 -162519 10571578 -13998451 6246988 479522 2170205 -509068 -3395084 -1388203 -5921727 -2602713 8711530 -924726 -1471379 10571497 -13998543 6247272 479394 2170255 -508969 -1388232 -3395361 -5921543 -2602657 8711744 -925118 -1471557 3488340 3005248 -9254577 -2491797 3488339 3005512 -9254720 -2491657 -172677 14075269 3741356 4136846 4136846 -4453267 1552580 -3665154 
-143 41 1792568 -1792491 -142 -71 -64 2396026 -2395999 37 -46 112 753276 -3677928 2178854 3035209 -2439225 -753194 3678007 -2178781 -3035096 2439206 1387121 -1387122 -110 -9 23 -63 -6 4072833 -173300 -15314492 2584070 11494195 -4072831 173351 15314527 -2584331 -11494124 17143401 -17143453 41 163 295 -198 -53 27 958027 2490597 -5328762 3120603 -1445930 -3419605 7343987 419749 -3360641 -3689140 -5723180 8734799 5072296 -958527 -2489963 5328403 -3120662 1445940 3419578 -419660 -7343742 3360867 3689183 5722647 -8734726 -5072049 789839 -6198344 1852996 -2590793 -790003 6198201 -1852599 2590873 -155 -186 -46 -532 540 169 -99 -61 
-3758361 -2127324 -6963536 -6963589 842592 4709775 4711943 936149 936127 -1988454 896363 30418 -1718672 291692 -4742016 195664 -589668 -1718680 291762 -4742080 195618 -589626 -1234523 -1234541 5254453 6709256 4521806 4809904 1448809 2957767 2090548 -133391 -2426640 1564191 2957703 2090578 -133203 -2426634 1563986 -3220903 -3221065 2885257 -951478 5935309 -4768531 -7002685 -3988415 9988953 -7796790 4322901 -1616101 3854061 822775 -10701801 -635798 2468169 1970663 4176222 3044512 -7930833 9988930 -7796780 4322992 -1616234 3854090 822914 -635686 -10701955 2468183 1970694 4176327 3044348 -7930929 1093049 1499425 2601285 6126685 1093055 1499523 2601304 6126741 11532489 -15536434 -6712123 -7450766 -7450766 -7547954 7390875 7016130 
342115 -3617100 4577285 4577510 1547857 -685258 -5391912 -2496792 -2496778 1585273 3454249 -6614583 1687077 2966828 3529474 779004 -934608 1687092 2966844 3529590 779086 -934518 1225857 1225845 -3095457 1251673 -3306227 -39230 -657289 2666766 -680479 1678290 -2660298 -2955651 2666866 -680485 1678275 -2660309 -2955610 2044062 2043942 -2143079 2947962 8528607 8576997 1391549 -5399010 5038614 -1814500 -1606018 -2387628 -6957270 5863408 -1660236 2966879 -5978296 -3318326 -450941 4277452 -1579487 5038363 -1814473 -1605909 -2387498 -6957284 5863188 2966655 -1660073 -5978120 -3318375 -451056 4277388 -1579432 -4532937 -4333717 10256387 -2198069 -4532961 -4333734 10256322 -2198212 -9963174 -11814957 11956730 10439888 10439888 -20148396 7168320 -2779705 
2 59 -11723007 11722922 -38 -14 33 -1060891 1060948 -16 -17 101 -1390594 -1640168 -6628437 -5070501 -4270002 1390566 1640128 6628397 5070501 4269988 666278 -666276 21 -9 47 -7 -34 -5560558 847493 353632 1839314 -2835464 5560492 -847488 -353646 -1839328 2835564 7184864 -7184956 12 3 6 -114 -68 52 14580788 -2735164 -4320320 -6642757 280918 10911330 -4662612 13372201 -10763208 -1806501 6636740 2751554 1444033 -14580825 2735142 4320362 6642800 -280749 -10911464 -13372254 4662586 10763347 1806508 -6636751 -2751528 -1443959 3215604 2048778 3376361 2114735 -3215514 -2048690 -3376498 -2114668 133 50 -110 -223 -55 189 -70 -29 
-182689 6188780 2246228 2246145 1597192 -3965654 -5820290 1269441 1269445 1629001 -2151562 6355405 1010323 1007509 1326711 1858612 -5118422 1010346 1007432 1326682 1858615 -5118501 3395962 3395995 -1915609 -2257852 -1404534 -3340950 -2599441 -2376609 9673 1636883 -7464114 4382440 -2376604 9636 1636752 -7464074 4382563 -8515946 -8515793 6072622 637731 17048338 -10775236 2030815 2282414 6383759 -9042383 -747802 -2156470 9046443 -6178673 90768 4405770 -7692828 -3993849 1703123 5569585 8291355 6383856 -9042386 -747877 -2156451 9046454 -6178644 4405845 90887 -7692934 -3993904 1703093 5569721 8291428 -158913 -7601 3402874 416801 -158958 -7675 3402906 416778 -13896555 588447 673498 -2732095 -2732095 10421543 -8002738 -1749914 
-3025676 -491631 -6548579 -6548590 -4741398 -57779 15929431 218423 218422 -1902568 2890336 5836382 -4157050 -3921288 -1586597 -724590 6478676 -4157070 -3921235 -1586576 -724567 6478647 -479019 -479005 -3504782 3094870 -919291 2035591 6812920 2941817 -4733402 -842435 5132918 -1125777 2941865 -4733353 -842361 5132927 -1125936 -1374523 -1374625 -2813559 7721834 4507186 -9663070 -17145397 -4793307 4799271 1812418 4855686 992369 -1504980 3114204 13424710 3983863 -8609165 -8224856 3336555 3229231 -5082036 4799331 1812474 4855588 992360 -1505004 3114200 3983830 13424671 -8609170 -8224803 3336523 3229265 -5082056 647167 894483 471133 -12068700 647102 894477 471125 -12068642 -2451771 7686981 3690766 -1459464 -1459464 -847595 -204497 4575211 
921515 -101912 -3896613 -3896646 7564545 2089801 -114812 -1299099 -1299057 3235303 1803471 -1846205 -1969446 -252188 -161470 -445797 -1938885 -1969666 -252243 -161294 -445819 -1938896 438317 438258 4080322 2082866 2758570 -4214887 3345291 5245750 -5138277 -1702512 3159107 -540899 5245883 -5138094 -1702385 3158961 -541178 -759391 -759625 -3157627 -415628 -3582185 -1177087 949423 -10793455 19045029 11958581 -14182487 1149720 -4731088 8845312 -8361705 -3762492 -3986583 2993012 388717 -5905706 7572476 19045209 11958455 -14182524 1149834 -4731236 8845228 -3762668 -8361218 -3986984 2993226 388840 -5905474 7572422 1021991 648094 802141 -1352487 1021890 648127 802315 -1353258 -4908039 1211976 -2620956 -2873671 -2873671 11954472 -6862159 -2216766 
32 40 911612 -911342 -55 -219 -31 -1507609 1507621 -29 -55 85 5539823 1088462 -5452984 732155 705098 -5539693 -1088412 5453097 -732287 -705007 834701 -834762 -40 -45 -116 43 -171 -3089678 -7070623 -3486594 3982612 9032818 3089497 7070728 3486672 -3982699 -9032824 5563598 -5563635 -159 116 141 105 -54 180 -5706636 4059427 89574 -3325877 5373880 3117389 -15353406 4519293 12609402 -3488830 -4667108 -5386966 -152378 5705968 -4059860 -89145 3325874 -5373761 -3117715 -4519258 15353565 -12609265 3488813 4667197 5387371 152134 281832 -1743728 -2549799 23037225 -281730 1743829 2549693 -23037303 372 -27 27 -344 244 -177 80 11 
1476230 5102379 7925133 7925145 2889607 -18349882 -2570965 34784 34684 559340 -1787800 5202147 1656876 2233098 4650701 -5398683 2816359 1657015 2233015 4650555 -5398668 2816415 -108617 -108602 1929614 -1002443 -7510361 -2305372 -11998147 -2608414 -2873839 1648673 -311538 -2027154 -2608303 -2874135 1648597 -311456 -2027015 -4445718 -4445574 -15494215 12759230 6578693 11004978 -6990136 2052796 -114662 -613490 -5790772 451586 -3581167 1515501 -4187418 -2728563 -663267 846441 1430549 11783518 1961654 -114729 -613483 -5790900 451507 -3580950 1515756 -2728423 -4187768 -663063 846401 1430528 11783335 1961605 5321102 4965651 -2988267 -6167752 5321102 4965614 -2988289 -6167258 21660273 -1561680 -985948 -4673275 -4673275 -1107733 -6792598 7323580 
4893421 2365774 1536622 1536716 -111742 -2643378 6886014 1134415 1134684 -1604204 -3446999 3496048 -1110851 -3346062 499986 -2384392 2353875 -1110981 -3345813 499949 -2384316 2353750 -1445851 -1445829 -2132724 859065 -4704121 4748738 -6309387 -5001360 -4499846 -1312177 4028052 8677790 -5001730 -4499206 -1312224 4027997 8677604 -7076431 -7076261 20208920 -11794629 -3748569 -7145119 -7474129 4153634 2219152 2829988 -6315335 2255766 -1184541 4904713 -4953671 -3923748 7611743 -126576 -11902506 12193342 -5129149 2219238 2830197 -6315121 2255674 -1184894 4904263 -3923614 -4953715 7611737 -126704 -11902675 12193564 -5129057 4931639 4597425 -5173676 762289 4931705 4597428 -5173693 762346 -11062370 135048 1243483 11819212 11819212 -6518675 -1741196 6507029 
-77 -33 -4402160 4402174 -39 -19 -129 -7109825 7109840 39 37 11 2244978 -10007976 2049046 1760341 -421990 -2244898 10008065 -2048966 -1760339 421989 -2563904 2563934 27 17 62 -56 89 11586504 -17627640 2198273 3732709 -524023 -11586431 17627668 -2198246 -3732718 523804 -6554907 6555013 -270 210 77 50 41 -21 1365344 -1849287 -13825738 4670033 7142245 14463893 1519017 -6070864 1102333 8615511 -3861642 8453727 -7582621 -1365369 1849258 13825716 -4670054 -7142292 -14463941 6070930 -1518885 -1102542 -8615570 3861935 -8453926 7582855 -7377292 -2381606 3440818 -95510 7377209 2381521 -3440669 95447 220 -40 -14 -437 21 166 -84 -147 
18 -73 -1091866 1091875 -42 58 107 2923096 -2923057 -56 -34 52 -3720994 3863107 2032679 2869300 -7519314 3720953 -3863217 -2032613 -2869278 7519388 -2680904 2680842 21 39 -25 33 -41 -6805876 11902058 3561303 2720144 -11678637 6805857 -11902226 -3561402 -2719904 11678921 -2580179 2580037 309 -87 -124 -113 -148 12 4903136 10636449 -6352450 -433328 -8349995 -6212500 -5919566 -1903242 3861879 5158138 -12973047 19617837 -4199172 -4903070 -10636408 6352382 433452 8349915 6212493 1903168 5919589 -3861817 -5158216 12972877 -19617719 4199143 -6809783 -2709163 3830221 9095290 6809876 2709252 -3830286 -9095359 -130 -76 69 18 152 41 -7 -42 
-22 117 10075239 -10075232 -28 -36 15 3803489 -3803502 44 27 4 -2277969 -4143181 5447859 5137043 5183383 2278014 4143216 -5447896 -5137146 -5183337 1865518 -1865580 -13 15 -49 20 -11 23889482 8989561 -3781871 -10224355 -14572057 -23889586 -8989681 3781956 10224264 14572002 6013162 -6013244 -25 -1 -7 75 -73 -17 7308276 -7128116 -3722167 -23482 -814873 3836489 -12359862 -1209202 940973 -6369407 25904 -1553607 -1534908 -7308314 7128213 3722200 23409 814961 -3836308 1209254 12359884 -940973 6369371 -25863 1553558 1534810 8407144 2161748 -2287243 5621464 -8407097 -2161695 2287215 -5621462 74 26 -23 -98 85 -26 43 39 
-5031138 -9953667 7638959 7638931 -10617741 4051394 -1641064 2263086 2262949 -5702017 -3062700 -1560987 1552204 -2176773 3993051 5104001 1849454 1552147 -2176718 3993124 5104028 1849316 -3009543 -3009621 4737311 830293 2790467 1739986 -1965797 1561881 -1235827 -3462612 12018749 2669842 1561685 -1235923 -3462467 12018919 2669763 -1049018 -1049133 18759179 3072995 -18329010 2578239 1174638 221553 911926 -7862878 -1052125 2722793 -9585604 -3508562 4510826 1659944 -5533325 -8035380 2839773 1954287 6593910 912005 -7862807 -1052355 2722850 -9585702 -3508629 1659849 4510716 -5533294 -8035201 2839648 1954535 6593870 -893194 -798313 4494171 2584889 -893131 -798237 4494177 2584861 9657949 -22743108 6903696 -3828955 -3828955 9585771 -16787094 1508015 
4441682 661336 -2028313 -2028745 8681411 -3522604 3830108 1633943 1634231 -178123 -5014628 -141728 -2205930 -1996226 -568142 -1367101 375833 -2205789 -1996263 -568561 -1367127 375975 521486 521433 982588 407765 2276708 -1957881 1625825 13198973 -3619479 -2677078 -2911985 -2372687 13199094 -3619199 -2677214 -2912029 -2372769 -230915 -230835 -70843 -11001955 5293023 -2916377 15666462 -15078543 -1388151 6308614 12368918 6574947 -1120420 -15169958 -3745980 -3728272 4443409 5436711 -3527166 6032835 -2070844 -1388412 6309065 12369434 6574800 -1120230 -15169652 -3728182 -3745755 4443646 5436800 -3527340 6032900 -2071246 4076507 4358772 -1338631 -12760310 4076505 4358758 -1338678 -12760373 1594407 -10609621 21215139 -1484184 -1484184 2020379 -8405005 -7838759 
97 -58 -12378325 12378298 213 10 -67 9514359 -9514333 -43 -148 28 2791313 -2388540 -12778876 -753493 3152816 -2791470 2388481 12778946 753420 -3152866 -1443268 1443314 102 -37 83 -20 23 7814374 7978907 -5267578 -2085035 -5168445 -7814140 -7978977 5267515 2085081 5168594 5245021 -5245286 45 5 149 -169 86 -104 -8193277 16046508 13594050 -4496681 7622434 11897786 6792196 1471166 7403680 5731219 -6315028 1782212 -12741899 8193156 -16046308 -13593794 4496893 -7622402 -11898231 -1471412 -6792441 -7403533 -5730742 6315033 -1782339 12741785 6482597 2106893 -3008793 -7764565 -6482317 -2106592 3008693 7763863 -18 -252 489 -365 260 17 305 -248 
-5647683 5439657 1183365 1183639 -5159473 -1622419 545295 -311218 -311422 3509893 4231183 701002 1255963 1857209 -1898687 2802970 2087563 1255937 1857269 -1898419 2802965 2087527 276097 276240 -2282257 2566101 -3939950 -1317830 -1386263 10575051 -6946670 1113950 -6216645 -7450203 10575018 -6946775 1114009 -6216629 -7450129 -494297 -494380 -92006 -56758 -3369484 10896260 4163816 -16760771 2501724 3844792 11454505 1393537 -3354274 -3663984 -1501320 3822694 2369155 -11575713 -5230965 6453907 289761 2501921 3844440 11454232 1393625 -3354408 -3664243 3822706 -1501352 2368923 -11575950 -5230762 6453738 290117 -2866350 -3367529 -1421867 15005916 -2866652 -3367681 -1421766 15006081 -2658870 12677400 -22745837 4750006 4750006 -3689115 -19630135 12151976 
635711 20078058 -7472086 -7471852 -7671353 -3268301 10187400 2259558 2259447 5760260 5752360 -658311 -2348553 1735826 -5381667 -2682566 3657093 -2348651 1735750 -5381503 -2682512 3657124 -3857316 -3857287 -3956524 -1019379 -1681703 711575 4481807 -7904833 896330 3530980 -11043731 -7644376 -7904752 896259 3530998 -11043778 -7644360 5328635 5328617 -284115 -23833050 -7068903 9698997 6239913 8022855 3194153 1225887 -5167732 -5275354 8709107 10128001 6506924 3347041 -1197422 -3300315 -641285 3216688 -1260086 3194277 1225595 -5167817 -5275297 8709042 10127949 3347043 6506909 -1197570 -3300476 -641143 3216582 -1259948 -1983969 -1348171 3641437 1580341 -1984103 -1348244 3641492 1580443 11442603 -10700452 14740706 -1682558 -1682558 3161095 -15963056 -2339850 
953871 -14569780 -3808252 -3819424 6398918 3621968 8664389 548032 576032 -5232123 -3161639 -4581841 127211 -2514842 -716189 -2590644 156654 136670 -2515816 -720914 -2591928 148790 1750717 1753171 -1346510 6085820 6782120 3048048 4540519 91915 15161335 -5254118 5297221 1367390 129470 15187051 -5261065 5278788 1341366 15371108 15349972 -13349690 -5944999 9713343 -7199170 10124411 9027187 671398 -8331688 -8709236 -442945 -6866445 -1626552 -71057 -1271908 1125889 4120696 -356064 15202034 -773161 679057 -8306358 -8694963 -448847 -6845211 -1616440 -1257137 -10017 1099280 4080535 -340605 15150585 -747856 -4064541 -4792223 739981 -1254369 -4180901 -4852764 772102 -1196735 -5811445 9748569 -7612773 -1797657 -1797656 -4805399 -23083041 5021325 
2036 -31756 -2583426 2566665 14032 7870 19010 6433538 -6431080 -11322 -6863 -10029 2159285 -224020 -1087775 -285708 -1813004 -2158764 213094 1084555 274300 1813661 557023 -549296 -2984 13318 14800 6646 9961 8641518 5953865 -1621428 -4203222 -6012625 -8640981 -5887529 1598526 4226237 6018288 -4760504 4827603 -29282 -13033 21316 -15824 22293 19662 1748804 5868802 3209751 -1363990 4871749 2318843 13937958 3372551 -6071201 -9137626 3509507 -11770954 5791395 -1745805 -5905111 -3247631 1361999 -4901689 -2325879 -3378069 -13938186 6076109 9155586 -3511083 11837519 -5794858 -26562015 -13834268 7333626 13153206 26543993 13813183 -7330341 -13158582 -12741 21415 -16704 -3692 -4147 -10500 -50563 10992 
-4850950 -7771750 -8359147 -8359198 3533243 10657675 4427762 -1285506 -1285514 -3860069 1084055 2266806 -200522 2097860 -5122329 1075353 -805890 -200514 2097909 -5122284 1075304 -806001 153198 153086 5586742 5352391 3388149 4764106 1779349 3131785 15235075 5102108 -11621673 -3685456 3131867 15235175 5102102 -11621684 -3685514 -12982853 -12982844 13305284 15083653 -6204975 25435196 -7281298 826563 -2311856 -440088 -4379069 -5092078 1260206 -2871925 2222408 739726 1692526 6252740 332190 -4511044 6373723 -2311888 -439900 -4379110 -5092078 1260278 -2871993 739667 2222422 1692529 6252836 332168 -4511155 6373851 5689160 6558672 -5173049 -11540008 5689303 6558747 -5173032 -11540143 -8952867 -49141 -204924 4072465 4072465 -9606350 -15730455 3808246 
-315 176 -2967125 2967039 -85 184 -261 -870446 870467 195 97 -64 222124 -512815 1803055 3775470 -7598576 -222111 513005 -1803080 -3775391 7598752 -1957098 1957173 94 -124 131 15 23 1536953 1578957 534730 4344038 -7735873 -1537159 -1578841 -534081 -4343572 7734299 1831451 -1832664 290 726 -204 -625 747 16 1027270 21554079 -21038096 -28774 10525372 -7172437 -3020864 -1678094 -1388706 10320914 -2092120 -21057851 15914405 -1027511 -21554239 21038345 28425 -10525689 7173425 1678139 3020851 1388857 -10320920 2092072 21058077 -15914809 7614132 4206112 -969841 -6184345 -7613846 -4205749 969678 6184176 -52 -60 -54 -351 320 117 87 -142 
8395496 -4553627 1963160 1963279 -489189 -3326261 7832006 -515264 -515186 -5853108 -3972431 2405716 -94557 -3365778 800480 -165815 -2991541 -94650 -3365676 800477 -166052 -2991009 -1329421 -1329286 -2172726 1599106 -5400404 -942528 -947481 3394707 -2840559 -8096114 -7996687 22719704 3394420 -2840720 -8096116 -7996941 22720227 13173321 13173258 -4548616 -14608114 3189836 23479941 -26820217 -1790576 3218854 3134996 -2805847 4634819 5911635 -13506732 1048867 -184987 -2989164 -1121623 1185168 -7019846 6813238 3218787 3133517 -2804442 4634836 5910838 -13506338 -184901 1048882 -2989046 -1122250 1185277 -7018293 6812109 -3042719 -4016501 2267592 2313458 -3043028 -4016685 2267612 2313834 3114357 -191033 1596905 935936 935936 -3811378 565692 4383184 
47185335 425900 337387 337360 -7914360 5031938 5284328 -9890358 -9890211 -13648157 -10173051 3018635 1874150 -1140063 -12694585 -17718944 -9907932 1874225 -1139837 -12694458 -17718992 -9908154 -10023929 -10023954 -13487939 -8084528 -4700244 1106801 -14522474 5381233 8265163 553045 3707687 -4862712 5381296 8265014 552992 3707661 -4862711 96465 96508 10623388 12246691 2335902 -2984933 5763840 -9409815 2294251 5561267 2164786 -4142132 530163 2577510 6974376 4101931 -1319164 1824515 2591163 2283113 3340696 2294185 5561225 2164782 -4142157 530136 2577515 4101936 6974303 -1319189 1824534 2591198 2283081 3340821 -123864 286901 6758412 6265810 -123793 286930 6758402 6265836 4904604 -2002667 -4430459 -1532819 -1532819 2079337 2510028 14713 
9040 1582097 -2758806 -2758700 1878060 982738 290727 -12575566 -12577417 -19562988 35345159 8933306 -1217649 13604709 15373696 -6033133 -16862938 -1219493 13602869 15370753 -6029304 -16860257 -19154038 -19155076 38254844 15647365 -25622105 759235 6061157 -1482086 1503432 1944914 -2770264 1300924 -1482812 1504306 1945337 -2769762 1301386 7565125 7564852 -5328663 -5296917 -3006130 -14950306 -2432223 -1134677 -4908488 1495658 6882456 -3264223 -1425298 150630 2919793 -3007320 -3386584 810119 475838 2828512 1649787 -4906965 1495491 6882186 -3263714 -1425980 149979 -3006840 2920811 -3386141 809680 474988 2827563 1649310 3208696 4027983 -3770249 -386227 3208587 4028029 -3770056 -385927 -5940846 -7901595 -3280755 7001466 7001466 8020557 -3839560 1052462 
-3392311 -4396358 -2480211 -2480032 -1829703 3823089 1803922 -17425545 -17426857 -2494197 16974382 21067165 -1025857 15295016 9335057 -12168378 -6341918 -1026812 15294986 9333154 -12166834 -6340810 30249431 30248444 -25515859 -26246250 -3722740 13486565 22360743 -734722 1200905 5193677 3734985 1482405 -734481 1201157 5193852 3735249 1482699 -371926 -372065 9787402 -360916 -9258270 -6315590 -12389903 -463984 -1814018 3016207 2757133 -1911696 -2477281 -3564129 -12861319 -1865830 612989 2825619 2781080 911037 -1530287 -1813209 3016152 2756925 -1911575 -2477672 -3564513 -1865501 -12860552 613215 2825508 2780724 910648 -1530417 -6120991 -6434505 -671402 1470679 -6120969 -6434425 -671191 1470875 12577592 1293437 8603502 -914122 -914122 -893175 -12789242 -2012935 
-282 -16 2868933 -2869265 107 222 14 -15061784 15059382 -1086 2694 945 -13724436 -14654924 -28324798 33494433 21008350 13724145 14657204 28327375 -33495839 -21010641 -14426860 14426318 1162 517 -1532 53 1093 -5601890 6862833 3519579 3838773 3508707 5601649 -6862565 -3519067 -3838978 -3508356 -2268152 2268943 37 -435 -516 -1013 -443 -14 12643451 -3077827 -3613496 4235137 -6427425 -5639279 11285016 4664536 3693748 -2740194 -7012995 -8656573 -3147431 -12644168 3078151 3614429 -4235569 6427115 5639162 -4665066 -11285500 -3694112 2740461 7013164 8657247 3147385 765336 1391423 2437599 3031124 -765269 -1391282 -2437942 -3031263 81 -369 22 543 157 540 -533 -110 
10123066 -3180740 227527 227576 3159049 3180678 -3397909 4934194 4933216 15942479 924131 -33016757 -9231752 -5207117 3749378 14070963 -13491098 -9232150 -5206949 3749172 14071582 -13491729 -5835014 -5834823 -32862644 18611543 -40522335 4626386 28431435 -2171648 2542873 -1619022 -837624 8669654 -2171206 2543144 -1618990 -837454 8669913 -9111205 -9111227 2547666 8945767 4983905 -2280670 2021287 4663332 -615069 -1212213 5744713 1100505 -1674111 4049518 -1446040 -2381080 -108979 4886922 -3334195 -2577380 -3740545 -614962 -1212161 5745150 1100434 -1674260 4049715 -2381046 -1446048 -108944 4887070 -3334325 -2577616 -3740402 2876751 3374309 6682329 -4302279 2876622 3374256 6682306 -4302308 21598548 4324046 -7654699 4392739 4392739 8316740 -12521250 -3775353 
-416 -374 3356355 -3356379 103 382 332 -29151668 29150471 -814 1716 789 -3408560 37408397 -12153701 -11429903 -9781600 3409821 -37410905 12150201 11432790 9783822 -22121757 22124891 48 -1321 -4102 199 -1348 27630023 5305 -650823 3449959 5649741 -27628302 -3756 650721 -3450463 -5650320 325547 -324898 83 264 248 -947 410 -254 1302649 2981211 3061010 -5711100 -4027004 -3823419 8853119 2632702 -573555 2617801 1558932 4236068 1788160 -1301940 -2982324 -3062570 5711313 4026837 3823251 -2632130 -8853332 574397 -2617448 -1559559 -4236876 -1787736 5267346 3024736 4370716 4796262 -5267974 -3025418 -4371533 -4796540 1233 -313 494 732 604 856 478 -143 
5332257 3944037 456529 456273 -2497751 -2074287 -3875381 7330196 7335421 9358504 -18700228 -12127289 -6534771 12017343 23446877 -20304621 -14176728 -6533419 12010218 23449258 -20303423 -14174518 -13946228 -13944891 -6396805 12657426 46808685 1351654 21183850 -9389475 -9216104 935895 2169131 3598156 -9394463 -9215755 936062 2168466 3597035 -5202314 -5202370 1381438 647411 -3908558 10925822 -5547550 2549906 -5032412 7127643 9472189 -832739 2510713 2175784 -914890 -3906191 -5246405 -1770693 4668449 4287491 -2977948 -5032921 7127119 9471287 -831733 2511696 2176424 -3906681 -915838 -5246500 -1771511 4668353 4286913 -2978384 3237318 3372577 5219587 1399064 3237099 3372398 5219363 1398935 -11485762 4043343 -5463240 -8231012 -8231012 -10663641 -9144019 218866 
-905 -102 -6846279 6846599 335 165 71 -29183060 29181484 290 1990 -255 -16450116 3268361 891302 4595963 1523851 16452406 -3268767 -892339 -4596079 -1523560 45934178 -45934079 -1339 1622 -884 23 -1086 9086868 8426239 1590882 6292296 7497431 -9085980 -8426202 -1590735 -6292680 -7496698 -325391 325359 230 -599 -506 -802 390 -490 6132669 10114376 8829247 -1539248 180735 685741 -11715547 -137526 2354809 1077090 -3211427 -1425724 -1487053 -6133010 -10114984 -8830069 1539180 -180618 -686064 137858 11715855 -2354759 -1076794 3211554 1425706 1487502 -12630537 -6888903 -8787071 -11282009 12630603 6888979 8787355 11280995 712 242 -226 98 54 336 381 90 
507 84 -10625442 10624924 -240 57 113 -24176139 24176791 103 -1118 121 -7351647 -22033800 36293012 324089 -2493642 7349131 22033565 -36291102 -323524 2493383 -22795635 22795171 783 -851 -79 204 364 -3280769 17731555 3031725 6104016 8315082 3280431 -17730656 -3031791 -6103937 -8315630 181391 -181478 -257 240 417 381 -115 483 -5466179 11081087 17065643 -542262 5959810 9543764 -1557535 -5073003 -7650173 -12071409 -476872 -2331196 -946915 5466409 -11080563 -17064857 542332 -5959885 -9543588 5072539 1557135 7649971 12070879 476668 2330863 946866 8000827 3450638 5266506 8512901 -8000736 -3450592 -5266559 -8512174 -235 -200 112 -53 165 -138 -240 -22 
-15813746 -1123992 1893259 1893299 3347906 392943 1839764 -10789144 -10790385 7752620 29353085 -7380824 28559830 2891926 -5870780 -10167394 -2216240 28558473 2893509 -5873070 -10167523 -2214499 -534396 -529156 -33674205 42387361 14161755 -1105131 -23813198 4637359 -7440799 1716877 -2231183 7697264 4638334 -7441177 1716856 -2230974 7697473 -1438416 -1438473 7483346 -13444315 -14341678 -9580692 7069965 -10833372 -5766486 -4965986 -7340601 -1080704 2471978 -2558093 3596765 2782288 -909727 3819149 3695306 1664826 5330747 -5765283 -4965484 -7341331 -1080709 2471794 -2559103 2782644 3595890 -909063 3819570 3695076 1665032 5330376 1280682 1414307 4824689 -12604371 1279029 1413455 4823678 -12605676 7997237 7523060 -6322517 -3809542 -3809542 -327067 8828177 2517088 
3567621 5179666 -2723944 -2723859 -3949230 3285477 -4120863 4870380 4870153 -5768311 -1869982 -2215517 34049541 -36294761 12838170 -9137283 -6117331 34049621 -36293912 12837883 -9136448 -6118834 2739911 2739768 13264000 -12457169 -4466860 15686517 22832195 12192284 -8217052 -1967474 -5053718 -4191168 12192887 -8217318 -1967534 -5053751 -4191129 383136 383151 -1999311 7458719 2895249 -1078128 -4952858 -9912783 -11680238 -7101104 -5673794 5603111 14186481 15524061 -3468360 -2538522 -907272 2707096 3259369 -1241128 -3311969 -11680330 -7101537 -5673449 5602973 14186116 15524435 -2538508 -3468377 -907179 2707575 3259257 -1241337 -3311648 -89345 -402889 -2287500 2397503 -89259 -402815 -2287491 2397454 -2184098 -3190399 2571219 919799 919799 -3219240 -12466799 -1421462 
705371 6881873 -9351916 -9352279 -7315279 7628644 4838969 7055931 7054756 -22021091 4406487 5498502 -20250774 -20318023 37032778 -146790 3251783 -20250844 -20318459 37033411 -147745 3253231 10655247 10654530 -18241059 17539869 -1079195 -4618013 -34243372 5335913 14543256 -1758851 -8456356 -11449250 5335877 14544015 -1758698 -8456049 -11448993 5564066 5564063 10115835 -278054 -3467651 -682163 8589982 7768904 334702 5364128 3636297 3370485 5765336 3913557 -10950903 -6747619 -5609698 -9252325 -472897 -3641250 6712934 334769 5364847 3636075 3370462 5765734 3913164 -6747640 -10950771 -5609939 -9252922 -472801 -3641042 6712631 -1197322 -2697527 2459918 -3691967 -1197111 -2697431 2460097 -3691736 5413843 2325438 -4739131 -330160 -330160 1374420 11977966 4273160 
397 -31 -6173800 6174005 104 -104 -84 13373044 -13373921 699 78 -481 -17597733 10710789 6327953 38078722 -39337780 17598417 -10712188 -6328808 -38078373 39338309 -2013380 2012825 654 -1326 -739 -8 1110 1951924 -16646047 -2230752 -2209711 157370 -1951320 16646509 2230766 2209792 -156776 346947 -347473 -295 391 137 -13 -240 -101 -42991 -9154642 20758067 -76797 -10464568 15390635 -2679258 -1665646 19584 6947737 -5663092 -9626814 7271394 42906 9154207 -20758483 76903 10464818 -15390488 1665768 2679469 -19374 -6947617 5662990 9626949 -7271972 1740479 1279102 -140271 -376935 -1740397 -1278972 140156 377655 14 -206 240 212 66 202 -312 -176 
4125224 7681330 1444442 1443885 913586 -11326992 740772 15632482 15635015 -44370327 -7641634 18217082 6409118 4446321 -12177033 18393410 -26212971 6404514 4447810 -12176276 18391679 -26209011 14246093 14245263 -7547652 17825097 8006278 -35518976 14635073 -6040965 -12303899 -1643089 266826 -12042336 -6041151 -12307168 -1643362 266743 -12042615 11417710 11417685 13293480 2555148 -4578461 14090175 -9567512 -250735 144169 -6198994 6050671 -51157 -4768364 12509550 -888878 392504 3891979 11073941 -4722622 8646025 -2799995 145490 -6196887 6050268 -50668 -4767494 12508188 392624 -888923 3891624 11072477 -4722625 8646387 -2800731 -3669676 -3958056 -1655342 -9158940 -3669447 -3957877 -1655131 -9158592 -769268 1753255 -4097598 -1230052 -1230052 7466934 5747105 -2265898 
7091944 -1312848 -1639594 -1641306 3333134 -11843018 5900969 -25223589 -25220300 23158751 18339018 3740851 -1555603 -17157750 7865170 10825163 356387 -1563831 -17155217 7867238 10825021 360232 -10548926 -10549800 -4276759 -16209123 18492515 -56679888 16628336 11899303 19063323 3755841 -194939 4301038 11899269 19058133 3755401 -194890 4301006 -7905774 -7905777 -720811 -3640920 -13848505 11070312 -11411592 769647 -3037014 -6784058 -1514606 362641 -2416099 853668 -677100 -1141462 309443 -1491336 -3835085 16483481 -8295669 -3035036 -6781025 -1513597 363275 -2415288 852659 -1141462 -677590 308926 -1493368 -3835546 16483324 -8296386 2239062 2667976 2878092 6855882 2239373 2668212 2878337 6856408 -3078518 1002403 2023201 -3094102 -3094102 13379825 14240425 -4555406 
-1104 -165 9580179 -9580570 40 1424 -91 -19188563 19190066 1959 -3189 268 44882302 -15578405 -12649613 8473412 -27940882 -44882109 15580311 12650329 -8475264 27941799 5745603 -5746600 710 147 -2354 8094 -2347 -769889 29448362 2704206 9567 692349 769003 -29449749 -2704440 -8188 -692774 -7545 7122 -1170 -828 2130 -1567 1196 -215 -11137560 -18907605 -2576538 -3686468 -6464031 8300197 2528643 196124 3380615 12947855 1387980 -1402751 5438459 11137552 18908841 2576564 3686282 6464337 -8300692 -196066 -2528262 -3381179 -12948590 -1386989 1397984 -5436282 -2058655 -1393869 -1454801 -3293857 2058953 1394126 1454649 3294108 405 -140 182 315 480 -1899 -1907 533 
-11653018 2543511 -5758658 -5757816 8024366 2992756 9968977 -14808265 -14810041 28246178 -40255877 45323768 7354720 170854 8722408 19096842 -21652040 7358825 168757 8721946 19097247 -21654349 -11771055 -11770646 -8413731 6813691 -6142962 19785210 -14202122 4691655 5487538 2992615 15233054 -11929869 4691288 5490459 2992883 15233126 -11929744 -2703956 -2703934 -8386713 -30146074 11779842 3590991 -7563142 -4485462 -5016971 -5753884 4329852 -2364726 -8716042 9301160 1641506 -685517 -1760539 2087869 -1373852 -10122684 7721654 -5018114 -5755354 4329697 -2365029 -8716376 9302011 -685584 1641599 -1760342 2088768 -1373686 -10122778 7722106 2619015 2531121 2353944 1181771 2618891 2531006 2353836 1181607 4428559 2068251 2284357 612489 612489 -5997520 -1324617 3296024 
-3493827 17701925 27597765 27597623 32029561 -45076393 -51674691 -14740117 -14740257 -28925337 15238532 24338740 -21391531 -22107818 -14777413 5223160 10748148 -21391406 -22107687 -14777505 5223462 10748050 -14646040 -14645585 -15935024 17628341 23874581 41502432 25312365 7196019 14640005 678454 -566358 -3424200 7196119 14640024 678440 -566366 -3424136 5449404 5449415 8890318 -5617076 -7018727 -8888698 -7439313 3019619 6383124 3786360 1738689 687511 3759737 2873127 4020144 1784159 652943 -303995 304472 -10906499 -3724003 6383037 3786103 1738820 687472 3759591 2873200 1784172 4020057 653020 -303867 304468 -10906520 -3724051 917326 1072543 3586158 -157891 917235 1072503 3586053 -158086 -1258018 1847602 -2858931 -2062849 -2062849 -11000252 -10745283 -33529 
5321296 31682112 18165251 18165351 -69442051 -35820725 28886244 -24301643 -24301740 16669315 -2283690 -34996720 -11235399 -9585466 -8542114 9946229 -24260098 -11235174 -9585623 -8541978 9946128 -24260589 31328110 31327916 35196566 21274057 19097311 21565348 -7633980 5798579 11794007 2315194 5088697 9692420 5798601 11794261 2315200 5088631 9692460 -2094397 -2094388 -8935383 3370212 -88631 -5429522 6040635 -1253054 2476239 1362619 4765449 -1011601 -1799336 3545061 -3734912 384595 2336337 6709569 -1629450 -6103713 3189058 2476130 1362555 4765633 -1011636 -1799303 3545205 384562 -3734827 2336244 6709606 -1629355 -6103789 3189215 -2338998 -3105160 -9044795 -10457962 -2338935 -3105143 -9044750 -10457940 -9220971 -1972383 -1816604 -941186 -941186 -6104659 -2138718 611469 
-3186256 -48442183 9454025 9450739 30673869 -50592202 62921252 27331350 27331118 8934077 47364721 -6627493 -4972666 -5166234 -746839 13238544 -30532681 -4970277 -5164572 -745380 13240089 -30531429 -11755281 -11755272 -11384045 -47286794 22010707 26189085 -25900276 -3055281 -5241371 -2274793 -12011181 -6654350 -3055001 -5240905 -2274798 -12011339 -6654388 -2806333 -2806277 1962915 9945111 -10260154 -9824572 8120999 2015192 91089 711761 5841727 701293 3096338 7669425 2003868 -102449 -952925 2398770 -768247 -8257613 7758714 90430 710741 5841015 701064 3095634 7668724 -102545 2003722 -953088 2398454 -768243 -8257788 7758756 687107 921424 2787771 9767292 687104 921402 2787746 9767383 -1044845 733882 3943681 -1278126 -1278126 -6767428 -628806 1360742 
1122 12169 -69879362 69860130 8420 -9074 5367 -241283 232083 -10044 -2050 -10293 39569602 35519096 26364245 35528527 34143181 -39560768 -35510555 -26356560 -35513839 -34138379 1889313 -1894068 -2772 -6757 3524 5022 -2730 7371259 3045567 -1708242 -2185814 -1361527 -7371246 -3047254 1708297 2189234 1367568 1196813 -1195040 2170 5859 -310 -1026 1825 -881 -9279842 -17846562 -15834861 -3168576 -14241403 -14926133 -3387072 -2121755 -1531421 -7514815 -2973368 -2367664 -1732811 9277878 17843114 15832654 3168317 14237761 14922306 2121119 3386983 1530745 7512678 2972064 2364180 1734213 458153 -220299 -736269 224467 -458158 220347 737438 -221712 -164 24 -10 286 -476 -1528 -579 232 
4209726 61956235 -44056833 -44088295 34812906 -34647941 17960085 -24219321 -24219263 -46115368 -16228713 -46839892 20542130 20230498 17113656 32045248 13321902 20560382 20246347 17125796 32061289 13336783 -9335916 -9335094 -11359858 -25669020 13333339 18495812 -7989241 -115167 -3279067 546820 9568414 14459971 -112023 -3277544 546033 9567377 14459405 4045323 4045858 9552581 25667962 -80415 -2829241 7223180 -3929070 -4453546 -8115361 -5701495 -937665 -8891689 -8805549 -492407 -1348647 -1354260 -4745028 -2944498 -6558555 1934884 -4457960 -8123635 -5708524 -939158 -8898203 -8812100 -1349617 -494044 -1354949 -4748328 -2945808 -6559613 1934265 -51674 53741 2261751 5181971 -51365 53726 2261380 5182014 -460443 49113 -523994 -331465 -331465 -5936766 -2829300 1036490 
105568901 -66930982 -58391938 -58392625 -55934624 -68283298 -61767754 18096326 18096616 34870800 31765130 35039865 16290313 16141469 13169599 34071414 27254341 16291283 16141311 13170257 34071400 27254692 11171344 11170998 10903224 33306642 16310096 20996548 6454379 -4525928 -9811365 1361121 -3416977 -6729323 -4526291 -9811321 1361143 -3417020 -6729304 -4778303 -4778311 -4509137 -15505609 -4579468 -6327324 -2150557 287251 -3250163 -6473201 -5331056 486627 -4109826 -5328283 -4041933 -1269976 938225 -3512743 -3317474 -6847690 769872 -3250507 -6473648 -5331399 486543 -4109816 -5328224 -1270020 -4041992 938101 -3512786 -3317425 -6847390 769687 -340151 287907 -1404949 -4563309 -340066 287956 -1404784 -4563210 -3959984 -458748 -3007537 -216884 -216884 -4542271 -5486874 3187281 


==> anc/complex_reflection/G4_4_2/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 4
n = 2

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_4_2/optimal_value.txt <==
0.585786


==> anc/complex_reflection/G4_4_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 292893/500000 0.585786000000000
sqrt(2 epsilon/|S|) (numerical):  0.765366578836573
d=3, D=3
Error: 13028846823/500000000000000 0.0000260576936460000

Certified
epsilon: 9139877403177/15625000000000 0.584952153803328
sqrt(2 epsilon/|S|):  1/1250000*sqrt(9139877403177/10) 0.764821648362105

Certified (no self-inverse)
epsilon: 18292783653177/31250000000000 0.585369076901664
sqrt(2 epsilon/|S|):  1/2500000*sqrt(18292783653177/5) 0.765094162114484



==> anc/complex_reflection/G4_4_2/root_as_integral.txt <==
100000000
0 -27336793 27336793 0 0 27336793 -27336793 
46795793 -8621329 -8621329 -39245038 -39245038 24468472 24468469 
0 44436074 -44436074 -62842098 62842098 44436074 -44436074 
-78458867 73248609 73248609 -51789173 -51789174 17769999 17769997 


==> anc/complex_reflection/G4_4_3/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 4
n = 3

d = 4

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_4_3/optimal_value.txt <==
0.324869


==> anc/complex_reflection/G4_4_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 324869/1000000 0.324869000000000
sqrt(2 epsilon/|S|) (numerical):  0.465380847621959
d=4, D=3
Error: 430705709767/2500000000000000 0.000172282283906800

Certified
epsilon: 24949684915233/78125000000000 0.319355966914982
sqrt(2 epsilon/|S|):  1/6250000*sqrt(8316561638411) 0.461415190412411

Certified (no self-inverse)
epsilon: 50330075540233/156250000000000 0.322112483457491
sqrt(2 epsilon/|S|):  1/6250000*sqrt(50330075540233/6) 0.463402261149347



==> anc/complex_reflection/G4_4_3/root_as_integral.txt <==
100000000
420804 -251221 -251221 1384449 -636804 -162481 -636804 -162481 1149288 1149288 1467837 -2470132 306045 -181894 1467837 -2470132 -181894 306045 624672 624672 3073363 955758 -2903218 -2004639 -222214 1835774 955758 -2004639 -2903218 1835774 -222214 489341 -435408 489341 -435432 
0 495180 -495180 0 -334769 1345524 334769 -1345524 391834 -391834 -2079878 522587 1259899 1313336 2079878 -522587 -1313336 -1259899 -279245 279245 0 -4654324 -18534 1198598 1204702 233819 4654324 -1198598 18534 -233819 -1204702 -1511643 496465 1511643 -496465 
-479748 -1904082 -1904082 2642970 -1807379 -1145516 -1807379 -1145516 2330739 2330739 -344982 -440471 632424 -654332 -344982 -440471 -654332 632424 639401 639401 -620622 1838625 2432182 -982696 -108677 377477 1838625 -982696 2432182 377477 -108677 -5036260 3402247 -5036260 3402247 
0 -1464925 1464925 0 -2219566 -779030 2219566 779030 1145706 -1145706 -1912973 -790904 -1490258 1387872 1912973 790904 -1387872 1490258 3565108 -3565108 0 -1137803 -884584 1994309 -3894940 2001955 1137803 -1994309 884584 -2001955 3894940 4157198 1757315 -4157198 -1757315 
1617072 556213 556213 2208573 280279 -294308 280279 -294308 844098 844098 -1204604 701851 -3136961 2171147 -1204604 701851 2171147 -3136961 1305092 1305092 -2178801 -724221 449801 640955 -6779445 3465703 -724221 640955 449801 3465703 -6779445 678432 222550 678432 222542 
0 -3348681 3348681 0 -2345815 -3610842 2345815 3610842 -2895686 2895686 -1238560 366748 -2375056 -77571 1238560 -366748 77571 2375056 -1529569 1529569 0 111774 5109442 -1834259 3539090 6648556 -111774 1834259 -5109442 -6648556 -3539090 -1493268 3028286 1493268 -3028286 
4121568 2579517 2579517 1393027 -1965748 1617696 -1965748 1617696 -866626 -866626 -2479444 -1645909 1592082 -1360067 -2479444 -1645909 -1360067 1592082 -3143394 -3143394 -4270020 3667055 5470302 -5330514 818557 2835535 3667055 -5330514 5470301 2835535 818557 1952435 -4363750 1952435 -4363778 
4414388 5813035 5813035 -5697778 2775453 849931 2775453 849931 -6007478 -6007478 157070 -2376909 -2742173 -1488351 157070 -2376909 -1488351 -2742173 504606 504606 -1548559 -1844022 -1054675 -4831042 1215633 2131573 -1844022 -4831042 -1054675 2131573 1215633 -1287517 9600855 -1287517 9600826 
0 2545505 -2545504 0 1366290 1664977 -1366290 -1664977 -3939655 3939655 2339456 -2554659 -4275528 3484766 -2339456 2554659 -3484766 4275529 -119551 119551 0 2250782 -6289069 1086319 -3107125 -785380 -2250782 -1086320 6289069 785380 3107125 -8077699 12591591 8077699 -12591592 
-7452178 -705903 -705903 -8233132 -3681247 10819758 -3681247 10819758 -1443396 -1443396 -402559 -3521660 5414373 7198533 -402559 -3521660 7198533 5414373 785663 785663 -360678 4158299 -305205 -1621582 -6330812 -4725165 4158299 -1621582 -305205 -4725165 -6330812 -38299 2422206 -38299 2422186 
0 1890248 -1890248 0 -5562947 7941640 5562947 -7941640 3603795 -3603795 187472 -8342160 4584073 2284071 -187472 8342160 -2284071 -4584073 -169173 169173 0 1590256 9178161 -7193956 -8190599 1467813 -1590256 7193956 -9178161 -1467813 8190599 -4622499 -480013 4622499 480013 
9982975 2422262 2422262 4334816 -5603905 -2452572 -5603905 -2452572 -3401081 -3401081 -2218210 -4002999 -4651532 1934114 -2218210 -4002999 1934114 -4651532 -2638168 -2638168 -7618251 13107718 -7299870 10250422 2004674 -4483490 13107718 10250422 -7299870 -4483490 2004674 1140364 2542506 1140364 2542500 
1 -11494997 11494999 1 -5317367 -6257263 5317369 6257265 12062849 -12062847 1743434 2521717 6826249 -1528176 -1743432 -2521715 1528178 -6826247 3648173 -3648173 1 5312344 -2197082 8616394 -578462 -598548 -5312342 -8616392 2197084 598550 578464 -13251557 -1005924 13251559 1005893 
0 6097532 -6097532 0 12520444 -6304533 -12520444 6304533 9264222 -9264222 4155173 2848865 -3066528 -7188591 -4155173 -2848865 7188591 3066528 7976769 -7976769 0 -7852484 -1640339 -9643897 -5623961 10277861 7852484 9643897 1640339 -10277861 5623961 -5659178 -989866 5659178 989866 
12903632 2064283 2064284 5615984 -15358914 1922548 -15358914 1922548 -4410638 -4410638 -2124223 -5461575 -3329941 3115210 -2124223 -5461575 3115210 -3329941 -3526610 -3526610 26468335 -10832240 10072796 5426887 -640725 -3998550 -10832240 5426887 10072796 -3998550 -640725 2087667 2500054 2087667 2500044 
0 -18696558 18696559 -1 6879768 -3388297 -6879768 3388297 -1437873 1437873 30774481 -11638132 -862686 16727805 -30774481 11638132 -16727806 862687 -6039 6040 0 -16197263 3445386 -1700645 2197119 -5292765 16197264 1700646 -3445386 5292766 -2197119 5301597 -1594136 -5301598 1594133 
1321690 12700943 12700943 -25022079 -5229358 598396 -5229358 598396 4328574 4328574 -20184835 6840895 -2833791 -11272512 -20184834 6840895 -11272512 -2833791 23319297 23319296 18141102 9158916 -2592615 3621071 611789 3321795 9158915 3621071 -2592615 3321795 611788 -9296492 -10312418 -9296492 -10312439 
80119 1807411 1807411 -4511051 4133369 -2302503 4133371 -2302503 2312539 2312539 11526896 -19833930 -18872026 19015679 11526895 -19833929 19015679 -18872024 19867109 19867107 -12572107 -3511622 11916823 -2593684 12613300 -7255284 -3511622 -2593684 11916822 -7255283 12613298 -7116713 -13205833 -7116712 -13205857 
0 485460 -485460 1 -2558471 3934818 2558471 -3934817 2976161 -2976162 -9076953 2613100 -26066568 21279477 9076953 -2613098 -21279477 26066568 24446883 -24446885 0 6105804 3156701 -9372549 13420027 -10449293 -6105804 9372549 -3156702 10449293 -13420027 -11525843 -15141474 11525843 15141474 
-4889599 -7795116 -7795116 21834190 2882312 8643154 2882312 8643154 -3326237 -3326235 -17743567 21660824 -20463017 18492031 -17743568 21660825 18492031 -20463018 -2127258 -2127259 14967079 6887521 -8499912 -22252063 12461247 -7670038 6887521 -22252063 -8499912 -7670039 12461247 828974 2065316 828974 2065305 
0 -27333908 27333908 0 8147045 13760637 -8147045 -13760637 -4861693 4861693 -9426107 28304447 9009917 8837780 9426107 -28304448 -8837779 -9009918 -4288382 4288383 0 2669092 -9976675 -25840270 -11828422 -1310419 -2669092 25840270 9976675 1310419 11828422 2255793 4583549 -2255793 -4583549 
47173962 -20287765 -20287765 -16801345 -14747165 -5973318 -14747163 -5973318 -13505166 -13505166 15669942 21846647 14205659 8824943 15669942 21846647 8824943 14205659 16115898 16115899 -11430493 -2829985 -6281475 -10964813 -2102620 -540899 -2829986 -10964813 -6281475 -540899 -2102620 -3650179 -5250761 -3650179 -5250773 
0 -6098323 6098323 1 -11823721 21696542 11823718 -21696540 -32000057 32000056 16113180 6548653 5591823 -25525240 -16113178 -6548652 25525237 -5591824 31175072 -31175071 -1 -6096379 -1854592 7131097 -92231 7516990 6096379 -7131096 1854592 -7516989 92231 -8764882 -8399984 8764882 8399984 
-12871947 -3740141 -3740142 24199948 -16621565 36418392 -16621563 36418393 -12592384 -12592389 19098566 8240569 -18072791 -28683322 19098565 8240569 -28683323 -18072789 12741171 12741176 -15124892 -3529354 -2156407 6613190 4066732 7655034 -3529354 6613190 -2156407 7655034 4066732 -3592076 -3947151 -3592078 -3947186 
0 7346889 -7346884 -1 -33349597 18423018 33349596 -18423020 25062977 -25062972 24451775 23851976 -26202870 -9569461 -24451773 -23851973 9569466 26202872 -17443980 17443979 1 -7534919 -6404595 -4771953 4935545 2693284 7534921 4771954 6404597 -2693283 -4935543 5894373 5147708 -5894370 -5147737 
10328187 -24310268 -24310267 32379838 32132295 5341781 32132297 5341776 -35356552 -35356555 -21215971 -20516185 17550490 -5865461 -21215972 -20516186 -5865458 17550495 19366803 19366805 13103269 4288452 5486463 8802586 -4966940 871627 4288453 8802586 5486463 871626 -4966941 -4658905 -4855848 -4658905 -4855878 
-1 29229339 -29229339 2 -30328441 -36185888 30328443 36185887 -16311792 16311788 13812485 22502964 26463550 24227498 -13812487 -22502965 -24227499 -26463547 8855391 -8855388 1 -2894606 -4889039 -16128488 -7899585 -5326628 2894607 16128488 4889040 5326628 7899584 -1637852 -2438096 1637852 2438094 
-47484945 38445257 38445259 41768118 -21383679 -30424161 -21383682 -30424161 -32789087 -32789087 8552725 12060570 23155254 14169822 8552726 12060572 14169822 23155254 18138731 18138731 -4591007 -1108390 -3008676 -6539760 -3781444 -1932819 -1108390 -6539761 -3008677 -1932819 -3781444 -3701564 -4698847 -3701564 -4698877 


==> anc/complex_reflection/G4_4_4/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 4
n = 4

d = 4

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_4_4/optimal_value.txt <==
0.186394


==> anc/complex_reflection/G4_4_4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 93197/500000 0.186394000000000
sqrt(2 epsilon/|S|) (numerical):  0.305281836996569
d=4, D=3
Error: 9385262457/125000000000000 0.0000750820996560000

Certified
epsilon: 718716300043/3906250000000 0.183991372811008
sqrt(2 epsilon/|S|):  1/1250000*sqrt(718716300043/5) 0.303307906928758

Certified (no self-inverse)
epsilon: 1446817862543/7812500000000 0.185192686405504
sqrt(2 epsilon/|S|):  1/1250000*sqrt(1446817862543/10) 0.304296472544050



==> anc/complex_reflection/G4_4_4/root_as_integral.txt <==
100000000
164494 -55969 -55969 300562 158557 -214609 43955 -130660 -214609 43955 -130660 203182 203182 101463 449943 259555 -499968 -174249 78671 249880 -115287 -258278 259555 -499968 -174249 249880 78671 -115287 -258278 44851 -122696 44851 -122696 282149 363258 363258 1001209 15343 394516 -723172 -148400 -522434 -368733 136335 -175555 1025551 206905 -361571 -238156 -89761 15343 394516 -148400 -723172 -522434 -368733 1025551 206905 136335 -175555 -361571 -89761 -238156 472904 -619799 -154633 -481428 472904 -619799 -154633 -481428 208212 208212 523086 523017 
0 -66701 66701 0 0 -388524 181276 -5685 388524 -181276 5685 -1079 1079 0 0 -983878 36738 -335237 193629 102509 428628 407784 983878 -36738 335237 -102509 -193629 -428628 -407784 -245285 29931 245285 -29931 0 132488 -132487 0 -2255319 -901095 180 300934 348643 129517 101064 396662 -447195 333340 591450 402293 493031 2255319 901095 -300934 -180 -348643 -129517 447195 -333340 -101064 -396662 -591450 -493031 -402293 -807548 136017 -216717 346610 807548 -136017 216717 -346611 125045 -125044 -91892 91891 
-343528 -153986 -153986 -235877 -361389 31759 -167867 -24203 31760 -167867 -24203 -74428 -74428 127780 -613863 760041 -733740 84126 -23249 -394963 182536 288641 760041 -733740 84126 -394963 -23249 182536 288641 -5633 510492 -5633 510492 -245089 -494103 -494103 1082248 883083 660022 -557905 -1000649 -1140826 -570849 -66018 464092 -75521 -71403 528858 300167 320986 883084 660022 -1000649 -557905 -1140826 -570849 -75521 -71403 -66018 464092 528858 320986 300167 -381064 359323 451774 1306169 -381064 359323 451774 1306169 -120547 -120547 -780255 -780259 
-256115 -94409 -94409 -305823 -225518 178623 110153 -374298 178623 110153 -374298 -321572 -321572 160781 362831 342753 369156 -188843 150112 305101 32104 -850638 342753 369156 -188843 305101 150112 32104 -850638 -714625 64879 -714625 64879 755635 499762 499762 143272 643790 38999 456719 380016 83630 -643043 349508 437281 268848 120829 -639950 -285227 -1747843 643790 38999 380016 456719 83630 -643043 268848 120829 349508 437281 -639950 -1747844 -285227 -2096180 632070 -528042 865696 -2096180 632070 -528042 865696 1029220 1029220 807924 807856 
0 -64359 64359 0 0 -198491 559213 -639059 198491 -559213 639059 360528 -360528 0 0 -378025 388027 -664138 543042 1125262 247907 -1369801 378025 -388027 664138 -1125262 -543042 -247907 1369801 423290 224125 -423290 -224125 0 -429283 429283 0 -461123 -637264 334884 885231 324777 -704777 464370 380579 1420695 983695 -1053818 -988572 -1908882 461123 637264 -885231 -334884 -324777 704777 -1420695 -983695 -464370 -380579 1053818 1908882 988572 226371 365838 420847 -6747 -226371 -365838 -420847 6747 -217999 217999 -150535 150535 
-68377 -438604 -438604 515126 42676 -657524 -94560 -290809 -657524 -94560 -290809 709876 709876 -212355 770195 -20307 -477670 -706976 670485 -466587 -266208 594611 -20308 -477670 -706976 -466587 670485 -266207 594611 996931 -690270 996931 -690270 53355 821445 821445 578281 357444 -334013 59657 -421929 -559434 -579871 1259572 -132859 -87709 -1093375 281638 1013886 847224 357444 -334013 -421929 59657 -559434 -579871 -87709 -1093375 1259572 -132859 281638 847224 1013886 -1135865 3347609 -597030 -2489605 -1135866 3347609 -597030 -2489605 -385399 -385400 126797 126756 
1 -512424 512426 1 1 -620940 -613518 -378062 620942 613520 378064 145908 -145906 1 1 -322224 387646 -1426924 -1403990 315331 -253681 732684 322226 -387643 1426926 -315329 1403992 253683 -732682 1045388 928182 -1045386 -928180 1 348835 -348833 1 449005 -728557 832570 1413916 -178723 -2808525 -2933602 -1208051 194732 130296 900993 950349 951659 -449003 728558 -1413914 -832568 178725 2808527 -194730 -130294 2933603 1208053 -900991 -951657 -950347 1416222 263961 1600981 1203722 -1416220 -263959 -1600979 -1203720 383809 -383807 -403261 403189 
292831 536382 536381 -868469 1042166 267374 81775 753980 267374 81775 753980 -1135389 -1135389 -209258 1191497 -15564 541953 -989365 -1312963 555266 372142 1105944 -15564 541953 -989365 555266 -1312963 372142 1105944 -244849 -509551 -244849 -509551 888773 832004 832004 -568074 1813410 -1923559 1798446 -145027 -784499 -3028265 -2012045 -1107781 920203 600835 1131661 1485954 -596118 1813410 -1923559 -145026 1798446 -784499 -3028265 920203 600835 -2012045 -1107781 1131661 -596118 1485954 1292347 -185000 -144667 -480611 1292348 -185000 -144667 -480610 655543 655543 -1014670 -1014730 
0 -382508 382509 0 0 -535221 -433042 -31208 535221 433042 31208 733575 -733576 0 0 -613314 -1145406 903071 -429958 81828 -458758 -596364 613314 1145406 -903071 -81828 429958 458758 596364 1060455 1630925 -1060455 -1630925 0 -21570 21570 0 -965412 70353 -2853094 130996 157304 3572547 -1508875 -412616 610102 272874 -899122 -1694448 659008 965412 -70354 -130996 2853094 -157304 -3572547 -610102 -272874 1508875 412616 899123 -659008 1694448 1206741 -1103657 2251845 1870351 -1206741 1103657 -2251845 -1870351 664626 -664626 943063 -943063 
1 -70275 70277 1 1 -590018 184409 249980 590020 -184407 -249978 -43446 43447 1 1 -628284 -913476 -24729 -461643 942312 49182 838765 628286 913478 24731 -942310 461645 -49180 -838763 1621648 -1458514 -1621646 1458516 1 150761 -150759 1 -735525 -446850 -1039109 -219944 -695018 753360 191258 -2072934 1381620 1402177 445832 161822 1565573 735527 446852 219946 1039110 695019 -753358 -1381617 -1402175 -191256 2072936 -445830 -1565571 -161820 1199265 2868104 871884 -5261582 -1199263 -2868101 -871882 5261583 -858766 858768 1164384 -1164455 
-459628 256257 256257 -1776316 118215 339462 433367 324571 339462 433367 324571 -1056652 -1056652 -2109121 74543 417054 38209 -7403 1853381 -1180352 601999 254722 417054 38209 -7402 -1180352 1853381 601999 254722 -858227 -1662101 -858227 -1662101 -819096 593431 593431 -144173 521684 123861 767515 -156556 -743412 -1058312 3951484 2819766 -2108157 -1810694 348172 1384494 -1495116 521684 123861 -156556 767515 -743412 -1058312 -2108157 -1810694 3951484 2819766 348172 -1495116 1384494 2752391 -2173387 -1496338 -14434 2752391 -2173387 -1496338 -14434 -72441 -72441 669563 669536 
47349 1547919 1547919 -2567874 412383 1271714 1015978 1690375 1271714 1015978 1690376 -1912738 -1912738 -2481959 -1591548 -375757 -762983 1877414 -610633 1005979 997477 60592 -375757 -762984 1877414 1005979 -610633 997477 60592 535609 -1134791 535609 -1134791 -2022282 -556014 -556014 -2770702 -934441 342131 -1878342 -767289 -2171325 499588 -424474 -249037 440048 1295383 146734 -124224 -2272170 -934442 342131 -767289 -1878342 -2171326 499588 440048 1295383 -424474 -249037 146734 -2272170 -124224 502965 2703305 2215953 -841399 502965 2703305 2215953 -841401 -490823 -490824 2844629 2844561 
1 3360582 -3360581 1 1 3275325 2714573 2424129 -3275323 -2714572 -2424127 1035781 -1035779 1 1 1353528 700431 2415788 809438 1027979 993700 453705 -1353526 -700429 -2415786 -1027977 -809436 -993698 -453703 849425 597446 -849423 -597444 1 -436240 436242 1 -2363911 1734599 -3319080 2249613 -2015585 -1996543 -2261310 -443292 -3197452 -959772 119663 868772 -2907468 2363912 -1734597 -2249611 3319082 2015587 1996545 3197454 959774 2261312 443294 -119661 2907469 -868770 -357955 -352673 1775874 -1368952 357958 352676 -1775872 1368954 -1230485 1230487 -1163133 1163062 
-20122 168682 168681 1871400 -3242430 -207412 2656300 -2631664 -207412 2656299 -2631664 1962588 1962588 -58706 -2452828 1026425 364674 -2281515 1471924 676309 3780065 -644857 1026425 364674 -2281516 676308 1471924 3780064 -644857 523203 33530 523203 33530 -1855830 -465376 -465376 1811415 1192451 -130500 252842 -160333 333682 -2070577 -3390420 1102266 -4480397 2533688 2234746 -1271680 598438 1192451 -130500 -160333 252842 333682 -2070577 -4480396 2533689 -3390420 1102266 2234746 598438 -1271680 -595067 -1384688 139904 -2345812 -595067 -1384688 139904 -2345812 -918550 -918550 3900710 3900656 
-2032308 -916537 -916537 -2365502 -818850 1230552 -767727 -702721 1230552 -767727 -702721 -1079441 -1079440 -1429676 657625 2025406 2240293 -338068 -1233555 851574 -716102 530005 2025406 2240293 -338067 851574 -1233555 -716102 530005 1083998 -299949 1083999 -299949 1900 861710 861710 4498244 -5045394 2267057 -3038575 5380335 1059979 -4109651 -211185 -984813 -2356665 -435045 621874 1422187 29494 -5045394 2267057 5380335 -3038576 1059979 -4109651 -2356665 -435045 -211186 -984813 621874 29494 1422187 545791 1191837 1503140 667433 545791 1191837 1503140 667433 716956 716955 -1249906 -1249913 
3856560 3088489 3088489 670866 1956859 1350546 -243765 1608074 1350546 -243765 1608074 -431069 -431069 -1182042 -2223822 -312868 1253490 -1519459 -76235 -789398 -2996972 392137 -312868 1253489 -1519459 -789398 -76235 -2996971 392137 -1191012 327421 -1191012 327421 -3345588 -1725930 -1725930 762817 -291362 -2016495 1919854 1056717 -846500 -4618744 1986901 -828881 1269819 -3020600 -1494914 -3076279 5697537 -291362 -2016495 1056718 1919854 -846500 -4618744 1269818 -3020599 1986901 -828881 -1494913 5697537 -3076280 -1846248 -617518 1889212 2460772 -1846248 -617518 1889212 2460771 -1608881 -1608880 5004338 5004333 
1 884611 -884609 1 1 2322446 -1749629 2025177 -2322445 1749630 -2025175 -118939 118941 1 1 435833 896124 2878148 -1223861 536736 -4271906 1167150 -435831 -896122 -2878145 -536734 1223863 4271908 -1167148 -42092 1409630 42094 -1409628 1 518088 -518086 1 -4160783 1972698 2380103 -1824389 -2023197 -863738 1646024 -2385828 7801646 -3243990 -2164316 2229345 592644 4160785 -1972696 1824391 -2380102 2023199 863740 -7801644 3243994 -1646023 2385830 2164319 -592643 -2229342 -3244159 1530896 1712894 2035117 3244161 -1530894 -1712892 -2035115 -23154 23156 -1175374 1175301 
1143802 320309 320312 -2239037 3892864 -1176643 533790 1147085 -1176640 533794 1147084 -1923787 -1923789 -3243680 4242555 -518003 -1005791 -242507 -180365 -938085 2206304 -1464887 -518001 -1005790 -242507 -938082 -180364 2206305 -1464891 588422 -3708233 588419 -3708233 3370450 91129 91130 2196728 -1922844 949664 1217002 -2463586 829892 -689209 -1194190 2250875 -2130778 2540491 -351977 -7918873 3659540 -1922845 949670 -2463584 1217004 829886 -689217 -2130781 2540491 -1194191 2250874 -351981 3659553 -7918889 2315975 3894246 -3073863 2039970 2315968 3894250 -3073864 2039972 3489262 3489270 -1852159 -1852191 
1 965191 -965190 -2 4 859555 1092316 -273867 -859558 -1092316 273869 -1615244 1615240 -2 4 1678212 -1060217 437570 -1689333 1494003 1318845 -1992533 -1678213 1060215 -437570 -1494004 1689333 -1318842 1992531 -1400526 -337910 1400527 337904 2 170915 -170915 2 -186801 3197746 492340 -277610 -3304366 -2525826 -2125889 -855295 -1740926 3578953 -949026 -6691005 3459348 186798 -3197744 277606 -492339 3304366 2525825 1740923 -3578949 2125887 855299 949026 -3459342 6690992 -5037381 5528962 -1489563 2622545 5037385 -5528955 1489558 -2622542 4016104 -4016099 3288104 -3288106 
0 -1644796 1644797 2 -1 -1256096 -2183787 182079 1256100 2183788 -182078 -2070532 2070537 3 -1 449635 -2448418 1552672 -3757675 -3059 1673404 239477 -449632 2448421 -1552670 3063 3757677 -1673406 -239474 -213611 -97882 213613 97887 -1 -1115166 1115168 0 1509780 1130667 -1156309 -1717937 286190 3603431 -2378575 -576886 -46524 5237836 2134742 4729941 -6402751 -1509777 -1130666 1717942 1156309 -286189 -3603427 46528 -5237837 2378578 576885 -2134740 6402749 -4729930 -2333674 5377012 -729392 2765739 2333674 -5377014 729397 -2765739 -1768760 1768759 -4548304 4548234 
-3883561 -805727 -805727 -1901508 -3217238 2013838 -216240 -168551 2013840 -216239 -168550 -2178629 -2178629 5987411 -1277695 508361 438774 1843619 -158058 1407584 5619 370538 508362 438774 1843619 1407584 -158058 5619 370537 -1813008 1806042 -1813008 1806042 7892242 -2263396 -2263396 -6891883 4590835 -268937 -2730830 4026913 -4134524 -606508 4257394 -1650022 -2891567 382333 815031 -4477694 4111778 4590835 -268936 4026912 -2730829 -4134524 -606508 -2891567 382334 4257394 -1650020 815030 4111778 -4477694 243896 -961280 1491426 -4750252 243897 -961281 1491426 -4750252 4359479 4359480 -952120 -952130 
3922065 1815650 1815649 994805 2611708 -377116 -280803 429254 -377116 -280804 429254 2015 2015 -3328346 566792 1580358 -1540381 -2503789 -453502 698821 -1620665 -531847 1580358 -1540381 -2503790 698822 -453502 -1620667 -531847 307046 -2057322 307046 -2057322 -2428498 378024 378024 3036173 7379247 -7851076 -9032295 5129305 1911695 4058776 -466251 -173729 -3252865 892188 -1870492 708346 -49554 7379249 -7851078 5129307 -9032297 1911695 4058776 -3252865 892187 -466250 -173729 -1870492 -49552 708347 1468583 1711043 -1962838 3282824 1468582 1711043 -1962838 3282824 -101612 -101613 -314361 -314411 
0 2251577 -2251575 0 -2 94594 2329770 2246557 -94592 -2329768 -2246558 310173 -310172 0 -2 -1419679 -2265279 2244788 -36669 -1608782 4247282 -365183 1419679 2265280 -2244787 1608783 36669 -4247283 365182 1338322 -1037683 -1338323 1037682 1 -854087 854087 -1 -4095269 690617 9110272 -7612083 -4081191 1323039 -5185215 994144 1463779 1439373 1979045 -2605607 -2542065 4095266 -690616 7612082 -9110270 4081188 -1323039 -1463777 -1439376 5185214 -994144 -1979045 2542066 2605608 6646597 -3393063 -1666861 -585856 -6646596 3393064 1666859 585856 1531981 -1531977 -338755 338754 
-797102 -3333359 -3333358 -2655947 9042726 -4732318 -3441373 4030454 -4732315 -3441373 4030454 -1883015 -1883015 896493 7030291 -1155567 -1949100 -714343 -1069031 -1818853 1575462 1047270 -1155568 -1949098 -714343 -1818851 -1069030 1575455 1047270 -1029349 2415799 -1029347 2415796 -1057772 1066148 1066151 2713429 2568300 584608 220179 872141 3397576 -1299376 3328467 1518674 -2717521 4771419 394338 -2166968 -1866374 2568300 584605 872148 220170 3397577 -1299376 -2717521 4771415 3328471 1518672 394334 -1866372 -2166967 -3501697 -2616129 7868095 -3035899 -3501692 -2616123 7868085 -3035896 -5282423 -5282414 367738 367665 
-1 1477107 -1477112 -1 5 1523642 457269 800401 -1523648 -457272 -800394 663162 -663164 0 4 -650582 745410 825393 722540 1285781 -2886617 -430041 650581 -745412 -825393 -1285783 -722541 2886618 430043 2583065 -3334127 -2583065 3334129 -1 2024677 -2024676 1 -1001711 -1787657 -3698785 2928488 -246041 1007156 157894 -1325716 567771 -2092302 -2138998 690031 465422 1001716 1787658 -2928487 3698785 246045 -1007157 -567774 2092306 -157891 1325718 2138998 -465423 -690033 7469307 4461248 -10452481 2799029 -7469312 -4461252 10452490 -2799032 7556807 -7556813 -5406896 5406894 
-2935111 1883572 1883573 -6697974 -3239022 3465347 3889044 -1858485 3465349 3889045 -1858485 -3292231 -3292231 -1143764 1485869 3171925 1151227 -1438161 1847665 -60118 1682407 -503053 3171924 1151227 -1438161 -60118 1847663 1682407 -503053 -176722 648081 -176722 648081 3541803 1129363 1129362 9497834 -2807052 -8711071 43831 -4738508 1824591 4480921 -589305 2442352 2558532 -5096892 -528259 -1373277 670409 -2807050 -8711074 -4738509 43832 1824591 4480922 2558533 -5096893 -589306 2442353 -528259 670409 -1373277 -2095958 -2075993 7841697 -3650509 -2095959 -2075994 7841697 -3650509 2410036 2410036 -2400219 -2400226 
0 4466943 -4466941 0 1 934658 5789274 705484 -934656 -5789272 -705480 2146503 -2146501 0 1 -120458 -1006166 -3177100 1601316 1355480 1040911 951529 120460 1006167 3177102 -1355478 -1601312 -1040909 -951527 -323821 1575737 323822 -1575735 1 -318106 318109 3 6393373 -12099965 1080267 -1218991 -3773494 5573303 -5305178 -897825 2658581 -6862429 961303 -458127 -743066 -6393371 12099964 1218993 -1080266 3773497 -5573299 -2658578 6862431 5305179 897828 -961302 743068 458129 -6497893 3296310 -763128 452975 6497895 -3296309 763131 -452974 -487393 487395 287079 -287152 
5 -5325215 5325219 3 -1 -8144254 3335186 -4165336 8144262 -3335192 4165336 6541512 -6541512 3 -3 -132599 -3630966 -601257 5710023 3092417 105515 -541981 132605 3630971 601259 -3092422 -5710027 -105513 541981 1751234 1254272 -1751234 -1254269 2 444689 -444690 3 -990428 10996170 2696587 4335453 -1825379 2342019 -5761017 1645812 1082902 -6448320 -42352 2726428 554714 990424 -10996173 -4335459 -2696585 1825383 -2342019 -1082901 6448335 5761028 -1645813 42356 -554713 -2726422 -2666020 1810266 -5203750 -1145676 2666024 -1810263 5203748 1145676 -3384716 3384721 423667 -423733 
6091041 2809136 2809129 5220742 -2481886 5364334 -6829851 -1448636 5364325 -6829850 -1448642 -1422095 -1422087 5126272 -5524457 3450628 841380 -403901 -4597496 -6169166 -308027 -1436770 3450628 841376 -403901 -6169163 -4597490 -308026 -1436770 -1364902 -109068 -1364900 -109066 2443968 -2813272 -2813273 4325149 -4131923 -4366916 -388016 -6002596 3555109 -982615 7582327 -2696774 -1107097 10237519 2060302 2591766 -1852703 -4131925 -4366903 -6002590 -388013 3555106 -982612 -1107096 10237511 7582319 -2696770 2060304 -1852703 2591770 1216711 1383829 -1685483 -1843789 1216708 1383832 -1685489 -1843790 2051869 2051861 1215775 1215772 
2 292516 -292511 2 1 -808239 -843417 2176929 808237 843420 -2176924 -10889521 10889521 2 -1 -2713774 569599 1300388 -4349940 1595363 1796482 1074983 2713775 -569599 -1300387 -1595363 4349940 -1796479 -1074979 -2541958 -6475163 2541960 6475165 2 -2008332 2008330 3 -686228 253851 -1202232 5561393 -3185531 608216 -1095972 9389047 2634326 -7530528 532276 -1756656 -426765 686230 -253849 -5561391 1202233 3185537 -608213 -2634323 7530527 1095976 -9389048 -532270 426763 1756656 5844165 4368311 527457 4174752 -5844162 -4368308 -527456 -4174750 -8030024 8030028 6268368 -6268439 
-2661855 -2398918 -2398917 1428814 2137040 -4694083 -1472921 5961636 -4694081 -1472921 5961636 -269393 -269399 5827030 -7760783 -1505772 -660341 213880 -1399952 -1947780 3205918 5897840 -1505773 -660341 213880 -1947779 -1399953 3205920 5897840 -745485 1135804 -745486 1135800 2833310 -7135328 -7135330 7612991 -623034 -2052162 -2153770 2619813 4492661 297324 -1061897 -96005 4248793 -8439249 10478091 -5661070 -6822639 -623035 -2052163 2619813 -2153772 4492661 297323 4248794 -8439252 -1061897 -96004 10478092 -6822638 -5661071 1817764 1822113 -4442003 -463586 1817766 1822117 -4442004 -463583 2358835 2358830 4786673 4786623 
11790145 7328262 7328262 734449 -1459449 -8651945 6523758 -2047448 -8651947 6523758 -2047444 -4463759 -4463764 -2110349 -7273194 -4703026 -5556168 -5487945 131716 1201261 -1267812 -1143628 -4703029 -5556169 -5487945 1201261 131714 -1267811 -1143628 -2368127 -3119605 -2368129 -3119606 3236965 -3435794 -3435796 1856667 1590833 7995132 1263171 736106 4986266 426308 3041320 -5054204 -2043007 -1418830 602753 4443500 -987573 1590834 7995134 736107 1263171 4986266 426308 -2043006 -1418833 3041319 -5054199 602752 -987574 4443499 -874452 -298521 6605775 -1105748 -874450 -298520 6605777 -1105749 7512970 7512971 -3749128 -3749179 
-2 1862113 -1862115 1 0 3488649 -3108007 2544089 -3488645 3108004 -2544085 7839293 -7839289 -2 -2 1069654 1314144 103617 1080342 -1599774 -3529866 1639089 -1069652 -1314142 -103614 1599770 -1080339 3529864 -1639086 3231356 2673201 -3231354 -2673204 0 -2868799 2868796 -1 -859811 -3419461 -927989 -2578668 317423 -2384386 -1616432 -2944731 -1028747 7143307 -3518932 1150903 1739804 859813 3419458 2578664 927984 -317418 2384382 1028749 -7143305 1616431 2944733 3518931 -1739805 -1150903 2069214 735509 -11061150 6159379 -2069215 -735510 11061149 -6159380 -14707862 14707867 10016244 -10016243 
5 -3449330 3449333 6 1 540326 210935 -2570623 -540319 -210940 2570616 -2383243 2383243 -1 3 -141497 258986 1767916 532141 6812019 -3900046 -1196016 141499 -258982 -1767911 -6812020 -532144 3900054 1196013 -2631528 503363 2631532 -503366 0 2342722 -2342716 -6 877983 -3644752 7532035 6108412 -16320539 6304455 4497668 -1411245 -7926943 6224036 -7913720 6265466 3239395 -877975 3644756 -6108410 -7532041 16320546 -6304457 7926950 -6224040 -4497667 1411252 7913730 -3239391 -6265467 2166118 -3587168 2535921 975408 -2166117 3587169 -2535914 -975406 -1647943 1647943 -2051612 2051539 
-2642372 730747 730748 -3719759 768197 -4571041 5707509 1611164 -4571042 5707510 1611166 -5044129 -5044130 11282275 455803 -11513 -3634575 -1323218 -1272985 6452693 -347769 644847 -11516 -3634575 -1323221 6452689 -1272987 -347764 644848 -4184632 6038972 -4184632 6038971 1386426 -799887 -799889 13443056 -4816742 -3402019 7812063 2605914 -9184902 5749144 2296728 -5559724 -6431294 2801414 -4742144 2181152 -315058 -4816742 -3402014 2605910 7812058 -9184891 5749141 -6431287 2801406 2296727 -5559723 -4742134 -315062 2181146 3454141 3462273 -5563117 2569110 3454138 3462274 -5563114 2569107 -6011559 -6011552 2611645 2611602 
-10571611 -3133377 -3133369 -3005541 -783153 -1773538 834162 8644304 -1773546 834173 8644314 9396184 9396182 -11433852 -8042401 -178240 -1853873 3949872 7012602 1885786 -5306560 5997646 -178242 -1853881 3949867 1885784 7012604 -5306561 5997653 4796254 -1894145 4796253 -1894143 -2694591 -1603491 -1603494 5489982 -57695 -4194874 3568706 -2285295 -88872 -1439465 2451062 -8351798 -3458499 6584650 -3651876 -543429 -1291596 -57695 -4194871 -2285299 3568704 -88856 -1439469 -3458497 6584649 2451062 -8351808 -3651880 -1291599 -543432 -3366667 -4173860 240084 642794 -3366664 -4173857 240078 642801 9180915 9180909 -1017283 -1017291 
-5 -8051980 8051990 -8 -4 6284205 -13526622 -2111286 -6284201 13526637 2111283 7407753 -7407766 13 5 677011 7288595 4617723 -549300 -5810998 2825171 -58053 -677012 -7288592 -4617727 5810995 549303 -2825170 58053 4027906 2252987 -4027916 -2252971 2 -2836284 2836288 -7 -62057 -3369403 -736335 6545429 -10146112 1358832 -1141535 7568327 3237163 -223280 9062909 -4751997 -2621676 62062 3369411 -6545447 736315 10146143 -1358846 -3237160 223278 1141533 -7568328 -9062921 2621682 4752001 -3340872 -181844 -2931136 -5575017 3340883 181855 2931124 5575018 3873194 -3873212 602822 -602821 
-9735835 2695712 2695693 -9790214 -3031447 1301222 8542561 2075307 1301233 8542540 2075300 -1783636 -1783623 6251110 3205979 286456 61433 -1026454 3773322 972095 -1315288 1372928 286455 61450 -1026444 972089 3773316 -1315281 1372930 -2699987 6677986 -2699981 6677997 305766 1974829 1974812 -6127890 2528115 2551752 -8142250 -9961254 15051697 -6908704 2046779 -7274670 2191 -347571 -3187510 95375 1633413 2528113 2551749 -9961236 -8142252 15051673 -6908699 2196 -347580 2046793 -7274681 -3187467 1633400 95356 3097680 2735435 -5509938 2090167 3097679 2735433 -5509950 2090165 -5509319 -5509315 1561406 1561388 
-11 -1510075 1510076 -7 -4 -2434929 3451230 -1001446 2434929 -3451218 1001460 -714650 714646 8 -1 -1372567 380297 -25795 -2338591 4793801 -209714 1995318 1372566 -380297 25797 -4793798 2338601 209708 -1995313 -2328762 3634985 2328757 -3634975 2 -6048496 6048496 -2 -537013 1747589 1308653 3634815 -3101347 1766738 11177884 -16572361 -1658147 -4679701 15665070 -6123345 -6235895 537016 -1747587 -3634833 -1308665 3101373 -1766752 1658145 4679704 -11177885 16572356 -15665084 6235898 6123349 3364143 -1500846 -2470544 5148127 -3364136 1500851 2470534 -5148126 -762590 762583 3693483 -3693480 
1 -345884 345887 -2 0 -11790708 -4035006 19157533 11790711 4035010 -19157542 2501450 -2501441 -11 5 -6612777 -5372880 5255709 3157725 156766 -4285549 10604349 6612780 5372874 -5255712 -156762 -3157724 4285547 -10604353 -943960 1271410 943969 -1271412 -2 -1956459 1956467 -1 5312768 -1895186 3164361 6151130 685381 -3399685 1324809 1606024 -1654238 2808380 -4563349 -6091831 -4511431 -5312769 1895185 -6151130 -3164354 -685387 3399692 1654235 -2808380 -1324796 -1606051 4563372 4511426 6091822 -2718185 -680037 -8216 -1432305 2718180 680030 8218 1432314 3922665 -3922665 -212707 212702 
2203840 892557 892563 -558536 -748278 2110298 2860720 -6936144 2110276 2860718 -6936116 2879491 2879489 -8572887 11774643 2006985 311964 -1629276 -1465766 552830 1214091 -2314613 2006974 311949 -1629267 552828 -1465761 1214081 -2314603 2143202 185283 2143198 185283 -4967804 5935524 5935534 -2719975 90295 -153703 1403803 -689479 -3871520 4400324 8682155 -16028263 -347601 -2297532 16323382 -8251007 -3722174 90304 -153706 -689469 1403810 -3871516 4400317 -347605 -2297523 8682154 -16028253 16323362 -3722175 -8251010 -1725330 -2390721 328157 5949842 -1725334 -2390722 328164 5949838 -3270617 -3270612 -1382644 -1382686 
-2894753 11803029 11803030 -697822 -21737385 -1886131 -2311723 4971577 -1886122 -2311735 4971576 703856 703850 425574 -6319797 -10464033 -5212452 6614969 -9129801 -9435008 7768542 1778123 -10463973 -5212461 6614910 -9434990 -9129798 7768516 1778171 -1158236 9183782 -1158228 9183772 -18281853 19483492 19483485 7767498 2792757 -120359 1106177 6711376 336806 -1801725 1653820 2407968 1796602 82258 -3470472 -7209048 467255 2792735 -120354 6711374 1106181 336801 -1801704 1796599 82262 1653817 2407987 -3470469 467237 -7209064 280323 675901 -2544906 -3268008 280325 675897 -2544903 -3268010 3924883 3924890 -5662300 -5662360 
-1 -2339799 2339750 25 27 -1740941 4371421 1484578 1740952 -4371404 -1484594 1910831 -1910834 -1 14 -22571827 6532391 16516146 -7287770 -2883965 12583564 -12945351 22571836 -6532366 -16516147 2883984 7287809 -12583577 12945348 -335481 7573085 335433 -7573123 14 15440635 -15440677 -1 7938563 -202565 -2109738 -1478997 26865 -5418593 2894775 -5118519 397012 -3119781 -2094704 687658 4379446 -7938568 202562 1478975 2109729 -26866 5418594 -397017 3119779 -2894780 5118496 2094713 -4379447 -687642 -1578990 662481 -3409240 -665641 1579001 -662467 3409267 665655 -6482678 6482671 -2903719 2903726 
479789 12545743 12545772 -28999648 2854565 36984 -4062390 976141 36981 -4062407 976145 3396475 3396477 -2647743 -575815 197691 -592149 -12478215 -4381549 -7017046 1084013 -1950821 197732 -592180 -12478256 -7017046 -4381559 1083994 -1950806 22456423 8711657 22456463 8711627 11250765 -6663759 -6663775 -3228237 585572 4074227 1197502 4263190 -2832276 4216954 4395 2705659 2338729 2246183 -365357 2564714 -60396 585560 4074234 4263208 1197513 -2832275 4216967 2338730 2246186 4402 2705675 -365350 -60402 2564710 -5776427 -6339538 -9468851 -1736406 -5776441 -6339553 -9468847 -1736402 -2046925 -2046915 2603023 2602992 
-69 -9033455 9033495 -52 14 3446915 3920887 -5213917 -3446836 -3920816 5213894 -2543828 2543853 26 71 -11883777 3855639 13533842 13012005 6029356 -9680570 -1333722 11883324 -3855637 -13533416 -6029675 -13011739 9680616 1333228 12538064 -21991068 -12538057 21990927 165 -11054162 11054000 189 5203217 -2577899 -1422659 -7406102 1789194 -4579423 -5410429 -2799516 -2647888 1870391 4759939 2816369 424234 -5203108 2577813 7406249 1422638 -1789212 4579304 2647944 -1870347 5410334 2799364 -4759784 -424139 -2816144 -7272094 -3955244 5835291 7471088 7272090 3955254 -5835259 -7471024 3030475 -3030620 3105126 -3105137 
5847635 -1458155 -1457975 4133957 -1825549 -2943969 -3199145 941525 -2944040 -3199235 941643 -879356 -879297 -1450856 -4962842 18179838 -665871 -16433460 -10293972 13899516 -2783603 19815099 18180152 -665961 -16433775 13899378 -10294260 -2783364 19815159 42403 4804320 41999 4804916 -11691989 6173615 6173849 -14951290 -4323021 3326467 998005 -5989033 1218095 4605146 3608172 6701281 -2400412 -1747431 -5519195 -8881769 -3851637 -4323161 3326516 -5988870 998029 1218064 4605248 -2400343 -1747482 3608281 6701354 -5519329 -3851648 -8881832 177212 -423812 -998966 -2325299 177433 -423680 -999108 -2325503 5077611 5077553 -1999917 -2000059 
6207433 -6673393 -6673405 -13296733 25046103 -1648109 -1068817 -583425 -1648103 -1068829 -583418 3171793 3171795 -4740158 -12204380 2083227 10815056 -5268018 6339252 -4179935 4250424 -12400490 2083270 10815004 -5267998 -4179910 6339224 4250449 -12400507 -11915874 17339299 -11915868 17339330 -20335087 1914808 1914837 -1432962 -1042335 1422867 -2696059 -1217269 -4431485 2900972 -2015877 -3379677 1720939 -172427 2577681 3079641 3353386 -1042345 1422844 -1217261 -2696048 -4431463 2900961 1720934 -172447 -2015867 -3379669 2577680 3353393 3079636 4066363 4059671 -3059988 -6987364 4066363 4059666 -3060001 -6987376 12919422 12919413 -2896354 -2896405 
11 -8047759 8047774 15 -25 3391443 2473550 -3665468 -3391439 -2473583 3665450 -1584180 1584188 -13 16 -3972239 3465200 9702591 11646044 1917214 -5332715 242530 3972320 -3465238 -9702659 -1917202 -11645979 5332631 -242406 -26907291 15478164 26907178 -15478153 -2 -14195788 14195801 -31 291003 -3224723 -3313949 -5627799 2680640 -3832304 -8049160 1454512 592093 890614 -375057 4775917 1538579 -291034 3224740 5627807 3313964 -2680638 3832328 -592091 -890585 8049125 -1454482 375065 -1538618 -4775969 10799793 10234159 684696 -5825366 -10799762 -10234123 -684671 5825354 5036039 -5036041 3265562 -3265568 
3215342 8880235 8882334 -8660164 -11098717 2608481 -7527873 -3386836 2608108 -7527998 -3386924 1906709 1906759 -3260205 8015611 998235 -4717722 -6934615 21638320 -10129536 -16615092 11506732 997219 -4718191 -6934855 -10131580 21638897 -16615698 11505156 -15672655 3575129 -15673055 3574905 5537056 627830 626586 -1296980 -2416262 2998491 1939859 7003998 -2495594 3602009 -10214681 2802466 2955980 8960744 6481390 -5868665 -5660425 -2415977 2999013 7005279 1940101 -2496019 3602244 2956454 8961375 -10214634 2802270 6481965 -5659986 -5867724 4637131 5833594 2252071 -2073165 4637112 5833741 2252314 -2073127 -3669215 -3668900 -53198 -52977 
-153 -21976697 21975855 401 552 4092313 1402158 618411 -4092557 -1401472 -618078 -511221 511044 162 -408 10077638 4767739 3203155 -5963842 21741100 5927203 16188795 -10077661 -4767444 -3202431 -21740033 5961743 -5925657 -16189996 3182133 3363630 -3180634 -3363916 -309 11660942 -11660965 41 -2846034 -5597895 -2617300 -13649275 4711905 -2754663 -764735 2424190 -5001881 -6657697 -5964126 -9312009 -4368648 2846244 5597574 13648618 2617156 -4711605 2754286 5001583 6656811 765706 -2424408 5963570 4369215 9312574 584673 -1163273 -2658629 -870235 -585113 1162716 2658392 870399 -2812927 2813315 -2152794 2152779 
-14 -2510969 2510944 28 7 2419408 -4980850 825070 -2419423 4980892 -825058 -703993 703994 -2 -1 8855744 -9536941 5463470 18421093 -5030037 -8236154 -5420660 -8855789 9537083 -5463518 5029987 -18421139 8236236 5420701 -10892466 -8084868 10892472 8084838 -1 26610461 -26610464 13 -2312687 -5732219 1911976 4641350 1678141 -1366203 -4557859 -4341052 2376070 3549744 12526587 -9845051 -2460778 2312706 5732242 -4641377 -1912016 -1678187 1366227 -2376063 -3549748 4557890 4341012 -12526647 2460775 9845051 3450233 3656769 5423254 3655938 -3450236 -3656774 -5423243 -3655916 -10404908 10404910 -4863977 4863972 
-2953373 -1568043 -1567925 7221407 -3577224 -2471891 6245504 381598 -2471921 6245488 381606 -689648 -689652 -983775 3669306 -10605805 27702678 -11371794 -498307 -14109733 9683227 15515743 -10605837 27702675 -11371823 -14109950 -498167 9683191 15515640 -1880293 -5822355 -1880379 -5822415 4484522 -2356194 -2356111 6024162 3416223 5932164 -7514468 -3478900 -9958578 5683609 2587042 -6580280 2230782 3408069 -11832807 -1616312 -3142790 3416230 5932194 -3478794 -7514460 -9958627 5683636 2230840 3408136 2587023 -6580344 -11832736 -3142782 -1616310 107327 479833 2989074 4006979 107345 479866 2989117 4007010 -1718609 -1718651 -95576 -95607 
-27 -4243596 4243578 45 -15 -4928676 5621372 839291 4928666 -5621318 -839270 -2924654 2924644 10 2 -4930787 26209718 -12968426 11178777 -16085573 7220704 15559252 4930786 -26209682 12968414 16085529 -11178835 -7220627 -15559203 -4850650 -6510154 4850680 6510088 14 4985047 -4985047 -1 428844 8310293 -6245103 -3310616 -9470666 5922285 -3217071 -9674061 4159654 4847500 -8538740 -4430984 -4816578 -428837 -8310289 3310615 6245094 9470656 -5922284 -4159648 -4847509 3217101 9674031 8538669 4816578 4430985 908479 3104627 3529234 4860250 -908492 -3104641 -3529217 -4860217 -1515689 1515670 -2125557 2125558 
7900134 3152886 3152751 -6916830 -3726063 1585432 -8609839 -3429751 1585473 -8609774 -3429746 811873 811859 -2115692 902086 -22312772 15486223 3469641 -3577158 22645263 -17429633 231070 -22312654 15486064 3469746 22645149 -3577162 -17429483 231055 2237574 5076142 2237623 5076094 -72988 1338378 1338292 16871108 5699880 2852733 -5354758 -13252884 -1625221 -503929 1908915 10329574 -7063184 923012 9735051 -2614726 -2179015 5699852 2852647 -13252780 -5354724 -1625179 -503973 -7063153 922979 1908952 10329495 9734970 -2178982 -2614678 216465 -512794 -2374730 -3470395 216455 -512811 -2374729 -3470363 167996 168019 21844 21798 
-42 16154838 -16154838 27 5 -2093372 -8552679 -101085 2093358 8552750 101110 1974197 -1974200 18 -8 -15223276 13589288 -11637028 -1996386 18450622 -21020267 -1587908 15223447 -13589430 11637013 -18450820 1996416 21020394 1587903 -1918036 5205697 1918019 -5205758 13 9132642 -9132633 -64 3807032 9817164 -2643493 -12441163 -3195292 4487054 -3564860 11797690 -5223858 3174703 12688466 -5018605 -3164137 -3807076 -9817190 12441284 2643541 3195306 -4487052 5223917 -3174703 3564839 -11797767 -12688536 3164153 5018622 -217558 319836 -613251 -4346517 217556 -319832 613276 4346551 -2218824 2218802 -2789637 2789632 
24140393 -13663462 -13663449 -9253464 7583964 2528156 3460485 -10409924 2528121 3460475 -10409902 -21453972 -21453939 27407414 -15722322 -1982566 121063 8426888 17438477 -5554820 -4959779 10752164 -1982537 121085 8426882 -5554810 17438453 -4959773 10752133 21175430 -5437252 21175429 -5437287 -14313756 11948908 11948892 331830 1499435 -1719908 -258723 1053888 238669 -1964199 -3040281 -3890018 1129922 3651139 -453231 -6098119 -1878821 1499428 -1719912 1053886 -258727 238662 -1964193 1129920 3651134 -3040273 -3890016 -453227 -1878812 -6098105 -4452645 -5060576 -3297580 2344886 -4452647 -5060580 -3297570 2344894 1497335 1497340 -1777977 -1778026 
-32494071 10874913 10874906 14753847 4024180 -2623651 2476279 17554481 -2623624 2476263 17554490 -7124696 -7124684 25507493 -6597039 3568975 7099312 -17224665 3694679 -1990799 -14731300 -17714937 3568958 7099307 -17224690 -1990776 3694680 -14731292 -17714925 5954598 -14750576 5954592 -14750590 -14584517 9159659 9159677 -3150148 -924082 3748730 -885476 -1301971 -3763890 5511863 -1621929 4346331 293886 4036977 12514214 -576379 1198615 -924079 3748739 -1301981 -885476 -3763886 5511868 293882 4036971 -1621929 4346326 12514215 1198608 -576391 -1796067 -1619646 3258928 987440 -1796066 -1619644 3258932 987447 1791862 1791854 -3151517 -3151588 
31 -7013121 7013097 -7 -2 -19577034 -5062840 28088020 19576998 5062827 -28088020 3398699 -3398735 13 -17 19497734 19151580 -3727333 2486226 8728660 5735948 -30172418 -19497715 -19151549 3727358 -8728657 -2486188 -5735932 30172418 -2221522 -6450440 2221550 6450432 4 -5228925 5228945 -5 -4395448 -5026154 -4584527 -8386825 -2677645 1187329 -1372973 -3208825 -1364070 -3831753 5624609 9158910 7416320 4395449 5026146 8386818 4584519 2677641 -1187336 1364072 3831751 1372968 3208808 -5624617 -7416315 -9158911 1022653 340394 2716901 1907797 -1022659 -340401 -2716903 -1907789 1164280 -1164290 1280349 -1280353 
25354180 -1351452 -1351470 -10056657 -27019571 -32404955 -4339891 16310135 -32404952 -4339902 16310186 426905 426907 -6315575 -11507531 19906595 19376547 11637436 5451850 759978 -620254 -12243776 19906605 19376553 11637404 759996 5451863 -620251 -12243827 -51949 -437361 -51944 -437382 21866191 11360737 11360719 -8378831 -2807889 -6263433 -3446477 -3970202 -3321683 -2216717 -1219993 -1481796 830364 505520 3987200 -376510 2672874 -2807893 -6263429 -3970210 -3446477 -3321686 -2216709 830361 505512 -1219996 -1481803 3987217 2672885 -376495 269406 -318742 711515 2170915 269404 -318744 711522 2170922 -11321389 -11321384 -154591 -154625 
6 5608171 -5608220 3 20 8058695 -13823043 -2206973 -8058691 13823178 2206973 37927856 -37927854 1 -37 -8643047 -6235484 -4835854 -10887512 11245824 14869056 3861524 8643064 6235487 4835861 -11245884 10887444 -14869160 -3861519 -25557931 -28230823 25557950 28230827 20 -2726209 2726253 -3 1726842 3377120 1048217 -863863 1863791 1060213 3013767 -4148081 -1636157 -6055512 -6783996 1364438 -119041 -1726843 -3377124 863878 -1048214 -1863794 -1060209 1636167 6055548 -3013763 4148137 6784031 119035 -1364452 4908216 3966623 12223761 7150812 -4908219 -3966625 -12223762 -7150818 1740636 -1740653 -274517 274442 
4516942 -607906 -607893 -9214037 34996 16954648 -31134205 10305961 16954571 -31134157 10305943 5188024 5187963 7558260 -23343432 -8954474 -7095783 -17012790 16826219 17952870 25907912 -4207356 -8954429 -7095741 -17012733 17952834 16826222 25907861 -4207366 -5309086 -12146785 -5309034 -12146746 16071123 14352511 14352523 3221296 888515 5699820 711097 -2437264 2146259 3046575 -756048 -13959671 -2566121 -9484526 -6267335 -457372 1704588 888510 5699795 -2437265 711090 2146250 3046565 -2566117 -9484504 -756051 -13959653 -6267312 1704588 -457377 822128 1023252 4433879 6479043 822116 1023243 4433860 6479032 -9241087 -9241091 -2228032 -2228105 
5 -1255751 1255718 -18 44 -20477677 31389376 -10309584 20477744 -31389352 10309545 19694044 -19694005 -5 -75 13730830 11523925 17523820 -28559271 -14774538 -23751941 4778509 -13730860 -11523965 -17523834 14774525 28559252 23751944 -4778477 -7379537 -9233355 7379518 9233325 57 3121512 -3121431 4 -2909914 -7306012 -2068149 548797 -2688750 -2922916 3380395 14326929 2069733 8024806 6428366 -3878264 -1986983 2909918 7306021 -548784 2068156 2688756 2922919 -2069732 -8024805 -3380390 -14326934 -6428373 1986976 3878242 2218594 917620 3229652 -277790 -2218592 -917617 -3229639 277806 -613804 613749 -339932 339924 
-4163687 -8128682 -8128657 -7038318 28136200 8905024 22386003 -7344152 8904986 22386048 -7344200 15636140 15636306 -8932677 -50174364 -3536788 -3921305 -1722407 -18459765 -9588905 -14818446 3189516 -3536789 -3921278 -1722377 -9588911 -18459870 -14818488 3189560 -8458109 -4239402 -8458212 -4239506 37657790 25357436 25357449 894814 422172 981416 446105 2933982 -326196 796005 1843779 8300753 735396 4863689 4777420 -6312037 -1871922 422173 981415 2933974 446100 -326203 796004 735396 4863701 1843790 8300789 4777423 -1871937 -6312054 1394210 1863821 2997641 1398374 1394232 1863838 2997687 1398391 -16365333 -16365332 -2325302 -2325337 
-31 33664012 -33663842 -163 98 -33330219 -25467614 -29801781 33330112 25467525 29801562 -5859346 5859607 184 1 15113947 11438981 27686671 10847283 9496919 15173852 12099678 -15113885 -11438961 -27686554 -9496895 -10847320 -15173770 -12099580 2490756 1092827 -2490852 -1093065 -72 -785801 785787 -14 -2039937 -9709123 -1789202 -3816795 -481619 -5170749 -504058 -6366254 -1445807 -3930952 -6785792 -1171902 -762488 2039928 9709096 3816789 1789206 481624 5170732 1445811 3930932 504069 6366232 6785748 762480 1171898 65110 -734385 -699587 1081136 -65099 734398 699651 -1081094 360740 -360705 460150 -460219 
5633572 -19573143 -19573428 40159048 -15470733 16862655 6797622 21699513 16862943 6797832 21699771 -31758325 -31758252 -44475313 -4151477 -6865883 -5426665 -14938982 8106585 -2512114 -4249233 -8713379 -6866011 -5426777 -14939223 -2512198 8106485 -4249340 -8713483 11254124 28413499 11254085 28413474 19205626 2772151 2772154 2524964 690281 3874934 528808 1689006 597258 2413342 -1536291 -274350 240735 1360374 3149547 536250 920288 690297 3875017 1689050 528827 597264 2413388 240750 1360398 -1536279 -274306 3149598 920295 536262 -974127 -1247840 -7243514 -3925113 -974124 -1247830 -7243503 -3925117 -4427552 -4427553 46702 46684 
43319912 -36424098 -36424118 -35498112 -39850571 22347648 21251924 31941681 22347695 21251937 31941691 22475130 22475176 26048218 22616604 -7005909 -7399244 -17193091 -14959357 -6205392 -8133550 -9537159 -7005943 -7399274 -17193116 -6205398 -14959373 -8133540 -9537157 -7521409 -13566273 -7521431 -13566312 -17104063 -7454529 -7454533 2102123 485063 3782377 1287244 2868716 -27689 2879553 1458725 4938330 332358 1624368 4042872 2361153 8553 485070 3782391 2868723 1287248 -27679 2879555 332360 1624365 1458729 4938322 4042868 8551 2361154 768702 1297057 3427776 -9130 768703 1297060 3427789 -9118 5105452 5105454 -64869 -64943 


==> anc/complex_reflection/G4_4_5/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 4
p = 4
n = 5

d = 4

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G4_4_5/optimal_value.txt <==
0.117246


==> anc/complex_reflection/G4_4_5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 58623/500000 0.117246000000000
sqrt(2 epsilon/|S|) (numerical):  0.216560384188798
d=4, D=3
Error: 62508774663/500000000000000 0.000125017549326000

Certified
epsilon: 1769459975337/15625000000000 0.113245438421568
sqrt(2 epsilon/|S|):  1/6250000*sqrt(1769459975337) 0.212833680061750

Certified (no self-inverse)
epsilon: 3601428725337/31250000000000 0.115245719210784
sqrt(2 epsilon/|S|):  1/6250000*sqrt(3601428725337/2) 0.214705117974196



==> anc/complex_reflection/G4_4_5/root_as_integral.txt <==
100000000
1 36363 -36361 1 1 1 192221 -95988 26816 39877 -192219 95990 -26814 -39875 3075 -3073 1 1 1 1 1 568994 -81540 178235 194397 -113976 -69043 -213576 -88663 -118504 25347 36724 -568992 81542 -178233 -194395 69045 113978 213578 88665 118506 -25345 -36722 129762 -1467 5258 -129760 1469 -5256 1 1 1 -28863 28865 1 1 1 1 1396925 545060 564806 -34763 -206208 -309044 -78191 -104264 170908 181927 -108301 -220792 -108451 234496 -187523 -64038 -227384 -270162 -193441 -148606 -95593 -116153 31044 -91933 -1396923 -545058 -564804 206209 34765 309046 78192 104266 -170906 -181925 -234494 187525 64040 108303 220794 108453 227386 270164 193443 95595 148608 116155 -31042 91935 511988 -147161 118937 128379 -125384 -2811 254 -511986 147163 -118935 -128377 125386 2813 -252 -28717 28719 1 1 1 74357 -29631 -74355 29633 1 1 -313 184 
64291 63241 63241 13344 62042 60472 55795 11363 53849 62326 55795 11363 53849 62326 -7070 -7070 -39759 9875 24373 61370 54227 -494797 552769 34985 57239 -18119 -19654 -55449 13545 598 52861 57757 -494797 552770 34985 57239 -19654 -18119 -55449 13545 598 52861 57757 9388 -76583 -7936 9388 -76583 -7936 -33133 -74529 -54109 -1194 -1194 33216 56965 4121 -1004657 -453948 -497229 -483532 580554 492830 874083 545444 485248 31859 46084 -39127 -96591 -17023 -563375 -109234 -16039 -58637 -89089 -44386 -19198 -36773 12364 55427 20420 -453948 -497230 -483532 492830 580554 874083 545444 485248 31859 46084 -563375 -109234 -16039 -39127 -96591 -17023 -58637 -89089 -44386 -36773 -19198 12364 55427 20420 41549 20324 -76288 6679 -190415 -117635 -86081 41549 20324 -76288 6679 -190415 -117635 -86081 -72656 -72656 -62419 -86438 -62609 -1944 10145 -1944 10145 -12905 15061 -13082 -13165 
-13864 58985 58985 -758 -101430 -76316 186422 205462 -250416 65199 186422 205462 -250416 65199 -111292 -111292 268252 -127430 371607 -233520 -224689 202450 343845 -141079 244508 68171 350778 41420 233785 -533841 -397420 -145799 202450 343845 -141079 244508 350778 68171 41420 233785 -533841 -397420 -145799 -477746 -4754 -193097 -477746 -4754 -193097 655180 332740 -94000 362265 362265 355372 -295521 -48228 192526 112418 -10289 258122 149344 379157 144786 422534 -350284 -263494 67446 -8733 21083 59014 255041 101424 411141 -431275 13035 204059 -322882 -890977 -600144 -313532 -89466 112418 -10289 258122 379157 149344 144786 422534 -350284 -263494 67446 255041 101424 411141 -8733 21083 59014 -431275 13035 204059 -890977 -322882 -600144 -313532 -89466 -897160 -271207 -490624 -498725 22920 16868 -233737 -897160 -271207 -490624 -498725 22920 16868 -233738 628235 628235 829104 86187 47084 484437 381132 484437 381132 716303 52685 86894 86797 
0 -3139 3139 0 0 0 25098 -340351 436021 -115598 -25098 340351 -436021 115598 -192241 192241 0 0 0 0 0 59808 -261000 407703 -74463 -305746 -632442 -41942 -492197 949709 539539 103806 -59808 261000 -407703 74463 632443 305746 41942 492197 -949709 -539539 -103806 -194240 -83532 -246044 194240 83532 246044 0 0 0 249054 -249054 0 0 0 0 -37174 276923 2619 -220547 -498964 -139382 -341066 519748 517704 135072 -224729 -123079 -427056 -782430 -434917 -758534 740215 -42262 -495420 666363 1277571 1067470 323525 140238 37174 -276923 -2619 498964 220547 139382 341066 -519748 -517704 -135072 782430 434917 758534 224729 123079 427056 -740215 42262 495420 -1277571 -666363 -1067470 -323525 -140238 -154610 -84402 -167812 -225859 70309 -80777 -215426 154610 84402 167812 225859 -70309 80777 215426 77012 -77012 0 0 0 392 284487 -392 -284487 0 0 52 -53 
145577 25868 25868 -161720 413584 248201 -269333 63090 101698 90681 -269333 63090 101698 90681 -73648 -73648 -692485 30984 560961 632940 447083 -318722 -217625 -314577 -276892 110059 363074 -282841 157421 -46135 205610 76140 -318722 -217625 -314577 -276892 363074 110059 -282841 157421 -46135 205610 76140 443284 -762031 89149 443284 -762031 89149 -152282 -928927 -287704 596413 596413 857409 578938 386815 -252436 8120 -406528 -369945 -17622 175546 -448511 -254177 -535661 -331793 -451183 662611 -354919 237847 1008405 37668 394386 -386660 -445123 -144460 224866 -335169 -4927 145397 -324603 8120 -406528 -369945 175546 -17623 -448511 -254177 -535661 -331793 -451183 1008405 37668 394386 662611 -354919 237847 -386660 -445123 -144460 -335169 224866 -4927 145397 -324603 955188 659911 -62039 470260 -1217157 -1020945 -366062 955189 659911 -62039 470260 -1217157 -1020945 -366062 -3470 -3470 -332927 -685170 -6270 878590 808639 878590 808639 653886 540696 54315 54206 
-110459 -58782 -58782 -142209 -117350 -8744 -115798 -28464 -206300 285716 -115798 -28464 -206300 285716 -30167 -30168 238761 -631306 94688 79298 276298 -237848 -171528 -305214 353186 -106677 -61156 15434 133588 -359983 136091 844821 -237848 -171528 -305213 353186 -61156 -106677 15434 133588 -359983 136091 844822 235950 431261 -527741 235950 431261 -527741 340601 -106542 -1314235 109816 109815 -45065 337387 -692719 -287496 -283933 -371410 204446 -194569 -194235 -282902 194222 -497419 98215 985658 -233214 108761 -224957 -69799 47612 144522 -198568 227510 494442 -221220 -623795 -95097 805435 1372851 -283933 -371410 204446 -194235 -194569 -282902 194222 -497419 98215 985659 -69799 47611 144522 -233214 108761 -224957 -198568 227510 494442 -623795 -221220 -95098 805435 1372851 1686125 -1050889 708481 -235357 755966 136929 -1028686 1686124 -1050889 708480 -235358 755966 136928 -1028686 481969 481969 156944 -1099168 -1558737 231716 -21928 231716 -21928 -273354 -406173 -558274 -558315 
0 -204781 204781 0 0 0 -165716 -27642 -120788 -602040 165716 27642 120788 602040 128922 -128922 0 0 0 0 0 -4701 317825 -304347 -507636 -187809 454338 452140 -682500 392475 -439090 -1110847 4702 -317825 304348 507636 -454337 187809 -452140 682500 -392475 439090 1110846 311521 539744 -153012 -311521 -539744 153012 0 0 0 172063 -172063 0 0 0 0 505336 -102723 -190848 446787 656799 499469 -38328 -267908 -654321 -1077210 -533657 259298 -730832 666970 811634 -161462 736561 84889 -1310814 341364 758663 -58723 -1027039 -2001719 -505336 102723 190848 -656799 -446787 -499469 38328 267908 654321 1077210 -666970 -811634 161462 533657 -259298 730832 -736561 -84889 1310814 -758662 -341364 58723 1027039 2001718 494860 -45691 617016 111038 1042743 501110 -120689 -494860 45691 -617016 -111038 -1042743 -501111 120689 333903 -333903 0 0 0 -46994 -111 46994 112 0 0 -54 52 
-153484 -233871 -233871 -203991 -23096 108433 -256870 -301851 -121995 75546 -256870 -301851 -121995 75546 8686 8686 -135191 -355841 -84485 318795 642263 -149182 -170949 -248066 31507 209402 -452481 -218603 -225656 -184036 233632 607128 -149182 -170949 -248066 31508 -452481 209402 -218603 -225656 -184036 233632 607128 291215 249028 -292491 291215 249028 -292491 -49362 -419099 -750214 5583 5583 -153991 717436 104104 -169767 210196 -268987 74292 298201 -171270 -113208 -63617 -322194 24424 381272 800655 587360 54442 -297122 -413719 -417765 -156259 -186237 -196584 51582 -337155 -133918 666030 408008 210196 -268987 74292 -171270 298201 -113208 -63617 -322194 24424 381272 -297122 -413720 -417765 800655 587360 54442 -156259 -186237 -196584 -337155 51582 -133918 666030 408008 -2092031 3060544 541355 -106289 1165832 -24150 -655870 -2092031 3060544 541355 -106289 1165831 -24150 -655870 331782 331782 -272084 -810501 -570189 118837 -217819 118837 -217819 -475211 159035 -168066 -168081 
-320259 -228513 -228513 244372 -494023 -393911 -113113 -8644 -356305 -52161 -113113 -8644 -356305 -52161 341875 341875 43736 446475 184801 -757211 -1160329 52691 -168752 -260575 174710 104286 -565482 -152769 631925 203958 -348225 -82249 52691 -168752 -260575 174710 -565482 104286 -152769 631925 203958 -348225 -82249 271554 -317072 892708 271554 -317072 892708 70283 69114 298310 486404 486404 190310 -1310279 -1742259 5650 208072 -124386 286657 -49056 -629598 -410239 381069 -129319 -134558 429622 -407563 -536195 826136 -1117031 -965215 236218 84015 419262 1670610 455736 275832 677764 -274397 1633859 208073 -124386 286657 -629598 -49056 -410239 381069 -129320 -134558 429622 -1117031 -965215 236218 -407563 -536195 826136 84015 419261 1670610 275832 455737 677764 -274397 1633859 -600093 800493 -516508 960797 -1552155 -184755 1024220 -600093 800493 -516508 960797 -1552155 -184754 1024220 -177000 -177000 24428 152072 -1146483 783744 782488 783743 782488 37994 -1764419 -973917 -974009 
-191580 -182842 -182842 -73767 -230402 -22783 -205263 -10066 -63055 -84534 -205263 -10066 -63055 -84534 75201 75201 -298062 207154 -390788 -135583 25534 -338899 -611614 1100815 -471611 403415 117986 -375220 310770 -926959 138839 115679 -338899 -611614 1100816 -471611 117986 403415 -375220 310770 -926959 138839 115679 -85016 -80989 349232 -85016 -80989 349232 -319922 -275613 264952 -81753 -81753 -558354 -24749 -207165 -317928 -1260478 1547393 -789461 -1350142 8315 312889 -829863 2161213 1508152 275969 956646 255033 734304 420505 129260 314319 -1196515 -264762 551171 -950001 -551305 -878968 243891 51528 -1260478 1547393 -789461 8315 -1350143 312890 -829864 2161215 1508153 275969 420505 129260 314319 956647 255034 734305 -1196516 -264762 551171 -551305 -950002 -878969 243891 51528 -269607 -237576 250258 17784 90617 26048 500386 -269607 -237576 250258 17783 90618 26048 500386 148405 148405 -439365 24053 -8791 1668487 -293463 1668487 -293463 -852006 -543758 -210061 -210115 
0 123385 -123386 0 0 0 99568 382627 229450 -248351 -99569 -382627 -229450 248351 130323 -130323 0 0 0 0 0 81257 -528566 1216609 -474003 893742 93108 325781 -10903 -473109 32486 -619365 -81258 528566 -1216608 474003 -93108 -893741 -325782 10904 473108 -32486 619365 -242058 -291599 54845 242058 291599 -54845 0 0 0 -150322 150322 0 0 0 0 -176115 675032 -250701 -915724 -774320 553427 -1128753 2945548 1174530 -291643 1654021 807601 638492 499670 582887 -336384 -558521 -784 -469306 -904698 -65337 -817613 -439735 -1547625 176114 -675031 250701 774320 915724 -553427 1128752 -2945546 -1174529 291643 -499670 -582886 336384 -1654020 -807601 -638491 558520 784 469306 65336 904697 817612 439735 1547625 -357490 -108236 -519966 -252322 -474478 -483506 -329479 357491 108236 519967 252322 474480 483506 329479 -1963 1963 0 0 0 667170 -264609 -667169 264609 0 0 -77 73 
0 168599 -168599 0 0 0 234405 348252 -16968 12076 -234405 -348252 16968 -12076 -441984 441984 0 0 0 0 0 365953 502852 -492438 205372 526390 -14742 542896 57950 505327 -288090 -438636 -365953 -502852 492437 -205372 14742 -526390 -542896 -57950 -505327 288090 438636 -302965 -1597047 -355458 302965 1597047 355458 0 0 0 46949 -46949 0 0 0 0 835654 -70966 342362 1552096 -390138 -112470 536099 -1435913 -841497 -434678 1686317 361306 355732 -317117 296298 -219345 797435 361997 -290375 933449 110758 235864 -547317 -850224 -835654 70966 -342362 390138 -1552096 112470 -536099 1435913 841496 434678 317117 -296298 219345 -1686317 -361306 -355732 -797434 -361997 290375 -110757 -933449 -235864 547317 850224 -412863 1555598 -1630863 -158355 -2379466 -1971113 -1130422 412863 -1555597 1630862 158356 2379466 1971113 1130422 -689641 689641 0 0 0 -147766 98153 147766 -98153 0 0 -47 46 
1 222598 -222596 1 1 1 633343 49185 -148756 274100 -633341 -49183 148758 -274099 -228803 228805 0 1 1 1 1 610348 571471 3598 908573 696506 -877352 437220 -264654 -531081 -298047 189948 -610345 -571469 -3596 -908571 877351 -696501 -437218 264656 531083 298048 -189947 -1463566 575051 -647146 1463567 -575050 647149 1 0 1 -95384 95386 1 1 1 1 466641 311390 775635 864534 -460542 155066 876594 -799980 -87130 875447 982108 2209069 33178 -1324627 -890086 -923487 66931 380940 -449354 18416 -1126427 -869724 -40598 -397589 -466638 -311387 -775632 460544 -864531 -155064 -876592 799982 87132 -875445 1324624 890085 923485 -982101 -2209062 -33173 -66928 -380937 449357 1126427 -18413 869725 40599 397591 -1472973 -1356594 -1075200 -1710340 3123901 567074 -565046 1472977 1356593 1075199 1710342 -3123897 -567074 565048 603989 -603987 1 0 1 -702776 -330201 702778 330204 2 1 -96 -32 
126620 67676 67675 20149 255284 202921 -92793 -216647 218668 200088 -92795 -216648 218669 200088 -338747 -338747 666364 27930 62697 356549 252254 -526864 22176 5813 -21313 -1760505 1283034 -531524 7491 70682 430912 399545 -526865 22175 5813 -21315 1283036 -1760505 -531525 7491 70683 430913 399545 255671 507798 -258742 255674 507797 -258742 338804 1097006 408669 -151971 -151970 -196194 302882 -506429 -333396 -478208 -512651 -461788 -468901 370318 -17064 46326 156692 161658 96680 -2713082 -2520553 -1406296 2266983 1411479 1298047 -276568 -497864 11225 -449819 511487 278633 486496 334574 -478209 -512651 -461789 370319 -468903 -17064 46324 156694 161658 96678 2266985 1411481 1298050 -2713084 -2520557 -1406296 -276568 -497864 11226 511489 -449819 278635 486496 334574 -1141962 1230063 1291449 210202 -725235 1095167 493249 -1141959 1230066 1291452 210205 -725241 1095166 493250 66600 66599 359503 881263 -309163 72811 -348690 72812 -348689 -645043 -649284 -801555 -801650 
-246844 -20155 -20155 934669 165668 -2020099 170618 662483 386344 -1391006 170618 662483 386344 -1391006 1160777 1160777 1699774 -1183430 114154 424739 -2036636 119032 -11277 1021668 -912086 671845 332454 682345 -192030 -295612 589542 -1250260 119032 -11277 1021668 -912086 332454 671845 682345 -192030 -295612 589542 -1250260 1105747 969371 -479753 1105747 969371 -479753 695894 1246421 -1968917 -1036268 -1036267 1422528 -449789 -441907 32570 -363818 1088750 -797963 -495399 -221434 -32962 -423650 719499 1109229 -619248 -64168 -135535 -267429 -226513 64340 -45582 -262419 665001 255677 -1463662 -566871 563296 -68858 941414 -363818 1088750 -797963 -221434 -495399 -32962 -423650 719499 1109229 -619248 -226512 64340 -45582 -64168 -135536 -267429 -262419 665000 255677 -566871 -1463661 563296 -68858 941415 174845 1364188 199620 229064 -1694952 117829 -2004541 174845 1364189 199620 229064 -1694952 117829 -2004541 -1081879 -1081879 1727968 -702068 -1239516 -2332302 628676 -2332302 628676 3421961 1573112 1178852 1178849 
1327963 1071354 1071354 1803654 -895725 1350993 441871 1152138 -640056 1069380 441869 1152138 -640056 1069380 1285019 1285019 925164 822909 -426140 -2501127 495124 35601 -293641 -237086 507990 337175 193656 1258151 347004 -13290 -1992446 233628 35601 -293641 -237086 507990 193657 337175 1258151 347005 -13290 -1992446 233628 925394 441848 149843 925394 441847 149843 359369 -736230 -1044419 268193 268193 -1817436 -1275435 1562000 -283731 -112662 -205952 177909 -866552 -858901 10429 -544019 844178 -986143 187721 -1615718 -322091 -586358 -910737 1130482 -632656 1007846 547530 -682566 -186350 1057909 -1079919 -1240963 260873 -112662 -205952 177909 -858901 -866552 10429 -544018 844178 -986143 187721 -910736 1130482 -632655 -1615718 -322092 -586358 1007846 547529 -682566 1057910 -186350 -1079918 -1240963 260873 -175323 698363 718327 -16021 -1387373 -1181668 -1920360 -175323 698364 718327 -16021 -1387374 -1181668 -1920360 291880 291880 -524287 -1719638 245934 2190166 -846724 2190166 -846724 -1581873 739839 2280313 2280211 
-1 -1266561 1266560 0 -1 -1 -1003184 -1067891 -976220 -1182250 1003184 1067891 976219 1182249 -634111 634111 0 -1 -1 -1 -1 244862 86903 -510901 -1986134 -815964 -1207002 508955 -364687 -671245 -846337 -398976 -244864 -86903 510901 1986138 1207003 815965 -508956 364685 671246 846337 398976 -552678 -462085 -83956 552678 462085 83956 0 1 0 -120645 120645 0 -1 -1 0 2525627 120640 -519489 1676782 -594978 2328057 -1619379 1374656 -1081937 -2619061 -864304 337308 105038 -1412233 642401 -1090689 315558 2250455 2629237 -938981 34400 -496803 -362616 2908221 -2525633 -120642 519493 594981 -1676785 -2328058 1619382 -1374657 1081939 2619067 1412235 -642403 1090689 864309 -337308 -105038 -315557 -2250458 -2629242 -34398 938982 496804 362615 -2908223 467553 -423488 -992740 -164832 179278 -62217 681956 -467553 423488 992740 164834 -179280 62217 -681955 386838 -386838 1 1 0 404504 -54283 -404505 54285 1 0 197 -197 
-1069600 -571549 -571551 -139005 -1245100 -961137 160252 -216967 -549774 -178786 160251 -216968 -549776 -178788 260656 260656 377298 -525479 -468909 -1343408 -1089325 -397547 88418 -173031 1954847 479291 467476 -658343 -574657 743223 -448462 -161835 -397547 88419 -173032 1954843 467473 479289 -658342 -574657 743222 -448463 -161836 421150 192963 -167758 421149 192962 -167758 249547 599184 -220012 35688 35688 -428470 -1335613 -293826 -148263 -3258343 -554392 2064756 -2295211 1465962 -1081522 1835358 -483270 819392 3322753 2098763 -182217 -143395 772835 -1041864 500202 253843 -1593027 -2046613 966641 1439321 666593 -460971 -1378898 -3258338 -554392 2064756 1465961 -2295208 -1081518 1835355 -483269 819390 3322746 772831 -1041864 500200 2098761 -182216 -143395 253843 -1593022 -2046608 1439322 966639 666592 -460972 -1378893 81586 344473 234984 512099 -763246 225575 -279424 81587 344471 234981 512098 -763246 225575 -279422 9075 9075 798602 325509 326837 -485741 165426 -485739 165426 553243 -204729 684632 684525 
699349 453853 453853 763908 578163 73610 274578 -269357 723391 86173 274579 -269357 723391 86173 387464 387464 1349556 -376757 228790 -795287 -156373 415601 486206 304216 -823061 292762 -59622 -2589051 1085870 1073622 -327139 -452158 415601 486207 304216 -823061 -59622 292762 -2589052 1085872 1073622 -327138 -452158 -269229 995889 -590157 -269230 995889 -590155 1134504 510558 -999620 260363 260363 -1629737 -819437 985186 972935 357373 515325 -1300570 434179 876087 -388080 287179 44160 -1038613 -2509231 1432551 -1364532 1053739 1021612 -3428419 1609153 -1046481 -2684196 1445219 1027749 1755494 1024827 -883163 1906328 357373 515326 -1300570 876088 434178 -388081 287180 44159 -1038613 -2509233 1021611 -3428420 1609154 1432551 -1364532 1053741 -1046480 -2684197 1445220 1755494 1027749 1024828 -883164 1906326 -4823 -729361 540263 -1448878 609041 380141 -1489685 -4824 -729363 540262 -1448877 609040 380141 -1489682 856693 856692 267831 -703171 281392 -427475 -1286253 -427475 -1286253 -2424506 77287 1383402 1383282 
1 639265 -639264 1 1 1 683153 410547 606729 354585 -683151 -410545 -606727 -354583 485602 -485600 1 1 1 1 1 422685 843239 375638 -301729 821398 -407722 -1855442 2047300 1056069 -179945 -1543804 -422683 -843237 -375636 301731 407724 -821396 1855444 -2047297 -1056066 179947 1543805 -979350 -63808 1928082 979352 63810 -1928080 1 1 1 493724 -493723 0 1 1 1 357501 392236 -312335 468670 567339 127113 358269 82805 -858999 -2556579 128774 -942552 2950652 -496012 -3559382 1231462 -696953 -1847946 1804332 829032 1579756 1132731 -1683925 -1831107 -357499 -392233 312336 -567336 -468668 -127112 -358266 -82804 859000 2556580 496014 3559381 -1231459 -128771 942553 -2950650 696955 1847946 -1804329 -1579752 -829030 -1132728 1683926 1831109 -750427 -2277525 -1599509 548904 161584 634857 2589557 750429 2277527 1599512 -548903 -161583 -634855 -2589555 250599 -250596 2 1 1 -325524 619225 325526 -619224 0 1 -22 -103 
-92705 -1101837 -1101839 2576931 -2078219 1520878 -1365472 -408800 -2113613 399819 -1365473 -408801 -2113614 399818 1797432 1797432 2088762 2451840 -968634 -563632 1609055 -490633 -607679 -1522433 -436101 1069580 -117392 -861715 -578371 -684024 -540769 1500763 -490633 -607679 -1522433 -436101 -117391 1069579 -861716 -578371 -684024 -540770 1500763 -596617 744782 1493861 -596617 744782 1493860 581913 1501162 233702 -843860 -843861 533312 1220095 -619515 401547 2282829 -1677216 361130 619016 -861675 1838811 -1460061 2187253 -540087 696308 1316187 -175966 587228 2357560 182819 -1195555 -685930 -1440232 -1954785 -627630 2083694 731885 1239911 764432 2282830 -1677217 361129 -861675 619018 1838811 -1460062 2187254 -540087 696307 2357562 182819 -1195554 1316188 -175966 587227 -685931 -1440233 -1954785 2083694 -627629 731885 1239911 764434 -782496 -1540203 -1783304 -637418 -682013 -34624 -550800 -782497 -1540201 -1783303 -637419 -682012 -34625 -550802 -622837 -622837 1690091 75535 -1738151 -473573 723674 -473574 723674 2120225 521571 -1516119 -1516142 
390668 687625 687626 -484577 -1196922 1419797 600708 412505 -893982 1606015 600710 412505 -893982 1606015 44575 44575 -1377172 -210098 -1917006 152556 495911 476148 130439 -518876 917769 9390 -130100 -707479 1577259 -480234 -724107 -170143 476149 130437 -518876 917773 -130103 9389 -707473 1577258 -480235 -724109 -170144 -60938 1345871 -409169 -60938 1345868 -409162 -4810825 -906617 -866449 -979381 -979382 2674749 102115 43806 1044355 -508636 -82083 412470 -793294 191115 175552 449344 370013 -1242347 -818219 -815450 58615 576371 -958378 -768343 1110564 -841159 -412956 1164988 -280742 1087384 649964 -1033241 -1390399 -508637 -82082 412473 191117 -793302 175552 449347 370011 -1242346 -818212 -958389 -768337 1110560 -815457 58614 576372 -841153 -412948 1164987 1087381 -280742 649960 -1033243 -1390407 -1139400 -829912 3668141 -1432048 1607549 1600858 -358671 -1139400 -829917 3668140 -1432041 1607541 1600858 -358661 -3951232 -3951233 -3240321 -450929 -692798 1198015 3243647 1198015 3243646 4325251 1395446 -587401 -587482 
0 -617634 617633 3 1 0 -738282 -617615 -46942 -624766 738281 617615 46944 624764 -239939 239941 3 2 3 0 2 -517413 400962 -273547 -1455972 472427 780046 -2447271 -181439 109082 739574 278347 517413 -400961 273550 1455971 -780045 -472425 2447275 181436 -109080 -739570 -278343 -25627 799576 -2006369 25629 -799579 2006375 8 3 2 335190 -335187 -3 2 1 0 440831 -328677 -1156152 2739655 -725101 234551 -531322 428501 -164383 -1767665 3000503 41818 -444197 4628250 -1997070 1438695 -2191711 -2849141 -105483 -33307 1142683 1709842 851024 2644192 -440826 328680 1156153 725102 -2739651 -234548 531323 -428499 164388 1767671 -4628247 1997076 -1438696 -3000500 -41816 444198 2191715 2849145 105482 -1142681 33308 -1709842 -851019 -2644187 -262450 1661179 888198 -2382384 2222536 -133138 -3461036 262455 -1661175 -888207 2382390 -2222538 133134 3461038 307917 -307903 6 1 1 -91157 704514 91154 -704521 -3 0 -27 -101 
33767 -350461 -350461 1927659 1193514 -2655404 -332040 589243 473856 -2329257 -332041 589243 473855 -2329257 1901947 1901947 2052044 -483600 1287102 1284596 -1833930 -100589 552592 -594958 -806736 1399896 740658 762904 -1808974 8678 1316213 -769910 -100591 552591 -594958 -806736 740658 1399895 762904 -1808975 8678 1316213 -769910 -371133 2070857 -21870 -371133 2070856 -21868 -1715712 569325 205210 1435629 1435629 211798 -8691 -270337 -45969 1106478 -819329 264213 683504 714901 258259 319665 -1635836 478860 583359 620670 812475 -827738 872455 343608 -1012429 -574728 -230809 -1873460 1635915 -2584924 732881 1023307 1421567 1106478 -819331 264214 714901 683502 258260 319665 -1635835 478862 583362 872454 343610 -1012430 620668 812474 -827736 -574727 -230807 -1873460 -2584926 1635915 732881 1023307 1421566 -1883180 -2162748 1290112 -1173947 -1956273 1341365 512794 -1883179 -2162747 1290109 -1173945 -1956273 1341365 512797 -2937317 -2937316 -5049232 741364 -320411 2666135 768603 2666134 768603 -4834117 -948063 1784599 1784581 
0 -1625842 1625842 1 0 0 -1578761 -1293839 -1124594 -828671 1578761 1293839 1124593 828670 831191 -831189 0 0 0 0 0 -1275438 203793 -1770265 41749 940221 -262283 -516511 -2275343 -51362 403870 1333780 1275439 -203793 1770265 -41750 262284 -940221 516513 2275342 51362 -403870 -1333780 -194965 -854412 2734994 194966 854413 -2734992 -1 -2 0 144741 -144739 1 0 0 1 297650 -2558215 258224 1228983 -685627 2024964 262729 303902 34166 2650138 1721023 730701 1031269 3684000 736154 -2449146 -91254 -1288566 -3397598 884503 -150313 835646 1716407 935502 -297651 2558216 -258225 685628 -1228983 -2024963 -262730 -303903 -34166 -2650138 -3683999 -736154 2449145 -1721025 -730701 -1031270 91254 1288565 3397597 150311 -884501 -835646 -1716407 -935501 1111111 -2518051 -3745428 3086856 3905 -173444 3688165 -1111113 2518049 3745428 -3086854 -3901 173444 -3688165 423202 -423204 -2 -1 -1 -1002203 284150 1002202 -284147 0 -1 63 -63 
-181082 -218044 -218039 222833 -1197442 836682 939141 -657041 -983184 -259630 939145 -657038 -983178 -259631 170231 170233 -569722 1268702 -580944 -836330 1766521 1948090 1876128 -236311 -1103947 -461916 470635 107208 -1888326 -173013 -1211723 1441437 1948091 1876132 -236306 -1103952 470636 -461914 107209 -1888329 -173013 -1211717 1441437 438694 -407653 721725 438693 -407651 721726 -329325 -324464 934582 43796 43794 145347 1016145 -198912 4560571 -3470800 3868004 -1502982 -1571256 4396428 2163273 -973600 -3256834 -2075857 -2281922 956695 -380309 -1208722 -1562112 1190851 -2017187 1008070 -382247 -1846106 65980 312527 -392956 806389 3880970 -3470800 3868009 -1502986 4396431 -1571253 2163275 -973605 -3256837 -2075854 -2281931 -1562109 1190851 -2017191 956695 -380307 -1208723 1008069 -382249 -1846112 312512 65988 -392952 806392 3880976 -124208 -7041 328363 816997 -498408 -286295 827350 -124208 -7044 328365 816998 -498411 -286293 827354 159571 159562 363428 48965 -1280912 134316 513203 134309 513204 1093018 -6185 -1522155 -1522216 
634663 -491783 -491786 2371516 652481 -221824 -104030 -807342 -110444 -978300 -104033 -807342 -110448 -978301 2068514 2068514 -334693 2540841 1366471 72255 -1697234 -92055 160072 320125 -79273 -772311 460977 -1155523 -558748 -312846 -235994 -1257648 -92056 160071 320122 -79270 460977 -772310 -1155523 -558749 -312846 -235998 -1257646 552173 721632 2918249 552173 721632 2918249 -187785 -5003956 -586821 859943 859944 1551130 -1366720 -142341 651575 -865549 234514 424699 -936109 94094 985808 670912 756944 589504 525517 -3225231 -637855 -110803 1706275 325398 809348 -584298 -1074207 -305776 1499616 -1495458 282079 -904606 679285 -865548 234509 424700 94092 -936109 985809 670915 756947 589501 525523 1706277 325399 809347 -3225229 -637855 -110803 -584297 -1074209 -305778 -1495452 1499615 282077 -904607 679287 -891188 -739801 -2191734 2798153 5353747 -2686433 775812 -891187 -739802 -2191735 2798155 5353747 -2686434 775813 654390 654393 -3364260 -4666196 -1024628 -2587160 1253835 -2587159 1253835 557261 328932 1645619 1645493 
0 1830047 -1830047 -2 -1 2 1910546 1154620 2360943 -692759 -1910543 -1154622 -2360944 692760 343678 -343681 -1 1 0 -1 2 1045784 1255620 2542829 -2054824 454672 1044324 614005 -1290782 236126 2208311 -426485 -1045778 -1255616 -2542829 2054823 -1044324 -454672 -614004 1290778 -236127 -2208315 426491 -68771 217159 407943 68771 -217161 -407944 0 2 2 -1009682 1009681 0 1 -1 5 -665856 2471568 -1511590 818057 1562163 571700 -2649477 -1513705 1404904 -3472828 -459532 585110 -659561 499495 443786 -1749568 -253554 -309011 -1650969 3058796 -6015097 1388652 1183683 1737596 665846 -2471559 1511586 -1562153 -818061 -571695 2649474 1513697 -1404911 3472821 -499500 -443784 1749562 459539 -585110 659556 253557 309012 1650963 6015098 -3058797 -1388653 -1183681 -1737584 -714936 -461997 420808 449878 -521253 672365 1576746 714937 462000 -420805 -449878 521248 -672364 -1576746 -3124468 3124467 2 2 0 -2717188 175946 2717191 -175946 2 -1 -143 138 
-3044391 -3240408 -3240408 1179062 -2372972 -875883 -2077526 -414237 -2007781 -1294587 -2077528 -414234 -2007783 -1294585 1709337 1709340 1594642 1410878 -1224276 1842846 986444 -192727 288517 -1235695 -726543 304254 339949 206959 1502712 -119060 1856325 -754089 -192728 288517 -1235698 -726543 339948 304259 206958 1502714 -119059 1856323 -754089 89422 1091529 1929513 89423 1091531 1929511 1159673 -527333 -912935 -539245 -539245 -1092007 4044661 1033676 210206 472807 2836735 -695065 866551 1412949 -1142784 2484785 -3276394 1714314 -210000 -1875549 -1121840 1910864 -2918346 290941 2470384 814618 821798 1092071 -1472963 2369549 841229 2076505 -4257346 472810 2836728 -695065 1412950 866547 -1142778 2484786 -3276392 1714309 -210000 -2918350 290937 2470385 -1875544 -1121839 1910866 814619 821793 1092070 2369552 -1472964 841230 2076505 -4257344 -1053350 -1447432 103650 235577 -604962 -941970 -820583 -1053344 -1447438 103656 235572 -604964 -941971 -820590 1108031 1108029 180954 -2192261 -1044032 1872362 -1503531 1872365 -1503529 -1580867 3230772 -173646 -173656 
2 -1422548 1422554 0 1 1 -77403 -2375422 71352 -1052002 77406 2375423 -71348 1052004 -2021875 2021872 -1 -1 1 -2 -1 569058 -864782 1701208 64475 -3259941 -730 -627547 -445535 -530041 781651 -1090204 -569060 864781 -1701205 -64474 730 3259943 627547 445533 530042 -781653 1090206 -1200804 -829383 556303 1200804 829382 -556308 -1 1 1 85956 -85955 1 -4 -1 -2 -1603315 3091338 103801 3205246 -2555380 -3396292 847290 -603564 2706669 465893 -1390295 -1491173 -548279 3039191 1849104 1404538 -508510 1951674 1931258 -350342 -327443 -140850 -236952 -2132730 1603315 -3091342 -103801 2555375 -3205242 3396291 -847294 603568 -2706670 -465892 -3039185 -1849104 -1404542 1390299 1491175 548276 508506 -1951677 -1931260 327440 350344 140849 236948 2132737 -3743735 4424036 -3052417 1795089 2294408 1178439 3161677 3743736 -4424034 3052417 -1795091 -2294407 -1178436 -3161676 1673517 -1673519 -1 2 2 -792138 -245076 792136 245079 2 -2 134 -138 
-1 -3013518 3013517 1 -1 2 -2385947 -2578210 -992505 -1504703 2385950 2578212 992505 1504705 -474380 474381 1 2 0 0 2 -1315377 -743523 -632317 151047 -848324 -1960369 -369041 400382 319632 1233323 -1547425 1315381 743524 632319 -151045 1960371 848326 369043 -400378 -319630 -1233321 1547429 281187 628508 -893360 -281185 -628507 893363 2 2 1 -793369 793372 0 3 2 2 903939 -1778995 229462 507103 -1895545 1018566 2555313 1859795 2185676 2083352 508598 1219362 289848 874885 -2017017 2306809 142447 3279009 3192416 3558141 -3827506 2681532 -274608 -4142601 -903935 1778997 -229462 1895549 -507104 -1018562 -2555311 -1859793 -2185674 -2083352 -874886 2017018 -2306805 -508597 -1219361 -289846 -142444 -3279007 -3192414 3827505 -3558134 -2681529 274611 4142600 1899191 -2195526 3115431 -1386797 -1352206 663039 -774071 -1899190 2195528 -3115427 1386799 1352207 -663036 774071 -4619883 4619884 2 1 0 -1647278 1129034 1647279 -1129031 0 2 40 -169 
-408441 -1138571 -1138571 -450652 2647838 -1241474 -404678 -1580954 549633 -1215421 -404678 -1580954 549632 -1215419 -196943 -196943 625950 -972987 2876578 2905200 -95589 1908537 -509242 -1294073 73440 -646530 -660874 -767345 160135 -80298 812625 -1123120 1908537 -509240 -1294076 73442 -660875 -646529 -767344 160134 -80299 812624 -1123120 488053 198118 -5405 488054 198121 -5406 2234320 -784816 -672410 742450 742450 702738 2009636 614764 4497729 305071 -5197518 4988054 -5052962 2576131 4404162 -2509425 2595482 -1926276 -934063 1043459 -1016819 1218697 -2807098 1200606 103517 -917217 1350581 2968478 -702549 110068 -250823 67044 -1343673 305071 -5197520 4988056 2576130 -5052963 4404163 -2509425 2595483 -1926278 -934064 -2807098 1200605 103517 1043461 -1016818 1218696 -917219 1350581 2968476 110069 -702549 -250821 67041 -1343671 -258142 -265626 2060439 10319 -1660290 -409630 257046 -258142 -265629 2060445 10315 -1660295 -409629 257046 1165215 1165209 -438318 -1127695 -70643 -1199064 -1334357 -1199062 -1334355 -2174276 1145175 140352 140281 
-2821076 -2691834 -2691834 -61347 -3078287 1812855 -1409187 -895724 -2414102 1170120 -1409185 -895725 -2414103 1170120 64852 64851 1930557 661979 695201 -1988389 3546723 313709 -779502 506138 -341929 -901701 -101852 217288 1613078 493078 -1715370 1754542 313709 -779501 506138 -341927 -101855 -901700 217290 1613076 493078 -1715370 1754541 657879 903615 -660816 657878 903616 -660817 103550 2248536 148842 2199076 2199076 11393 693411 1832182 -321911 98730 2781349 -728559 -515799 99339 1504188 -1355357 2048488 735352 354849 -342152 -1249585 126047 -352396 -448476 1625283 1787102 949796 1270192 8025425 -5826084 -792360 -343471 -2150821 98728 2781344 -728557 99334 -515796 1504186 -1355353 2048490 735352 354849 -352391 -448478 1625282 -342152 -1249585 126048 1787105 949800 1270192 -5826086 8025427 -792360 -343471 -2150822 883027 965750 51608 -1389895 -1807047 744891 -2243282 883028 965748 51612 -1389897 -1807051 744894 -2243279 -1405292 -1405298 -851970 1331893 943150 -3937402 1159414 -3937401 1159415 -1659425 -85599 -850312 -850379 
1 232179 -232181 1 3 2 1385326 -473593 -287187 -27387 -1385327 473593 287187 27390 -643444 643445 1 0 3 1 3 1016248 1032506 -170256 1206593 -15863 -663110 464282 -1601614 -10660 -987205 160390 -1016245 -1032504 170256 -1206592 663114 15863 -464281 1601617 10664 987203 -160388 -2141947 1268583 -55308 2141950 -1268582 55312 1 2 -1 -370685 370689 1 3 1 3 -1223328 676157 986942 2650362 -2427307 -565954 663428 -1498809 -1614039 -278197 2519277 -217214 -8950 2200573 1368740 -2683461 -306905 841096 -810994 -2145091 2797369 -157269 -596674 1031003 1223329 -676152 -986938 2427311 -2650363 565961 -663429 1498814 1614038 278202 -2200575 -1368740 2683464 -2519274 217213 8953 306909 -841093 811000 -2797369 2145096 157268 596674 -1031004 -4500838 -2759370 6118210 -2592035 -4817095 4067030 4119107 4500840 2759372 -6118208 2592039 4817096 -4067026 -4119105 -3112168 3112172 -1 0 0 3979065 933755 -3979067 -933754 1 3 -22 -107 
-3109081 1729448 1729451 -4660752 -4172056 -2482488 2071424 4210034 -538138 513922 2071429 4210030 -538141 513928 -1362778 -1362780 -2654811 -2804929 -3604285 -1247304 -997474 1255443 779354 133896 -337394 1375014 2366993 1414666 2053742 549052 886340 -143914 1255448 779349 133894 -337385 2366993 1375006 1414661 2053744 549060 886325 -143912 -400904 -981891 1397716 -400903 -981888 1397716 -1393837 2193184 -2851417 -170421 -170422 -2750008 2630704 -508341 1175750 1007636 -3029154 -110309 -1616676 864962 -562241 -1964884 2150532 -422361 -2385557 -2531687 153709 1281718 -790429 -2025321 320288 504751 -2743718 -3053920 2103463 -2775495 1436989 2414022 -64105 1007642 -3029166 -110299 864956 -1616688 -562232 -1964888 2150552 -422377 -2385555 -790423 -2025320 320288 -2531685 153700 1281715 504758 -2743721 -3053918 -2775502 2103486 1436981 2414013 -64100 -352189 -335701 -2307895 4368266 958226 2746593 1080420 -352201 -335692 -2307894 4368266 958230 2746595 1080422 796752 796742 1777576 -47588 -5482481 1480906 -715555 1480898 -715558 -1089672 4298514 1206820 1206708 
6 -1588700 1588696 8 8 6 -2129106 459371 -293184 -2279507 2129103 -459383 293187 2279507 827011 -827007 6 5 6 5 2 -1240370 861925 -396426 -2553149 2127002 372191 833114 -590130 -1881724 3983348 -854816 1240368 -861923 396427 2553153 -372198 -2127004 -833117 590126 1881724 -3983348 854819 251025 -669176 394603 -251022 669181 -394608 3 -1 6 -65535 65538 6 -4 2 1 -749806 3752998 -2679594 2082257 2789342 -1510865 1584167 -5335945 4322139 -45469 -298582 2847641 918178 -2590836 -111613 39268 -2878256 1715198 -300596 -6019491 2055190 3252166 2769307 -1947674 749798 -3752987 2679597 -2789345 -2082249 1510870 -1584156 5335937 -4322138 45477 2590842 111619 -39267 298592 -2847638 -918181 2878255 -1715185 300608 -2055176 6019481 -3252165 -2769312 1947675 2720929 -2703042 -296089 -106554 -963973 -1341017 -619797 -2720923 2703049 296096 106541 963972 1341011 619792 1181923 -1181924 -3 3 12 2852390 1588021 -2852389 -1588017 1 -7 32 -164 
-1 -1105929 1105926 -5 8 -1 -2526740 729220 -1301334 248627 2526741 -729224 1301341 -248629 -773596 773591 -1 -5 7 1 1 905568 -1296076 -3236183 -1080673 -98128 1970834 -1099445 1597942 -605825 2276851 640414 -905569 1296077 3236188 1080676 -1970842 98124 1099445 -1597943 605826 -2276861 -640413 -2166304 769231 62882 2166297 -769230 -62872 2 2 -11 63074 -63070 1 7 0 4 4187279 -1189112 2173590 -3612955 2380134 5356757 -4005216 -1947391 200623 2118743 881515 -2377481 1749957 -3342926 3823225 601121 -2605368 -1822350 -290877 -365756 -242208 4007866 2048405 -3049742 -4187297 1189116 -2173588 -2380154 3612975 -5356756 4005221 1947393 -200634 -2118741 3342940 -3823225 -601128 -881509 2377480 -1749942 2605373 1822354 290878 242218 365757 -4007887 -2048409 3049737 -6169124 4124489 287321 -1867662 809012 2297946 1081220 6169113 -4124501 -287314 1867680 -809024 -2297927 -1081212 -855530 855526 -1 -5 -19 -833605 2485488 833606 -2485496 0 13 117 -114 
-321670 422392 422395 1971293 -3647410 289075 -463398 1867390 -905276 366732 -463392 1867386 -905272 366730 1322330 1322333 -586463 1824371 -4338492 -532857 -1362269 323786 -549311 -744866 -635314 819123 2478540 123807 476902 -143871 2897294 16123 323781 -549309 -744851 -635314 2478532 819125 123813 476897 -143868 2897282 16119 855537 -336661 -1402022 855544 -336666 -1402023 -993797 -1893635 4278620 -1482560 -1482560 -714463 -3076139 -299224 -2682947 4701660 -1432399 71758 -3983894 4833408 -1023907 -1254146 -132376 2071274 -668646 -913575 -93399 -1829969 -3842485 837764 1236135 -1232561 -1601085 -974700 -747627 -2146788 5071223 559033 1306003 4701641 -1432386 71746 4833401 -3983877 -1023928 -1254129 -132368 2071278 -668651 -3842472 837742 1236140 -913579 -93388 -1829977 -1232544 -1601079 -974700 -2146787 -747620 5071200 559023 1306018 1940120 1907573 -483423 -3706358 2201778 -3351153 -1637477 1940149 1907555 -483426 -3706348 2201775 -3351163 -1637481 1476092 1476096 1142640 1800583 7665750 451636 1313634 451639 1313620 754613 -5650188 -1043493 -1043500 
0 -4792462 4792462 2 0 -1 -1143595 -3042533 -3306513 -3675609 1143596 3042537 3306512 3675607 13922 -13920 0 0 -1 0 0 1548428 1005638 657896 -580068 281863 1004098 -1182114 -2606093 -4556 -3402792 -602380 -1548426 -1005638 -657898 580067 -1004096 -281863 1182115 2606093 4555 3402794 602378 16790 -395736 271285 -16788 395734 -271287 0 1 2 582888 -582891 -1 2 0 2 -879484 6861264 337126 -6066671 6062697 741610 2458471 -537617 288311 1012690 2958148 2653734 -854838 -106292 -2634716 1983818 1518049 -931840 -300298 2946486 1923998 -2628286 -1459537 3477340 879488 -6861269 -337128 -6062694 6066664 -741612 -2458468 537622 -288313 -1012690 106290 2634711 -1983816 -2958149 -2653734 854834 -1518048 931840 300296 -1924000 -2946489 2628290 1459539 -3477338 -2002561 1675606 -469785 756695 -203507 -472505 1106346 2002563 -1675603 469777 -756693 203513 472504 -1106349 -3117814 3117813 -2 2 2 681270 229884 -681266 -229882 -1 0 188 -190 
-1411526 -453497 -453499 1849736 -4742665 410258 3168900 -1203583 -2118972 7972 3168894 -1203582 -2118973 7973 1182896 1182897 1097755 1935410 -3823653 224642 -286616 1736332 2409212 248705 1836384 -557967 -2014515 523261 -962826 -1124950 2416221 -1517372 1736329 2409209 248706 1836379 -2014516 -557964 523262 -962824 -1124945 2416219 -1517368 1361227 112850 -405544 1361230 112848 -405544 569374 -932509 2620393 -636989 -636989 -1962170 1755677 846412 6064676 -6615183 -3149388 1131765 2645651 -3899015 -301486 1355447 1717109 384708 -4079931 -1240128 2210079 -1876714 4524601 -3501600 -1052280 -839822 4305614 1148811 -331391 -2781964 4551466 1357599 -568436 -6615184 -3149378 1131756 -3899012 2645655 -301484 1355446 1717103 384716 -4079927 4524599 -3501603 -1052279 -1240129 2210079 -1876711 -839819 4305611 1148813 -2781965 -331390 4551459 1357600 -568438 401391 384381 598170 -1568383 -925451 -2674612 -910365 401398 384377 598171 -1568382 -925450 -2674617 -910368 1543930 1543933 575856 435520 3261553 1722227 -23581 1722226 -23585 -1448137 625602 -1483705 -1483810 
445520 -1395943 -1395945 2755387 1185659 -712024 1349354 -2613654 158131 -2146042 1349354 -2613656 158132 -2146044 1181737 1181739 1442097 944304 372752 255578 1804742 891181 224767 2124507 961519 -1079929 145910 440678 -3005405 100241 -2397050 2384 891179 224770 2124510 961519 145908 -1079929 440677 -3005405 100243 -2397051 2384 595800 340239 -658937 595799 340238 -658938 -929938 172178 1541930 201859 201859 122790 4252938 121610 -2423330 3512376 -1969636 -1107753 -4022399 3109370 -6715851 5813484 5291723 -1857201 -2540996 471275 2386993 -3487527 -483022 -2309681 2941767 1659107 2175971 -223823 461952 522886 -4428192 724172 2243075 3512374 -1969633 -1107752 3109371 -4022405 -6715849 5813487 5291723 -1857204 -2540996 -483022 -2309683 2941772 471277 2386997 -3487531 1659107 2175970 -223824 522887 461956 -4428197 724170 2243078 316368 88837 -1860704 348380 158392 -625834 393001 316370 88839 -1860704 348380 158391 -625835 393000 -1195406 -1195411 -1800319 1660717 -1393948 1110567 -902125 1110568 -902126 1420046 4579139 -3329772 -3329837 
1 -914971 914968 0 -2 0 -1534892 -861873 217692 434658 1534894 861872 -217695 -434660 862065 -862067 2 1 -1 0 2 -215747 -508560 501684 -1816956 44392 -1334800 -1281943 2107970 1410674 -1140082 1658206 215749 508565 -501684 1816956 1334800 -44392 1281946 -2107971 -1410673 1140087 -1658205 490911 995403 562500 -490908 -995403 -562500 0 0 2 702604 -702607 0 -1 1 4 -2825018 6003904 -1576924 3144513 -2190976 5681327 -4853511 -5120317 1737760 4405685 454834 -4009040 3915885 907641 1434112 -1021565 3262521 -1959396 2178994 3284022 870560 -5018575 667956 -2009664 2825015 -6003908 1576920 2190976 -3144512 -5681329 4853510 5120317 -1737758 -4405686 -907638 -1434121 1021568 -454841 4009051 -3915891 -3262523 1959400 -2178994 -870558 -3284030 5018581 -667955 2009663 1892711 -2399421 2155460 -1577183 -374853 -595120 -2488142 -1892709 2399423 -2155460 1577183 374854 595113 2488139 1915654 -1915653 0 1 5 -575219 -3948725 575223 3948728 -1 -5 -45 41 
1466124 977316 977320 583810 -185434 603121 754222 -1638532 2398062 -893831 754230 -1638537 2398062 -893823 49765 49759 -2733414 3073331 -5002702 -2686037 -1917773 -446575 -233858 1742867 -115921 -326445 -891135 -754910 -1514702 2255952 -33285 -1373722 -446574 -233858 1742865 -115913 -891135 -326451 -754913 -1514700 2255947 -33284 -1373720 -669293 -560368 2265166 -669294 -560366 2265164 -70865 -4381569 816605 -2116642 -2116642 -4587690 -269580 -1531752 -4394116 2532410 -537958 391280 466683 180925 -318985 108781 -646892 1039735 617487 2218625 -1804457 1859105 1294647 1219204 -1205597 2727845 -93898 53874 3349511 -4561976 298818 118816 842679 2532411 -537967 391285 180921 466679 -318980 108773 -646888 1039729 617484 1294649 1219210 -1205599 2218625 -1804457 1859105 2727839 -93897 53878 -4561975 3349510 298825 118814 842674 -3294218 -3415624 8638919 -1809429 -2565438 -2153358 2481216 -3294218 -3415619 8638917 -1809428 -2565430 -2153361 2481216 2988491 2988483 4631458 -3850057 -2283964 -273574 -2735305 -273573 -2735297 6776353 4314482 -1071618 -1071661 
9 -451259 451265 6 1 14 -5406780 4699428 -606410 90943 5406785 -4699447 606413 -90933 -229134 229132 3 6 -7 2 3 -2041404 -2656069 -1666382 -3622916 1298989 2241566 3288717 2500907 944551 -294426 1845239 2041405 2656073 1666381 3622924 -2241579 -1299000 -3288727 -2500914 -944557 294440 -1845243 -1688124 -206273 403155 1688123 206272 -403149 -4 12 -7 -915709 915703 -4 -4 5 -4 3644885 -633390 -1636401 5154801 874544 -3395345 -1258018 2768448 2148368 1807193 -4570632 2631811 -654641 -545241 -5337706 3038388 4562143 -2994928 -3255927 865228 -243099 -3822623 2018310 152574 -3644876 633394 1636401 -874528 -5154815 3395346 1258029 -2768453 -2148363 -1807200 545246 5337722 -3038395 4570645 -2631817 654642 -4562151 2994955 3255933 243088 -865227 3822654 -2018320 -152579 -3358501 1553286 293573 -1039519 -975845 1022186 2567807 3358509 -1553278 -293597 1039535 975855 -1022168 -2567823 -2948438 2948432 5 2 -4 2987088 -2868109 -2987071 2868118 -7 -3 -121 8 
-2606348 -114363 -114360 -551767 62535 -5978174 -881637 4807639 108884 -2639564 -881614 4807618 108888 -2639569 1983104 1983106 -822582 -3115789 2422147 -513884 -857157 83280 54759 -235529 -1938312 3023801 1912459 1956440 1857471 960845 -1903266 1441763 83288 54769 -235518 -1938297 1912449 3023797 1956424 1857460 960841 -1903269 1441756 1488920 685963 -1662831 1488926 685965 -1662833 1344063 -4634431 4010293 1062553 1062560 1183162 2429478 -1142789 3292076 -1778679 -648229 376833 2465187 -1728678 1731860 -2707455 553631 -343182 2584939 -3873551 1708074 -542034 334207 -4670799 2299529 3133716 -4437461 -180034 -137189 2278737 -5833052 2574129 930005 -1778697 -648224 376841 -1728684 2465167 1731874 -2707448 553620 -343193 2584932 334208 -4670773 2299518 -3873527 1708059 -542031 3133698 -4437449 -180023 2278737 -137193 -5833036 2574119 930006 12547 17531 2874693 -3466747 -540978 -3719540 2374073 12564 17522 2874693 -3466745 -540978 -3719542 2374063 1104051 1104072 -2115413 1693271 4790853 -1552354 -1246477 -1552375 -1246463 3484521 532535 -3452973 -3453008 
7177426 2951680 2951673 5953727 2763345 -679085 -1746900 -573643 2051433 -1760880 -1746908 -573639 2051437 -1760887 1833841 1833843 -95049 46929 -4953670 -665631 -3388048 -1002775 -1134958 -1821344 -1615011 -898042 -1167807 -1818562 -513412 1085937 -269459 -2341222 -1002781 -1134961 -1821340 -1615020 -1167799 -898040 -1818560 -513416 1085943 -269460 -2341222 533086 -1271526 -1664137 533078 -1271525 -1664133 -4915634 2950172 -582003 -1515527 -1515528 -4797870 2293550 -2266120 193730 -1205120 1103933 2082758 -1113613 398246 5159088 -2093760 -3259950 -205813 3117947 -341252 -1593072 -1798768 969192 -2258647 1429516 1642730 951149 3700505 2622647 -1382071 -998752 1388515 -1540038 -1205111 1103930 2082750 398251 -1113608 5159074 -2093745 -3259944 -205807 3117944 969183 -2258648 1429523 -341246 -1593074 -1798767 1642741 951145 3700500 -1382074 2622647 -998762 1388520 -1540032 2190266 2210732 -5703551 -438175 2667352 778507 -1730447 2190266 2210731 -5703549 -438183 2667345 778516 -1730445 -1784588 -1784584 1035422 4475464 -391094 4924825 -2155243 4924827 -2155254 3092528 6140471 -1770086 -1770109 
-1 1139346 -1139335 -4 -11 -7 713083 1738719 -2594500 2774124 -713055 -1738721 2594492 -2774126 1626222 -1626221 2 -8 2 -8 1 1282385 -964489 -576165 1201518 229975 -352088 905445 1654013 -1984252 -3194464 1487358 -1282379 964496 576173 -1201512 352089 -229969 -905456 -1654020 1984242 3194455 -1487358 1565561 24805 886357 -1565561 -24798 -886360 5 -5 2 592251 -592239 -2 5 0 -8 -3738650 3623271 1729625 2462398 -1913442 1784280 -5158627 111807 -2523458 2700611 -6304664 2712638 -203897 2621482 -1699782 -1788837 -2740523 1177723 110356 -905109 2444785 1013031 -2001483 -965485 3738657 -3623276 -1729636 1913441 -2462395 -1784301 5158623 -111804 2523458 -2700609 -2621490 1699817 1788818 6304672 -2712646 203902 2740494 -1177724 -110344 -2444774 905125 -1013022 2001491 965477 388362 587126 -2491544 2324781 3558845 -2679237 -2600908 -388366 -587129 2491553 -2324786 -3558850 2679229 2600927 -9181385 9181395 -2 -5 -4 1342088 9412267 -1342107 -9412261 -2 7 -2 0 
-2380203 446962 446954 993889 -2880562 -4648233 4432059 184576 -463813 -1485183 4432058 184589 -463831 -1485190 1836769 1836801 1347358 -1554558 -540093 -1413766 -2355368 1471182 1245565 2286448 2267062 661247 1098642 -1988670 273899 -60821 -1096304 -1229095 1471189 1245563 2286446 2267071 1098645 661264 -1988666 273898 -60831 -1096316 -1229100 -172931 1429200 -226978 -172922 1429216 -226963 -1023572 -338372 1315200 1786088 1786092 -623401 3174605 -109706 -4064645 -2844410 -993485 2604792 3526490 -2298863 -4614014 -1395052 360255 -721108 -1495409 2342158 -5910919 3181728 -2962921 9821254 -3989526 -3598288 -3336274 2822173 2777942 1750017 -1281764 1483108 1178581 -2844419 -993478 2604810 -2298875 3526502 -4614029 -1395051 360268 -721107 -1495409 -2962924 9821272 -3989539 2342130 -5910930 3181734 -3598301 -3336279 2822174 1750020 2777943 -1281753 1483095 1178589 1678086 1520162 -2867024 -3201864 2009060 -316544 -396471 1678074 1520165 -2867039 -3201867 2009069 -316551 -396494 329150 329127 -3550577 2359128 1645957 -499348 330796 -499356 330834 -204691 5361028 -2943074 -2943088 
-2 3659024 -3659030 -7 5 9 2278382 -725785 2835182 2554849 -2278407 725780 -2835174 -2554839 -7698773 7698765 -4 11 -1 7 8 -857283 1317590 -258435 -117666 -3713126 -943893 -130620 -103976 400655 1508431 1744760 857276 -1317600 258432 117662 943894 3713124 130631 103972 -400648 -1508428 -1744762 -1401650 -4646250 -3576521 1401646 4646245 3576532 0 1 -1 -124641 124632 4 -5 1 2 -49781 -1620430 -1759832 -3520789 1560247 5942108 -4834840 -3594797 -878531 1423430 2062603 5066159 -3375224 3946674 -7728517 1397915 576940 3136718 1100358 -2456979 919890 -1339767 1716289 -3234381 49786 1620437 1759840 -1560241 3520786 -5942099 4834847 3594803 878530 -1423437 -3946669 7728487 -1397894 -2062607 -5066139 3375209 -576922 -3136710 -1100374 -919904 2456965 1339773 -1716302 3234388 2868340 2327252 920098 2204701 -38405 861669 4384814 -2868347 -2327258 -920081 -2204694 38397 -861667 -4384818 941339 -941341 10 -5 -4 2147853 -1483787 -2147851 1483786 0 -14 -37 49 
-4288575 -4779651 -4779648 -1398888 3926868 1730555 -4860808 -1147627 3775660 -39548 -4860807 -1147623 3775666 -39561 966709 966698 -3448205 4604076 -1909718 4843326 454095 -790697 -1819108 705371 488692 430001 198113 1468282 1385821 2849100 2232061 -542527 -790697 -1819097 705367 488689 198115 430001 1468281 1385809 2849102 2232079 -542532 931158 -936496 2751929 931153 -936506 2751924 -4350952 3640771 -81615 -1933351 -1933347 1186917 -2017226 889667 2783975 -3632680 -854935 6214175 2933245 -1507462 -820715 2633027 1969803 -487533 -4525534 -832135 -802057 2359793 -1105167 2503075 1547914 4773619 -4651970 -2493250 -890936 -3047858 -3671804 -2363460 4765112 -3632671 -854952 6214179 -1507451 2933228 -820707 2633026 1969797 -487524 -4525539 -1105159 2503056 1547911 -832126 -802055 2359789 4773626 -4651968 -2493238 -3047863 -890937 -3671808 -2363448 4765106 -386827 -641867 -660795 487141 1380187 1104572 -6093354 -386832 -641857 -660784 487134 1380172 1104579 -6093341 -2242870 -2242832 4578977 1503949 3173325 3150237 -1541531 3150228 -1541559 1241080 -4578650 -142073 -142169 
1 -642851 642847 2 5 6 1778111 -795767 -801014 -2476485 -1778123 795770 801016 2476492 6415359 -6415360 -1 -1 1 3 -3 2258030 1813335 -955904 242730 1894702 -1656616 36340 -2076779 -339756 1491914 -1786482 -2258031 -1813340 955904 -242723 1656619 -1894693 -36337 2076785 339757 -1491907 1786479 2701181 2479815 3363437 -2701179 -2479820 -3363439 3 3 -1 -1407831 1407833 0 0 2 1 38704 -2497894 4195694 -1699422 2409412 1279269 -2763545 -771850 672910 287383 -4638261 -645063 2265434 6100275 -7555437 -3123947 2916717 6217138 764694 -2531482 -1647522 2651920 767567 -523556 -38710 2497902 -4195677 -2409419 1699433 -1279272 2763555 771859 -672910 -287395 -6100282 7555459 3123954 4638262 645074 -2265433 -2916727 -6217151 -764698 1647526 2531492 -2651920 -767567 523569 -8144596 1547279 1565265 688961 -1927548 -3992547 -4351267 8144594 -1547281 -1565258 -688950 1927548 3992550 4351263 4201831 -4201831 3 9 0 1447927 -4636198 -1447929 4636203 -3 3 -108 -22 
-4988953 -1196059 -1196064 -1213159 -2131188 -1528961 5107974 -2292213 1536836 -1464826 5107972 -2292221 1536837 -1464815 -193198 -193211 2711923 1989866 -1118586 -652528 2975532 623058 3879358 3760488 -481946 -2250069 506597 -478631 -855749 1407155 120490 2085229 623056 3879353 3760482 -481944 506601 -2250080 -478632 -855746 1407159 120499 2085237 -674961 2488205 2652258 -674963 2488204 2652256 -981370 927974 -987952 -840082 -840088 2255794 -2073383 2620455 -5854409 489378 -3602878 1382094 1764369 6191784 -2387839 -9273839 -2456060 2485914 1692235 -641858 -3210719 2937273 3294391 -5816159 -3011959 5302227 4158949 2472431 -3276904 718429 -4009095 -775143 -1473120 489375 -3602878 1382099 6191779 1764375 -2387840 -9273837 -2456061 2485915 1692220 3294373 -5816139 -3011946 -641848 -3210717 2937276 5302229 4158930 2472428 718432 -3276897 -4009104 -775133 -1473122 212567 -64409 -1976281 230873 1465098 601879 -2103977 212577 -64418 -1976283 230877 1465112 601873 -2103969 -2189463 -2189482 -814701 -3693312 1814558 2457382 1500736 2457402 1500718 865478 -4569592 695076 695010 
-14 880518 -880518 -7 5 -20 -325901 -4592774 4804998 1776659 325935 4592760 -4804953 -1776680 394436 -394412 3 -26 -16 -12 31 -1231827 -45697 70525 509434 -2052156 -2310060 -2326923 83825 2883648 3326305 364853 1231846 45712 -70504 -509440 2310049 2052166 2326913 -83837 -2883620 -3326308 -364811 -27639 620261 2689585 27654 -620237 -2689579 -1 3 -7 -3637017 3637001 -8 -3 18 10 1892221 -1861235 -1150354 -2318262 -1133767 1245810 3576698 -2320608 -813054 -3380708 -606912 909006 2184767 -146445 4684028 333637 -255556 -2246761 703292 108045 245663 -1111655 1728794 -281727 -1892199 1861222 1150302 1133753 2318237 -1245795 -3576683 2320601 813014 3380745 146458 -4684020 -333639 606915 -909019 -2184748 255549 2246782 -703277 -245676 -108047 1111671 -1728793 281697 -2200805 -466905 -1451387 3518137 6389764 -3817834 -2596784 2200791 466889 1451374 -3518101 -6389758 3817829 2596779 -9389331 9389318 19 -15 22 10776487 -7125415 -10776464 7125425 8 -22 14 -148 
-2439996 565783 565783 -1211349 1245339 -6531706 2976695 -1895562 4484218 -3211416 2976698 -1895598 4484248 -3211420 3692653 3692646 -866710 -6460262 -3717183 -1992296 5878274 2237119 635211 1444516 -1013570 1782527 -1908384 -1361369 -1787630 2508412 -323976 5040106 2237111 635212 1444518 -1013566 -1908389 1782517 -1361395 -1787636 2508438 -323959 5040109 2049540 1383436 650998 2049538 1383431 651014 -2121179 258773 -3293260 -1511237 -1511266 -2158866 -833756 3949021 6609421 1869670 -2318729 -8044910 -2999946 -3906614 1838043 4135939 -510206 -4824662 4207833 -308402 -1190773 2430890 13889 3513346 541657 -2017306 87546 1292351 981531 -1361999 663342 658419 -3261825 1869682 -2318754 -8044914 -3906601 -2999941 1838025 4135939 -510212 -4824669 4207832 13877 3513398 541648 -308416 -1190746 2430917 -2017329 87509 1292377 -1361989 981552 663336 658420 -3261829 -1879586 -2157471 -1351027 3828412 458832 -427537 -1928595 -1879598 -2157481 -1351024 3828440 458885 -427580 -1928612 -1295347 -1295424 5023255 -1973052 8206136 1780315 601667 1780398 601605 2210134 -7203423 -1845386 -1845501 
3377921 -242091 -242082 2233824 1981100 957847 -3396002 862491 1662937 -2886831 -3396052 862510 1662921 -2886762 1555095 1555128 -476311 -2709221 -2425043 -2978942 7657768 -804459 -1079412 373431 -3523201 655027 3857160 -781187 -2551427 737576 -1363256 2348335 -804443 -1079459 373402 -3523183 3857123 655017 -781151 -2551392 737556 -1363242 2348347 1233364 -387276 -1445532 1233367 -387250 -1445521 -506800 -197774 -2738947 -593394 -593425 -3345201 -715960 3760274 -10623 -3359596 358440 6294751 8123467 4708546 -5516334 -5102249 2377379 -498013 652571 -1654251 4807985 -4713922 -3263431 559185 2235530 -7867924 896199 2868487 2742168 813056 2725744 -2547316 -1220488 -3359622 358546 6294751 4708432 8123420 -5516217 -5102165 2377364 -498048 652488 -3263406 559141 2235616 -1654231 4807932 -4713961 -7867825 896220 2868393 813001 2742089 2725800 -2547298 -1220471 -2335692 -2391336 364805 4051609 -1332703 225658 2031172 -2335706 -2391336 364775 4051632 -1332709 225679 2031162 -387967 -387946 4861263 -3206449 -1107530 -311449 540473 -311445 540498 1364813 -1556087 -1215851 -1215935 
28 410007 -410005 23 11 18 -2935056 1844896 -1342075 3503067 2935014 -1844877 1342073 -3503104 1606534 -1606536 -4 2 -8 -16 39 594838 -2564972 -1549775 662734 -670235 -2446173 2844724 2738598 -1104332 641964 553589 -594849 2564963 1549769 -662788 2446236 670234 -2844736 -2738633 1104320 -641981 -553572 165952 1445843 702828 -165939 -1445866 -702848 4 2 -11 -2375616 2375613 -22 -2 11 -9 -983517 7090904 -1489590 -3405092 -7471031 6949319 6361139 -697167 -2349453 -4632526 2185545 -4625174 -2662246 1149269 -2759507 5610468 7425275 1055877 -6369075 -5763242 -4268600 3990155 733619 1408277 983463 -7090900 1489698 7471113 3405221 -6949407 -6361238 697194 2349478 4632523 -1149324 2759506 -5610425 -2185569 4625267 2662157 -7425399 -1055869 6369123 4268636 5763304 -3990135 -733644 -1408288 -679425 -416666 -2153194 1801234 -177008 2206660 -981672 679390 416632 2153219 -1801169 176990 -2206666 981688 1204399 -1204413 35 -14 -17 207348 2275483 -207360 -2275478 5 -4 -4 1 
-8799119 -3457228 -3457231 -3562695 1131948 -2413399 999372 -1200972 4073382 1653443 999362 -1200977 4073380 1653449 544580 544554 3460380 -1511385 2360091 -1887344 1814662 -943800 -1130 3005245 4467742 1087310 52352 482235 661131 3455257 -625959 1601865 -943790 -1137 3005235 4467752 52354 1087304 482235 661134 3455263 -625949 1601857 614482 2251507 188864 614479 2251488 188865 2334652 -509395 1888025 -90621 -90635 -1659411 178518 1731468 -14331518 1059768 5908270 4736219 -3777273 -2618986 5889856 -1692458 -3120596 -6884569 -2074217 -2638927 5127666 -1013363 2664753 -1273914 712101 -3783179 -1008128 -618027 -3016328 -1104809 5750872 -2515633 1149736 1059750 5908273 4736250 -2618981 -3777269 5889858 -1692465 -3120595 -6884565 -2074228 2664754 -1273904 712093 -2638940 5127697 -1013351 -3783194 -1008152 -618021 -1104813 -3016317 5750895 -2515643 1149740 -98929 86714 -1070791 1111442 -622159 -2253454 129415 -98924 86711 -1070768 1111450 -622149 -2253479 129418 -1215885 -1215879 -2228191 1340441 71117 1828147 -1996932 1828164 -1996973 575232 5861315 -3498123 -3498163 
2034134 2285595 2285582 240705 -1322386 -918035 -3347894 2106229 277340 1589384 -3347880 2106236 277314 1589376 -740110 -740147 8468817 -7884316 -3297808 -515935 2698585 -369530 -2601345 -1235818 -982567 -1755846 66729 1188479 721882 958210 -119520 1407838 -369522 -2601335 -1235827 -982556 66738 -1755853 1188484 721883 958203 -119514 1407825 -1336989 5542358 -3800568 -1337007 5542351 -3800581 3336913 -4301217 -353138 -3106490 -3106496 838745 149487 1354923 -123399 -1290250 1890124 2963943 2337509 -1818984 -341801 993263 3137643 -2475401 -2035363 7824152 -8457331 -2771159 -1722838 -686334 2542423 7799905 342981 -1633425 -4935301 -4803676 3084879 -265237 -454108 -1290267 1890104 2963976 -1818953 2337515 -341824 993245 3137647 -2475378 -2035374 -1722839 -686331 2542392 7824165 -8457344 -2771136 7799914 342967 -1633411 -4803672 -4935294 3084886 -265231 -454108 -871020 -1190482 -2790341 3883963 814568 -1012862 5150786 -870993 -1190479 -2790340 3883967 814587 -1012858 5150790 1805890 1805871 -6732586 -3739311 1748698 1356944 2120945 1356971 2120915 1211213 -1124797 -1125974 -1126044 
-10 -1499937 1499934 -9 6 -8 -3632833 -169776 322228 1630200 3632836 169775 -322211 -1630212 -1342529 1342544 -10 3 12 -8 11 1727032 -4216510 -1032476 1746515 1147396 -643166 1114440 1384160 1416291 679368 -525872 -1727032 4216516 1032485 -1746507 643167 -1147381 -1114436 -1384168 -1416284 -679376 525891 1190665 -2825699 -110125 -1190654 2825699 110141 -4 -1 -1 978574 -978564 -3 1 6 -26 -3055551 4024602 6100496 927039 -4285762 4061980 1131974 190708 -2396625 -2699478 -5292441 10834891 -2836459 -567200 2573839 2804932 -7090532 -5557272 -55866 3181139 90668 4228218 -1797597 1269455 3055552 -4024575 -6100468 4285769 -927038 -4061976 -1131980 -190702 2396590 2699472 567212 -2573847 -2804925 5292424 -10834876 2836465 7090507 5557290 55863 -90664 -3181150 -4228189 1797604 -1269455 -2728150 -1652658 5787136 2444029 -2581589 -5567329 2354343 2728144 1652652 -5787131 -2444019 2581587 5567340 -2354358 5786867 -5786863 6 1 12 -2094834 -5911879 2094834 5911872 3 -4 -64 -77 
2 4405570 -4405581 9 9 0 -771233 1173221 6568933 -1852501 771219 -1173235 -6568915 1852498 8775545 -8775561 -11 32 19 -23 -15 -2290596 -874228 1236196 -2823597 3163823 -1968340 -890114 -3505856 1914805 -113611 741220 2290599 874222 -1236193 2823586 1968349 -3163835 890114 3505867 -1914797 113602 -741220 2870271 3264922 739974 -2870286 -3264952 -739948 -9 11 5 3188623 -3188597 -7 -14 -7 47 4994078 84931 -7474733 -3213515 -4907214 4081773 4936084 -2740416 -1742825 3423789 -2775455 1746523 -7008256 1152367 5766 1687087 -6553420 2444222 3218786 2056507 3169603 -5561530 60069 -815128 -4994090 -84961 7474699 4907239 3213537 -4081804 -4936085 2740429 1742834 -3423760 -1152386 -5754 -1687081 2775430 -1746499 7008282 6553383 -2444209 -3218808 -3169600 -2056510 5561536 -60055 815126 -3451859 2224303 -3832001 -3909225 -3404874 566885 2580159 3451882 -2224279 3832014 3909179 3404881 -566887 -2580181 88027 -88029 -7 26 -25 -2318853 2202241 2318847 -2202254 5 21 -21 28 
-9 -255084 255082 -4 10 9 131012 -4142759 269344 3958645 -131003 4142724 -269320 -3958624 -4085346 4085290 27 42 27 -36 -33 -1780145 1091089 1867623 -1270762 -2942964 -2706746 138968 2106661 -2229706 95447 3534368 1780162 -1091085 -1867619 1270746 2706749 2942925 -138962 -2106640 2229724 -95453 -3534367 -879471 -1955146 3146664 879451 1955159 -3146643 16 3 20 3492723 -3492703 -15 -22 -16 48 5010211 -750938 -6763721 -1472482 658751 -1526651 3424064 531825 755705 -3214326 -1415240 2449606 6587826 1059537 1053984 -682641 878029 1383121 -4136468 376393 1668426 -6043553 3866371 -631302 -5010215 750898 6763669 -658745 1472519 1526635 -3424103 -531825 -755685 3214369 -1059572 -1053962 682704 1415255 -2449563 -6587820 -878055 -1383122 4136439 -1668431 -376403 6043576 -3866342 631305 -6899560 -2030188 8429621 5409670 -84884 -5197549 -4005043 6899564 2030192 -8429603 -5409645 84894 5197527 4004993 2403610 -2403642 -24 22 0 -6712083 8032829 6712101 -8032856 24 33 -50 -81 
4352351 1993550 1993521 2102328 -3511569 -634555 3008988 1228317 -5073796 -1542632 3009000 1228345 -5073847 -1542643 2659340 2659330 -3652478 -5074252 -6279860 8086210 1675951 135531 926938 -776236 1941369 2098518 -841808 -550868 -1843237 -3126338 764334 -2398232 135561 926933 -776259 1941396 -841780 2098522 -550862 -1843226 -3126341 764338 -2398260 2477608 -1839016 -2132743 2477602 -1839015 -2132769 -1760657 541429 -3201265 -1698228 -1698261 3866425 6021733 888711 -12877819 1065206 3513659 5078493 -3089235 -3058110 3300394 936259 -1842880 329734 -5433806 580740 185518 -2772064 2237011 -943221 -607615 2101546 -2225381 3629411 3778950 3526930 -5517821 2353455 495024 1065141 3513667 5078580 -3058102 -3089210 3300389 936212 -1842866 329733 -5433812 2237002 -943235 -607615 580762 185494 -2772084 2101586 -2225408 3629423 3526900 3778933 -5517744 2353440 495027 -2897413 -3050293 1237876 4690820 -1274299 831947 128115 -2897349 -3050292 1237837 4690804 -1274281 831969 128133 2282273 2282257 6117609 -2260291 4595722 -2294560 3821693 -2294504 3821625 -5220160 -9445476 1325304 1325197 
-753793 1409374 1409377 -1690713 -2128425 1221056 1661312 -1873993 -712141 3636406 1661297 -1874008 -712135 3636437 -5929515 -5929541 9580365 2086405 2112851 -2513640 -6804302 393917 173919 -427064 -573 -4357506 -658402 -22604 2159258 -780649 1460672 -1194353 393897 173915 -427052 -575 -658420 -4357522 -22595 2159275 -780661 1460671 -1194334 -1055865 3053440 -636090 -1055874 3053431 -636065 3704169 944485 1507153 450197 450202 -1500702 -1392739 -3342109 1458192 1039100 -2646647 -1539376 1241367 -1122655 940025 -2991601 -2735314 4666477 -1655472 3660922 4335527 -3396756 -2275214 2159798 3308425 -2133284 -2543847 488135 3677555 2317915 -3476286 3727774 1194676 1039134 -2646628 -1539430 -1122655 1241353 940030 -2991567 -2735314 4666480 -1655486 -2275197 2159788 3308414 3660922 4335510 -3396710 -2133261 -2543819 488093 2317905 3677540 -3476299 3727762 1194686 -3479657 -3617321 2319584 11514794 512530 -5132861 -5762720 -3479701 -3617331 2319627 11514836 512533 -5132878 -5762764 -4702698 -4702677 -1785432 2035155 8023110 1752488 -2785511 1752448 -2785456 4746084 1008348 -1867310 -1867428 
6 -173944 173956 -19 8 -6 1911152 2642705 3173697 -8457150 -1911181 -2642670 -3173704 8457163 -609527 609568 -56 -8 29 -12 -17 758402 78916 1386293 -1064370 -194629 1087912 2870342 -1554974 1168727 1990931 -6454260 -758413 -78920 -1386303 1064368 -1087902 194649 -2870364 1554978 -1168744 -1990943 6454264 736652 -242663 -533225 -736612 242656 533247 -8 -10 -4 874373 -874329 -3 3 -9 -12 -923270 -6652043 6543488 495598 -4295680 3198088 -1316899 -4266035 6293112 898457 2431814 -207370 -4830095 -1900718 -60392 4071209 5750102 -8297822 5533188 -4680139 176318 -5618104 -1023436 2653622 923279 6652074 -6543465 4295698 -495585 -3198099 1316910 4266058 -6293128 -898461 1900732 60358 -4071231 -2431798 207284 4830121 -5750122 8297940 -5533237 -176304 4680129 5618120 1023465 -2653603 -3517156 -3938352 1645012 7359784 1291011 -2157374 -1690481 3517121 3938314 -1644996 -7359745 -1290991 2157409 1690402 -1038898 1038929 -25 40 48 -1193462 7267982 1193443 -7268009 12 8 32 -192 
-10 -899438 899441 -4 -6 12 3333117 -4329785 -1522571 1429813 -3333149 4329803 1522590 -1429781 4379524 -4379501 5 -17 -13 2 12 3193748 764777 347254 -1533204 -1425786 1630362 -3309621 -564736 -1113462 -401111 4028744 -3193773 -764767 -347255 1533200 -1630369 1425805 3309627 564733 1113470 401131 -4028735 1593879 2912694 1891969 -1593863 -2912675 -1891990 -1 -4 -16 791798 -791792 -10 -7 3 19 -1132222 -1301182 972155 5436505 185840 -2349790 -8277301 1330760 -3139620 -379983 6211993 -555935 -6916534 -6636315 165286 12880132 -2667328 6879453 -4470838 2586752 2044927 -773976 4664874 -2074232 1132240 1301167 -972153 -185794 -5436526 2349786 8277337 -1330771 3139674 379963 6636350 -165298 -12880221 -6212025 555943 6916543 2667305 -6879448 4470878 -2044908 -2586727 773939 -4664896 2074228 -2973961 -6113141 -1051601 5782682 -1284947 22372 -1769802 2973966 6113146 1051583 -5782686 1284933 -22360 1769831 -8553 8576 -12 -3 2 470108 -2210143 -470108 2210137 24 -1 -20 -109 
-2976010 -1002887 -1002890 -116001 -1344490 2039564 -2249295 -1036671 946321 4958281 -2249271 -1036685 946303 4958298 945542 945543 8773313 -7246029 -3209618 3072310 2707495 -2159634 264465 -659003 1840721 498132 -1762830 753910 679254 1158883 3510635 935897 -2159618 264481 -659011 1840704 -1762814 498122 753885 679260 1158897 3510593 935949 -665021 4042267 -3110255 -665033 4042293 -3110246 2355474 -848708 -1563735 -2534654 -2534689 -728948 -2843093 1505600 4675082 538795 -2022867 -776709 -2613120 2974998 209152 3454176 -1893372 5792669 -4113504 -3686689 4559281 -771906 2452599 2363729 -7769263 -29695 -6525272 5585913 4480681 115073 -4263469 -3559832 -918899 538798 -2022830 -776774 2975035 -2613084 209097 3454124 -1893324 5792585 -4113443 2452571 2363728 -7769237 -3686662 4559253 -771898 -29751 -6525188 5585866 115059 4480709 -4263390 -3559844 -918918 2806911 2847334 -3966952 -3678720 -1688173 -2373540 9110065 2806927 2847322 -3966991 -3678697 -1688180 -2373483 9110026 -3415087 -3415090 2796779 -6767810 -4705714 3045671 -3080036 3045710 -3080113 5520511 -1785652 1800861 1800835 
1623415 1267311 1267311 -3477317 2415195 -129152 -5784329 3741048 -1383826 2845203 -5784273 3741123 -1383846 2845097 1406905 1406878 -3126829 -7299258 5588265 -2310819 -1346479 -3979406 -296995 -3006081 511296 2856981 -245562 -928077 344378 -1893342 -429039 563894 -3979395 -296971 -3006077 511263 -245525 2856982 -928046 344374 -1893323 -429070 563838 1992577 727720 -433522 1992595 727721 -433550 -9710 -1930870 -3488529 2563810 2563795 -2449603 -261800 -1135577 19674 1197702 3008631 2716484 -954531 6104836 -2193233 4299158 2320881 1395053 -3111109 -3471870 -5162736 5449748 4432372 -3372249 -11339449 -2556305 7460404 -1010462 1649988 482035 1023309 1474581 1070159 1197719 3008599 2716456 6104779 -954503 -2193229 4299117 2320865 1395068 -3111009 4432320 -3372245 -11339402 -3471824 -5162746 5449658 -2556319 7460343 -1010408 482027 1649978 1023366 1474519 1070191 -2303181 -2399914 780703 4133491 1075550 584173 -3792585 -2303264 -2400004 780720 4133670 1075561 584182 -3792647 -224930 -224925 -3384227 4284149 10448093 -293526 -5164619 -293503 -5164649 5902082 766970 -4098204 -4098334 
51 -1670126 1670124 24 41 -19 -337928 -6399120 441652 3791531 338003 6399131 -441693 -3791667 4917163 -4917318 70 78 -37 63 -6 1469122 -834408 -620648 2819474 652410 -2539838 -1400873 72283 -1805229 4461621 727707 -1469062 834412 620634 -2819489 2539870 -652454 1400915 -72292 1805217 -4461685 -727759 1441828 494099 1118595 -1441906 -494140 -1118558 37 39 39 1712963 -1713078 35 56 -8 -31 -3751734 -2833718 8866119 -267187 1061050 891324 -1185619 -1025121 3605179 -9585985 -2180853 2476133 1421412 938548 935799 3387077 4294041 -767666 -2028716 -442248 1959845 -7800273 7061021 -1494697 3751684 2833788 -8866130 -1061040 267234 -891389 1185560 1025214 -3605382 9586138 -938571 -935787 -3387031 2180835 -2476072 -1421354 -4293967 767545 2028760 -1959898 442238 7800360 -7061005 1494676 5061272 3974032 -1887042 -12045554 -1012383 -2677265 6428759 -5061231 -3973985 1887112 12045534 1012416 2677176 -6428774 -1158273 1158205 76 -27 -22 -1423327 4527140 1423345 -4527033 -100 -8 -71 -24 
4437198 1135530 1135493 557316 4296867 -2680110 -321664 1222138 -1582721 -2886181 -321629 1221979 -1582706 -2886127 -7539798 -7539707 9143312 2860526 -1420909 5167291 -4918659 611955 -90265 -2566816 79870 -2508989 678760 1212285 865132 -806499 -2728381 -1930895 611977 -90273 -2566792 79923 678696 -2508979 1212262 865125 -806506 -2728338 -1930870 -3823132 86048 1119071 -3823099 86040 1119119 4277204 2508921 2112927 -5688886 -5688892 1794181 5989269 -3681688 -1631281 -1930231 4970071 -153646 729936 3483252 -3892328 468953 5542559 -10435495 4523153 -3755252 2359278 6561530 1417000 -364059 -4442361 658276 -2381251 549428 2354790 -2080310 2481025 4156358 -1307577 -1930273 4970030 -153577 3483267 729923 -3892317 468916 5542543 -10435478 4523051 1417019 -364021 -4442263 -3755321 2359339 6561609 658384 -2381290 549356 -2080321 2354734 2480957 4156426 -1307592 2078206 2434998 2506557 -629618 1613421 -5110918 69450 2078313 2435101 2506557 -629935 1613430 -5111056 69636 -5629931 -5629937 7907883 -5325584 3844849 1760209 1790171 1760192 1790258 -5178335 -3209184 1641758 1641686 
61 -1215650 1215619 29 36 16 3862034 -6025691 4017685 -3457726 -3861979 6025744 -4017811 3457597 1514531 -1514645 41 16 27 57 48 438627 -10635 4404050 -890808 -801633 -131675 -535413 -2239015 3716786 -2640397 1079060 -438584 10680 -4404085 890797 131677 801649 535487 2239006 -3716783 2640349 -1079097 553875 -979173 3299913 -553903 979105 -3299941 39 24 -1 -3555316 3555241 29 24 37 1 1378981 -133641 -5565728 1590425 322323 -1690453 -3759043 1056537 -7650755 8312092 -712647 2196168 2970942 -1572032 2158402 6442060 5737752 -4111315 -1496089 -7560394 -5532470 5853098 -4496592 364817 -1378973 133652 5565656 -322284 -1590452 1690410 3759073 -1056494 7650755 -8311952 1572090 -2158388 -6442218 712585 -2196106 -2970873 -5737640 4111092 1496261 5532395 7560355 -5852954 4496450 -364811 871210 1310324 3227470 -7672136 2148599 -8860102 6056418 -871220 -1310331 -3227404 7672233 -2148570 8860055 -6056486 1861825 -1861860 0 41 18 187683 3368084 -187645 -3368099 -43 56 16 -239 
-4520520 1485445 1485465 -1614834 -587665 -2840537 -1633596 -3006381 4751078 5927803 -1633692 -3006253 4751067 5927839 3251517 3251461 116501 -1738528 -2136366 -2236779 -7727610 -882636 -2026851 249787 1218135 -861608 -226635 -3428221 1292241 -260862 1761441 1917920 -882669 -2026856 249722 1218138 -226626 -861590 -3428199 1292282 -260886 1761481 1917889 241164 2806144 1672993 241123 2806156 1672930 -1728476 -1558845 684003 789179 789245 -2264095 -1472 -6095006 -817201 -1028959 1626522 2185951 1440831 -64310 580784 -1441254 257238 -4745463 -4717099 623684 -1556674 -259068 -1775391 -506713 5958423 -5432627 10199423 -8324993 4061888 2968764 -6181051 9052925 -1290286 -1028969 1626532 2186053 -64319 1440800 580827 -1441181 257209 -4745342 -4717206 -1775364 -506760 5958298 623689 -1556697 -259114 -5432772 10199504 -8324964 2968851 4062008 -6181150 9052945 -1290266 1499357 1497603 -1937913 -5390362 -219084 -745144 4191224 1499313 1497565 -1937978 -5390123 -219149 -744902 4191029 -1417749 -1417771 4406368 -4807467 -1096274 -348376 20976 -348386 20917 3696152 -8005847 6616136 6616074 
13 -425678 425680 -19 19 -2 9708477 3091466 -13977178 1154903 -9708466 -3091408 13977132 -1154946 1644061 -1644090 -14 11 33 5 17 1370297 5540181 -1629506 1419302 -493656 -694736 1667522 2296997 -7071933 -1767844 -1117247 -1370302 -5540181 1629490 -1419302 694750 493674 -1667513 -2297003 7071911 1767815 1117221 2059657 -330371 -120328 -2059650 330371 120335 8 9 5 -325659 325656 -1 15 32 -11 2377890 -2976473 -9264626 -2846496 -6457250 924897 -750776 -1945670 8289434 -1398985 -915051 -300467 -4382734 -167915 1214328 602493 1681750 -4171976 1283872 4575972 2857267 4058425 1219157 -609724 -2377885 2976487 9264635 6457247 2846483 -924902 750802 1945684 -8289419 1398999 167931 -1214346 -602547 915062 300417 4382736 -1681717 4171968 -1283846 -2857286 -4575984 -4058374 -1219188 609741 -796738 298554 1589416 -2945914 2412458 -6807544 5746187 796729 -298562 -1589405 2945931 -2412435 6807552 -5746199 -722524 722476 31 -38 32 1763951 -3991581 -1763944 3991573 -21 17 -5 -58 
209081 -2872158 -2872144 430896 3745447 -583968 5093079 -3137995 -8136025 3781180 5093087 -3137997 -8136025 3781154 5686200 5686192 -5170170 -7020077 8799084 11850138 -2242196 3404179 1566217 -3104959 3967674 1383378 1135302 -3017742 992665 -3145457 1452688 1010041 3404178 1566213 -3104941 3967667 1135305 1383362 -3017728 992651 -3145454 1452668 1010025 4886058 -1486094 -1425560 4886052 -1486110 -1425547 1255619 -1400572 -1563048 -1966009 -1966020 4272320 -1830498 -2878658 -2289037 -544106 1141284 -4446498 2897822 248660 -2734665 -6614340 2516961 -2219332 3091484 1698921 -1906253 -2037817 -1376516 955781 3504794 4126258 714648 -1839064 2530726 -1905591 4678768 -5168164 517168 -544108 1141273 -4446492 248646 2897814 -2734656 -6614330 2516954 -2219326 3091495 -1376514 955785 3504803 1698909 -1906254 -2037778 4126285 714621 -1839072 -1905608 2530702 4678785 -5168174 517181 -2042781 -2205862 -468325 -497536 2510962 -2687808 2902213 -2042765 -2205847 -468305 -497576 2510981 -2687843 2902240 -4607112 -4607113 5698492 4555796 -2201828 4188054 -11554873 4188054 -11554853 3854306 -619037 2129476 2129409 
-3500513 -709567 -709549 2653795 -2240683 -702054 -1945077 -4131965 3762656 5296567 -1945155 -4131949 3762740 5296570 2713242 2713258 1957659 -3001309 -11042654 5319923 -4522693 -1467825 -1393935 1009416 1509650 -186985 -1806504 -814052 1053685 2306550 1834763 2194220 -1467838 -1393976 1009406 1509628 -1806487 -186982 -814081 1053658 2306579 1834778 2194243 3443662 -866558 -1804820 3443663 -866541 -1804827 -490815 -400441 -1945542 -2569370 -2569374 2330900 -304744 -6995677 2791573 594628 1231900 -2673173 2805243 5295894 -2576807 -2259554 2175619 -5943248 2667599 -1696180 2990170 325977 1523049 1133868 -3636654 628150 -1664831 3258222 -1088755 -384269 -2724397 -837340 -2558477 594618 1231936 -2673111 5295949 2805272 -2576824 -2259541 2175649 -5943317 2667603 1523045 1133851 -3636679 -1696120 2990110 325939 628148 -1664777 3258247 -384281 -1088777 -2724432 -837311 -2558503 -2768338 -2918398 1383170 3105138 -1549693 -5138073 -3416167 -2768354 -2918422 1383196 3105144 -1549659 -5138158 -3416130 9331183 9331186 -9463770 19253351 -7312505 -2357440 4756792 -2357456 4756832 -2196680 -90109 5508895 5508895 
-85 3154292 -3154300 -30 -26 7 -6315463 7059121 2008234 96165 6315415 -7059016 -2008180 -96114 -890840 890865 -27 55 -47 84 -34 -1389150 -3351094 -2555444 -806849 -1060333 4104936 -1665376 -1566949 131186 436752 -158902 1389132 3351089 2555450 806882 -4104882 1060320 1665399 1566961 -131131 -436729 158881 607701 -1060097 321381 -607649 1060125 -321366 -16 2 47 1362105 -1362133 30 15 -28 31 -568628 2724106 3931724 1421702 2025566 -207615 2918894 1803031 -614110 -582952 6995406 -10183852 -4704619 -800540 -2873267 -4255550 -2368278 7250218 596937 1059623 253435 -1659086 400717 -491805 568658 -2724091 -3931802 -2025555 -1421682 207603 -2918913 -1803006 614026 583063 800546 2873221 4255441 -6995315 10183785 4704438 2368233 -7250201 -596824 -253431 -1059626 1659043 -400820 491796 -754385 -2570434 6266421 -2043083 8403910 -15999347 8544940 754336 2570381 -6266405 2043138 -8403885 15999294 -8544997 -1330090 1330132 28 23 -22 -640147 367082 640134 -367029 -74 63 49 -50 
10949395 -118967 -118993 5349287 1384855 624688 2426971 -9991639 -2810859 -1079014 2427007 -9991784 -2810855 -1078944 201207 201246 1577454 -9558271 4544468 -10569500 2221306 1310346 443958 654732 -1424175 333782 -3610445 -1385207 -877803 -1551167 -2049484 1326772 1310300 443982 654775 -1424147 -3610507 333759 -1385186 -877777 -1551135 -2049509 1326794 -1213779 -2462843 -1179116 -1213751 -2462810 -1179126 2127000 -528387 -8578366 1352148 1352127 -4004214 -538579 -632065 -3350238 -1637517 -797734 3419187 492537 1411380 -648829 -1035472 -470657 3228322 -5103661 -6191610 6966144 10874371 327144 3732969 5835624 6136932 -4956227 -3903856 -3647424 -2041493 3930220 6397477 -871583 -1637477 -797768 3419125 1411395 492534 -648826 -1035530 -470702 3228395 -5103644 327162 3733012 5835668 -6191700 6966316 10874458 6136949 -4956316 -3903888 -2041509 -3647460 3930249 6397347 -871543 1119245 1323302 19041 -1018571 -2171114 1502013 1555668 1119224 1323333 18943 -1018554 -2171258 1502243 1555542 192331 192374 -5890464 5694212 2029258 -433187 695553 -433198 695567 5078680 -5396397 1207034 1206972 
-34 -129309 129323 -7 -11 7 -2396193 -2334136 -1885051 5937020 2396155 2334136 1885096 -5936980 4093788 -4093734 -42 -2 52 -86 8 340343 1053709 -3308167 -27201 -688987 -1685971 717377 -1252822 -46516 1830621 5758646 -340357 -1053718 3308189 27192 1685972 689004 -717373 1252795 46554 -1830655 -5758640 3012618 2725600 -2724991 -3012528 -2725639 2724962 -2 8 19 -2376981 2377032 -20 11 -11 5 350798 4723177 -1932592 1283042 5905436 -4409846 91318 4560603 -5843888 -1837267 4157468 2504786 -9063294 1838472 1708101 -7545837 6835879 -9443364 13870110 -2610406 -2718758 1416462 6480427 -8421333 -350785 -4723193 1932602 -5905424 -1283040 4409842 -91282 -4560607 5843919 1837225 -1838449 -1708101 7545766 -4157431 -2504831 9063233 -6835819 9443316 -13869999 2718734 2610303 -1416449 -6480352 8421265 -3177514 -2357600 -1333099 3367694 -2092797 -529332 263410 3177467 2357550 1333135 -3367681 2092872 529229 -263416 1777177 -1777264 77 70 -64 -951749 2283316 951727 -2283216 -64 5 32 20 
-2830549 -15051 -15011 -827161 -682190 287422 -2125116 -1387526 1974998 4589458 -2125419 -1387770 1975011 4590151 4768276 4768537 -7384623 -1112181 10368933 -13040540 -4806218 -2510512 -904367 1377856 1268096 -350467 -1736341 252839 599128 2104763 -2730945 -265448 -2510956 -904460 1377907 1268338 -1736424 -350564 252712 599216 2104794 -2731023 -265331 5988546 -1804902 -1071388 5988663 -1804742 -1071403 -81266 658887 1637140 3840194 3840110 -2122775 1390254 -2413986 1867756 1159313 -136786 11418 951849 2817759 -1249217 417472 573973 642199 -2459836 2703940 -1172327 -6067703 1214384 1034386 -3704840 5039011 -4526832 6796944 -7136698 -2407476 1922502 7584125 -4321398 1159510 -136806 11379 2818117 951982 -1249242 417254 573822 642775 -2459934 1214414 1034444 -3705014 2704204 -1172232 -6068110 5039163 -4526884 6797066 -2407561 -7136818 1922623 7583346 -4321286 -2682406 -2847321 982804 -413690 4016932 -3852784 1587020 -2682593 -2847416 982746 -413641 4016846 -3852880 1587092 -8586357 -8586289 14461820 346182 -1650420 -976996 6151173 -977015 6151256 -10948223 3891388 1568574 1568494 
-19 527174 -527167 -23 1 2 -5116563 -4721796 783595 12015584 5116489 4721704 -783504 -12015428 4026266 -4026073 -137 -84 277 -388 -47 -8900620 -2167694 2312519 4816142 -1618106 -1258413 -2525120 1930493 676939 -1771557 966084 8900494 2167641 -2312413 -4816128 1258315 1618101 2525099 -1930464 -676870 1771377 -966069 1600256 2367635 523849 -1599951 -2367744 -523929 20 36 41 -1172780 1172969 -75 25 -45 35 3783350 -1677782 -236945 2389584 5700076 569437 -4606818 -4196238 12372751 -1355373 3869429 1790495 -5311452 16042 813193 -1158523 1415871 1015641 -1160429 -1838308 -1033933 1989449 -16859162 4310001 -3783302 1677729 237014 -5699965 -2389552 -569469 4606871 4196211 -12372610 1355166 -15993 -813128 1158408 -3869333 -1790576 5311295 -1415623 -1015811 1160664 1033828 1837952 -1989339 16859561 -4310210 -2884095 -1202548 -1207137 255311 -1796845 -344877 599856 2883959 1202405 1207256 -255334 1797131 344458 -599753 1080395 -1080927 409 148 -133 -121107 1124637 121065 -1124264 -299 80 69 41 
-2138331 -1515724 -1515725 1309618 -1537900 3010130 -154137 -1563052 -498171 2977134 -154069 -1562959 -498171 2976939 2132964 2132873 -5570377 6402329 2153450 247782 -8127428 1381463 677696 -2068095 1829533 -1142352 248658 2143978 -825739 2518699 1238576 -1444942 1381593 677718 -2068115 1829458 248687 -1142334 2144019 -825774 2518673 1238603 -1444977 -1087887 735978 1321316 -1087937 735931 1321331 -1919162 -2427606 -2337929 2525514 2525555 -405622 972790 -4601238 -585410 -266254 2460931 -2492439 1198815 1767440 -2249523 -1918625 3489939 -6692989 2267992 1048807 4375062 -6576997 609600 589236 -2495830 1566674 -6312958 7039543 -2193967 -1789105 1653728 6208696 -3012337 -266311 2460946 -2492420 1767340 1198782 -2249518 -1918558 3489990 -6693166 2268030 609588 589219 -2495789 1048752 4375022 -6576898 1566618 -6312939 7039520 -1789074 -2193923 1653701 6208909 -3012370 426172 453713 -3713533 114449 -5678452 13707765 -1723044 426216 453727 -3713490 114456 -5678416 13707761 -1723060 5285805 5285789 -8953937 -13916325 10427861 -614048 -5486095 -614053 -5486124 8654744 -3838787 1111113 1111078 
1447074 1269142 1269138 -758508 894255 -2192160 -814012 -5786676 453091 6101850 -813978 -5786625 453084 6101766 2741277 2741248 -721896 -7206353 -6176574 4551705 -9440719 -2913857 -3442033 600670 4101267 218611 -2006254 -1776569 1049282 -2485549 37093 -1678376 -2913845 -3442019 600669 4101267 -2006237 218603 -1776542 1049280 -2485562 37096 -1678421 923041 680807 517020 923027 680781 517024 -327999 663743 -2745658 -1452559 -1452533 1326412 -1306564 2138731 4126990 962128 -377981 -3036362 2597541 3934856 -28642 -4140646 -533093 1864491 2898468 -2775532 3552203 2991836 -319384 833078 3131485 1885001 1490234 -5425834 -84393 561673 -1578767 -6060205 5394161 962115 -377992 -3036345 3934818 2597529 -28636 -4140638 -533087 1864463 2898478 -319392 833057 3131506 -2775549 3552162 2991893 1884957 1490274 -5425877 561697 -84362 -1578786 -6060146 5394178 -373926 -364792 -1547727 -149678 -3589649 4146916 2101278 -373907 -364783 -1547710 -149690 -3589619 4146908 2101277 1875719 1875702 4600030 -11193759 13908917 -1494222 7331601 -1494219 7331577 -13423558 15925315 -9053773 -9053827 
2794174 -9153326 -9153262 -14693331 8730047 23970368 1624750 -296799 -634609 -974135 1624720 -296797 -634637 -974113 1473390 1473405 -242476 -3992931 -4420993 1130675 3042891 -463096 1684514 5846750 1010116 5320596 3850756 788506 -1840642 3158991 -8455204 -11851762 -463114 1684545 5846733 1010117 3850729 5320566 788516 -1840682 3159001 -8455226 -11851772 845860 10349713 -3406584 845758 10349716 -3406490 -1773147 -5198016 -1337109 201176 201181 -6941709 14579752 -13419737 3029528 710580 -2946563 -2548539 -220146 -1490599 591865 -2323086 -2409470 1917987 3610786 -1074519 -2045841 1009292 -1123514 -585629 464399 -1856992 668084 -1073486 -967413 -276139 1765328 615172 2431455 710574 -2946554 -2548519 -1490581 -220141 591850 -2323108 -2409467 1918017 3610780 -1123512 -585624 464418 -1074494 -2045847 1009261 -1856995 668082 -1073466 -276141 -967413 1765332 615174 2431454 376975 336508 -3471665 542736 -1539428 -1898832 900497 377002 336522 -3471632 542740 -1539417 -1898858 900477 865164 865154 2179049 2811919 4493409 202756 3034165 202759 3034164 421045 -4044317 3169606 3169569 
1806801 -11806891 -11806708 14039467 14708995 -4915480 -333205 2273247 -875013 198693 -333201 2273199 -875003 198702 -796596 -796599 1575922 -2185634 -4987283 2443354 -456952 2353985 9516071 2244346 -2166734 -9199278 -6617047 10260099 15701734 -5692199 458776 3129832 2354156 9516002 2244178 -2166862 -6617129 -9199342 10260103 15701693 -5692284 458837 3129780 2642099 -1197392 -6195030 2642000 -1197288 -6194973 -14307166 497415 2453476 7315135 7315174 -13930904 -951350 -1911077 -2706292 783394 -1031917 -182964 -2353277 -353189 -1913593 -1746933 -301504 -769075 544439 3498727 -1655265 274538 2118551 -689632 -3250220 -2663447 -1511857 -5116935 -648236 2382928 1469340 -1093889 143167 783355 -1031922 -182991 -353135 -2353257 -1913606 -1746894 -301463 -769031 544514 2118562 -689604 -3250175 3498748 -1655234 274573 -2663430 -1511875 -5116949 2382946 -648212 1469350 -1093984 143215 -1366761 -1473213 228137 1797738 562220 -157995 2907275 -1366719 -1473195 228136 1797742 562189 -158020 2907255 2636151 2636142 3930944 -4597228 77941 -2617538 2961498 -2617547 2961480 2889931 141106 566717 566603 
-3108255 -7885302 -7885494 19619614 -3184125 -1225057 1439015 3545691 70416 154549 1439058 3545702 70393 154550 -3492561 -3492613 4026068 2529342 2681914 -2294125 -452056 -7402468 -6175681 13066923 7851945 6905108 1526390 -5102364 4239652 4677071 -5867419 -2477109 -7402654 -6175744 13067118 7852153 1526510 6905422 -5102567 4239633 4677099 -5867416 -2477158 804065 -14097940 -10956660 804363 -14098164 -10956925 6294497 2624996 2617262 -6653209 -6653275 7806504 6278715 -84890 7814295 1864858 -3143502 -1941321 1429807 1337291 2531704 -1167957 -4277629 -284039 -1792202 -1186392 -2537640 587475 -1201297 313775 -1747682 -1277282 3722496 -2758203 1114524 -1420131 1000245 2353573 359282 1864938 -3143493 -1941377 1337240 1429826 2531735 -1167996 -4277665 -284139 -1792238 -1201333 313787 -1747695 -1186488 -2537703 587513 -1277204 3722571 -2758221 -1420145 1114512 1000223 2353669 359266 -1047149 -1182599 2320590 4123313 3178149 4996142 2103899 -1047284 -1182669 2320573 4123339 3178207 4996232 2103961 -558641 -558650 -5273994 -7430502 559473 2535025 -2127733 2535052 -2127713 1710667 -4763380 1235778 1235776 
-61 -6818215 6818187 184 -132 3 2046547 1268421 -2084637 -810122 -2046524 -1268335 2084660 810119 -1393760 1393697 48 43 55 -21 -12 -10637034 -5451515 10813062 9575337 15465932 6604218 -11497524 -2948051 -33300 -2751293 608396 10636913 5451275 -10812833 -9575177 -6604075 -15465766 11497305 2947988 33442 2751226 -608445 10745607 -11746698 -11595753 -10745619 11746371 11595578 109 38 -18 -6012833 6012675 142 44 28 78 3607107 210724 -543588 1365365 -2389764 2328129 -994099 -2461671 -3421189 -3774794 -4797677 -2464379 1337489 -1929190 598377 -520365 4426740 3474371 444325 479567 -90282 -286336 5682255 -1882159 -3607083 -210775 543545 2389781 -1365308 -2328050 994120 2461598 3421173 3774766 1929147 -598379 520337 4797631 2464354 -1337443 -4426739 -3474259 -444341 90242 -479544 286321 -5682214 1882169 -5485457 -2855476 512440 1954996 2912529 3781554 2426693 5485446 2855463 -512367 -1954920 -2912455 -3781461 -2426664 629574 -629611 -66 -42 14 1609570 1783045 -1609505 -1783114 0 -34 79 -211 
5 15815423 -15815505 51 50 -16 -298690 -3713598 -2157428 2529032 298684 3713625 2157387 -2529040 -1461279 1461291 22 -17 -15 7 20 15623599 -7639203 -13280383 -9264665 8157526 -157857 -13505860 -9019300 -1220364 -1146872 1830978 -15623554 7639248 13280381 9264689 157864 -8157629 13505944 9019401 1220396 1146895 -1830980 1516938 -7471775 -2274642 -1516980 7471753 2274668 -78 27 -69 -6290440 6290558 -70 2 -5 -14 -3047939 -1312694 -2775387 1724109 1174590 149558 4817563 2434566 8110133 1543417 -2609252 2029682 2760459 -522580 3527026 2885827 5970452 1837641 1344936 1056311 -175455 -298073 -5471787 725830 3047940 1312692 2775363 -1174606 -1724125 -149560 -4817576 -2434561 -8110141 -1543413 522586 -3527047 -2885866 2609292 -2029686 -2760486 -5970488 -1837659 -1344956 175454 -1056356 298085 5471774 -725826 -404169 -1084190 2220721 1173202 911139 2471060 -613645 404174 1084193 -2220687 -1173201 -911117 -2471124 613693 1425199 -1425194 20 19 14 481817 2726499 -481846 -2726490 21 -13 174 -172 
-340 5818539 -5817865 -480 1598 -1696 2707431 -670566 -1739440 -243442 -2706510 670894 1739065 243012 414474 -414483 253 321 -306 340 477 -5278036 -15754907 695921 14441056 -1623556 10252580 -3324100 -11863611 -10567523 3912828 -8067621 5271656 15753308 -693140 -14436286 -10251612 1624004 3324316 11861909 10561035 -3912458 8066919 -14523454 5904828 10912654 14520422 -5903498 -10909989 -1170 211 -418 3862216 -3859863 -2260 463 1573 2097 1777542 2358062 -5878239 3764747 1224860 3927158 -1357924 105372 -3421111 -746859 -407896 2962034 246666 -1956314 -2827623 616239 5042965 -1263928 4856255 1985039 2053581 1107812 3323302 734324 -1776374 -2357477 5878042 -1224430 -3764295 -3926893 1356634 -105717 3419634 746134 1955408 2827144 -615568 408268 -2962201 -248045 -5040411 1262826 -4854861 -2052836 -1984406 -1106003 -3323248 -734596 4022418 2665904 2042859 1168791 -2628508 -840068 -4624882 -4021733 -2665207 -2042298 -1168757 2628078 838966 4624232 -577202 577561 95 758 -599 -741253 -1820210 740525 1820256 1065 -1273 2 -83 
1845730 -1993132 -1995329 2448090 -8393440 9464783 -2471198 -869199 1021946 1074281 -2472211 -868958 1022618 1074351 -49250 -49417 -1366739 -1588071 1495494 -1768561 -2631477 17464857 4192099 -7351837 -12932994 -1100349 -2593265 -478753 4614784 17151834 -785465 1864113 17466911 4197823 -7352062 -12938297 -2597058 -1099842 -477427 4619199 17155696 -786810 1867078 8308210 -3400413 -7338683 8313834 -3402619 -7342834 6272186 -1455919 2290623 -6257591 -6258912 11876607 -2858938 -8397647 -11468961 -3190749 -1640358 486533 -1176187 -1142352 -683124 3479280 904030 3804772 2052360 -1000485 382830 3691960 2447354 1263096 -1801881 -6825002 2912708 -3736049 -1628901 -1909080 -4895785 -58057 722005 -3191405 -1641256 488638 -1142751 -1177542 -684572 3479790 903992 3805977 2052670 2448070 1264124 -1802124 -1000286 381705 3691948 -6826874 2913158 -3737872 -1909834 -1629654 -4896196 -59332 721754 -1880113 -1915726 -1609788 -54726 1113536 3068076 1755925 -1881679 -1916788 -1610596 -55171 1114525 3068406 1757661 -980788 -980616 -383498 -4053107 3190644 1947291 -36706 1947564 -36073 -5719571 6996860 166997 166926 
-756406 5403317 5403301 -6407755 670015 -4870718 -7511 5924 70292 -93025 -7522 5942 70319 -93040 3690464 3690446 -5509184 379502 1356229 -579548 1898478 -14225095 12196677 5552809 -7606043 -7975246 -10560954 6190670 6401750 -1923005 -9383487 1059423 -14225072 12196738 5552757 -7606058 -10560962 -7975373 6190783 6401780 -1922976 -9383476 1059407 5180071 69168 7756130 5180214 69126 7756152 12887822 -4822904 -3947297 -12835656 -12835556 11646092 7342256 -4130046 6494599 2858403 416461 6096160 -3183970 -172188 -2841705 -709232 -1854457 2162090 -40374 3119876 878247 -3973145 523168 2225549 2630311 -3633025 -2064988 -1713248 5509846 -250004 4248747 -712898 88868 2858395 416468 6096169 -172203 -3183979 -2841715 -709243 -1854446 2162098 -40363 523163 2225528 2630322 3119910 878241 -3973105 -3633076 -2065004 -1713283 -250009 5509824 4248744 -712911 88889 -321764 -475422 -2561761 -5046795 -752669 3755915 -1461073 -321795 -475454 -2561786 -5046838 -752656 3755947 -1461083 778780 778750 -3697493 3737387 2949195 3500238 -2046940 3500228 -2046976 -2128240 -1732923 666809 666775 
806571 5073730 5073846 6844492 -10452618 -6281432 -31441 666301 -2267753 -10225 -31420 666268 -2267683 -10265 949549 949577 860919 -5054918 1195432 3225444 3706551 1092053 -11813992 -2021830 8063391 -16276054 1025403 9276722 1277937 13647841 -5692228 -7714711 1092184 -11814167 -2022088 8063495 1025437 -16276394 9276813 1278054 13647811 -5692089 -7715007 1693441 -50844 7935203 1694122 -51229 7935225 -8649365 2503000 -13884952 7238140 7238111 3959474 15364655 4609049 432338 321411 43583 -3666588 3167292 3029724 2929329 -359925 -638130 4028411 663774 3607487 1627598 2200739 229658 -2868020 -801122 -7412025 -663741 -2275351 -4943303 -1802221 418277 -3515324 3523328 321424 43640 -3666736 3029820 3167368 2929324 -359938 -638059 4028387 663886 229640 -2868042 -801182 3607618 1627634 2200823 -7412075 -663753 -2275415 -1802192 -4943256 418210 -3515316 3523429 -430189 -469171 577713 -3798693 862946 -3496684 3113592 -430373 -469343 577644 -3798892 863002 -3496490 3113582 207123 207125 2544985 4507084 2484023 -1087800 -4640236 -1087800 -4640225 1992010 -9195351 -502734 -502822 
-27 -3735161 3734386 267 407 102 -1373168 1792567 -1991698 1407339 1373004 -1792345 1991685 -1407081 -712026 712228 -66 -40 -11 -57 -209 -2090993 7481255 7817536 -6428365 11777932 931352 -5688963 -3328803 4865954 -8311024 11913393 2091116 -7480554 -7817388 6428349 -930322 -11777703 5688534 3328542 -4866187 8311151 -11912722 -23170440 10900167 -64744 23169120 -10900250 65231 153 -270 -712 -10489752 10489258 -106 -371 -235 23 -964803 -2853780 5362826 -3304116 -4685526 250605 1670824 -2831077 3346561 -4006056 -4576076 -697478 -3955822 335176 799591 783860 -333147 1811108 2355613 827363 -512643 775514 137514 -4018968 964759 2853708 -5362822 4684950 3303869 -250630 -1670812 2831055 -3346592 4005791 -335405 -799780 -784095 4576187 697445 3955346 333390 -1810987 -2355335 512664 -827181 -775641 -137336 4018733 6449998 5834083 3049026 6496288 -1788599 -6050945 178013 -6449678 -5833755 -3048702 -6496180 1788609 6050890 -177872 3525741 -3525766 112 361 289 1118134 3518867 -1118087 -3518484 -185 288 -49 1 
64659 -8088894 -8089215 12084846 5994472 -1611832 -2652249 2331247 -1704606 4465494 -2652342 2331373 -1704697 4465612 3280227 3280182 -2335559 -3125377 566254 182871 -4960877 1107843 9407575 103617 215630 -1483933 12420878 -4437153 -952343 6373500 -2956394 7727862 1107874 9407988 104164 215151 12420844 -1482993 -4437580 -952535 6373807 -2956899 7728684 -19724616 -1140451 7709647 -19726216 -1139678 7709461 -694875 -6622369 -21826906 -4538947 -4539656 2968271 -3211560 -6210508 980210 -345532 -692330 -125285 -3288000 -7263479 -182625 -141289 -236373 2851345 -3636932 2231331 850722 -5648576 -2688565 -2412184 -3403522 -196932 2311141 1867787 -375378 -1590167 -1420515 534681 -1898014 -345618 -692581 -124984 -7263732 -3288207 -182599 -141144 -236575 2851560 -3637172 -2688514 -2412109 -3403470 2231009 850618 -5648841 -196938 2311302 1867919 -1590196 -375327 -1420477 534628 -1898275 4560609 4724825 5112670 1588812 88503 -1477516 2569288 4561045 4725220 5112883 1589313 88389 -1477967 2569364 341159 341398 4998811 9996963 9119400 376017 2318245 376097 2318486 -5777115 5029017 -572178 -572307 
467156 -6014049 -6014223 -6187628 20079500 -2921564 -99380 1534434 1371577 -361753 -99340 1534430 1371556 -361714 714808 714793 -871999 840545 -2576921 -7708335 -1694215 10314312 -7929643 -5013368 8117918 -7875187 10694343 413156 3397738 -6076282 -2297892 -3104276 10314469 -7929715 -5013208 8117869 10694289 -7874845 413032 3397709 -6076278 -2297894 -3104044 11118843 -3136438 5880690 11118468 -3136187 5880484 14776066 -2681539 -3626168 -13783969 -13783476 -6624890 -4845118 13401967 -4589530 -1227399 -1905147 -4789893 1819588 -994311 2486509 794796 -991900 4214626 -2216735 2484784 1490525 -1716036 -965179 -3271807 -5237985 505858 -154830 752750 5058162 2030251 -444797 6543134 -319624 -1227419 -1905269 -4789940 -994306 1819574 2486535 794842 -991950 4214650 -2216793 -965146 -3271771 -5237980 2484691 1490470 -1716081 505982 -154815 752781 2030180 5057986 -444725 6543033 -319683 -1964545 -2203233 -2643795 -4971923 -88706 3699136 -502556 -1964461 -2203148 -2643770 -4971743 -88730 3699009 -502489 1169889 1169747 -8215708 3662054 -3347954 2235217 7364259 2235163 7364115 2226140 -2609306 -2380939 -2380993 
-82 -3615122 3614590 151 -571 1106 -790914 -3476247 1373063 2819503 790867 3476485 -1372590 -2819677 -784150 783994 252 -122 15 -108 -119 964614 8381002 -5719365 2362579 13398337 745405 -509892 -6234275 564620 6809026 5839245 -964931 -8380671 5720324 -2363078 -744340 -13399099 510852 6233404 -565720 -6807609 -5839544 -4827651 -709823 -7156715 4828963 708830 7156797 538 228 -1161 29251332 -29251269 -107 -682 -9 68 17695 1675486 -1769647 -1476848 -3729595 -1976271 -2666060 2519807 -293079 -909116 -3963264 -4112794 1055528 -308049 812184 3093567 4690776 -80699 1301697 -9003027 -4185615 1687030 -7207435 -655877 -17563 -1675490 1769815 3729073 1476692 1976353 2666204 -2519909 291884 909533 307787 -812669 -3093525 3963592 4112456 -1054984 -4690791 80474 -1301579 4185977 9003412 -1687335 7207782 655924 148899 981359 1434782 4153499 1856888 -943615 1732269 -149120 -981617 -1434772 -4154106 -1856470 943530 -1731497 -8582811 8582372 -236 129 420 -3860542 -8582879 3860606 8582946 8 341 -221 -216 
-129 919826 -920361 243 -732 1170 -47966 781353 2549130 -2186818 47866 -780995 -2548719 2186715 1088647 -1088683 230 -145 27 4 -130 4737464 -12154539 13680169 -6952659 7344094 -19613145 -182413 10031806 -18120224 2041001 -3285647 -4737289 12154248 -13678584 6951783 19613947 -7344908 183784 -10032771 18118767 -2039490 3285647 -4941711 2630060 -8388345 4942656 -2631060 8388540 562 115 -1355 4498850 -4498597 -106 -672 -342 -66 -629710 -5538513 1185878 2774894 11228855 501209 2877116 -2681175 -5890132 4578120 980654 -3021694 -3551002 4604405 4005174 540411 4189479 -951522 -2499265 3268494 3993117 4337398 -868134 1309243 629717 5538277 -1185694 -11229154 -2774925 -500999 -2876737 2680909 5888764 -4577665 -4604561 -4005747 -540365 -980332 3021225 3551474 -4189546 951185 2499437 -3992637 -3268055 -4337602 868266 -1309260 418742 1002532 212331 3934870 176012 -1924023 3496427 -418890 -1002717 -212251 -3935455 -175552 1923934 -3495622 -2010178 2009602 -143 208 571 620403 -2932168 -620329 2932124 -30 451 -9 -218 
1579592 3383600 3383690 -3910292 14141208 -19362725 310034 -2259861 -3476353 1610584 310184 -2259627 -3476748 1610558 614894 614825 -3023701 2363255 -976811 246813 1612249 1113894 1129811 -11557311 5899435 5664088 -4392856 -11083180 7339238 10002716 -12698842 2283823 1113482 1130373 -11558766 5900326 -4390447 5661567 -11083092 7339003 10005169 -12699544 2283198 -7093002 6724549 -768707 -7091630 6724512 -767160 -8261061 -888045 21126504 -2836541 -2840431 475858 10411552 2219032 -199539 -491368 1003858 -1598479 341650 1894976 -1165294 -1962019 1570729 11443638 -4263339 -2194847 3840275 -4179011 1110140 3964465 -1309953 1018122 2578811 -825076 -3048850 -3419068 2087794 -1527864 -538183 -491302 1004422 -1598756 1894022 341499 -1165161 -1962174 1570880 11444373 -4263701 1109607 3963861 -1310470 -2194511 3841166 -4178631 1016994 2578987 -825055 -3419126 -3048285 2086852 -1526971 -538130 1077553 1335312 -423670 4266341 -3472762 870223 -6439291 1077430 1335017 -423950 4265425 -3473047 870483 -6439804 4830971 4832198 1264597 -4043957 -7789847 -476673 1152409 -476328 1153800 422673 -5945494 2307789 2307761 
4088669 -996087 -996072 96371 -2170162 4513662 -525028 -2664149 1106048 -1559728 -525034 -2664215 1106046 -1559690 -2466218 -2466235 3179943 -2933406 -1137936 -2548960 -1468395 -15072618 19614774 -11450115 6848484 -4894359 12233674 -4329785 -3833154 9452006 3936341 -5753101 -15072783 19615246 -11450699 6848803 12233527 -4893988 -4329940 -3833219 9452406 3936489 -5753335 10271441 -2614088 -4130161 10271328 -2614110 -4130402 -3824069 7075375 3693085 1534617 1535251 245862 -4585921 12211257 8238643 4176059 6390090 105516 -4620973 -9014955 -3165214 -5671517 4037254 -853718 955080 1726341 2513072 6812833 -4037862 -533808 414943 -340709 1354829 -702251 -2728855 -2384573 -4028096 3716724 1430226 4176100 6390350 105389 -9015053 -4621026 -3165360 -5671753 4037449 -853667 955102 -4037858 -533694 415074 1726220 2513001 6812848 -340664 1354888 -702292 -2384760 -2729133 -4028189 3716715 1430304 -2193729 -2372798 -570829 -1136869 528253 -1708781 1735608 -2193760 -2372779 -570775 -1136731 528295 -1708817 1735670 1600784 1600607 -2836908 -3646213 -4180627 -1186828 714958 -1186949 714818 1235469 -1501325 -2541177 -2541180 
20 2129015 -2129115 68 27 -22 -228341 -772005 1550575 -975145 228380 772047 -1550546 975091 -783465 783441 -37 2 21 -50 0 -5588391 9469611 -15275056 10701203 7419730 -10007259 -6297136 7389988 4592709 8358884 -18737498 5588073 -9469107 15274524 -10700826 10006871 -7419433 6296876 -7389679 -4592201 -8358795 18736983 -6153691 7845999 -9504126 6153380 -7845881 9504009 -16 -121 33 -8811636 8811626 -66 -20 503 94 1234554 8009411 -4569083 -371320 1366254 -4009405 -7535400 5445831 -2507611 5043943 -2391827 305039 -1209916 1282666 4344447 2725036 -313006 2469806 -4530377 2174109 -255391 -6385961 2974217 5682274 -1234472 -8009200 4568988 -1366210 371241 4009234 7535128 -5445635 2507628 -5043839 -1282627 -4344281 -2724967 2391769 -305031 1209767 312946 -2469682 4530258 255271 -2174229 6385761 -2974006 -5682134 220609 1333227 544791 5246063 -1704799 -4487724 3730089 -220560 -1333167 -544734 -5245897 1704764 4487718 -3730088 2750243 -2750232 58 104 -170 -278962 4157141 278904 -4157018 21 -151 -53 -264 
61 -16068389 16068128 140 55 -17 4078153 458455 334813 1702847 -4078127 -458343 -334791 -1702967 9614 -9539 -242 78 77 -124 -78 21240654 -14952260 -319438 8045952 280511 6595553 369559 7733104 14111236 2497486 787239 -21240469 14952386 318888 -8045440 -6596460 -280069 -369391 -7732641 -14110685 -2497321 -787831 -1228193 8846971 -7191520 1227445 -8846662 7191386 269 -531 -95 259801 -260219 -15 -147 783 -45 -2026194 -7094723 -13465089 2593707 2989022 3629948 1993095 -2091720 2802539 -2086787 385875 206808 -929485 512037 -2906547 -6718464 -3971275 2423007 -1664268 -4183124 -2136334 -4936974 -809578 267156 2026147 7094837 13464871 -2988703 -2593670 -3630073 -1993386 2091887 -2802515 2086881 -511850 2906682 6718594 -385980 -207002 929179 3970992 -2422911 1664130 2136268 4183170 4936672 809973 -267011 1205207 -248877 -2318344 2892328 -1685653 -3524174 2469901 -1205066 249037 2318385 -2892060 1685608 3524377 -2469952 -15398 15280 159 353 -257 211141 1404709 -211106 -1404490 -36 -172 -275 -34 
1650575 -4181995 -4182819 3146266 -3212599 6631189 385653 1765646 1214348 -2466209 385908 1765628 1214377 -2466119 1535615 1535573 -6438183 917877 2378362 -4301304 -2575963 579246 2879932 -4308984 5557838 7311029 -15988162 5215031 6110084 4925791 6469628 -12786879 580241 2879439 -4309585 5558615 -15987625 7310954 5214694 6110799 4926949 6469952 -12787521 -11031568 4783205 -2470590 -11031697 4784065 -2471129 6345674 -14111706 -6796693 -3501444 -3501945 2131049 -7484493 26701193 -409097 -246370 1931485 -2601378 435657 5371861 -2367766 -4703499 2477674 -4308662 4271268 -1618967 -4129976 -4157736 2947195 2060463 3388779 -4103715 554739 -2327423 1197517 -146016 -4697463 7289501 3067091 -246444 1931366 -2602279 5371888 435760 -2367654 -4703583 2477731 -4308516 4271298 2947176 2060357 3388350 -1619016 -4129754 -4157771 -4103971 554998 -2327672 -146171 1197347 -4698013 7289645 3067298 2086459 2346090 803084 3686475 -242344 1448741 934408 2086536 2346096 802918 3686698 -242572 1448400 934609 -2236825 -2236648 5291769 11443499 -7050557 292736 1078919 292755 1079226 -1033823 -4735711 -6022828 -6022855 
-709 3362671 -3362296 -711 260 434 1728674 2446029 -5665516 317885 -1728993 -2445494 5665791 -317322 2917282 -2917172 1016 -71 -100 171 -159 -1446251 -5763434 -285505 4255641 4727833 -14917803 45739 1992059 17702028 -17752536 -7963396 1446854 5764355 285477 -4256951 14916916 -4726580 -47837 -1990976 -17702261 17752028 7961903 -6286929 -13504621 12035573 6287339 13502867 -12034125 -370 2181 -1362 8276436 -8275820 -439 457 801 -218 585374 -183652 -1239310 1881494 7627751 -230894 -1712061 -569513 6065821 -2005466 1740118 -2400218 -8512959 3066990 3627484 1878462 -4326770 366470 925460 -7002081 -5394041 2514026 13017911 -486583 -585463 183589 1239482 -7627717 -1881634 230487 1712202 569685 -6065913 2006306 -3066836 -3626816 -1878543 -1740170 2400470 8511200 4327550 -366096 -925680 5393900 7001682 -2513817 -13017753 486960 992809 1665460 4227605 -1876758 3662283 4227821 -3611206 -992891 -1665530 -4227035 1876060 -3661871 -4229267 3612261 -2264917 2265259 -925 -380 381 -1325338 -1908020 1325126 1908111 405 -446 -254 -374 
10132648 -2135247 -2134605 7468319 -4508743 -3495453 1175671 -3782724 -2052234 -3218987 1175494 -3783345 -2051756 -3219188 -335740 -336521 -12862682 -94803 1404360 -2278394 131316 -4381219 -5651399 3680225 5875592 -10006623 8952959 10326999 -5114719 -140086 2502699 7587876 -4381564 -5651072 3680611 5874470 8955814 -10008323 10326554 -5115053 -142369 2503805 7588713 -1512591 13165923 -9494268 -1510952 13169941 -9497495 350173 -25859502 17625530 -3417446 -3417955 9869767 -7388166 -5077073 3276908 789577 -96936 -445652 618140 -1265680 2814091 213271 -1703141 -879955 -3955465 551192 351351 11496451 -1472080 -4219957 -1185380 -3488871 -2028750 1134163 2663737 1015124 -374202 1047726 -2280584 789570 -96916 -445021 -1266894 617923 2814290 213882 -1703232 -880483 -3955250 -1472689 -4220476 -1185793 550944 352314 11498775 -3488073 -2028821 1133846 1015716 2664343 -374053 1046696 -2280565 335259 208764 -4162858 4256943 -3540674 7856623 -6247996 334941 208343 -4164123 4257465 -3541748 7855446 -6247022 -680923 -680742 12404665 4822028 -6157881 1512273 -2525610 1512412 -2525556 -5677483 4969043 2138072 2138066 
1307352 -3482127 -3482425 -531594 7683605 -2982751 2429015 1555697 -1045142 -992354 2428931 1555646 -1044894 -992321 -2398655 -2398739 3332383 666556 -2295267 -281287 2482305 -1839809 1639525 -11224462 12925923 8472743 -10062061 17922729 -15095332 6644353 1433415 8882199 -1839558 1639740 -11224420 12925745 -10061519 8472608 17922630 -15095265 6643747 1434116 8882511 340617 -7953130 2875245 340751 -7952686 2874915 9431106 2952383 52903 -2533491 -2533785 -10215621 -380790 -16711203 1172255 197120 2412771 -2802335 693775 2301858 -567296 -5773635 1937198 4937326 -6500634 -337905 -10288507 1159927 793162 -1933460 8987214 -7797785 -2667606 3271902 461776 -41594 -2866294 -3487342 -1692826 197064 2412715 -2802356 2301579 693697 -567284 -5773553 1937210 4937092 -6500551 793072 -1933582 8987081 -337968 -10288395 1160111 -7797596 -2667592 3271855 -41414 461998 -2866413 -3487860 -1692809 32635 30185 1761191 -1258129 4650661 1132368 -550018 32637 30151 1761071 -1258078 4650528 1132217 -549900 -2441417 -2441327 -4707604 -3313391 4613802 -350321 5372227 -350278 5372308 1448289 4839070 3447689 3447562 
490 12317962 -12318206 352 -168 -141 604854 -2862478 -4056509 -1117131 -604783 2862146 4056312 1116854 -2635870 2635836 -637 -22 96 -125 -39 -6130961 -3058861 2821130 -6610947 -9083170 6646245 -10052077 3941739 4589562 -16246908 -7079921 6130606 3058415 -2820801 6611496 -6645469 9082259 10053005 -3942156 -4589592 16247117 7080519 5705803 18771366 -13464428 -5705912 -18770081 13463507 3 -1209 833 10684405 -10684830 487 -421 -32 136 715024 453418 5060911 187877 -1566928 928036 3617751 -1208680 3512799 537728 -286449 7809150 8036755 -1407927 1645507 -2803874 3710981 902415 -2626162 -6185869 -3189183 5542465 10650776 163209 -714953 -453423 -5060965 1566828 -187824 -927799 -3617758 1208535 -3512888 -538056 1407812 -1645882 2803759 286483 -7809103 -8035682 -3711284 -902599 2626254 3189278 6186146 -5542494 -10650534 -163414 -1412682 -1402483 -5728823 2441577 -5364688 -5176107 4394989 1412704 1402494 5728425 -2441168 5364341 5176824 -4395555 -2471486 2471476 576 259 -359 -1113491 -3119915 1113645 3119696 -267 205 104 -108 
-7641342 4843648 4843519 8721262 -9772939 -5006590 439431 281499 4489048 -1354753 439460 281461 4489144 -1354788 808532 808399 -4216876 3162353 1747446 4978858 10719112 -1258559 2477572 -5931917 6050 -3861505 2470023 -9011965 5827405 -532995 8120441 -4224920 -1258486 2477562 -5932055 6187 2470110 -3861441 -9011724 5827215 -533154 8120761 -4224736 -564341 -3591113 -1721298 -564247 -3590756 -1721655 23978235 -19781311 33652 4463556 4463248 -26258440 16096394 -10763979 156695 335511 1760182 -150668 -804303 -1262160 -1040796 -192721 1840462 -948157 2506921 331820 3932813 343988 -600590 1674685 -2086090 4054594 1767267 -2692864 -2463387 -620103 -3588309 -11689566 3153882 335506 1760212 -150756 -1262193 -804297 -1040786 -192758 1840494 -948217 2506890 -600616 1674590 -2086010 331787 3932713 344210 4054542 1767241 -2692872 -620011 -2463231 -3588420 -11689778 3153883 275314 465320 -312690 566890 228616 9266675 -2773123 275284 465289 -312776 566992 228568 9266531 -2773013 -10861589 -10861514 1609946 5166163 1910825 -954684 8393110 -954642 8393200 4451143 -4010943 2330143 2330038 
34 5665758 -5665709 144 -130 -57 1603237 -2302581 -1231661 -1612263 -1603208 2302483 1231715 1612203 -3516326 3516292 -145 48 54 24 53 -3119404 -7204470 -3567754 7774774 2919032 -11097989 22353020 -18905920 2755296 -5973843 7523933 3119337 7204414 3567814 -7774823 11098351 -2919370 -22353061 18905944 -2755390 5973922 -7523748 3785236 8072695 -12541416 -3785160 -8072415 12541141 84 -352 130 -5309766 5309741 -22 35 -175 21 1108966 1198704 -1228529 2314632 5896218 1130424 -2597086 -482581 4619507 -5179555 131005 -8652075 12605217 932702 -2555855 10600514 -8820284 -4261165 2029366 2973352 1142693 976143 655357 -1960447 -1108955 -1198709 1228571 -5896311 -2314642 -1130378 2597152 482555 -4619523 5179514 -932755 2555801 -10600632 -130987 8652225 -12604922 8820347 4261156 -2029395 -1142687 -2973329 -976125 -655506 1960424 -1977389 -957143 -2373293 2924981 480678 -3271760 3034403 1977380 957132 2373179 -2924902 -480781 3272002 -3034509 1030609 -1030708 144 63 -8 789490 962041 -789460 -962024 -46 50 29 -77 
-30395284 8258086 8258118 16135112 4219274 1467975 -5687031 -2933678 16079814 9771524 -5687114 -2933767 16079812 9771571 1503765 1503839 1826332 4301723 7914401 -10982910 5795558 7349923 6674303 -11021195 -516991 -322225 1841219 6919797 -11021298 -15923258 -6525621 -10198376 7349936 6674355 -11021130 -516991 1841297 -322248 6919911 -11021338 -15923302 -6525645 -10198386 -3526427 -1362802 -10241885 -3526413 -1362833 -10242009 -12511219 -3109101 -2681913 -6611507 -6611493 10303992 13295745 -172187 -3290950 -1078700 48651 -2102741 -688814 -2011188 -1288403 -2480281 1418703 5410369 2245489 -768685 -2022155 7723310 -463030 -1836938 3155097 1520542 -2146377 821360 4814848 2199361 5163677 -1965920 1903047 -1078697 48647 -2102737 -2011217 -688826 -1288407 -2480282 1418705 5410324 2245490 -463043 -1836978 3155097 -768681 -2022181 7723363 1520530 -2146404 821375 2199369 4814858 5163701 -1965879 1903032 205400 298092 1013002 3641103 -404558 427597 1366608 205382 298079 1012999 3641142 -404548 427603 1366632 4663317 4663315 3993588 1283088 500070 606102 -2496839 606102 -2496854 -2544606 -3769155 -186934 -186963 
1802218 -2812642 -2812622 522467 -2308097 4284396 5695708 6425584 8484423 -19063968 5695623 6425626 8484418 -19063999 -3912805 -3912746 -251855 3702335 4890167 -20044702 23807513 -3136257 -4216001 -10405327 13851396 -2214054 -5132008 -9820342 13189323 -5429653 10397481 -1360061 -3136249 -4215891 -10405360 13851476 -5131997 -2214067 -9820351 13189237 -5429661 10397562 -1359995 2773526 5946824 1696126 2773473 5946804 1696054 -11580642 3789040 -11640412 -4355795 -4355845 17123623 -7416173 -26801254 1120525 423594 2899533 -2543080 1160296 2760345 -165242 -2292522 2252095 -561198 -3141537 641065 3772535 -4986912 591175 2830357 -1740950 3894406 1420217 -2652357 2012961 83989 -1930967 -213705 707064 423588 2899552 -2543091 2760290 1160276 -165251 -2292561 2252105 -561191 -3141562 591162 2830357 -1740898 641035 3772531 -4986843 3894398 1420225 -2652367 84000 2012991 -1930996 -213787 707071 -327999 -323378 -1621025 -1414430 -2771492 -2963933 3690437 -327983 -323364 -1621014 -1414407 -2771483 -2963937 3690448 5191182 5191190 1960504 -158372 10044165 181535 -2989231 181541 -2989221 -6084749 9822229 3234277 3234197 
-15247888 3477854 3477854 4664655 10916076 -1073164 9053898 7564986 -5785900 -642675 9053742 7564750 -5785836 -642482 -16272546 -16272605 9257802 26683210 -2735206 12672656 -9317400 -5590827 -4074671 -3254913 -4272817 4534230 -5040725 -7556655 -5733976 4563144 -8518485 8381918 -5590681 -4074609 -3254870 -4272717 -5040550 4534389 -7556448 -5734054 4563083 -8518589 8381697 16078405 7246109 -7039750 16078400 7246183 -7039819 -9228290 -21387679 -26760558 3738630 3738606 -4641742 -7136949 5852716 1484729 652708 1231252 2598332 419834 1075281 471785 1878881 438054 3256971 -3186002 -1224587 1451098 2027735 71687 2870104 2772633 1469404 854741 -264676 -2566502 -1522433 1565323 3198064 -1850827 652704 1231211 2598220 1075223 419833 471789 1878834 438043 3256982 -3185971 71654 2870029 2772646 -1224618 1451019 2027752 1469366 854715 -264656 -1522411 -2566474 1565352 3198168 -1850801 -2152706 -2233298 -5893562 -3561114 -2721841 4234022 6571885 -2152706 -2233303 -5893570 -3561082 -2721846 4233988 6571910 525859 525875 9695071 11251146 3353501 -606335 328124 -606332 328120 -2055291 1419446 -1868483 -1868593 
106 77038 -77037 -86 -46 23 17295365 15910887 -5172150 -23864970 -17295457 -15910954 5172117 23864879 -2351786 2352023 -39 -149 27 -16 77 -13344570 -10538802 -10463668 4409112 -8174067 -12535221 -14558835 6247810 5665478 9794660 24626118 13344587 10538839 10463737 -4409032 12535316 8173916 14558873 -6247706 -5665483 -9794513 -24626184 1576825 4493535 3398080 -1576949 -4493623 -3398003 80 117 162 2458530 -2458594 -61 -67 -39 2 1200357 5763280 3910757 1736813 4945178 652041 1327676 2274714 1098656 -7092065 651825 6148178 -43954 1905135 5018679 936485 2790801 2134843 -1982677 -2313033 -2004730 -2772041 -10297573 -3207121 -1200355 -5763286 -3910778 -4945205 -1736822 -652040 -1327684 -2274717 -1098728 7092079 -1905139 -5018711 -936542 -651798 -6148157 43962 -2790799 -2134851 1982677 2004746 2313056 2771972 10297605 3207129 -265154 210460 -1265718 -1222772 -2167343 -214101 -840289 265168 -210447 1265767 1222791 2167367 214066 840206 -490326 490308 -71 -65 -21 -997623 218359 997627 -218294 23 21 -22 33 
27411940 -7573694 -7573688 -5269968 -14971772 -13249029 -23055972 669615 10734904 2211587 -23056095 669644 10734922 2211639 -15758488 -15758665 11083896 2461678 -10444467 -9588433 -9759511 12447663 13291231 7199006 12346198 10333313 -1463555 -2948920 -2188380 -7845220 -219945 4815701 12447746 13291277 7199081 12346239 -1463579 10333372 -2948901 -2188437 -7845227 -220024 4815625 11276220 398735 9162335 11276286 398816 9162481 -1367033 -16321544 -3999274 8896063 8896089 14458907 18147827 4477483 -3805682 -599362 -3569565 -5048107 -1728890 -2301564 -1461715 -5065215 -1593630 764579 -792945 -926214 -1157865 -4528862 454257 1289482 1400210 2565779 5710 1129557 -346158 1071136 2947642 -7275956 -101861 -599373 -3569603 -5048133 -2301562 -1728893 -1461715 -5065242 -1593652 764584 -792938 454263 1289478 1400220 -926216 -1157878 -4528905 2565769 5699 1129587 1071140 -346160 2947658 -7275882 -101864 -1324451 -1544615 -2609055 -4123973 38705 4741574 -747265 -1324451 -1544615 -2609081 -4124016 38694 4741569 -747292 -3092329 -3092334 6267352 5015055 -1215150 176357 -6373966 176355 -6373978 -1283521 -5716309 833974 833925 
11 4415953 -4416032 23 50 -52 16999969 -8473377 -28618051 14395390 -16999852 8473316 28618011 -14395248 683505 -683502 -16 -9 -40 -40 43 -12544601 -11060914 8148608 -22161127 4474184 3207281 7516631 -2927936 18421355 24160536 -8913368 12544586 11060872 -8148614 22160983 -3207235 -4474130 -7516605 2927977 -18421359 -24160476 8913258 -2466416 -543048 -1151802 2466357 543038 1151789 20 18 23 -118878 118896 16 -1 17 -4 1072477 2159274 8499494 1257665 1575787 1525637 6509471 -433937 -9719969 7230011 180256 -3561652 86454 28206 -2263990 -798524 -5533494 439112 197604 -2083848 -1895608 -9033003 -5197433 2878159 -1072479 -2159271 -8499467 -1575785 -1257670 -1525633 -6509434 433941 9719943 -7229967 -28207 2263967 798495 -180262 3561629 -86476 5533493 -439096 -197618 1895614 2083852 9032988 5197452 -2878142 227548 436632 562016 611833 776609 -12228 134034 -227538 -436620 -562002 -611807 -776604 12230 -134046 -75206 75204 -15 -9 -5 -262943 877354 262942 -877358 5 -10 -22 7 
-265 3553468 -3553406 26 169 209 11265561 -16700931 7825347 -9640043 -11265347 16701191 -7825341 9640076 33702852 -33702640 425 -436 -186 53 188 -7776866 -5926153 -11256619 -2020141 -8531586 12238079 9699601 13796226 -3507792 -6051800 4977403 7776787 5926056 11256459 2020027 -12238217 8531363 -9699756 -13796358 3507768 6051623 -4977688 -18728073 -19484769 -20101750 18727963 19484273 20102155 -154 -321 259 -1519280 1519566 153 -262 -62 5 773522 3655080 2192382 351747 -1345925 1164893 2676149 1835616 3587739 -1466648 1266509 -1521768 3920110 -1098632 -3804947 -5726729 -2014966 -720471 -2479587 1657212 429120 2034428 152818 -581623 -773521 -3655035 -2192351 1345976 -351723 -1164905 -2676126 -1835579 -3587704 1466684 1098637 3804987 5726793 -1266494 1521866 -3920122 2015024 720476 2479610 -429129 -1657276 -2034381 -152525 581628 2308941 1460836 7008440 7858026 3987479 1822537 2717055 -2308929 -1460817 -7008361 -7858066 -3987455 -1822276 -2717288 632748 -632779 142 37 -40 -175494 -11155 175451 11019 -55 76 27 -27 
15754941 -2568714 -2568801 -2793212 -9989842 -16226759 4276108 -16632631 400032 3300524 4275768 -16632169 399742 3300824 -5896769 -5897575 -24479695 28715206 19852187 -9975607 -11228704 -2444055 -1973987 -1023732 -4435117 10921758 9054718 9650050 7510035 301732 9943768 6544283 -2443780 -1973806 -1023377 -4435060 9054413 10921917 9649860 7509568 301878 9943963 6544168 1510985 15771360 -12655495 1511461 15771860 -12655064 456547 22905623 -19292363 -12649454 -12649401 -10471926 22231335 5460909 940354 141376 598801 1374955 -187719 -1364631 850657 1815424 63995 -1366434 694851 -545434 -4969854 -1585797 -601174 -3328475 -3813714 -2605314 -139395 -1298268 2795855 538332 -2453259 -11849335 768115 141344 598680 1374866 -1364614 -187728 850627 1815343 63934 -1366536 694892 -601154 -3328394 -3813530 -545457 -4969836 -1585830 -2605298 -139385 -1298188 538317 2795811 -2453324 -11849362 768124 -66830 -221134 -1722692 1375380 -688782 -10552260 8540598 -66888 -221181 -1722871 1375199 -688875 -10552322 8540549 4287987 4287962 -7875834 -1820767 3197339 962948 5287501 962955 5287491 3191321 -6239012 -797702 -797722 
-2099867 3449443 3449399 1730658 -4023465 2345296 -21228818 25356656 -4930819 -4235898 -21229072 25357079 -4930927 -4235863 6048112 6047984 -24018779 8992767 10281896 9656755 -4506019 9488877 8727993 12715630 14504019 -17787749 -14142655 -13476750 -14230034 1180292 -2116313 4453525 9489030 8728072 12715848 14504142 -14142900 -17787878 -13476995 -14230258 1180357 -2116333 4453522 -1312617 12235894 -10578264 -1312516 12236041 -10578250 7512551 20749468 -3681039 -6445390 -6445342 -12946571 -3134641 -84529 -2585330 -470242 -3764326 -4606834 -647805 1244840 -1121826 -5411363 -2391172 -748435 -2643594 74100 7329485 10886072 1222430 5178623 6689109 2726632 329097 211552 189321 -448290 76762 743077 -872845 -470254 -3764406 -4606889 1244878 -647808 -1121837 -5411410 -2391213 -748452 -2643616 1222447 5178711 6689215 74107 7329564 10886144 2726678 329116 211570 -448313 189277 76771 743107 -872853 76775 21579 -1646286 2152363 -2629339 -7540601 3131607 76752 21564 -1646336 2152361 -2629374 -7540623 3131596 1089017 1089005 -7901396 -3758748 249796 984956 4330922 984955 4330909 2868536 353491 579159 579033 
-165215 783116 783311 -4726394 -3242486 6608272 1580446 -8014242 16931379 -12400268 1580146 -8014255 16931173 -12400385 9633238 9633185 -17887450 14985011 -36902348 13897905 -7224265 -342550 -757632 -10419631 6036617 -645517 3969689 3939774 9157716 -7990796 -19060064 7916478 -342414 -757536 -10419415 6036797 3969679 -645547 3939787 9157705 -7990750 -19059927 7916550 -6231457 1345313 -13540055 -6231364 1345319 -13540005 31002664 12808386 -9720197 20757660 20757652 14738672 -7269829 2857014 -302662 117727 1429779 -802871 -52751 -274961 104998 -617904 1277809 6578632 -4005810 308815 -1315753 1188857 -253345 -1129795 -2545877 921370 -474365 -1503293 -2522495 256362 6460971 5320293 -1789097 117721 1429708 -802939 -274972 -52759 104991 -617951 1277773 6578591 -4005845 -253351 -1129795 -2545861 308818 -1315740 1188866 921356 -474367 -1503289 256368 -2522495 6460934 5320235 -1789102 648701 781930 2052379 3518588 2230525 -4666812 5510039 648687 781914 2052350 3518562 2230519 -4666789 5510017 -11119449 -11119450 -6093730 -1731777 1388048 -1222865 -8590026 -1222861 -8590017 471962 668911 -549707 -549838 
38 3637203 -3637245 24 -119 56 -20526049 23453998 -16530598 2960441 20525926 -23453922 16530797 -2960575 23848483 -23848423 -217 34 86 85 24 10076820 9321871 17504518 8222488 -24269824 -9555285 -11375427 -16215362 7782011 10331891 -1624823 -10076725 -9321794 -17504552 -8222321 9555275 24269710 11375385 16215337 -7782086 -10332039 1624876 -8569549 -10239396 -15353046 8569525 10239598 15352923 47 214 -40 1022796 -1022924 -22 -57 -73 -13 -983459 -4859905 -4191575 -1163095 -354658 -1347010 -3391239 -2195259 -5348502 539590 1517504 6998667 13549461 133468 3890385 6518935 1168552 254239 289420 -2077028 -1087789 -3294208 -1964810 727167 983450 4859892 4191527 354645 1163094 1347002 3391187 2195260 5348549 -539634 -133473 -3890366 -6518901 -1517496 -6998621 -13549378 -1168531 -254241 -289435 1087795 2077059 3294249 1964864 -727177 1400461 392947 2921301 4625711 1015674 1162296 1522233 -1400457 -392944 -2921317 -4625679 -1015699 -1162448 -1522165 26905 -26862 -68 -46 39 -97411 122950 97434 -122923 -1 36 63 -175 
404878 -18937816 -18937990 7952838 -3394053 26030479 21386341 19793752 13936400 -3800439 21386418 19793782 13936522 -3800315 223628 223720 -4357562 -20167625 507885 -16140206 -40970455 -6940468 -8083142 -13867576 -8044408 -9378646 -7662553 -8080058 -7323648 -5474993 3911184 18723679 -6940502 -8083121 -13867622 -8044475 -7662537 -9378669 -8080018 -7323682 -5475024 3911091 18723586 -1601970 1849864 6376109 -1602004 1849831 6376020 438759 2730680 9780082 -540527 -540557 5390570 31908321 15748613 1078055 293527 2907624 2991680 880040 2529062 352679 2828687 1982186 2771848 -1201342 677628 3480088 2101996 460341 2188886 2667742 3079282 236356 1007338 486990 -143906 990148 -13894015 -1293573 293536 2907622 2991702 2529041 880032 352674 2828691 1982191 2771873 -1201317 460333 2188881 2667755 677623 3480063 2102044 3079272 236344 1007325 -143905 487001 990180 -13893973 -1293557 249222 335692 45067 -264754 -1114874 -575112 -3081122 249218 335700 45072 -264736 -1114856 -575111 -3081105 729524 729522 -951346 -850510 -4985494 -207749 -1177774 -207740 -1177771 1025318 -9472858 -637236 -637336 
-1378780 12021482 12021530 -16192920 -26300194 25166445 -8218393 -11099713 10044268 -26425179 -8218531 -11099634 10044289 -26425361 11274965 11274984 25442874 -1000401 33518319 25289654 -21278258 2050514 1502027 -747339 12248050 1087296 3287040 5075709 13327054 -3375969 -12639387 16589503 2050599 1502030 -747294 12248244 3287008 1087248 5075656 13327074 -3375972 -12639458 16589640 -3200606 -11681722 -2614193 -3200610 -11681708 -2614219 -22641359 -11634551 407250 -13048288 -13048296 -22095506 -2312056 6289619 -52862 44286 -662770 -2053740 160606 -225690 -13414 -1700776 -447222 3554579 -4924546 387879 -1380483 -2804247 -58623 -1537795 -2718166 -796852 -267324 -1286882 2221920 350770 2146047 334131 -2388232 44279 -662791 -2053806 -225677 160618 -13412 -1700816 -447231 3554598 -4924608 -58624 -1537781 -2718163 387880 -1380456 -2804234 -796850 -267315 -1286885 350760 2221915 2146081 334126 -2388261 33175 -56266 1485534 1264857 628267 4127580 -267802 33174 -56271 1485537 1264869 628258 4127564 -267794 6106619 6106631 4661242 2228382 -1652441 501167 6331937 501164 6331932 1804114 -799067 -280382 -280395 
33 -33703598 33703193 749 -424 48 25356866 24741294 22117863 28731997 -25356665 -24741193 -22117335 -28731694 5619698 -5620797 -524 -679 361 498 155 -8081578 -6080755 -15863144 -19003081 -10136009 -7252777 -8110575 -20296194 -7066441 -9560836 -11905809 8081522 6080729 15863027 19002923 7252750 10136303 8110537 20296067 7066356 9560352 11905591 -1906007 -1326134 -4229641 1906292 1326772 4230551 10 220 257 451614 -451956 -357 -299 -22 12 333569 3542883 4977339 531156 1108055 57048 3463982 2237521 3415000 4273057 107748 3263267 7297570 262538 2184447 4992668 2488293 -115225 1891129 577198 381117 2779387 3784032 1572375 -333564 -3542874 -4977298 -1108037 -531154 -57053 -3463956 -2237520 -3414936 -4273038 -262537 -2184440 -4992648 -107741 -3263295 -7297801 -2488288 115224 -1891047 -381103 -577136 -2779350 -3783736 -1572394 224868 207371 632140 859027 -277542 69230 357677 -224881 -207382 -632240 -859204 277463 -69371 -357869 -59101 59224 -80 -55 -29 -239821 -136954 239839 137178 41 54 121 -252 
1212225 6226438 6227718 -38220506 23953860 -4497604 -2936563 3268129 -17031075 -2885810 -2937413 3267058 -17031844 -2886964 29625925 29625624 28949436 30102009 -13205949 -31838962 -9705142 -62866 316737 4550593 1805717 -10944730 -1309311 -826450 -755641 4216798 18711338 5141097 -62599 316894 4551135 1806370 -1308990 -10944208 -826097 -754763 4216978 18711682 5141616 -8175350 -17557785 -20523343 -8175245 -17557785 -20523079 -4016196 -11669937 -9790560 4757501 4757439 16041276 19982978 2584151 39718 96089 15827 -288045 15107 181866 116272 -531618 -132921 -3380259 353275 395558 1671416 6527957 95014 234790 387138 -126338 259924 -1228755 -1018958 -350592 -2965938 -10015842 727112 96080 15700 -288199 181835 15099 116278 -531724 -132994 -3380379 353116 95001 234691 386916 395546 1671259 6527594 -126423 259919 -1228821 -350588 -1018941 -2966019 -10016017 727040 584504 529334 2780601 4207382 1687831 4398601 3442005 584489 529325 2780582 4207320 1687845 4398648 3441957 -1259605 -1259583 4263137 2851852 328025 -271874 -3628180 -271862 -3628175 -1898310 -4041712 168100 168042 
40394137 -32481225 -32481279 -30694433 -34448152 -34643603 17252138 17531522 25563205 25164588 17252205 17531573 25563195 25164652 17708791 17708938 18251403 22707349 16902092 22925822 21635374 -4170741 -4819676 -11120855 -9552834 -10436604 -4579663 -4403166 -11067397 -6124227 -14032192 -12606234 -4170787 -4819694 -11120874 -9552867 -4579707 -10436666 -4403154 -11067426 -6124192 -14032167 -12606272 -4633256 -8844915 -10067125 -4633330 -8844963 -10067273 -10166544 -4962985 -4712104 -4198263 -4198243 -9051246 -15987362 -4462780 838735 49744 1648596 1857821 629200 1797276 -1740 1526237 1332103 3040790 1233976 285886 2487779 5359564 114259 907716 1953557 1825316 -145833 738667 933081 -27638 2429774 8007070 605786 49746 1648607 1857838 1797289 629203 -1739 1526232 1332103 3040796 1233985 114258 907727 1953582 285888 2487787 5359614 1825291 -145837 738653 -27633 933083 2429747 8007061 605803 306134 489465 1398238 1864078 -200944 1972096 627726 306147 489470 1398250 1864133 -200934 1972102 627750 2404554 2404537 2256452 1561579 1377092 -165487 1630530 -165487 1630530 -194597 3511688 -516153 -516263 


==> anc/complex_reflection/G5_1_2/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 5
p = 1
n = 2

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G5_1_2/optimal_value.txt <==
0.475476


==> anc/complex_reflection/G5_1_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 118869/250000 0.475476000000000
sqrt(2 epsilon/|S|) (numerical):  0.563013321334407
d=3, D=3
Error: 91942444737/312500000000000 0.000294215823158400

Certified
epsilon: 4551377867763/9765625000000 0.466061093658931
sqrt(2 epsilon/|S|):  1/1562500*sqrt(1517125955921/2) 0.557411334449364

Certified (no self-inverse)
epsilon: 9194698180263/19531250000000 0.470768546829466
sqrt(2 epsilon/|S|):  1/3125000*sqrt(3064899393421) 0.560219330161242



==> anc/complex_reflection/G5_1_2/root_as_integral.txt <==
100000000
-531601 -202791 -202791 -938560 -1518459 1691070 -1518459 1691070 -917751 -917751 -1166389 2010516 2010516 -1166389 2010516 2010516 -2479017 1307391 -2479017 1307380 
-1016049 -1820209 -1820209 1651930 -424548 -1863872 -424548 -1863872 2195036 2195036 1765595 -1277998 -1277998 1765595 -1277998 -1277998 -2307342 4693398 -2307342 4693393 
0 364990 -364990 0 3060490 -2154216 -3060490 2154216 0 0 8963788 -2284930 -2284930 -8963788 2284930 2284930 0 0 0 0 
13143363 -434304 -434304 16157159 -15889036 -727773 -15889036 -727773 214947 214928 12657585 1388271 1388276 12657585 1388271 1388276 -3906253 -9341946 -3906298 -9341938 
14 1 1 17 -15 0 -15 0 -9447566 9447568 12 2364622 -2364618 12 2364622 -2364618 -23177925 9988670 23177920 -9988702 
0 0 0 0 0 0 0 0 13979779 -13979779 0 -17362898 17362898 0 -17362897 17362897 -3993726 12175979 3993726 -12175979 
0 0 0 0 0 0 0 0 0 0 0 22072882 -22072882 0 -22072883 22072883 0 0 0 0 
0 -23227097 23227097 0 -9588420 -10742243 9588420 10742243 0 0 7148031 10808129 10808129 -7148031 -10808129 -10808129 0 0 0 0 
-26046378 -15652116 -15652116 25076410 14795460 10405554 14795460 10405554 17551144 17551144 -2693149 3585644 3585644 -2693149 3585644 3585644 -12079968 -19013229 -12079968 -19013229 
-36590804 18612244 18612244 -6488399 -19625303 43016139 -19625303 43016139 3703506 3703506 10983407 -22088949 -22088949 10983407 -22088949 -22088949 4836279 4191235 4836279 4191220 
0 -22879327 22879327 0 -34361223 51886591 34361223 -51886591 0 0 15381743 -19127315 -19127315 -15381743 19127316 19127316 0 0 0 -2 
1 1 1 0 1 1 1 1 -58636152 58636154 1 -15383407 15383409 1 -15383407 15383409 35949095 35240717 -35949093 -35240734 
28772447 -43027392 -43027392 44080745 14707328 31406398 14707328 31406397 -46606603 -46606602 -3729917 -10775250 -10775250 -3729917 -10775250 -10775250 15130789 17243307 15130787 17243297 
0 55832916 -55832916 1 -76563092 -27917374 76563093 27917374 -1 -1 19987215 5549205 5549205 -19987216 -5549205 -5549204 0 0 0 0 
-79252837 43942342 43942342 85503649 -1907154 -33984488 -1907155 -33984489 -44858850 -44858849 -6025221 9615480 9615480 -6025221 9615480 9615480 8210317 12266692 8210317 12266685 


==> anc/complex_reflection/G5_1_3/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 5
p = 1
n = 3

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G5_1_3/optimal_value.txt <==
0.232272


==> anc/complex_reflection/G5_1_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 14517/62500 0.232272000000000
sqrt(2 epsilon/|S|) (numerical):  0.340787323707910
d=3, D=3
Error: 30168900293/1250000000000000 0.0000241351202344000

Certified
epsilon: 9042956099707/39062500000000 0.231499676152499
sqrt(2 epsilon/|S|):  1/6250000*sqrt(9042956099707/2) 0.340220278755176

Certified (no self-inverse)
epsilon: 18116081099707/78125000000000 0.231885838076250
sqrt(2 epsilon/|S|):  1/12500000*sqrt(18116081099707) 0.340503919269845



==> anc/complex_reflection/G5_1_3/root_as_integral.txt <==
100000000
69069 174082 174082 -272210 75767 -501518 774915 183427 -501518 774915 183427 -338727 -338727 -474122 -266443 -1135747 -477493 718934 718934 1145204 800712 -1135747 -477493 718934 718934 1145204 800712 -464719 -37209 -552957 -464719 -37209 -552957 -472787 -337461 -337489 
0 257485 -257485 0 0 1269886 -556740 248284 -1269886 556740 -248284 0 0 0 0 4379702 1181164 -586297 -586297 -1052046 -547100 -4379702 -1181164 586297 586297 1052046 547100 0 0 0 0 0 0 0 0 0 
509875 536281 536281 -160726 585623 335421 27848 736522 335421 27848 736522 -345301 -345301 -508458 -190797 -595231 669954 -232138 -232138 60310 559469 -595231 669954 -232138 -232138 60310 559469 3555185 -3996215 -521449 3555185 -3996215 -521449 -607723 -372412 -372418 
-1046079 -1292649 -1292649 1242606 -1194491 -692080 -2391394 1480768 -692080 -2391394 1480768 2175142 2175142 677020 -4255234 -871652 1993813 -2402396 -2402396 243748 6290227 -871652 1993813 -2402396 -2402396 243748 6290227 500582 2016630 2819228 500582 2016630 2819228 -3837101 -3260914 -3260949 
0 396691 -396691 0 0 252021 -2569165 3634243 -252021 2569165 -3634243 0 0 0 0 -998558 1385231 -3898011 -3898011 -402394 9160630 998558 -1385231 3898011 3898011 402394 -9160630 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 -2899472 2899472 0 0 0 0 -894450 894450 0 0 0 0 -894450 894450 0 0 -12462686 7871010 -4529520 12462685 -7871010 4529521 0 0 0 
-2197613 -2030694 -2030694 -1850271 863287 -1379753 -1514112 1260324 -1379753 -1514112 1260324 2754174 2754175 -7999375 2268433 -5859921 6117514 595465 595464 -3262191 -2057245 -5859921 6117515 595464 595464 -3262191 -2057245 6696295 8415495 -7942085 6696295 8415494 -7942085 -3813413 3975756 3975736 
5578104 1552941 1552941 4606427 4322063 -1782369 -1244207 334126 -1782369 -1244206 334125 2786150 2786150 -2917417 3584614 6514566 -11984187 -2615198 -2615198 -1113692 5460602 6514566 -11984187 -2615198 -2615198 -1113692 5460602 2900581 2293032 -7801220 2900582 2293031 -7801220 -1570541 512459 512437 
0 0 1 0 0 0 0 0 0 0 0 -6030548 6030547 0 0 0 0 11114506 -11114506 0 0 0 0 11114506 -11114506 0 0 4249298 -1698751 -15172890 -4249299 1698751 15172891 0 0 0 
0 -14117585 14117585 0 0 -6045510 -7996151 -11180825 6045511 7996151 11180826 0 0 1 1 8433665 -11019321 -210532 -210533 10770480 5850339 -8433665 11019322 210531 210533 -10770477 -5850340 0 0 0 0 0 -1 2 -1 -6 
-2125744 2186510 2186511 -18319940 12960498 -3845705 -304415 10266526 -3845704 -304415 10266527 -8181111 -8181110 -7472912 2763864 753101 -6658887 4601896 4601890 -13375564 2021628 753100 -6658887 4601890 4601895 -13375564 2021627 2655787 3764914 11561629 2655789 3764914 11561628 -2213747 -2844198 -2844221 
0 0 0 -1 3 -1 0 3 0 0 3 0 0 0 2 2 0 -22284609 22284613 0 1 1 1 22284613 -22284609 -1 1 1 1 3 2 1 1 1 0 -32 
4943770 10894135 10894138 -1612893 -15070495 10499889 5895967 -6511610 10499891 5895969 -6511607 733618 733618 -9197416 -11700579 -4891471 -6170862 -1614589 -1614583 -6128756 2554085 -4891471 -6170864 -1614585 -1614587 -6128759 2554085 -407183 34975 6572689 -407185 34973 6572689 -16387748 14666387 14666365 
-8334856 6004768 6004769 -11511807 -14094771 15948026 721355 -3442937 15948026 721355 -3442937 -6206321 -6206319 6176070 -1605522 -6910854 -4995047 -2180395 -2180395 -3254399 7450707 -6910854 -4995050 -2180396 -2180400 -3254394 7450706 7262195 7724883 -6441641 7262195 7724886 -6441642 30433202 -10031103 -10031103 
1 431214 -431214 -3 2 4753266 -2318235 694642 -4753258 2318232 -694638 1 -1 0 3 -4206885 15801697 -12605741 -12605738 28480098 -13400128 4206885 -15801697 12605737 12605739 -28480086 13400127 3 3 -1 1 1 3 2 0 -32 
0 0 2 -8 6 3 -1 2 5 2 1 9255917 -9255918 -3 6 0 -1 -15436221 15436218 6 -1 0 0 -15436224 15436212 12 -4 18185354 15496643 -22935644 -18185347 -15496636 22935652 1 -1 -33 
-594953 2028221 2028220 -15928252 11378066 8991759 -4618924 575653 8991761 -4618920 575649 -3436840 -3436830 -13751626 10329461 -1521009 -4988994 -12126183 -12126194 25748537 -10673117 -1521010 -4988990 -12126190 -12126202 25748547 -10673121 5148021 6870104 8986934 5148034 6870114 8986915 -6833610 -1157498 -1157533 
2 20690449 -20690445 -2 -1 1865825 16671115 -348681 -1865818 -16671121 348675 0 -2 -1 2 5941727 -29997460 -13365637 -13365637 5449422 -2084939 -5941730 29997459 13365636 13365639 -5449421 2084942 2 2 0 0 0 2 0 -1 -3 
-27763230 -15094274 -15094272 4808508 12564689 31273586 -13324302 715403 31273582 -13324297 715399 16454335 16454336 3272025 23250263 -8487626 -11009318 11112921 11112919 -4081461 3663605 -8487625 -11009317 11112916 11112917 -4081459 3663605 -8232327 -9462548 -986142 -8232328 -9462549 -986141 -18863292 -2289239 -2289262 
51088121 -5402208 -5402229 894270 9268311 6324800 -31916859 -21835035 6324801 -31916814 -21835051 -4362235 -4362248 -25017333 -7241982 -4558126 4791139 12794935 12794933 1432816 6246390 -4558125 4791146 12794919 12794919 1432810 6246396 -1369992 -419269 6214784 -1369988 -419265 6214789 15547446 -3005479 -3005487 
89 16276952 -16277110 6 143 -4333568 -44628335 39686882 4333728 44628145 -39686823 -254 -325 579 -210 2324028 -21347990 11957735 11957723 11745713 -14672845 -2324092 21347900 -11957686 -11957697 -11745647 14672791 83 96 -103 111 122 -84 -259 118 84 
10747922 -8129583 -8129300 1518554 16004784 9245534 -14996399 4511797 9245449 -14997187 4512512 -32169175 -32169779 62625903 -26866328 -3897611 -5862367 3121121 3121049 4896180 -3934977 -3897568 -5862746 3121332 3121258 4896392 -3935243 10434011 11864229 -10569148 10434231 11864434 -10568976 -27180501 13940107 13940089 
58 -28 -47 -2 83 40 -112 51 49 -61 1 -60840858 60840556 315 -152 -17 -43 -7442856 7442909 34 -31 -21 -18 -7442870 7442894 20 -11 22173286 20874011 17149998 -22173188 -20873898 -17150111 -126 73 72 
14923041 -10875827 -10875783 3255098 10978024 2194249 28387990 -37017887 2194308 28387908 -37017872 -19092823 -19092789 11571300 50890026 -1657992 11869785 -6345711 -6345706 -11493609 14272108 -1658003 11869744 -6345685 -6345685 -11493595 14272101 5933089 6166470 5237120 5933078 6166459 5237109 -25924536 -14077746 -14077758 
3 21879325 -21879313 3 -16 56420800 -26948343 -36662866 -56420812 26948373 36662839 -13 -7 9 55 -13693664 -5804393 7556408 7556409 1723211 10379014 13693669 5804410 -7556413 -7556415 -1723223 -10378997 5 5 6 3 3 5 -22 -12 -46 
-2446390 42392266 42392277 -7060696 -56171463 -18000579 -37296038 4486603 -18000531 -37296043 4486572 -4572875 -4572874 22035695 58392413 1969151 3948550 9163399 9163400 4954236 -663506 1969141 3948539 9163399 9163401 4954237 -663498 463390 1078059 -1118733 463389 1078058 -1118733 -28670739 -9006733 -9006744 
-10533979 -16982116 -16982054 91885662 -33428219 9828411 -982217 28322143 9828360 -982231 28322080 -46901893 -46901864 -44980443 15471421 -2697109 -7592715 1225158 1225162 729269 -5203301 -2697103 -7592680 1225158 1225164 729268 -5203286 7445501 8203900 14307057 7445487 8203887 14307052 5751894 -3010398 -3010426 
18 66874639 -66874713 35 -50 -64694446 -23989395 -45789792 64694471 23989426 45789882 -15 -15 -18 20 9383695 28083353 3124489 3124487 2154691 9851735 -9383694 -28083370 -3124492 -3124490 -2154688 -9851751 3 2 6 3 3 6 2 -1 -36 
94353746 -62593033 -62592949 -55096393 -84254877 14219056 20868661 50769888 14218991 20868606 50769845 17959509 17959507 16952434 29518414 -235338 -9605011 -3326909 -3326912 -700850 -7972841 -235329 -9604982 -3326901 -3326903 -700835 -7972836 -2988476 -3762544 -2946651 -2988473 -3762541 -2946654 -8522322 -2834032 -2834065 


==> anc/complex_reflection/G5_1_4/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 5
p = 1
n = 4

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G5_1_4/optimal_value.txt <==
0.136596


==> anc/complex_reflection/G5_1_4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 34149/250000 0.136596000000000
sqrt(2 epsilon/|S|) (numerical):  0.233748582883405
d=3, D=3
Error: 119729948451/2500000000000000 0.0000478919793804000

Certified
epsilon: 10551832551549/78125000000000 0.135063456659827
sqrt(2 epsilon/|S|):  87/6250000*sqrt(1394085421/5) 0.232433609153089

Certified (no self-inverse)
epsilon: 21223395051549/156250000000000 0.135829728329914
sqrt(2 epsilon/|S|):  1/6250000*sqrt(21223395051549/10) 0.233092023312608



==> anc/complex_reflection/G5_1_4/root_as_integral.txt <==
100000000
-43511 -86281 -86281 119232 -32904 -57490 338334 -456355 -72029 -100070 338334 -456355 -72029 -100070 154979 154979 253132 109588 118334 -39723 -73851 781153 337034 320378 -419161 -419161 -746215 -463623 -437991 -74647 -112495 781153 337034 320378 -419161 -419161 -746215 -463623 -437991 -74647 -112495 227729 25150 291554 146483 227729 25150 291554 146483 240553 319653 224843 146774 146774 106076 -62462 55450 
1 164107 -164105 1 1 1 835594 -372128 173682 168062 -835592 372130 -173680 -168060 1 1 1 1 1 1 1 2992632 803731 824533 -378355 -378355 -782773 -357886 -316516 178060 181592 -2992630 -803729 -824531 378357 378357 782774 357888 316518 -178058 -181590 0 2 1 1 0 2 1 1 1 1 1 1 1 1 1 -55 
437911 318147 318147 27111 134104 367290 83377 -5877 28486 407313 83377 -5876 28486 407312 -104731 -104731 -105250 -274114 29340 -117471 231821 -253534 102264 287285 -193987 -193987 268595 14255 10353 -221159 323088 -253536 102263 287284 -193986 -193986 268595 14255 10353 -221159 323087 2291865 -2521646 -154114 -426081 2291865 -2521646 -154114 -426081 79528 -351114 -630209 102942 102942 -30132 -95402 -29118 
937151 576806 576806 216862 -599237 1135030 16024 255213 -1675436 1595965 16024 255213 -1675436 1595964 -171986 -171986 606556 -1039865 1298893 -1593768 639083 268485 -1101915 1574773 -107411 -107411 979793 829279 -2000352 -2729725 1076024 268485 -1101915 1574773 -107412 -107411 979794 829278 -2000352 -2729725 1076024 -1366962 629169 -158189 -1521842 -1366961 629169 -158189 -1521842 2708405 -242299 -2123234 1950380 1950380 1096707 -1118589 456942 
676159 144458 144458 1150753 -1681584 928276 -201550 -1421322 47550 925736 -201550 -1421329 47560 925732 963175 963174 2014464 -499380 -3262041 -2989816 778060 -847730 1360598 1233603 -2331250 -2331250 2776772 -1758202 3996237 -672667 2101767 -847733 1360601 1233602 -2331259 -2331259 2776775 -1758214 3996263 -672654 2101768 -964779 627448 3370911 -1091476 -964781 627450 3370911 -1091477 -419262 1531286 -696109 -1499632 -1499632 -4981964 -1602991 197346 
0 52204 -52202 -1 3 -1 34864 1943523 -2836344 876922 -34861 -1943516 2836347 -876922 -1 -1 -1 2 6 6 -1 836754 -1048793 369345 2500069 2500069 -613252 3171137 -7127681 -3206877 -403145 -836749 1048790 -369348 -2500059 -2500059 613243 -3171128 7127667 3206882 403138 3 0 -4 3 3 0 -4 3 1 -1 2 3 3 10 3 -54 
-2534689 -1438510 -1438510 -1433594 -349074 -1967959 -612425 106108 -164733 -29868 -612425 106108 -164733 -29868 -182982 -182981 2545532 -4154930 -416535 2722932 967350 -753716 -922139 210617 1190965 1190965 -2569954 1837420 -2335530 3490582 3071721 -753716 -922139 210618 1190966 1190965 -2569955 1837420 -2335530 3490581 3071721 1048550 923365 4583458 -3383238 1048555 923363 4583460 -3383236 947933 2194969 -5289738 -1536409 -1536409 -1066333 3742944 -3357310 
0 -1 0 0 1 0 -1 0 -1 0 -1 0 0 1 1769283 -1769283 0 -1 1 1 1 1 -2 0 850974 -850972 -2 1 0 1 -1 0 -2 0 850973 -850972 -2 1 -1 2 1 9666218 -6047923 2470404 1664075 -9666216 6047925 -2470405 -1664076 1 -1 -2 0 0 1 1 -2 
-686175 -2006105 -2006106 1286955 -673675 480997 -2280937 -2824239 -1190417 218516 -2280937 -2824238 -1190417 218514 3797502 3797502 -3221745 572787 571280 812887 1138595 -932381 -1952762 1041704 -1231417 -1231415 -279340 -2096875 1913048 814047 3275537 -932380 -1952763 1041703 -1231417 -1231416 -279338 -2096877 1913048 814047 3275533 4342554 5080765 -2608308 2633721 4342560 5080762 -2608307 2633721 -1353189 -7503702 -5233252 1765431 1765431 2437143 1231113 -2357273 
-4 -2016835 2016829 -1 -3 3 -328593 591931 -1691785 -5672615 328592 -591932 1691781 5672624 -1 -1 0 6 2 -1 -1 3700041 -667423 -1837905 2201067 2201066 6410726 -6598588 934670 -4042249 -8867441 -3700039 667418 1837918 -2201068 -2201068 -6410727 6598599 -934660 4042255 8867454 -1 -1 -1 8 0 -3 -1 6 1 3 6 5 5 0 -1 -68 
4651680 2059941 2059945 2136949 3614417 -530764 438579 817442 1390347 -2634480 438582 817442 1390351 -2634466 2061732 2061732 74749 -4168919 -610367 1014580 2495974 331326 1759158 -3771776 958896 958897 1088686 -4261606 -1910233 -1982306 -3870089 331316 1759161 -3771769 958890 958889 1088669 -4261587 -1910236 -1982295 -3870067 2258983 3276145 1127889 -4690637 2258983 3276145 1127889 -4690638 -636803 -3565706 -5504636 -2226965 -2226965 -302443 2778782 12192607 
3082378 1143992 1143994 1865275 3142225 2033709 -155346 504695 106384 165098 -155345 504697 106385 165097 -841993 -841990 1970920 700202 1004327 3781911 1340563 7042475 -13607997 1535473 -510634 -510633 -310569 -2877575 5536890 463794 -1891725 7042476 -13607998 1535473 -510632 -510633 -310570 -2877578 5536891 463790 -1891728 -1075533 -1633494 -38680 -1878156 -1075528 -1633498 -38678 -1878154 139194 2064006 -364894 -2932972 -2932972 686708 2903207 -816724 
1 -2 2 -2 2 -1 0 -2 -1 0 2 2 2 1 4889101 -4889100 0 -2 -2 1 0 2 -2 -2 -10384348 10384345 2 4 1 -2 2 0 0 -2 -10384342 10384343 -5 2 1 1 -2 -3749044 -246948 15583780 3167347 3749043 246947 -15583773 -3167347 -2 -4 2 2 2 -1 1 -5 
3051003 542692 542700 719595 3533122 1223782 -3098189 -623054 3130324 1410939 -3098190 -623054 3130323 1410940 377507 377506 -643378 -647233 1591399 -6426256 152760 3520642 -1361320 -6605899 -905811 -905818 -10828562 11365495 5528162 -1332896 489080 3520645 -1361323 -6605900 -905817 -905814 -10828558 11365492 5528159 -1332896 489078 146665 64588 1441705 25783 146668 64586 1441718 25778 683180 -6242977 -2102621 5484927 5484927 -11847796 -4239275 5460767 
14 -6702345 6702327 32 -11 31 -2376491 -5886895 -8450634 2422292 2376451 5886891 8450600 -2422301 5 4 17 34 -11 11 23 3421334 -7419791 3366993 -6297792 -6297808 15086531 -152692 -1151187 -3666109 12014188 -3421257 7419829 -3367105 6297780 6297790 -15086478 152705 1151149 3666124 -12014158 -15 -17 -11 7 -17 -18 9 -2 -4 -7 -19 2 2 7 22 -29 
-4327119 2337259 2337308 -6819696 800816 -7311991 5202296 1156407 3299621 1262693 5202312 1156450 3299686 1262669 -792703 -792696 -3538940 -6966988 989917 -3128180 -7061584 -10302297 -4564000 15083942 1710350 1710332 -7143975 -930868 4970401 -598103 -5301718 -10302322 -4563948 15083920 1710393 1710389 -7144101 -930855 4970420 -598081 -5301816 3788558 4135309 218964 -741537 3788563 4135311 218943 -741510 1372952 1088868 3165550 491341 491341 -1885052 -4920543 8557342 
1 -16 -1 8 18 -2 -11 0 -2 -13 -5 5 10 -9 -4183064 4183052 17 4 14 -9 16 15 -5 -10 8675144 -8675138 5 -4 2 -2 15 4 15 -13 8675186 -8675171 8 -26 -17 11 17 -3351090 -3115953 16129864 -20229625 3351088 3115947 -16129906 20229648 49 -5 -2 -2 -2 -47 4 -17 
-47535 -18102 -18143 4002232 -5516239 27573 705834 -1567571 -2946889 4126926 705817 -1567591 -2946925 4126913 3834440 3834457 -361223 -642395 -6730258 5817742 -7841339 453704 1235763 909355 -5786949 -5786974 358827 13198331 3412156 -831499 -7022006 453726 1235725 909356 -5786930 -5786978 358800 13198377 3412197 -831492 -7022014 -1216670 -765161 5925978 -1577634 -1216657 -765149 5925918 -1577553 -13637026 28004 -6099192 -4076512 -4076512 23341908 -2598292 5125351 
2 10604876 -10604888 7 8 0 5852020 4043357 6620278 3106511 -5852023 -4043363 -6620271 -3106538 -11 -2 18 5 9 -10 13 -7373462 11411469 2723708 -2426153 -2426228 10827641 -13986064 -13528248 2155805 4512907 7373470 -11411466 -2723719 2426181 2426230 -10827633 13986039 13528238 -2155789 -4512884 -1 -5 -8 -5 2 2 -34 20 51 -7 1 -4 -4 -41 0 -7 
-1255820 2873131 2873109 -7142144 -6388355 12382293 2694507 1965015 -2575355 4564659 2694502 1964994 -2575372 4564652 -2849861 -2849852 -10392895 4352253 -3955967 649116 9448235 -1782278 -2031772 -2040809 3280001 3279980 -3387767 -7407850 -780150 -1507724 -3563418 -1782267 -2031799 -2040800 3280009 3280001 -3387788 -7407831 -780124 -1507725 -3563422 -266196 321012 11555977 -3806619 -266203 321009 11555951 -3806560 -20467928 -3474169 5149261 12837880 12837880 -641837 3596989 -4603759 
-1 14 -13 1 2 3 3 -1 16 2 -7 2 -4 3 3 -10 -1 -1 2 -1 8 -10 17 8 -22338997 22338995 22 -18 -22 3 12 8 -17 1 22338990 -22338968 -27 12 23 0 -12 8 6 -19 18 -4 -4 21 -13 2 3 2 5 5 -7 -10 -53 
-8938642 -1965496 -1965521 7248981 -20395774 6637737 8476364 2886040 -7209515 35006 8476354 2886023 -7209528 34978 2095818 2095808 9732044 11015696 -6872223 -2420509 4842542 -2741753 1465545 427705 3432238 3432245 -5093684 -1056407 5738223 4195923 -9289780 -2741756 1465589 427692 3432250 3432253 -5093659 -1056430 5738204 4195931 -9289725 -4042473 -5483737 -2647103 3136891 -4042469 -5483736 -2647094 3136874 15231691 -8643148 -13217439 462037 462037 -3533361 11736304 5067939 
-277203 8558440 8558490 -4666482 -11648377 1913451 5740503 2407074 -674861 3038916 5740524 2407092 -674856 3038941 -2160069 -2160062 -2465751 -4644335 -6573700 -6589798 6055756 -661348 1010004 -12543818 593682 593686 -9009333 -2841748 7872851 -5145548 6769555 -661356 1009986 -12543789 593649 593651 -9009335 -2841716 7872877 -5145599 6769509 6948918 7377869 -10026328 -3880692 6948915 7377862 -10026338 -3880678 4167485 21071033 -513370 -4051597 -4051597 12816044 -3548266 -4928813 
-14 -12749558 12749500 -1 8 37 -5839369 -5074956 -2818128 -9447993 5839341 5074938 2818097 9448018 -1 2 4 38 10 15 -5 1320021 4273649 -5147562 12274976 12274967 -3481944 -9971618 -5475999 15256550 14119871 -1320021 -4273628 5147606 -12274958 -12274960 3481965 9971620 5475989 -15256513 -14119937 -11 -14 19 -2 -13 -11 11 8 11 -30 -22 -2 -2 -20 4 17 
5045179 10046234 10046279 14646737 -8555625 -22116928 11680364 6979331 -3152181 -9248574 11680373 6979348 -3152175 -9248551 7214345 7214337 1878986 -6484890 -3326194 -4587863 -8565865 -1182902 -6294152 -3659235 -2771485 -2771481 682097 -271281 -2700777 3517993 10421143 -1182897 -6294191 -3659228 -2771509 -2771523 682105 -271258 -2700763 3517963 10421109 -3297786 -3740009 268302 -948384 -3297789 -3740007 268303 -948369 -8019723 -8300903 8441209 8164133 8164133 -765779 4450980 -1610706 
-34 -11326018 11326008 -37 25 0 -826568 -5661059 475621 -6933950 826632 5661071 -475585 6933905 -5 -5 2 7 14 -5 23 -571296 22694827 -9771604 -7381061 -7381070 9329436 19379157 -6462850 6653618 -8402038 571283 -22694825 9771593 7381059 7381078 -9329438 -19379158 6462869 -6653708 8402070 -9 -13 32 39 -23 -21 38 52 22 -41 -41 -28 -28 31 5 1 
10267053 -2943427 -2943363 16213217 -7662998 5719844 -11657041 194446 -6612679 3650789 -11657049 194473 -6612679 3650814 2548378 2548387 1930044 1512218 -10079552 3756958 -8307613 1106537 1744667 5520181 567481 567475 -493830 418867 -3382010 16289548 -6080627 1106553 1744517 5520221 567519 567521 -493867 418750 -3381993 16289534 -6080560 4415908 4349788 -13293859 -15344092 4415917 4349794 -13293871 -15344102 -4968032 14514941 7602725 9558691 9558691 -9883465 -6246087 3380349 
-2194955 1560480 1560486 -11009569 887311 610496 11927375 -1330902 -2933617 1010680 11927370 -1330916 -2933624 1010717 -3427789 -3427792 -6830805 -6147662 2409722 7095760 2289388 -1452514 -3397582 -4015103 -12440863 -12440867 11665653 10955708 -3786612 -205349 -11136221 -1452516 -3397616 -4015065 -12440849 -12440869 11665659 10955697 -3786620 -205317 -11136257 7427350 8260590 -5106536 3759704 7427368 8260607 -5106537 3759683 1936388 11116898 -1429900 5701075 5701075 -18784363 22744780 -3882833 
-2000268 8824028 8824052 -13733998 -10691142 6461746 625986 2325326 -720216 8550406 626002 2325321 -720212 8550397 -6428144 -6428145 -2727030 -399046 -2719000 2509611 -7236811 2508093 -4398260 -8256030 -5631881 -5631828 4664855 -1676766 -5294339 16086414 -677883 2508095 -4398329 -8256013 -5631883 -5631831 4664872 -1676771 -5294380 16086509 -677906 5086006 5696532 7683559 -4115118 5085925 5696452 7683593 -4115023 23126205 -25646458 17295910 -6430852 -6430852 4315977 -17020057 2884600 
-39 -5 4 28 10 -16 -2 -5 25 -16 -16 11 17 -26 2767649 -2767601 -10 14 23 -8 21 -5 5 28 -14114270 14114282 2 1 -2 -28 4 9 -10 5 -14114300 14114276 13 18 -20 23 -16 21885915 20979709 -8700632 -26471910 -21885940 -20979739 8700580 26471966 -47 89 -91 18 18 -33 2 22 
-443868 -10951035 -10951093 11078771 3813755 2387952 5364657 -3335441 -2716776 -3701147 5364684 -3335534 -2716813 -3701106 -2105792 -2105816 8200460 4884230 7937866 -564034 4475174 -3195504 5382570 2306210 686822 686868 -2897965 6891142 7696088 -13300483 -939653 -3195581 5382790 2306304 686906 686935 -2898018 6891107 7696205 -13300754 -939574 5690699 5788830 -1252610 -22122094 5690636 5788771 -1252579 -22122005 4081719 -18723763 31307723 -6692543 -6692543 4416840 17555562 -14974152 
-2 -10391361 10391249 46 17 2 8150067 -11105814 -5901561 4159514 -8150040 11105788 5901531 -4159555 7 -7 34 35 35 11 30 -10337969 23999158 14059882 8362439 8362414 -5172291 -2938746 12765676 -27544169 7251576 10337931 -23999078 -14059831 -8362374 -8362398 5172226 2938790 -12765568 27543968 -7251593 -5 -5 -1 -70 33 32 -5 -111 10 -62 114 -34 -34 23 123 -77 
-26023718 -9589930 -9589887 9274140 2269225 4131797 18852067 -2587239 6222451 -595233 18852070 -2587240 6222508 -595282 2499388 2499380 9619046 13672544 25948573 -7038750 16061754 -2429600 -7300062 -5548548 -1859279 -1859310 6082233 2165236 -4890393 8778873 1741712 -2429567 -7300083 -5548672 -1859292 -1859309 6082237 2165249 -4890415 8778852 1741767 2224925 1821486 -4767150 -9196878 2224970 1821526 -4767165 -9196929 -17459414 4542867 -6739458 -1811623 -1811623 -2803924 -29768522 8407619 
-49 -9576621 9576753 -39 -44 -15 5751021 -11555421 -6675536 9410078 -5751190 11555564 6675631 -9410027 -15 -7 -15 -20 -21 -26 -13 -9487977 -5527793 35862644 3712585 3712596 4059512 1005175 -4459850 23487224 -21675362 9488024 5527803 -35862627 -3712683 -3712684 -4059492 -1005182 4459809 -23487236 21675304 18 22 15 13 14 16 11 16 7 -10 5 7 7 11 83 -13 
34268642 -13264123 -13264064 -3479367 14621024 11714981 22380216 -12819870 -22406900 -15794195 22380213 -12819795 -22406870 -15794293 -2799920 -2800003 -17715927 -3818663 -11171353 15638649 4082694 -6547424 -1079403 -1621206 6203800 6203812 -1284019 5359018 5017034 5569263 5468108 -6547381 -1079354 -1621416 6203773 6203785 -1284034 5359020 5017040 5569158 5468243 -1821611 -1477895 4814589 3456011 -1821623 -1477905 4814623 3456069 10544051 3707521 -1613830 -682278 -682278 -997106 -22769551 1242320 
-10746503 2991748 2991696 -6039456 -5258707 -1728894 4758546 -28293786 4226657 19665454 4758660 -28293536 4226574 19665264 37096605 37096653 -18253555 -24028800 6030360 5340825 -1122136 1838989 -2371765 -8283573 10449553 10449551 3506955 -455855 -574726 60080 -5365378 1838962 -2371767 -8283527 10449503 10449500 3506883 -455867 -574676 60058 -5365282 -11243693 -11902157 -3567676 -5014617 -11243703 -11902167 -3567695 -5014614 9098945 3977767 15323110 -2451343 -2451343 -6016411 4913066 -2528756 
-42 57 12 20 27 -4 -3 -249 160 127 61 -41 -13 40 60638175 -60638337 66 132 -79 -17 -254 10 -56 -71 4086470 -4086325 48 -17 -54 -34 28 -17 -6 -18 4086408 -4086368 6 -33 0 -13 68 -14016552 -13551704 -13962214 -15757327 14016588 13551747 13962200 15757292 -20 14 -44 29 29 3 89 6 
-15 6726365 -6726440 -21 76 -10 -17382420 -42432735 28534865 29018271 17382376 42433128 -28535082 -29018282 -207 82 131 -18 70 40 61 6541508 -5227580 -14861818 11297185 11297182 7888559 557448 -7441762 -7173029 -8140344 -6541505 5227658 14861849 -11297310 -11297291 -7888617 -557487 7441822 7173028 8140349 62 58 23 65 1 5 -45 -16 -76 -32 5 0 0 -26 -45 -59 
590179 -1276613 -1276661 -2932858 -8121158 5310329 -12408628 27744036 -2164048 -20737094 -12408764 27743983 -2164008 -20736929 22162481 22161917 -30037808 -18893356 11193264 -11467226 49883989 2925261 4091835 12126392 -9864718 -9864773 -3306536 6408834 1353031 7479767 -10874920 2925268 4091860 12126447 -9864708 -9864757 -3306518 6408817 1353014 7479802 -10875010 -4105469 -4810231 2640191 -1370947 -4105308 -4810082 2640315 -1370833 11433108 3627339 8134406 -6644740 -6644740 5226984 -10922913 -12030495 
-14000909 -3338084 -3338099 -2555228 6109170 821348 3085774 -6898585 29152112 -10746918 3085737 -6898509 29152295 -10747174 2582538 2582567 23649358 -7197811 -64528758 20827170 29002126 -282868 -8502226 3497029 -544027 -544039 4059523 6550345 -8504526 -9314346 -2350907 -282892 -8502256 3497225 -544096 -544086 4059545 6550437 -8504578 -9314407 -2350872 487373 457762 -7455833 -121735 487367 457758 -7455831 -121748 10134952 -8375354 6809902 16460447 16460447 6966686 -16790360 -6329931 
6882640 -1633342 -1633390 5599402 -5507407 6897569 2796948 -12144061 26676310 -15466606 2796914 -12143749 26676012 -15466625 243657 243882 -46081588 41333811 -12423165 -39149408 -17697756 -191207 -8532200 3533298 1045584 1045585 5842488 6494341 -9209769 5745182 3542492 -191226 -8532090 3533372 1045510 1045500 5842438 6494283 -9209701 5745278 3542491 314627 370030 8289680 -13703628 314599 370007 8289606 -13703701 18514354 12452845 -11068440 -486557 -486557 11910461 18998401 192576 
33452638 6184880 6184162 3559886 -24096036 6546975 -2113804 -29450818 8717354 -7191684 -2113723 -29451327 8722973 -7197013 -18379776 -18379781 30232717 -35865084 15180270 -45211912 24795192 -1789593 -3942888 4819504 6631809 6631810 5278405 6468120 -4493708 16652552 -12555587 -1789947 -3944745 4822867 6631709 6631725 5278687 6469832 -4494965 16650829 -12554281 2037546 2702505 -1418422 14340730 2037539 2702490 -1418420 14340752 -16484900 -7109188 5192725 -2152621 -2152621 15095838 8755282 -7997459 
1853 -160084 160732 199 -1381 410 16245628 -14050942 42068005 -48087180 -16245786 14047532 -42066910 48086420 -1075 -1000 1890 -2176 736 -2432 1460 -4669314 -18945481 21869650 1472120 1472095 3525197 16751978 -9918692 -12428674 11610770 4669096 18944988 -21869137 -1471327 -1471305 -3524591 -16751265 9918155 12430526 -11612192 121 156 -113 862 110 150 -123 821 -961 -451 341 -75 -75 851 390 -500 
-541 22975590 -22975785 70 371 -270 55157525 -29879497 -27548661 -5396354 -55157422 29880428 27548258 5396830 205 216 -587 646 -167 839 -393 -5610514 -9543295 -26581351 6824039 6824036 3108152 5369333 4245929 10170423 781209 5610571 9543447 26581116 -6824238 -6824238 -3108327 -5369593 -4245750 -10170966 -780803 -18 -30 63 -221 -25 -32 61 -217 273 120 -114 21 21 -290 -202 109 
5142637 -40447338 -40447092 -18572705 34724581 37446717 15503923 30066153 3709615 14667381 15503441 30066018 3709654 14667245 16376824 16376815 18665846 -33349738 -22015827 -51086107 -31737274 256254 -4636219 -9097437 -5072146 -5072120 -1723864 -10920904 -3330068 11251833 3487919 256311 -4636133 -9097267 -5072123 -5072119 -1723833 -10920843 -3330092 11251816 3487911 -3063304 -3498675 -5806783 5244538 -3063334 -3498700 -5806758 5244567 -4917788 -2078256 6285757 4151970 4151970 17238350 18249613 1909188 
-3962959 -18639554 -18639993 59789027 30787408 -62332155 4465451 2387876 -5891407 45003991 4466183 2387946 -5891261 45004315 -25823644 -25823667 -37896719 -7067716 -22701912 -20586877 39422881 193570 136414 -7890405 401474 401472 781765 -7586399 -110565 7087820 -14750127 193524 136185 -7890776 401479 401508 781760 -7586492 -110594 7087849 -14750156 1542457 1624413 9762632 9384343 1542454 1624399 9762661 9384340 17035728 1086445 271771 475514 475514 8568789 -1446130 -6881850 
2253337 25060484 25058674 -64887220 57318608 -45767952 -5665785 -11645255 -35181195 1961854 -5664553 -11644543 -35180267 1962929 20786522 20786533 34596971 55912791 -21564117 -42853899 28499693 109082 2994061 2769914 850096 850116 1420452 4695511 3131285 17692292 -9421711 109036 2993598 2769263 850053 850037 1420396 4695164 3131116 17692196 -9421805 -632161 -728775 -7104475 -15468688 -632168 -728785 -7104475 -15468678 -6903233 -2986866 -4059425 2602129 2602129 12248407 6512024 -6470722 
-14 -70732038 70732809 -520 832 -1085 54619848 27949303 37365923 37376290 -54620083 -27949806 -37366994 -37375806 125 118 192 803 -278 -491 692 -3086165 -19790002 -24562654 -3108898 -3108881 -2052962 -11509898 -6879974 -3739063 -3300350 3086185 19790130 24562694 3108975 3108946 2053047 11509983 6880070 3739554 3299923 -6 -8 -20 -154 1 3 -25 -163 1 -14 -84 12 12 129 3 -167 
100810293 -54325021 -54324972 -63875628 -74820875 -71749399 7876822 18716608 35672390 30221823 7876936 18716534 35672374 30221820 15729214 15729109 17383247 43424832 21390616 27880160 18414391 339206 -3678831 -3751493 -3326043 -3326037 -816064 -5724065 -3664964 -10302462 -1798689 339191 -3678846 -3751551 -3326014 -3326012 -816081 -5724053 -3664937 -10302507 -1798668 -803482 -1086223 -3418922 -6997514 -803482 -1086223 -3418891 -6997448 -6211759 -1064961 -6747652 -156501 -156501 -7385964 -9177038 970207 


==> anc/complex_reflection/G5_5_2/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 5
p = 5
n = 2

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G5_5_2/optimal_value.txt <==
0.381966


==> anc/complex_reflection/G5_5_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 190983/500000 0.381966000000000
sqrt(2 epsilon/|S|) (numerical):  0.618033979648368
d=3, D=3
Error: 201167800009/2500000000000000 0.0000804671200036000

Certified
epsilon: 29639925949991/78125000000000 0.379391052159885
sqrt(2 epsilon/|S|):  7/6250000*sqrt(604896447959/2) 0.615947280341333

Certified (no self-inverse)
epsilon: 59481019699991/156250000000000 0.380678526079942
sqrt(2 epsilon/|S|):  1/12500000*sqrt(59481019699991) 0.616991512161993



==> anc/complex_reflection/G5_5_2/root_as_integral.txt <==
100000000
0 -20747562 20747562 -11650158 11650158 24472623 -24472623 
52709003 -11843700 -11843700 -34393358 -34393358 19882559 19882554 
-1 -69118048 69118050 68638809 -68638811 -25921947 25921948 
-65252054 72548228 72548226 -62139537 -62139535 22217336 22217336 


==> anc/complex_reflection/G5_5_3/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 5
p = 5
n = 3

d = 4

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G5_5_3/optimal_value.txt <==
0.227777


==> anc/complex_reflection/G5_5_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 227777/1000000 0.227777000000000
sqrt(2 epsilon/|S|) (numerical):  0.389681066172496
d=4, D=3
Error: 112606895273/1250000000000000 0.0000900855162184000

Certified
epsilon: 8784932167227/39062500000000 0.224894263481011
sqrt(2 epsilon/|S|):  1/3125000*sqrt(2928310722409/2) 0.387207320420651

Certified (no self-inverse)
epsilon: 17682471229727/78125000000000 0.226335631740506
sqrt(2 epsilon/|S|):  1/6250000*sqrt(17682471229727/3) 0.388446162499177



==> anc/complex_reflection/G5_5_3/root_as_integral.txt <==
100000000
696402 83191 83191 1305649 -443307 -38351 -443307 -38351 1200159 1200159 814584 -2154946 729886 -698963 814584 -2154946 -698963 729886 670484 670484 2181261 153578 -3124093 -1725446 853342 392765 2181261 153578 -1725446 -3124093 392765 853342 644425 -539593 644425 -539596 
0 489443 -489443 0 -456601 1525252 456601 -1525252 688910 -688910 -2331991 666611 1248585 1801302 2331991 -666611 -1801302 -1248585 420737 -420737 -1740415 -3554325 386487 1640794 597029 894637 1740415 3554325 -1640793 -386487 -894637 -597029 -3527 394666 3527 -394667 
1 -917285 917287 1 -967653 -1112566 967655 1112568 -120394 120396 -957223 -193599 -1697166 111645 957225 193601 -111643 1697168 1552249 -1552247 -1539568 600004 218912 491424 -2550224 1282312 1539569 -600002 -491422 -218910 -1282310 2550226 4213628 -250607 -4213626 250574 
1743909 1636916 1636916 544585 523556 1017932 523556 1017932 -418175 -418175 -134637 -150878 -1611051 1855722 -134637 -150878 1855722 -1611051 7553 7553 -719264 -274082 -1384914 530275 -4921395 1850855 -719264 -274082 530275 -1384914 1850855 -4921395 3516588 -2469244 3516588 -2469252 
-930424 -233773 -233773 -1553715 -509376 1000770 -509376 1000770 -850747 -850747 -1105895 772517 532335 1333812 -1105895 772517 1333812 532335 -482769 -482769 4693928 -5548437 -327176 3096408 515601 -2511341 4693928 -5548437 3096408 -327176 -2511341 515602 1327780 -461564 1327780 -461572 
1522366 2367643 2367643 -2575252 3299693 -554777 3299693 -554777 -3075253 -3075253 1641834 1173060 -234374 -2055003 1641834 1173060 -2055003 -234374 -2396111 -2396111 -2322798 284164 -1309747 72006 5467976 -1474540 -2322798 284164 72006 -1309748 -1474540 5467976 3710999 -4068314 3710999 -4068343 
0 3212153 -3212153 0 3393068 2560013 -3393068 -2560013 1591822 -1591822 1833833 727046 1235277 -86678 -1833833 -727046 86678 -1235277 1012900 -1012900 533893 -1274033 -5522737 2484734 -2317456 -6264762 -533893 1274033 -2484734 5522737 6264762 2317456 3415158 -4018604 -3415158 4018604 
0 542963 -542963 0 1711953 -740186 -1711953 740186 -2056701 2056701 -1314785 3524597 769106 -1933660 1314784 -3524597 1933660 -769106 -3501896 3501896 -8579540 3800205 2933116 -221749 5454543 -1786302 8579541 -3800205 221749 -2933115 1786302 -5454543 1481571 -5587997 -1481571 5587996 
-152921 -248240 -248240 -1958721 3487737 -3705427 3487737 -3705427 -1295104 -1295104 3122974 1492736 -4114457 229356 3122974 1492736 229356 -4114457 3103628 3103628 -1886846 -243034 -7899913 5280409 -697651 -857477 -1886845 -243034 5280409 -7899913 -857477 -697652 -1321506 6608647 -1321505 6608624 
0 -386168 386168 0 55077 -417145 -55077 417145 263302 -263302 -760923 476266 -1629382 1446389 760923 -476266 -1446389 1629382 2350336 -2350336 -7963507 6457752 -6045208 5468973 -2345594 -2761630 7963507 -6457752 -5468973 6045208 2761629 2345594 -6116932 8419227 6116933 -8419227 
8126933 6093861 6093861 -1079111 2891909 -1674410 2891909 -1674410 -4168190 -4168190 -1478937 -1557379 -4724767 -3006505 -1478937 -1557379 -3006505 -4724767 69137 69137 2132853 -7917214 3973720 -7323206 870901 6404999 2132853 -7917214 -7323206 3973720 6404999 870901 -845882 6735214 -845882 6735184 
-2995918 3882016 3882015 -11921594 -1249661 9691838 -1249661 9691839 -6678995 -6678995 -522097 -5070718 3947953 4209461 -522098 -5070718 4209461 3947953 -566001 -566001 -848779 4423753 -2210974 -3693899 -1252887 -4473418 -848779 4423753 -3693899 -2210974 -4473417 -1252887 1046728 6824439 1046728 6824433 
2 11456311 -11456309 1 10455597 3063778 -10455596 -3063776 -2520320 2520322 2277993 -1905100 -2450038 -3960057 -2277991 1905102 3960059 2450039 1650584 -1650582 -7583304 -4275741 631563 -12018297 -6206802 6058580 7583306 4275743 12018299 -631562 -6058578 6206804 -1569690 4231476 1569692 -4231508 
-1 3472124 -3472125 -1 -8737151 12675536 8737152 -12675536 263444 -263443 -3239279 -8694876 5094187 4810248 3239280 8694876 -4810248 -5094186 -3711786 3711788 -1496869 7968079 7412179 -4468527 -7535319 -5893295 1496869 -7968081 4468526 -7412179 5893296 7535319 -123479 -1193903 123479 1193902 
-18993004 -4668499 -4668500 -8858930 11837946 4089848 11837944 4089849 4791665 4791670 8083507 5842591 5679119 -222806 8083506 5842589 -222808 5679123 6290736 6290739 -3316551 -9514022 -614473 -9985544 -3646635 4143297 -3316551 -9514020 -9985543 -614470 4143297 -3646637 -1408657 -3455542 -1408659 -3455575 
-2 -3340619 3340619 -1 -528021 -4057543 528025 4057545 18690002 -18690001 -108358 1899576 9486131 -8644362 108359 -1899574 8644361 -9486130 8358595 -8358593 -3529884 2297812 3147934 -1117999 -7580423 4560102 3529884 -2297815 1117996 -3147934 -4560100 7580423 -8512392 -8980568 8512391 8980564 
-5858383 11651802 11651803 -17102571 1866226 -923145 1866224 -923143 4296203 4296205 -27753997 18433036 1291698 -12510266 -27753999 18433039 -12510267 1291696 9906776 9906777 9388732 10867280 -9130059 -1473197 -1488490 4399059 9388733 10867281 -1473198 -9130060 4399059 -1488490 -3175628 -4165538 -3175629 -4165569 
-1 25609930 -25609933 3 -9094996 162945 9095008 -162941 -3566909 3566915 -21079932 3624726 1233863 -25784661 21079923 -3624725 25784680 -1233877 -3112355 3112359 12281520 8124326 -3218354 13751312 1506827 7767457 -12281515 -8124320 -13751319 3218354 -7767461 -1506817 1762773 3170996 -1762771 -3171030 
2 12360829 -12360830 -2 -3813292 1794244 3813289 -1794248 5642999 -5642997 -10407278 1131804 -28101179 13386447 10407278 -1131796 -13386458 28101194 24787774 -24787787 4612167 4911923 3182162 -6891224 12182844 -5675829 -4612167 -4911924 6891227 -3182167 5675834 -12182851 -10780771 -14102398 10780775 14102406 
2450779 -4101636 -4101631 4182089 362928 -2714170 362921 -2714176 -1661771 -1661765 2381258 6774348 27377071 -22241062 2381276 6774343 -22241043 27377055 -26460253 -26460236 -807713 -2091367 -5783015 6713306 -13951669 9279033 -807722 -2091373 6713303 -5783009 9279027 -13951661 8682774 14925511 8682766 14925484 
-15291156 -8858544 -8858553 30726201 11725182 4870830 11725180 4870850 1217684 1217673 -13875186 14614705 -13244091 16764447 -13875219 14614751 16764432 -13244085 -21857097 -21857096 3925317 4542886 -8938748 -17531644 5898635 -5902195 3925334 4542898 -17531664 -8938765 -5902190 5898626 7453838 11476469 7453839 11476456 
-5 -16084907 16084887 19 4107087 13192694 -4107066 -13192683 -4878070 4878066 -21927359 34333144 4647502 2372094 21927334 -34333127 -2372065 -4647525 -152817 152804 9556528 7673571 -12960053 -22981543 -8568338 -538345 -9556521 -7673561 22981518 12960042 538333 8568350 154842 2977151 -154837 -2977144 
2763 -11035655 11032723 -149 -16699658 25425607 16696017 -25423731 -28794655 28792482 20919855 6235784 2594707 -21393557 -20917958 -6230737 21393677 -2594556 27768990 -27767431 -5677758 -6734656 -295046 6775716 1283275 5244138 5677516 6734248 -6777888 293617 -5244112 -1283071 -7122231 -8188324 7122032 8188026 
37218637 -19769662 -19771280 -1811550 -24800367 12942293 -24802853 12946039 -14813476 -14817730 12942695 34186358 869698 591538 12945797 34187298 588391 870085 10644268 10648371 -1654056 -2790345 -9677005 -14621565 1419028 219407 -1654899 -2791343 -14620578 -9677053 220178 1419215 -1379526 -2012109 -1380578 -2013321 
-34721752 9680928 9680927 30994424 -12962298 35678805 -12962271 35678790 -7279176 -7279122 8703776 488756 -22662411 -31455676 8703758 488742 -31455660 -22662431 3808104 3808059 -1691446 -2464706 -617014 12296026 3862380 6843278 -1691444 -2464701 12296023 -617012 6843274 3862383 -1225334 859678 -1225322 859665 
0 -4945351 4945361 -15 26886057 -18374548 -26886059 18374531 -31274671 31274697 -23397408 -20776859 28217889 9436291 23397414 20776854 -9436274 -28217893 24440462 -24440473 7497603 7609322 6041695 4984543 -4495472 -3606472 -7497606 -7609323 -4984547 -6041692 3606468 4495474 -6193472 -8837086 6193474 8837086 
12008530 -26621462 -26621426 34556409 31818732 7021524 31818673 7021492 -39030895 -39030898 -19805307 -14181046 16260538 -6623959 -19805281 -14180989 -6623936 16260561 24127179 24127171 4426888 5054532 2269838 6647828 -3915706 1532408 4426883 5054527 6647799 2269822 1532403 -3915719 -5200923 -7062628 -5200919 -7062643 
-35 -30514152 30514216 -12 35243527 34277203 -35243560 -34277205 13614526 -13614468 -17595677 -24192201 -24203414 -21828217 17595703 24192199 21828223 24203377 -6650324 6650297 3801430 3349372 5908512 14473016 7740959 4842505 -3801434 -3349376 -14473013 -5908506 -4842506 -7740947 1240666 857136 -1240660 -857160 
-42786774 37693184 37693176 42032471 -22992495 -33628744 -22992486 -33628742 -33337204 -33337191 9606299 13636439 25336807 17009121 9606303 13636428 17009125 25336798 13978117 13978108 -1221282 -2955456 -2862540 -9431953 -3003708 -2676274 -1221286 -2955459 -9431951 -2862536 -2676275 -3003704 -2217778 -2555375 -2217776 -2555387 


==> anc/complex_reflection/G5_5_4/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 5
p = 5
n = 4

d = 4

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G5_5_4/optimal_value.txt <==
0.142731


==> anc/complex_reflection/G5_5_4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 142731/1000000 0.142731000000000
sqrt(2 epsilon/|S|) (numerical):  0.267143220015032
d=4, D=3
Error: 7141074023/125000000000000 0.0000571285921840000

Certified
epsilon: 550401894727/3906250000000 0.140902885050112
sqrt(2 epsilon/|S|):  1/1250000*sqrt(550401894727/5) 0.265426906181449

Certified (no self-inverse)
epsilon: 1107944863477/7812500000000 0.141816942525056
sqrt(2 epsilon/|S|):  1/1250000*sqrt(1107944863477/10) 0.266286445885869



==> anc/complex_reflection/G5_5_4/root_as_integral.txt <==
100000000
-105416 14525 14525 -235533 -82674 150843 21773 18573 150843 21773 18573 -201735 -201735 -298093 -131417 -421043 801374 119536 -96051 86053 12287 68994 -421043 801374 119536 86053 -96051 12287 68994 -85006 -313665 -85006 -313665 -234749 -80309 -80309 -1035729 -257990 -448992 960078 673386 1091821 716142 -74511 -145858 -495814 22269 49162 20740 145079 -1035729 -257990 -448992 673386 960078 1091821 716142 -495814 22269 -74511 -145858 49162 145079 20740 -40844 154381 -212239 -462238 -40844 154381 -212238 -462238 -223595 -223595 12567 12520 
0 -26028 26028 0 0 253237 -293704 -53122 -253237 293704 53122 -64059 64059 0 0 849880 -142979 226368 -284290 -246644 -484432 -393151 -849880 142979 -226368 246644 284290 484432 393151 138640 -80959 -138640 80959 0 -114394 114394 491268 1574209 787317 -99955 -349035 -386439 -172735 -200561 -448667 210539 -432003 -559114 -351570 -459780 -491268 -1574209 -787317 349035 99955 386439 172735 -210539 432003 200561 448667 559114 459780 351570 560651 -116749 115102 -350922 -560651 116749 -115102 350922 -109397 109397 62268 -62268 
-140934 -75773 -75773 -67379 -165034 91543 232631 -437269 91543 232631 -437269 -127606 -127606 212955 565473 103250 387536 -194467 148542 597605 5635 -1008969 103250 387536 -194467 597605 148542 5635 -1008969 -547078 -55318 -547078 -55318 806179 649943 649943 52477 219453 -91340 120268 626727 322228 -211211 173317 106801 720064 383328 -894814 -509635 -1756089 52477 219453 -91340 626727 120268 322228 -211211 720064 383328 173317 106801 -894814 -1756089 -509635 -1253791 -141636 -495563 76707 -1253791 -141636 -495563 76707 954371 954371 1222503 1222503 
0 -101787 101787 0 0 -235036 404869 -576104 235036 -404869 576104 341606 -341606 0 0 -445886 412405 -730772 214315 1072202 141136 -1104767 445886 -412405 730772 -1072202 -214315 -141136 1104767 637678 302692 -637678 -302692 0 -343546 343546 -433846 -98303 -830649 410810 926458 312318 -829925 -125399 19316 1468268 904591 -846872 -713557 -1629030 433846 98303 830649 -926458 -410810 -312318 829925 -1468268 -904591 125399 -19316 846873 1629030 713557 910258 217288 724455 -12333 -910258 -217288 -724455 12333 -199753 199753 -200365 200364 
-749222 -563999 -563999 210089 -1191847 23816 -68806 -866733 23816 -68806 -866733 373049 373049 835461 -827179 356136 498567 -256169 186371 -341374 369581 -310254 356136 498567 -256169 -341374 186371 369581 -310254 -434098 1129649 -434098 1129649 76158 -668076 -668076 709686 309258 216352 598430 61079 815103 120862 -682093 807027 -1337148 83937 338540 -228064 341140 709686 309258 216352 61079 598430 815103 120862 -1337148 83937 -682093 807027 338540 341139 -228064 -1370322 -711621 72438 2204594 -1370322 -711621 72438 2204594 75239 75239 -1028793 -1028860 
1 425754 -425752 1 1 553257 807356 -42824 -553255 -807354 42826 68 -66 1 1 657109 125345 514740 1424803 160650 457049 -1070879 -657107 -125343 -514738 -160649 -1424801 -457048 1070881 -973841 -515068 973843 515069 1 -422570 422572 1033378 -256132 652024 113260 -483794 89536 567843 2480248 1453053 -123466 113894 -911397 -739032 -1893365 -1033376 256134 -652022 483796 -113258 -89535 -567841 123467 -113893 -2480244 -1453050 911399 1893367 739034 -2206825 285092 -1427502 -257051 2206825 -285087 1427504 257053 -349639 349641 -205705 205633 
-70280 -238592 -238592 -243949 78263 -382109 -427018 73049 -382108 -427018 73049 -3978 -3978 -670625 -359639 -75086 -455316 11518 546210 -822816 -459708 84937 -75085 -455316 11518 -822816 546211 -459708 84936 382694 -333365 382693 -333366 -668430 -179087 -179088 99743 113578 202572 234161 -398533 -326355 213135 2063985 649435 -562426 -1013489 -161550 125393 268847 99744 113577 202573 -398534 234161 -326355 213135 -562426 -1013489 2063987 649436 -161551 268846 125391 -2429344 3814366 11694 263576 -2429346 3814366 11693 263576 -297071 -297071 374287 374278 
-143113 -217453 -217453 153281 189448 -101971 -191964 -128063 -101971 -191964 -128063 -34783 -34783 718619 1127380 255843 447386 -1160036 -838402 170072 48011 779989 255843 447386 -1160036 170072 -838402 48011 779989 168506 161731 168506 161731 1193485 797714 797714 -839530 2773185 -1313796 1832911 -439578 -511354 -2594119 -1890767 -1032057 796714 59567 830081 1163567 413946 -839530 2773185 -1313796 -439578 1832911 -511354 -2594119 796714 59567 -1890767 -1032057 830081 413946 1163567 -846771 1345455 -279627 -559114 -846771 1345455 -279627 -559115 595852 595852 -1280677 -1280712 
1 7657 -7655 1 1 195384 -80522 -207461 -195382 80524 207463 -370269 370271 1 1 738179 984439 -1362288 -364316 -74169 193845 711372 -738177 -984437 1362290 74170 364318 -193843 -711370 -494267 -275058 494269 275060 1 200376 -200374 1174396 909849 -82065 2508748 561259 -365353 -4323297 -625545 39458 -461616 -325552 1084115 1884503 -372064 -1174394 -909847 82067 -561257 -2508746 365355 4323299 461618 325554 625547 -39456 -1084113 372066 -1884501 -1655348 1348022 -829249 439553 1655350 -1348020 829251 -439551 -90899 90901 -1274007 1273934 
-699102 -410065 -410065 -742422 -221119 -157521 183371 -448221 -157521 183371 -448221 -367747 -367747 -577382 1087828 109594 792971 -1217099 967731 -521822 442305 557306 109594 792971 -1217099 -521822 967731 442305 557306 -381947 -997766 -381947 -997766 671430 1200082 1200082 3117936 -2034397 -861800 1502646 1098083 95969 -2515613 2125644 1155390 -1948600 -1175946 789860 1777666 -591125 3117936 -2034397 -861800 1098083 1502646 95969 -2515613 -1948602 -1175946 2125643 1155390 789860 -591125 1777666 1301584 -820337 -1378806 -1127192 1301584 -820337 -1378806 -1127191 476895 476896 -498610 -498680 
1 10493 -10491 1 1 -380291 309886 156353 380292 -309884 -156351 -333928 333930 1 1 -365061 -517921 -222574 100022 551987 199499 777264 365063 517923 222576 -551984 -100020 -199497 -777262 836906 -2135071 -836904 2135073 1 87435 -87433 99895 -471934 -353168 377228 -882306 -617479 -28232 1428319 -1370238 1255096 1041827 562120 529018 1139112 -99893 471936 353170 882308 -377226 617481 28234 -1255094 -1041825 -1428317 1370240 -562118 -1139110 -529017 703999 2918355 -645787 -5588817 -703997 -2918353 645789 5588819 -911652 911654 772255 -772328 
496350 477530 477530 -1202937 1308627 437731 -587279 1042504 437731 -587279 1042504 -1274629 -1274629 -1238991 491227 521626 -142185 665878 474278 -1192297 -669341 77763 521626 -142186 665878 -1192297 474278 -669341 77763 -1320056 -863042 -1320056 -863042 -121461 94022 94022 -2894750 3675107 488925 337632 -432621 -417359 -178285 2857295 1733563 -279954 -1600070 -454558 321598 -878852 -2894750 3675107 488925 -432621 337632 -417359 -178285 -279954 -1600070 2857295 1733563 -454558 -878852 321598 1522136 -2019635 -1432125 2453466 1522136 -2019635 -1432124 2453466 423762 423762 -834167 -834204 
0 -192823 192823 0 0 -107186 -187288 -268954 107186 187288 268953 -585638 585639 0 0 -870263 1162122 -675237 635628 -791515 10756 120347 870263 -1162122 675236 791515 -635627 -10756 -120348 -1041913 -1167389 1041914 1167390 0 35031 -35031 -4613224 3294991 -1585440 1831908 -188359 1633640 -42028 2392678 922840 -1249807 -584813 211348 538970 61525 4613224 -3294989 1585440 188359 -1831908 -1633640 42028 1249807 584813 -2392677 -922840 -211347 -61524 -538970 1888356 -2421673 -2057066 -755904 -1888356 2421673 2057066 755902 -157369 157369 -191212 191208 
-1082763 -1054178 -1054179 2276112 -2651241 -337906 851150 -2152294 -337906 851150 -2152295 2566117 2566117 1935115 -634049 570560 -226440 -786300 2344052 -191754 621345 -417839 570559 -226440 -786300 -191754 2344052 621345 -417839 571816 669730 571816 669730 321431 221357 221357 -1314956 3079417 346133 -1333074 -88143 -183515 662078 1297977 648142 -1277483 -959452 179675 333592 1473482 -1314957 3079418 346132 -88143 -1333074 -183515 662078 -1277483 -959452 1297977 648142 179675 1473482 333592 -443279 -1642355 -692343 -4136416 -443278 -1642355 -692344 -4136416 -917940 -917939 1636758 1636728 
1 2702972 -2702970 1 1 2672813 1911536 2311707 -2672811 -1911534 -2311705 531536 -531534 1 1 738068 1008037 1998056 884078 406755 710945 1131205 -738066 -1008035 -1998054 -406753 -884076 -710943 -1131202 673616 -445035 -673614 445037 1 -362739 362740 94113 -2684023 954406 -2239278 1697723 -719319 -1439215 -633163 -188609 -3047929 -882706 599948 2994966 -3495687 -94111 2684025 -954405 -1697721 2239280 719320 1439216 3047931 882708 633165 188611 -599946 3495689 -2994964 3565315 -2752424 477506 -2312190 -3565313 2752426 -477504 2312192 -1851961 1851962 -2302205 2302135 
2089023 2585608 2585609 -1424107 13113 1242526 2322912 92962 1242527 2322913 92963 -1285838 -1285838 -4107469 -2484194 832376 317150 -1287973 249322 547885 2714770 -547300 832376 317150 -1287972 547885 249323 2714769 -547300 49723 -1972741 49723 -1972741 -3980911 -1026641 -1026641 -1081484 1303981 532533 -275437 730624 -1292345 -4819016 -2066667 1508898 -4207589 2088267 1502148 -2532529 936918 -1081485 1303981 532533 730624 -275438 -1292346 -4819016 -4207589 2088266 -2066668 1508898 1502147 936918 -2532529 261972 554078 1727941 872805 261972 554078 1727941 872805 -866357 -866356 5233813 5233768 
0 1405865 -1405865 0 0 972373 1958876 332297 -972373 -1958876 -332296 846948 -846948 0 0 255507 293912 35357 473163 1152488 1107608 -481733 -255507 -293911 -35357 -1152488 -473163 -1107608 481733 597937 783830 -597937 -783830 0 -282980 282980 -4822346 3804682 219278 -4533434 3902843 -542063 -1667522 -1480503 -561578 -4359920 781026 -75173 -2427195 841937 4822346 -3804684 -219277 -3902843 4533434 542063 1667521 4359920 -781026 1480503 561577 75173 -841936 2427195 -5131276 2936393 2374996 -1634334 5131276 -2936393 -2374996 1634335 -273577 273577 2059895 -2059896 
0 884160 -884160 0 0 879961 1667665 -900323 -879961 -1667665 900323 200667 -200667 0 0 847930 1463722 -1674641 1641687 384385 763822 -1425196 -847929 -1463721 1674641 -384384 -1641689 -763823 1425196 -655180 -768738 655180 768739 0 460886 -460886 3216635 -2627608 838284 1411634 984863 -832880 -4784081 981538 817943 -2856671 -122332 -937796 -6127777 5097698 -3216635 2627608 -838283 -984860 -1411636 832880 4784080 2856670 122331 -981538 -817943 937796 -5097698 6127778 3055677 -3882772 -622130 -1317254 -3055677 3882773 622131 1317254 2325531 -2325530 4543767 -4543771 
-4524172 -2440374 -2440374 -3776343 -1399770 263643 -390896 -461479 263643 -390896 -461479 -1407292 -1407292 -1250401 1404685 1633359 -208324 1798375 -1002047 1170244 2097328 379760 1633359 -208324 1798375 1170244 -1002047 2097328 379760 1589745 -621543 1589745 -621543 1286341 1283553 1283554 -1759708 1372862 2796054 -5966306 4119642 -269623 881782 -1106791 160016 -3918003 2445748 1780969 2750230 -4229449 -1759708 1372861 2796054 4119641 -5966305 -269623 881782 -3918003 2445748 -1106790 160016 1780969 -4229448 2750228 901927 2857282 1202692 -996704 901928 2857281 1202692 -996702 1193450 1193451 -3770269 -3770318 
360138 184376 184377 220486 355060 957348 -1810912 122178 957348 -1810911 122178 -426407 -426407 1974188 207722 782265 2185162 -616711 -1415730 1165894 -4559524 257584 782265 2185162 -616711 1165895 -1415729 -4559524 257584 -613351 1465527 -613351 1465527 1814126 -613870 -613870 -999818 -689311 1917729 -3308628 7139999 341773 -4416161 2702271 -3508406 -104572 -2188066 -1902972 -2052473 5634472 -999816 -689312 1917728 7140000 -3308628 341773 -4416162 -104573 -2188066 2702271 -3508407 -1902972 5634474 -2052475 -817359 -598394 1392424 814990 -817359 -598395 1392424 814989 1165453 1165453 -52625 -52655 
1 -2599534 2599535 1 1 -2751085 -504938 -2692071 2751087 504940 2692072 -681865 681867 1 1 774270 -1876478 -2246766 -1230261 -948300 4892641 -1231122 -774268 1876480 2246768 948301 1230263 -4892639 1231124 277259 -1115140 -277257 1115141 1 -685570 685572 4463757 2612923 -1244614 -1714273 -542715 2166546 2180652 -2534301 1778337 -6115644 6369135 3406560 -378287 -2601299 -4463754 -2612920 1244614 542717 1714275 -2166543 -2180648 6115646 -6369133 2534303 -1778335 -3406557 2601301 378289 2454707 80346 -1471626 -779694 -2454705 -80344 1471627 779696 117119 -117117 -890856 890783 
-1374946 -1629495 -1629496 -555645 1048695 -1427374 78853 16955 -1427375 78853 16953 -910911 -910909 1701661 3374821 -573794 -1262705 969687 373128 -541444 2682237 -1371820 -573794 -1262705 969686 -541444 373128 2682236 -1371820 15166 -2016291 15168 -2016291 7828197 -736496 -736495 -770081 -951135 2764254 1804561 -2181783 -615454 106320 436865 1402984 -1823377 2820964 623923 -9118326 4354857 -770079 -951134 2764253 -2181783 1804561 -615453 106321 -1823376 2820963 436865 1402984 623923 4354857 -9118325 2284836 2279025 -4246734 -1800968 2284834 2279025 -4246733 -1800970 5253875 5253874 -2301687 -2301700 
0 1037139 -1037139 1 1 1528704 -579281 1795574 -1528705 579281 -1795572 -2667134 2667134 -1 0 -758139 -1017570 4188227 -2873671 246274 1706034 -1525878 758138 1017569 -4188229 -246273 2873671 -1706034 1525878 -75726 -2249757 75725 2249757 -1 -254153 254153 -6610417 -3005469 6609267 2302143 -2523325 -3129557 -1906773 -2225462 -234353 -748478 5146745 -199166 -3073538 -1414468 6610418 3005473 -6609271 2523327 -2302145 3129557 1906775 748476 -5146745 2225462 234353 199166 1414466 3073539 2984176 4603466 -4981010 3521634 -2984176 -4603466 4981011 -3521632 4218792 -4218793 -1241425 1241426 
-5369591 -1530773 -1530774 -3242225 -3947361 2436338 1530566 -1016608 2436338 1530566 -1016608 -283100 -283100 270535 -747928 634582 1956699 3844783 1459351 861897 718817 -94187 634582 1956700 3844782 861897 1459352 718815 -94185 238118 1552988 238118 1552989 -188182 753893 753892 -5524032 -5643831 9213046 5807136 -2504420 -4302796 -3787659 -845552 1406624 3385972 -3197246 -71251 1973851 -360601 -5524030 -5643830 9213045 -2504417 5807134 -4302795 -3787659 3385975 -3197250 -845549 1406624 -71251 -360600 1973851 -1522614 -1412013 2867514 -1331686 -1522616 -1412015 2867516 -1331687 -590520 -590522 -10912 -10910 
2 2233966 -2233964 2 0 1448584 1497219 350182 -1448583 -1497218 -350181 843627 -843622 0 1 552449 640853 -1469441 1156889 1790081 -3306206 27639 -552447 -640851 1469442 -1790079 -1156887 3306206 -27636 1352986 -2041591 -1352984 2041593 0 1924005 -1924001 3197386 1797886 -6059729 -5466534 4554566 5378 1885613 709006 -2268193 -416867 -2840024 -2354510 -11808 1560403 -3197385 -1797884 6059734 -4554562 5466535 -5376 -1885611 416869 2840027 -709006 2268193 2354512 -1560401 11810 3409718 5192731 -8377713 2757725 -3409715 -5192728 8377710 -2757721 7227826 -7227824 -4081033 4080961 
-9 -5934894 5934879 -14 16 -2541304 -5584301 -3262861 2541293 5584289 3262882 -459302 459283 9 14 330196 1549296 -157276 -925905 604714 -4239065 -535241 -330202 -1549301 157280 -604723 925900 4239077 535249 124742 -160824 -124754 160846 4 951633 -951632 -243379 -2491297 8614626 -5592072 6420410 5426674 -3217745 7139705 -1034287 -867942 2776292 -1485915 3595280 1828051 243387 2491307 -8614634 -6420416 5592083 -5426665 3217740 867937 -2776278 -7139684 1034298 1485917 -1828056 -3595298 1146309 317229 -196493 526863 -1146328 -317249 196545 -526888 -854398 854379 -1003900 1003898 
3471997 2621492 2621524 5597988 -6111125 1996189 2302582 -4192484 1996202 2302611 -4192466 3899866 3899867 -3375808 -5166929 909702 561832 -792999 1125802 1786848 -2266128 -1775299 909701 561824 -792999 1786846 1125806 -2266108 -1775295 2174507 -4059976 2174508 -4059976 -1613520 -56016 -56021 -1544480 -2090096 2425352 -1521601 1000620 -1533628 835620 -3879376 -2181668 891270 -2310478 -757739 3968705 801831 -1544476 -2090082 2425303 1000587 -1521575 -1533656 835638 891273 -2310493 -3879412 -2181664 -757732 801822 3968686 3816358 4016521 -10519655 4941454 3816352 4016520 -10519657 4941453 3559461 3559467 -555665 -555705 
-4160910 3197844 3197843 -7415468 -6040096 5942694 4820819 -1108676 5942693 4820822 -1108676 -3287948 -3287948 -1926554 -2149472 2013949 2120799 776151 1670660 1547246 763098 447828 2013949 2120797 776150 1547247 1670661 763100 447828 159626 -407613 159625 -407613 3670188 -531135 -531136 1565405 515342 -8739477 -2216060 -512391 -4218503 4377754 -1257444 1401872 1709076 -7613219 -76221 -2776716 2214536 1565405 515342 -8739476 -512394 -2216056 -4218506 4377755 1709076 -7613221 -1257448 1401874 -76219 2214535 -2776717 -273792 468335 3924727 -729897 -273792 468334 3924727 -729898 4786224 4786222 -1663702 -1663764 
2 3927318 -3927312 3 0 7075232 -4378468 3842137 -7075230 4378470 -3842138 -6796632 6796633 3 -1 2289191 2230687 1035493 -6271941 -1211792 -2147990 905042 -2289190 -2230685 -1035494 1211792 6271940 2147990 -905041 -2910694 95220 2910695 -95218 1 -220965 220965 1844555 37545 -8462931 -2343453 -3766527 1379398 -2337249 7319403 -3451339 -1202865 8665651 -1812369 -802681 119403 -1844555 -37544 8462937 3766528 2343456 -1379396 2337251 1202866 -8665645 -7319398 3451339 1812373 -119404 802688 -765987 -462593 6710643 2052853 765990 462596 -6710643 -2052852 1465554 -1465551 -173659 173589 
-87 -209467 209335 -28 82 1492763 -2352184 137470 -1492879 2352244 -137379 -9208036 9208128 -57 111 23860 1559699 140601 -4190997 88157 1914989 190570 -23917 -1559700 -140584 -88073 4191091 -1914983 -190528 -2572730 -5761498 2572783 5761497 -57 -2197160 2197254 1005557 -374022 -2165322 -3269491 5848394 -2574972 679769 -1172901 9099294 2451285 -6066868 1575023 -1156263 -155137 -1005518 374056 2165320 -5848275 3269465 2574970 -679765 -2451239 6066672 1172708 -9099185 -1575073 155175 1156148 4479192 5558794 -1019682 4410104 -4479180 -5558783 1019595 -4410023 -10010781 10010636 7112069 -7112036 
-7295385 -5670857 -5670868 -2594265 7197677 -5145414 2680864 3880962 -5145382 2680811 3880963 3907674 3907462 -4984663 9569194 -2523998 -150927 721987 4126588 3733291 238650 1656910 -2523999 -150891 721995 3733295 4126494 238694 1656913 2235808 -89772 2235750 -89909 -4764404 3987285 3987234 1719579 1546695 -41983 -1009296 5095620 -111932 256968 -8208432 4514354 1851746 -8302294 -2290765 -4834955 1720019 1719602 1546686 -42031 5095762 -1009370 -111999 256987 1851802 -8302439 -8208464 4514571 -2290729 1720016 -4834981 490468 459863 -3655068 3473800 490574 459994 -3655095 3473902 -6149523 -6149755 1322113 1322223 
-245375 -726223 -726221 2412049 -384579 -7105334 1610634 4771068 -7105330 1610636 4771066 -1874839 -1874835 8328969 -12160434 -4708615 -3029235 1170213 -1899126 2918717 1981511 4916017 -4708611 -3029234 1170211 2918719 -1899127 1981509 4916019 -3041825 2475946 -3041824 2475948 2640027 -8222389 -8222393 1509804 2322895 1775186 4116501 7421703 -6067114 2189265 21319 -2833920 -322858 -6141990 8119355 -1160486 -6360882 1509803 2322893 1775185 7421695 4116499 -6067112 2189263 -322859 -6141985 21319 -2833926 8119355 -6360881 -1160485 1053398 362979 -2384030 -607056 1053399 362981 -2384036 -607051 3219598 3219590 4234500 4234476 
3241727 1116025 1116022 1223302 151344 -1152936 -1350438 -427357 -1152936 -1350438 -427357 -258592 -258606 -2022583 -3006574 62363 1551886 -2762566 -590038 -5305773 2616747 1078060 62363 1551890 -2762568 -5305775 -590044 2616756 1078061 1408212 -2769695 1408209 -2769703 2058366 -2475022 -2475019 -914826 -980598 4141261 -7323909 -3354960 15432160 -4973982 -2596766 3950550 7702602 -9295402 8371150 -2435484 -3043936 -914826 -980599 4141265 -3354960 -7323915 15432170 -4973983 7702610 -9295421 -2596767 3950565 8371163 -3043941 -2435493 -398674 440288 2218358 -2283161 -398676 440290 2218375 -2283172 3808307 3808329 -26617 -26688 
-9 -2074357 2074337 13 0 2483863 -2241018 -3201332 -2483814 2240957 3201333 -5003542 5003557 8 1 947497 2588633 713785 -1678286 -4072135 4871422 -1981576 -947472 -2588597 -713771 4072096 1678264 -4871408 1981584 -552784 -2922740 552797 2922742 -5 1131394 -1131396 -1375569 -1371483 1424816 -3231040 931086 3120007 -482011 -48524 6748161 5271849 -8091806 7626964 -3843134 -2278402 1375560 1371467 -1424840 -931088 3231015 -3120003 481995 -5271817 8091803 48519 -6748128 -7626921 2278388 3843107 -1247487 -82470 8098848 -7038936 1247491 82475 -8098872 7038933 13793169 -13793184 -7193220 7193241 
-5680043 -4805494 -4805505 3980984 -625835 9736470 -11266041 2038988 9736475 -11266054 2038980 3533222 3533193 4503029 -1192759 4787085 6524088 4865310 -4273608 -5359095 1973680 2262372 4787085 6524099 4865316 -5359117 -4273619 1973705 2262367 1867062 2075123 1867058 2075108 -2306867 -828367 -828361 -1156461 -2679275 -6813221 -2337066 1043452 -4825609 -1854435 165092 4032027 3283172 2014827 5825603 -4361147 -2321491 -1156464 -2679279 -6813217 1043463 -2337081 -4825597 -1854437 3283200 2014785 165090 4032070 5825634 -2321503 -4361167 1196085 1168290 -7098565 534915 1196080 1168292 -7098524 534879 -3843630 -3843564 5557401 5557342 
-2 -4589335 4589333 -2 -1 -2711560 1054951 -3358276 2711562 -1054952 3358279 -5501848 5501850 -2 4 -687397 -570395 1275650 -888633 7282038 -988814 -983304 687396 570401 -1275653 -7282038 888634 988815 983305 -3832322 -385013 3832324 385017 -2 1933808 -1933803 741890 1267804 -216663 7657243 8555157 -16756160 7300321 4312902 -359051 -5775126 1014267 -2704847 3351891 1030228 -741889 -1267804 216662 -8555159 -7657247 16756161 -7300321 5775126 -1014267 -4312905 359055 2704841 -1030225 -3351893 175862 -2212132 6212477 -1164984 -175861 2212133 -6212480 1164985 3732639 -3732644 -4301013 4301012 
10618216 3437756 3437556 2253062 920289 360854 270753 -8627314 361309 270376 -8627603 -10142160 -10141810 12761503 8804069 1430564 -493206 -4902849 -7054853 169781 4713422 -6188133 1430759 -492937 -4902750 169582 -7054805 4713420 -6188289 -5508191 3021868 -5507974 3021949 2777828 2556403 2556395 -1061022 -1346960 2674020 -674853 3625701 -2963555 4152683 -2081565 7308505 1378125 -5253951 1259312 1394058 1801585 -1061128 -1347058 2673824 3625733 -674875 -2963889 4152748 1378193 -5253780 -2081665 7308679 1259383 1801676 1394146 3656177 5020376 -1133679 -219495 3656103 5020325 -1133871 -219592 -9966652 -9966722 319042 319078 
-199 5413880 -5414004 -40 -20 -12014947 10221962 7566377 12014939 -10221974 -7566049 -9521041 9521417 -234 -166 -5277315 -7113310 -2800880 -1306336 5361544 -19824 3940288 5277262 7113336 2801066 -5361553 1306599 19651 -3940053 -5815358 -2449485 5815568 2449373 -51 331620 -331714 2806574 2613954 5336904 500693 -1054592 9040001 -1692700 2579791 -4486758 -1801214 -4611155 -1945392 -2202081 -2311868 -2806532 -2613903 -5337002 1054453 -500673 -9039879 1692541 1801168 4611351 -2579712 4486494 1945346 2311801 2202032 1982500 1392177 5432338 2582576 -1982634 -1392361 -5432293 -2582569 1978201 -1977824 -1302672 1302590 
4 -141000 141003 4 -4 3386481 5320248 -8541939 -3386493 -5320246 8541942 -33248 33250 -5 -1 2860987 2450288 -2810422 -3554002 2923417 1998054 -2852564 -2860991 -2450290 2810423 -2923414 3554000 -1998053 2852558 -1707853 3700375 1707846 -3700378 -4 -4495420 4495420 -1609711 -2064605 1323075 -674587 -788092 -1937533 2675969 7729844 -15887077 590291 -5417982 16780533 -3366286 -4081433 1609712 2064607 -1323071 788096 674593 1937527 -2675965 -590292 5417979 -7729842 15887075 -16780531 4081435 3366290 1129919 318087 -2499552 5036497 -1129921 -318089 2499561 -5036500 -2529662 2529675 3397440 -3397447 
12313024 -3373953 -3373954 12249906 4436058 -2147046 -8932955 -3689678 -2147041 -8932957 -3689683 3680846 3680848 -11683629 -560129 -348341 829562 -478082 -1730655 -1570984 -341805 -2381002 -348342 829564 -478080 -1570982 -1730655 -341805 -2381001 3195398 -9535142 3195398 -9535137 -188322 -706454 -706460 291541 240655 441564 4436542 8483179 -8788843 4696349 -3743242 10076174 1797986 -669093 565814 605690 1049710 291541 240654 441564 8483175 4436541 -8788842 4696348 1797988 -669099 -3743240 10076171 565830 1049705 605683 -4565326 -4958715 9445914 -3200406 -4565326 -4958716 9445912 -3200408 7392917 7392922 -4351535 -4351608 
8 3405522 -3405518 2 3 6396718 9965962 -14126886 -6396724 -9965950 14126872 -5809247 5809242 1 10 5622700 608950 -5568581 -361339 2850448 1778961 -8954515 -5622691 -608945 5568574 -2850438 361338 -1778955 8954513 -1708977 -2963233 1708973 2963235 2 5888407 -5888399 -3791158 -2774631 2289858 -2407627 -9028733 4238356 1989543 -4669666 772763 -1105548 -640647 -8357003 10107239 7684754 3791158 2774632 -2289852 9028732 2407630 -4238359 -1989531 1105548 640639 4669678 -772782 8357028 -7684757 -10107246 794243 1826725 3296763 1423691 -794240 -1826721 -3296758 -1423680 -2928781 2928770 -2897877 2897804 
-3365558 649225 649222 -357407 -1167002 -335004 -2595344 7684174 -335025 -2595348 7684201 -3362780 -3362777 9328842 -12881994 -2853011 -731587 3035371 214999 -696841 -980344 2057951 -2853025 -731588 3035385 -696853 215000 -980347 2057957 -2469436 427025 -2469435 427031 4296612 -5237180 -5237185 1140359 787390 -1102069 -2396012 507015 3544161 -4620142 -7565633 15377313 -116158 2824965 -16955223 8164187 3825425 1140368 787395 -1102070 507030 -2396008 3544154 -4620147 -116155 2824969 -7565625 15377309 -16955217 3825417 8164178 2548539 3467642 -1806879 -5137579 2548538 3467639 -1806881 -5137579 3221645 3221645 1557112 1557058 
-296779 -8121150 -8121163 -4777067 17849040 488011 1163365 -1025647 488019 1163369 -1025644 -1157290 -1157286 1925277 2028184 24223552 -5568022 -12567604 7568650 6135965 -6733869 4349226 24223535 -5568013 -12567596 6135973 7568641 -6733871 4349215 2200107 -3903548 2200118 -3903551 13607718 -15503421 -15503416 -6635179 -7168179 -2347262 2643814 -1525184 1479007 3587874 -2705966 376667 -986578 772553 300760 4256341 -1898195 -6635173 -7168176 -2347262 -1525197 2643810 1479011 3587870 -986582 772553 -2705971 376679 300755 -1898189 4256347 -154215 -568088 86046 1302614 -154219 -568092 86044 1302612 -2385896 -2385898 4852563 4852553 
-344339 -102191 -102265 14104484 -15030451 -3704530 -6013 2966733 -3704509 -5992 2966710 -644369 -644390 648938 -5670590 17524190 -12428069 -3731539 -2635500 936501 1713563 15423834 17524200 -12428058 -3731514 936566 -2635454 1713513 15423892 -11589098 2861317 -11589000 2861178 -19008185 15828666 15828623 -4954863 -4752953 -1813584 3903753 3172932 4085508 916859 295132 1777167 151170 -893900 -5302512 -10303981 -2526478 -4954865 -4752953 -1813597 3172888 3903749 4085518 916848 151150 -893905 295118 1777156 -5302496 -2526497 -10303996 2555279 2739869 2624103 -2000816 2555245 2739837 2624129 -2000765 5133085 5133097 -4569142 -4569141 
-20 3641054 -3641017 -34 23 -2370143 -343450 3256572 2370165 343439 -3256580 3711976 -3711967 -7 26 -4439877 5813199 -1695186 -8274943 -9484173 13065877 -3960024 4439782 -5813151 1695208 9484138 8274976 -13065900 3959949 -19485816 24541934 19485872 -24541953 62 13290295 -13290387 1228612 778546 1875604 -2240235 3289764 -2497272 758247 2239568 -623460 3282766 -1320305 -5497587 -1060770 1725012 -1228585 -778521 -1875595 -3289764 2240220 2497251 -758255 -3282760 1320326 -2239579 623455 5497617 -1725002 1060823 6800085 7228606 -5012597 -7630451 -6800099 -7228621 5012587 7630460 -4229251 4229212 -3378739 3378768 
0 -6879287 6879328 1 -53 336015 4290527 1086875 -336027 -4290529 -1086866 -229145 229146 11 24 -18610466 5998161 17794254 -7759126 1648860 10671506 -10624590 18610483 -5998156 -17794312 -1648847 7759084 -10671514 10624711 14828028 -7521322 -14827957 7521282 32 16375930 -16375933 7315542 6142869 -2926748 -1606842 -2981643 262210 -5659829 4582538 -5539504 -606376 -4336949 -225838 -1073995 3058630 -7315546 -6142871 2926774 2981642 1606848 -262209 5659845 606373 4336961 -4582528 5539536 225792 -3058654 1073966 -5081496 -5109226 -1290218 4164746 5081479 5109207 1290212 -4164725 -6388480 6388440 -3152381 3152320 
1488504 14054636 14054340 -24964154 -1840071 -5122555 -4308462 3886502 -5122480 -4308410 3886452 4897829 4897813 -5294932 -4353839 3353199 -980168 -16576539 -9801658 -7476219 5368523 3673401 3353060 -980058 -16576261 -7476036 -9801507 5368471 3673454 19499894 12387459 19499673 12387531 -1232359 2647404 2647317 -1509073 -1184717 5491034 3055938 5392612 -3238416 5758497 1467340 3704380 2406045 1188285 -4987259 -1925495 -356705 -1509019 -1184664 5490946 5392454 3055869 -3238367 5758395 2405997 1188254 1467248 3704370 -4987261 -356707 -1925490 -5073835 -6151277 -9409515 -3438125 -5073766 -6151190 -9409496 -3438145 2232939 2232966 -827409 -827392 
-30 20210992 -20211139 196 -57 -4767946 -3484558 3322184 4768003 3484628 -3322215 1750925 -1751002 54 74 5235586 -4916659 -18601858 -14246025 -10174383 4455824 -3231089 -5235648 4916637 18602140 10174472 14246134 -4455905 3231038 18172567 -5139365 -18172767 5139099 72 8381543 -8381617 -2274652 -2379994 6675349 4232616 9429679 -4086167 7003370 7471343 1740123 2608961 1235614 -238246 -1151691 -63811 2274679 2380017 -6675440 -9429738 -4232649 4086229 -7003471 -2608993 -1235624 -7471352 -1740177 238314 63812 1151730 -5681909 -7026067 -2065165 1290421 5681956 7026129 2065308 -1290333 -2512699 2512594 -2574231 2574260 
-5124319 7575833 7576519 11493298 -26071049 757886 177300 6193 757854 177281 6080 -3091430 -3091469 4106216 12947804 -4518162 -4480761 1114194 -7032210 5120859 -5638267 16779542 -4518815 -4481019 1114465 5120143 -7031880 -5638497 16778679 13259511 -16023015 13259362 -16023180 21643089 -2611648 -2611950 1033073 1490660 1380884 1455305 -668880 2079190 -1308223 2393784 4016558 -1941865 1127006 -2981302 -4158756 -4796155 1033298 1490846 1380956 -668481 1455404 2079130 -1308262 -1941722 1127246 2393767 4016445 -2980980 -4795920 -4158378 -4295414 -4606479 2415831 6603926 -4295391 -4606463 2415966 6603974 -13241049 -13241006 3108524 3108516 
-84 15455335 -15455051 219 -509 -143994 -512631 -3252841 144035 512637 3252819 -964476 964349 75 261 -15149677 -6547071 7001676 10611660 -16802936 -7358894 -20424082 15149456 6546928 -7001610 16803153 -10611917 7358644 20424748 -6967516 -3168797 6968025 3168167 452 -11112724 11112598 5153603 4330713 1381736 2177709 9190163 -1018107 -1175453 -1649076 -2567007 3258110 6256807 8195958 10085046 5692498 -5153549 -4330641 -1381679 -9190208 -2177664 1018180 1175395 -3258195 -6256750 1649163 2567177 -8196075 -5692688 -10085197 1618197 1559143 3801553 738586 -1618360 -1559316 -3801456 -738325 2331903 -2332445 2362556 -2362432 
41 1424361 -1424323 -47 -23 -1831700 5094195 -1528466 1831676 -5094248 1528448 -230714 230724 -18 18 -12486745 16195768 -4292023 -14630357 1696990 7186990 3764546 12486683 -16195559 4291854 -1697069 14630523 -7187101 -3764374 7619768 6335100 -7619905 -6335046 9 -28367267 28367261 4121128 3021307 5288607 -4329095 -5829682 -3508956 1493306 2798403 3582202 -827965 -2573190 -10735369 10505398 2540947 -4121121 -3021301 -5288516 5829659 4329045 3508867 -1493235 827982 2573273 -2798469 -3582183 10735374 -2541009 -10505451 -1999781 -1823752 -4031141 -2694010 1999824 1823806 4031153 2693987 10101929 -10101932 5546268 -5546277 
5160339 9182747 9182747 -11398405 -9761062 -136926 -7610220 -3186477 -136962 -7610153 -3186489 2292469 2292458 -4177287 6654638 -6963599 7781922 -8466763 21736102 -10675822 -16367534 11594506 -6963767 7782184 -8466816 -10675892 21736039 -16367455 11594558 -15549927 4652142 -15549906 4652163 6601571 -147499 -147731 975358 973707 6019712 -1834969 3218578 -5606885 4214458 -9463927 2988983 2614386 9644625 5912574 -5022219 -5666076 975412 973750 6019780 3218517 -1835039 -5606957 4214485 2614397 9644633 -9463919 2988972 5912463 -5666061 -5022131 4539331 5773412 1995265 -2544964 4539324 5773415 1995256 -2544967 -3223535 -3223449 -182794 -182794 
-1121906 10057789 10057798 -10979778 -7945170 2970247 -7726185 1037654 2970217 -7726181 1037652 2605948 2605922 -649437 1354119 3205256 -27786636 14435235 5319565 2298544 -11626910 -16894460 3205262 -27786448 14435080 2298325 5319795 -11626930 -16894309 2873071 3920639 2872996 3920494 3763354 2381799 2382005 -657378 -826258 -6559134 7490641 9312633 7246191 -5194186 -4312325 5256878 512725 625739 13348388 1592921 2434741 -657396 -826265 -6559064 9312645 7490599 7246104 -5194117 512777 625838 -4312376 5256767 13348396 2434664 1592801 -1206638 -1264958 -2079759 -2863619 -1206624 -1264928 -2079685 -2863544 -2413091 -2413165 274370 274276 
-30 4498144 -4498272 91 79 2238905 -5520304 844911 -2238946 5520432 -844893 3753143 -3753178 16 -12 5399924 -22159358 10192968 -16561797 20135531 -3966496 -13870096 -5399930 22159654 -10193106 -20135560 16561665 3966713 13870195 2702466 13539099 -2702417 -13539185 -24 -5204054 5204001 -852232 -1013239 -6116369 5375807 937056 8459471 -4906483 3409862 11319601 -4313729 -7158092 5516329 4838362 4705054 852237 1013247 6116422 -937153 -5375882 -8459542 4906534 4313727 7158052 -3409776 -11319691 -5516495 -4705047 -4838335 -194009 -1508869 -6034803 -7296357 194000 1508855 6034824 7296412 2114944 -2114904 1591442 -1591510 
8901866 -2205853 -2206189 -6228593 4032428 3812547 -7898368 -4225462 3812502 -7898154 -4225403 758840 758818 -1803994 -3487115 -6059947 5483229 -3136246 -8972574 32171749 -17285303 5072185 -6059593 5482957 -3135998 32171359 -8972537 -17284837 5072201 1562705 8801361 1562724 8801241 -9900891 3220605 3220300 1549015 1625868 2734688 -2197633 -14974744 1704481 473138 3008956 13394803 -8616188 -1902121 7951567 -4452322 -2593238 1548938 1625779 2734493 -14974493 -2197561 1704548 473041 -8616084 -1902183 3009036 13394522 7951258 -2593154 -4452165 431909 52501 -3363060 -5717017 431912 52488 -3363035 -5716919 5122630 5122720 -1089468 -1089466 
-128 13270716 -13270598 62 -57 1793977 -8991829 -2468434 -1794063 8991992 2468567 1555215 -1555215 20 54 -17469818 15180484 -10177602 379279 17464679 -20597738 -821557 17469975 -15180652 10177628 -17465413 -379085 20598087 821394 -2387006 2628255 2386988 -2628444 114 10852228 -10852296 4067793 4530961 8648738 -4203123 -12572000 -3494042 4166203 -4391762 11358451 -4771459 3038017 13302526 -5906011 -3530200 -4067833 -4531004 -8648787 12572366 4203193 3494005 -4166194 4771662 -3037965 4391686 -11358719 -13302659 3530262 5906113 111242 1038984 211244 -3425245 -111256 -1038990 -211171 3425364 -3133389 3133273 -2876826 2876773 
8286114 1788 1792 -4891972 -7573031 2127373 -3446857 -6979077 2127417 -3446841 -6979133 19528564 19528559 -36615040 15134102 -529515 -6477818 7096734 -13848581 4788788 14157037 7583642 -529551 -6477862 7096745 4788742 -13848569 14157040 7583692 -19180622 14556245 -19180622 14556252 20186702 -15474458 -15474450 -94484 106808 -1600161 753371 337842 2840346 -2968667 3142591 -1229841 -841889 -5228331 -8891574 4177437 -207074 -94475 106815 -1600155 337873 753382 2840347 -2968670 -841881 -5228318 3142595 -1229856 -8891590 -207084 4177424 4315966 4748626 -156766 -1939804 4315967 4748626 -156770 -1939802 -2386554 -2386560 3955486 3955475 
-39126217 16349719 16349775 18367208 -4217772 -4259711 -973419 20202168 -4259661 -973400 20202067 10838357 10838356 -4983175 8287307 3648734 6684804 -17529186 -10944419 4244062 -4596130 -19320817 3648672 6684763 -17529188 4244082 -10944497 -4596195 -19320726 -13506825 -5405610 -13506820 -5405546 1413817 -3102589 -3102544 -1201248 -1223609 3650045 -876148 -3483735 -3097665 5230067 2127570 4941617 -1307176 -128416 7914345 4086825 2089323 -1201236 -1223597 3650068 -3483732 -876139 -3097659 5230069 -1307182 -128405 2127586 4941674 7914360 2089294 4086779 2476978 3048809 5305525 -968751 2476979 3048808 5305502 -968779 148546 148534 -932608 -932662 
102 -4977682 4977614 -43 -10 -21469957 -4909694 28191676 21469887 4909675 -28191699 3990889 -3990972 38 -57 19246004 20593067 -4139002 3871583 7202107 2790770 -28987468 -19245979 -20593002 4139081 -7202082 -3871488 -2790810 28987488 -3099352 -7008166 3099418 7008163 9 -2957756 2957834 -4350099 -3968887 -3909202 -4802497 -8040506 -3613168 1779845 -2015405 -2856856 -1040077 -2439901 6607900 8065375 6449829 4350101 3968887 3909177 8040477 4802477 3613168 -1779865 1040072 2439913 2015382 2856853 -6607890 -6449831 -8065398 249462 1171208 2964133 2036672 -249470 -1171218 -2964151 -2036663 790423 -790450 297112 -297118 
27984586 -4206758 -4206789 -10671080 -25008446 -30827293 -5142797 16359946 -30827343 -5142779 16360065 546993 546928 -7075364 -15996144 18145954 20867676 11545036 3655208 6585426 1214953 -12234244 18146010 20867736 11544977 6585419 3655241 1214955 -12234364 -163378 -274598 -163311 -274579 23711810 12082487 12082459 -2372295 -2941289 -6909776 -4151494 -7015492 -3107796 -2150849 109292 -1693082 -1348656 -926538 3044928 304503 2585190 -2372309 -2941303 -6909774 -7015506 -4151502 -3107816 -2150829 -1348656 -926539 109284 -1693100 3044952 2585218 304547 515634 159556 506971 2427745 515620 159542 506953 2427747 -11826072 -11826070 162264 162199 
2 -5006000 5005960 15 -5 -9839301 15968851 1597896 9839286 -15968795 -1597838 -36755788 36755799 -35 -68 8138991 7016551 6071095 9228337 -11671712 -17429747 -2652504 -8138976 -7016536 -6071095 11671667 -9228355 17429728 2652467 23473319 28961814 -23473333 -28961822 84 3296070 -3296000 -1281937 -1786371 -3339720 -1047310 654805 -1816914 -1394140 -2849981 5289466 1591808 6718277 7019947 -1966840 -265024 1281934 1786367 3339715 -654793 1047305 1816909 1394137 -1591800 -6718264 2849978 -5289461 -7019939 265031 1966838 -3332145 -3732229 -12139933 -7348312 3332148 3732232 12139943 7348325 -1795315 1795244 108263 -108266 
2984373 -845851 -845995 -9600338 2468501 19970997 -30970236 9281814 19971697 -30971115 9282258 5610889 5610174 8324451 -23058288 -10153262 -10217421 -17787952 16871324 17797831 25365361 -2902502 -10153649 -10217755 -17788584 17798268 16872200 25366099 -2902726 -5497987 -12593844 -5497675 -12593485 15540867 13911288 13911189 1182369 1405952 6215224 1697344 -1701938 2434589 3259728 -601002 -13973689 -2366046 -9249662 -6219054 -1004246 1296714 1182424 1406021 6215454 -1701958 1697392 2434671 3259840 -2366111 -9249920 -601099 -13974137 -6219226 1296786 -1004115 492114 607253 5071106 6309672 492060 607203 5070970 6309668 -8792402 -8792388 -2234239 -2234238 
86 -3204954 3204844 -160 75 21339723 -28171193 13293718 -21339041 28170277 -13293426 -22185612 22185807 94 -477 -12064845 -10382495 -19536446 27124233 13748122 23360167 -6872228 12064507 10382160 19535878 -13747582 -27123724 -23359379 6872136 9729581 11195839 -9729757 -11196230 340 -2836225 2836788 1746318 2182839 7101004 1499185 -572019 2577827 3452647 -2815144 -14061676 -1962515 -8158275 -5283794 3996186 2184461 -1746277 -2182788 -7100801 571974 -1499127 -2577748 -3452542 1962444 8157993 2815136 14061229 5283608 -2184419 -3996239 -1686240 -1595122 -4242559 -144132 1686256 1595143 4242727 144347 310816 -311170 384267 -384421 
-6721055 -7356412 -7356316 -4715534 28353019 9439953 23683153 -7736629 9439890 23682973 -7736687 15435421 15435197 -9576899 -49003187 -4158128 -4563103 -2513733 -18686923 -11353064 -15264559 2710321 -4158103 -4563079 -2513678 -11353009 -18686703 -15264462 2710334 -7969103 -4303666 -7969004 -4303538 37239050 25453928 25453918 289691 689775 1693833 781776 3575512 -390847 945539 1863750 8073739 1249093 5250874 4968334 -6229871 -1579412 289688 689773 1693816 3575493 781769 -390842 945523 1249085 5250851 1863711 8073668 4968306 -1579406 -6229865 1026927 1643365 3021618 1197318 1026915 1643353 3021569 1197301 -16079311 -16079314 -2596810 -2596870 
-18 -34399352 34399681 -299 61 31846397 28254215 29314925 -31846732 -28254436 -29315211 7376033 -7375597 364 116 -12279167 -11504709 -26034853 -13690574 -10238562 -16894033 -12392752 12279331 11504841 26035082 10238679 13690536 16894196 12392857 -3302083 -2260130 3301933 2259699 -203 758711 -758837 1552648 1505918 7439235 2015860 3798742 402460 5028272 825971 8071019 1133706 4776822 6879160 1331556 920186 -1552670 -1505944 -7439301 -3798794 -2015875 -402468 -5028305 -1133716 -4776882 -825955 -8071056 -6879239 -920181 -1331535 699151 504097 1171966 -1134140 -699131 -504080 -1171864 1134207 -167217 167331 -540008 539945 
7280420 -20474222 -20473695 38190376 -16701703 18447621 6734496 22530592 18447135 6734035 22530150 -32059205 -32059403 -43917014 -3243893 -7361315 -5929065 -15641019 8494151 -3040159 -4292213 -8098016 -7361137 -5928880 -15640631 -3039994 8494425 -4291951 -8097830 11413459 28952473 11413540 28952571 17887496 2033288 2033259 936121 1032617 4058879 483951 1821886 625728 2427120 -1516288 -346762 423384 1524196 3168463 710326 454864 936098 1032596 4058774 1821824 483920 625716 2427046 423362 1524123 -1516314 -346897 3168360 454850 710311 -1139513 -1145159 -7114630 -4198962 -1139524 -1145170 -7114669 -4198958 -3751957 -3751951 87056 87041 
42350183 -34783178 -34783183 -35621217 -38832328 21181772 21302744 30705679 21181790 21302752 30705679 23460420 23460412 27632215 23011449 -6773450 -7449640 -16552982 -14676782 -8467774 -8361462 -9131409 -6773482 -7449632 -16552998 -8467775 -14676794 -8361470 -9131398 -7622069 -15322323 -7622033 -15322338 -17371113 -7094488 -7094490 508962 661395 4071797 1346706 3626949 119332 2729620 1187914 4639836 1356516 2101743 3973550 1812979 157988 508972 661403 4071809 3626952 1346705 119323 2729627 1356513 2101745 1187924 4639834 3973557 157982 1812974 626300 1088553 3792946 501931 626290 1088541 3792942 501938 4939747 4939746 -244399 -244429 


==> anc/complex_reflection/G6_1_2/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 6
p = 1
n = 2

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G6_1_2/optimal_value.txt <==
0.381966


==> anc/complex_reflection/G6_1_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 190983/500000 0.381966000000000
sqrt(2 epsilon/|S|) (numerical):  0.504622631280049
d=3, D=3
Error: 385640665897/2500000000000000 0.000154256266358800

Certified
epsilon: 29455453084103/78125000000000 0.377029799476518
sqrt(2 epsilon/|S|):  1/6250000*sqrt(29455453084103/3) 0.501351373440836

Certified (no self-inverse)
epsilon: 59296546834103/156250000000000 0.379497899738259
sqrt(2 epsilon/|S|):  1/6250000*sqrt(59296546834103/6) 0.502989661748138



==> anc/complex_reflection/G6_1_2/root_as_integral.txt <==
100000000
-1197204 -246893 -246893 -1930276 -1386520 2171830 -1386520 2171830 -1541393 -1541393 -2043488 -214663 2588834 2588834 -214663 2588834 2588834 -2724081 1349539 -2724081 1349533 
0 -4980 4980 0 -2969937 2670224 2969937 -2670224 0 0 0 -6520685 2844532 2844532 6520685 -2844532 -2844532 0 0 0 0 
2162977 3200035 3200035 -2379979 974411 2861099 974411 2861099 -3317788 -3317788 114411 -2805371 1448243 1448243 -2805371 1448243 1448243 3216257 -6973830 3216257 -6973837 
0 0 0 0 0 0 0 0 -2840755 2840755 0 0 2241678 -2241678 0 2241678 -2241678 -14248380 7791230 14248380 -7791230 
-4978290 -3301019 -3301019 -2212553 1193523 -263837 1193523 -263837 711171 711171 18315020 -10703262 1874923 1874923 -10703262 1874923 1874923 4061 3047430 4060 3047428 
0 0 0 0 0 0 0 0 -10046050 10046050 0 0 13163431 -13163431 0 13163436 -13163436 480611 -10358670 -480611 10358670 
1 1 1 1 1 1 1 1 2 0 1 1 -16879829 16879831 1 16879827 -16879825 1 2 1 -21 
0 23201575 -23201575 0 15256640 9003134 -15256640 -9003134 0 0 0 -12237459 -10267102 -10267103 12237459 10267103 10267103 0 0 0 -1 
-1486587 -13182165 -13182165 30975871 -8127857 3607400 -8127857 3607400 10513989 10513989 11711881 7030539 6488061 6488061 7030539 6488061 6488061 -11742881 -21675724 -11742881 -21675735 
52629805 -1939411 -1939413 620396 -28010070 -18819095 -28010070 -18819094 -19793839 -19793838 22068758 7262517 5981673 5981673 7262517 5981673 5981673 4780183 6896890 4780183 6896889 
0 -91238 91241 1 38930730 -45423072 -38930732 45423080 1 0 3 -18791263 20105113 20105113 18791266 -20105114 -20105115 1 1 2 -18 
-12511643 6038634 6038634 -2346728 -33474158 45807370 -33474152 45807364 -4183970 -4183971 26232354 12348354 -23077056 -23077057 12348352 -23077053 -23077054 7480459 6450435 7480459 6450427 
-1 0 0 1 0 0 0 1 -60321575 60321574 0 0 -10370868 10370868 0 -10370868 10370867 27025328 33397121 -27025327 -33397121 
2 -62008966 62008946 18 48404849 39435495 -48404833 -39435485 -14 -15 -4 -13497843 -8765277 -8765277 13497838 8765274 8765274 4 5 4 5 
915391 -32419509 -32419544 70160255 27500949 17648141 27500977 17648163 -54908424 -54908426 -15135514 -8072682 -5178216 -5178216 -8072690 -5178221 -5178221 14485404 18152499 14485404 18152480 
-87004676 69742582 69742585 65327173 -28431879 -39108485 -28431883 -39108488 -27954152 -27954154 11979148 2877083 9173081 9173081 2877084 9173082 9173082 4094386 5283482 4094387 5283481 


==> anc/complex_reflection/G6_1_3/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 6
p = 1
n = 3

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G6_1_3/optimal_value.txt <==
0.198062


==> anc/complex_reflection/G6_1_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 99031/500000 0.198062000000000
sqrt(2 epsilon/|S|) (numerical):  0.314691912829040
d=3, D=3
Error: 125225387719/2500000000000000 0.0000500901550876000

Certified
epsilon: 15348368362281/78125000000000 0.196459115037197
sqrt(2 epsilon/|S|):  1/12500000*sqrt(15348368362281) 0.313415949687629

Certified (no self-inverse)
epsilon: 30821962112281/156250000000000 0.197260557518598
sqrt(2 epsilon/|S|):  1/12500000*sqrt(30821962112281/2) 0.314054579268157



==> anc/complex_reflection/G6_1_3/root_as_integral.txt <==
100000000
-55306 123045 123045 -369302 -21775 -486822 811632 176130 -486822 811632 176130 -395959 -395959 -694834 -352668 -818972 -649601 -438951 801062 801062 1247877 964965 -649601 -438951 801062 801062 1247877 964965 -576591 170207 -765647 -576591 170207 -765647 -688351 -281789 -281821 
0 146845 -146845 0 0 1327732 -873884 178782 -1327732 873884 -178782 0 0 0 0 0 3418827 1281178 -863144 -863144 -1389401 -714660 -3418827 -1281178 863144 863144 1389401 714660 0 0 0 0 0 0 0 0 0 
-918548 -902989 -902989 277728 -1025414 -292810 -278161 -1052768 -292810 -278161 -1052768 592612 592612 524705 83592 -54461 1163997 -605212 146512 146512 -182615 -594091 1163997 -605212 146512 146512 -182615 -594091 -3284836 4289754 554535 -3284836 4289754 554535 480496 615522 615500 
2390040 1595677 1595677 921216 2465084 -534443 785992 594670 -534443 785991 594670 -495350 -495350 -485757 2642902 -9930883 6498064 -2425587 -321148 -321148 -605128 -1612025 6498064 -2425587 -321148 -321148 -605128 -1612025 77339 -1102579 -2504582 77339 -1102579 -2504582 1080126 828900 828869 
79618 761897 761897 -2870852 -95602 1170555 2720051 -2047515 1170555 2720051 -2047515 -3083343 -3083343 1419674 2934897 3323571 -668579 -1128036 2965439 2965439 737592 -5746513 -668579 -1128036 2965439 2965439 737592 -5746513 -2605188 -3189101 595054 -2605188 -3189101 595054 5594261 1359472 1359457 
0 0 0 0 0 0 0 0 0 0 0 1450790 -1450789 0 0 -1 0 0 -851638 851637 0 1 0 0 -851637 851638 0 0 9058741 -6297382 2541096 -9058741 6297382 -2541096 0 0 -1 
0 107844 -107844 0 0 68058 -2797973 3712763 -68058 2797973 -3712763 0 0 0 0 0 -1875498 2266081 -3731703 -3731703 -169148 8931983 1875498 -2266081 3731703 3731703 169148 -8931983 0 0 0 1 0 0 0 0 -1 
-888877 148021 148021 -2426399 -1573261 339828 366199 789781 339828 366199 789781 -1750953 -1750953 5568517 -4243351 -4564569 2596902 1540139 -721654 -721654 1604804 3441269 2596902 1540139 -721654 -721654 1604804 3441268 -4173863 -3540742 8315738 -4173863 -3540742 8315738 2809392 -5574524 -5574557 
0 0 0 0 0 0 0 0 0 0 0 4872369 -4872369 0 0 0 0 0 -10079772 10079772 0 0 0 0 -10079772 10079772 0 0 -3473654 3718507 12060305 3473654 -3718507 -12060305 0 0 0 
4407503 2317078 2317081 6170404 -1380862 2882423 -100028 -3863665 2882425 -100026 -3863662 1199555 1199555 3403946 -249585 14459093 4855101 -16545106 -3274372 -3274371 2833920 7063819 4855096 -16545100 -3274371 -3274371 2833918 7063816 -1889618 -4008137 -1127087 -1889617 -4008135 -1127088 -201386 -374055 -374091 
-1 -7014794 7014793 -1 0 -5354473 -3020450 -7110474 5354472 3020450 7110476 0 0 -1 0 -2 10799449 -15438336 -966144 -966144 4754588 7602079 -10799451 15438342 966146 966146 -4754589 -7602082 0 1 1 1 1 0 0 0 -3 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 19321906 -19321906 0 0 0 0 -19321906 19321906 0 0 0 0 0 0 0 0 1 0 -1 
-4533137 -2822301 -2822300 -16675336 15275541 -2232399 -4337131 8852037 -2232399 -4337131 8852037 -5604008 -5604008 -3490872 8984489 5410772 335105 -8643088 3348725 3348726 -9470282 5256362 335105 -8643089 3348726 3348726 -9470283 5256362 5601760 7809561 407442 5601759 7809560 407442 13053253 -10862856 -10862870 
3455769 9257439 9257438 -11797027 256491 1566457 4111425 3489968 1566457 4111423 3489968 -3214285 -3214289 -13280513 -5793581 -1550331 -1011247 -7640655 2139249 2139256 -11495356 -341024 -1011247 -7640657 2139249 2139259 -11495357 -341023 -1250391 356813 15413197 -1250401 356802 15413214 -22328080 11997796 11997794 
-1 -2 -4 5 0 -1 -1 -2 0 -1 -2 4824199 -4824196 5 2 1 1 2 -11452476 11452474 5 0 0 4 -11452476 11452473 5 0 13386617 14683376 -21764107 -13386616 -14683377 21764095 8 -4 -6 
1 -17907319 17907321 1 0 -3508285 -9521705 -7782431 3508288 9521706 7782431 1 0 1 1 1 -472098 19091787 -4208104 -4208104 25263923 -7485416 472100 -19091784 4208105 4208105 -25263919 7485417 2 2 0 1 1 1 1 1 -33 
1755241 15207610 15207608 -9083103 -24446953 13905562 6426770 -8464583 13905560 6426768 -8464583 -4595673 -4595672 -4620111 -10833143 -11330123 -6873586 -893136 -4751698 -4751697 -5933206 6610942 -6873586 -893134 -4751695 -4751696 -5933207 6610943 8030245 9301137 -5454108 8030244 9301137 -5454108 23614444 -292690 -292720 
3 -19497246 19497251 -1 1 -11402157 -9365556 -2369895 11402160 9365557 2369896 -1 -1 -1 0 0 943961 12707709 17755708 17755708 -20430714 9797252 -943960 -12707708 -17755710 -17755710 20430723 -9797252 2 3 3 3 3 2 1 1 -35 
-5514357 -2281246 -2281239 15816926 -12395248 -4875189 4702560 561303 -4875185 4702562 561306 7396586 7396585 13376542 -4185627 49643 1115123 2245298 13332134 13332134 -28258899 11856162 1115123 2245293 13332130 13332130 -28258896 11856159 -6683375 -9468012 -8469004 -6683375 -9468012 -8469003 2602045 619463 619460 
-58741743 -931546 -931545 -1364300 -2665328 25610700 14642176 12249835 25610676 14642188 12249851 10188981 10188985 14699408 25524218 -10775054 -5410430 -8636900 -5766628 -5766628 1760848 -3534122 -5410423 -8636897 -5766634 -5766633 1760848 -3534129 -1138180 -2632510 -2622073 -1138181 -2632512 -2622074 -17693270 -2505482 -2505492 
-13 1027044 -1027046 -1 2 -50071372 14960431 34388262 50071406 -14960437 -34388257 3 16 3 6 -7 14789098 3640062 -6575380 -6575379 1631895 -12520178 -14789103 -3640068 6575384 6575384 -1631890 12520179 1 0 1 -3 -4 -3 -3 1 -34 
19056459 -8058682 -8058680 977554 7947351 37231184 -35652550 -18910728 37231164 -35652547 -18910712 1740792 1740782 -1367920 18041003 -22661186 -10153049 -2198143 15532035 15532033 1116798 7478367 -10153043 -2198143 15532033 15532032 1116800 7478361 -3933725 -3275607 2677967 -3933722 -3275605 2677970 -13412152 -3417230 -3417261 
-3 3 0 -1 1 -4 -1 12 3 9 -4 61675383 -61675381 3 -1 2 3 -1 4671347 -4671347 3 -3 0 3 4671345 -4671349 -1 3 -18470276 -20165399 -16210797 18470279 20165402 16210797 2 1 -33 
-230395 926031 926005 13612457 2693963 2526006 -7489034 8199284 2525997 -7488930 8199210 -44271688 -44271687 62403457 -19344697 -2022897 -2269025 -3795229 1735553 1735553 -223337 -3562609 -2269025 -3795191 1735524 1735524 -223367 -3562579 12676921 14210977 -7808845 12676921 14210977 -7808846 -22540076 10123559 10123538 
-7 -9431592 9431598 11 -7 -7794089 52145566 -36209857 7794098 -52145604 36209910 -31 -49 66 -34 -2 1136713 18711859 -15167826 -15167827 -14261093 14106783 -1136718 -18711878 15167834 15167834 14261106 -14106805 9 10 -14 14 16 -8 -16 15 15 
18607901 -3068500 -3068491 -3769391 1089584 -9177552 28187035 -35381889 -9177538 28186990 -35381872 -14967502 -14967503 9500048 58777450 3541752 789155 14194898 -8033859 -8033859 -10733984 13996474 789152 14194883 -8033846 -8033846 -10733973 13996467 6095304 6666140 5177595 6095304 6666140 5177595 -28504286 -15330976 -15331000 
-3775519 43284987 43284973 -10461677 -69807910 -26677950 -38427833 19730142 -26677944 -38427812 19730134 2158260 2158259 10236627 55069159 9610335 4490005 1100060 6971674 6971674 10867887 -5736054 4490004 1100064 6971669 6971669 10867882 -5736051 -1252390 -604058 -230013 -1252390 -604058 -230012 -14630290 -10766743 -10766760 
3598256 20771091 20771684 -87909030 33138142 -9816063 -4984262 -23642367 -9816426 -4984539 -23642771 40660782 40660787 63390319 -22814191 2150509 1514247 5064212 -1451858 -1451857 1968093 2543205 1514301 5064394 -1451813 -1451815 1968134 2543285 -2994064 -3580776 -21976936 -2994065 -3580776 -21976939 -15807382 9503258 9503231 
-27 -69096470 69096312 396 -140 41464440 32730340 47767576 -41464361 -32730310 -47767370 -181 -182 -277 100 -7 -6002245 -21113145 -5287429 -5287429 -4900973 -9499076 6002235 21113103 5287448 5287448 4900960 9499055 14 17 96 14 17 98 70 -41 -76 
93397822 -68653020 -68652992 -57548746 -78548076 21503106 25554264 53583115 21503082 25554266 53583086 16998711 16998713 27757933 16356778 -3794878 -1992044 -12547356 -6519440 -6519440 52486 -9029960 -1992040 -12547342 -6519441 -6519443 52484 -9029953 727931 -10370 -9195114 727930 -10370 -9195114 -11988948 3231201 3231179 


==> anc/complex_reflection/G6_1_4/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 6
p = 1
n = 4

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G6_1_4/optimal_value.txt <==
0.120615


==> anc/complex_reflection/G6_1_4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 24123/200000 0.120615000000000
sqrt(2 epsilon/|S|) (numerical):  0.219649721147103
d=3, D=3
Error: 76986573723/2500000000000000 0.0000307946294892000

Certified
epsilon: 9346060301277/78125000000000 0.119629571856346
sqrt(2 epsilon/|S|):  1/6250000*sqrt(9346060301277/5) 0.218750608553527

Certified (no self-inverse)
epsilon: 18769107176277/156250000000000 0.120122285928173
sqrt(2 epsilon/|S|):  1/6250000*sqrt(18769107176277/10) 0.219200625845980



==> anc/complex_reflection/G6_1_4/root_as_integral.txt <==
100000000
-9713 72543 72543 -226734 18366 1564 -332721 503715 94862 82932 -332721 503715 94862 82932 -224209 -224209 -352318 -215672 -169978 46947 75558 -570984 -473055 -309969 -314884 493974 493974 826813 513843 525930 117936 143973 -473055 -309969 -314884 493974 493974 826813 513843 525930 117936 143973 -238994 -1039 -351369 -205345 -238994 -1039 -351369 -205345 -326400 -397586 -294334 -169041 -169041 -141365 87683 -24772 
0 -104640 104640 0 0 0 -853536 534912 -114581 -108730 853536 -534912 114581 108730 0 0 0 0 0 0 0 0 -2275242 -828663 -845324 528535 528535 999341 516303 470251 -121562 -123365 2275242 828663 845324 -528535 -528535 -999341 -516303 -470251 121562 123365 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
421966 356169 356169 30474 475103 323541 75453 14663 439908 259866 75453 14663 439908 259866 -133380 -133380 -217605 -73964 16953 415781 220518 -93729 -491239 164443 -25212 -168416 -168416 -125632 -39322 163336 397905 196841 -491240 164444 -25214 -168416 -168416 -125631 -39322 163336 397905 196841 2729024 -3000129 -255538 -224311 2729024 -3000129 -255538 -224311 -293350 -425130 -471384 -246261 -246261 -44762 266532 -390447 
-835950 -418573 -418573 -77592 -1390890 -349647 884186 -4893 -691822 -91455 884187 -4886 -691823 -91457 -209336 -209336 -291430 1138693 -411263 -1567343 -1029375 7736285 -4541893 1070532 987163 256721 256715 1209177 328753 573734 -791674 -402999 -4541892 1070530 987163 256720 256718 1209178 328757 573727 -791679 -403004 -575190 -841216 -473260 864450 -575202 -841207 -473258 864450 -123006 441041 2030122 603705 603705 -62403 -1460939 268054 
190898 367604 367605 -505052 -219685 724094 324160 1038472 -1901956 1541340 324161 1038473 -1901956 1541341 -904961 -904960 231746 -1223689 2824248 -314245 530668 813598 102086 -2290727 1647703 1069194 1069193 -475573 2055392 -3910261 -2116695 795200 102085 -2290730 1647703 1069194 1069193 -475576 2055392 -3910261 -2116696 795200 -245430 -879074 -918152 -1761907 -245430 -879072 -918152 -1761907 3228911 -442281 -2666581 2623581 2623581 2919380 -60975 -489412 
1 0 2 2 -1 2 3 2 0 2 1 2 -1 3 -797672 797673 0 3 0 -1 0 8 -3 1 3 194712 -194713 3 0 5 0 -1 -1 -3 3 194713 -194713 2 2 2 -1 1 -7073463 5051689 -1239764 -772580 7073462 -5051692 1239763 772585 1 2 3 3 3 1 -3 -51 
1 -129659 129661 1 0 3 -139548 -1886854 2881008 -1045191 139547 1886855 -2881006 1045196 1 -1 2 -1 0 0 3 -4 -1135064 1665804 -743012 -2342717 -2342718 593141 -3126624 6799970 3324504 265635 1135070 -1665803 743012 2342716 2342719 -593139 3126622 -6799968 -3324500 -265628 3 2 2 2 1 5 6 -4 0 2 -3 1 1 -1 2 -53 
-913220 -518102 -518102 -618881 -1031867 -939880 -353912 -431521 -162492 540474 -353915 -431522 -162490 540472 98122 98125 3615499 -4340493 -2236015 -417134 1280373 1652076 -2014736 220744 1248917 -259587 -259590 91148 315149 167264 1210013 3421811 -2014734 220745 1248912 -259595 -259593 91153 315147 167268 1210019 3421811 67190 669267 5771359 -3923070 67193 669262 5771363 -3923070 1534704 3198842 -4721376 -2022799 -2022799 -4136650 1458717 -1135994 
-1241868 -1826495 -1826497 -648472 1643612 -2536873 -1374807 -736563 238322 -2660044 -1374807 -736560 238327 -2660038 2427227 2427229 -2681101 -2590909 922107 4897792 711097 3779907 -3087302 907393 -2093458 1928350 1928345 -2495375 -1170472 -3133739 2756301 -183003 -3087308 907397 -2093459 1928348 1928344 -2495383 -1170467 -3133741 2756304 -182995 4110447 5161307 -983760 585375 4110458 5161299 -983758 585385 -2328838 -5017664 -4672208 -169294 -169294 3955129 4392344 1158406 
2248785 2707890 2707901 -1659125 3471331 -2031545 1752463 2938949 2356113 -2500383 1752466 2938947 2356119 -2500372 -2484790 -2484787 1771807 -3616256 94708 1651650 -610538 2128382 765928 2242100 -3717580 2239107 2239114 -380190 -218622 -3669470 -840397 -5024373 765920 2242099 -3717579 2239105 2239113 -380206 -218606 -3669476 -840392 -5024363 -1575129 -1984886 925980 -3005375 -1575124 -1984895 925968 -3005373 1353566 4983726 3013140 -3232269 -3232269 85277 804119 7242597 
1 -1157495 1157489 6 -9 6 287426 972906 -1149969 -5193564 -287423 -972912 1149968 5193573 5 2 3 9 3 -4 3 2 4508283 -524421 -2426010 2185482 2185489 5271774 -5855798 1156287 -3871186 -8997179 -4508282 524415 2426022 -2185488 -2185486 -5271765 5855794 -1156270 3871184 8997191 0 -1 3 3 -1 0 -1 -1 3 -7 1 2 2 -3 -3 -59 
5456339 2744812 2744807 3937108 1991200 2467033 1459448 -245355 -173990 -489943 1459452 -245340 -173986 -489944 2665114 2665124 174473 -1588614 522273 -2853994 3985997 5023883 1066456 -7375564 1125180 -1339030 -1339080 2750165 -7042925 5092937 -5336875 -2202914 1066458 -7375568 1125177 -1339037 -1339077 2750169 -7042935 5092937 -5336872 -2202929 1930819 1941694 -415459 -3111175 1930812 1941718 -415418 -3111173 -65539 -5613732 -5325206 64873 64873 -2272743 541288 10081798 
-7 5 -8 -14 7 -14 2 5 7 -7 -2 1 7 -1 -3639058 3639031 -11 1 -1 11 -18 -11 9 4 -13 10070579 -10070580 -11 23 -5 9 1 2 -1 10 10070589 -10070583 -19 23 -2 14 2 2135559 -1807883 -12072469 -3167507 -2135568 1807878 12072475 3167519 5 23 21 -8 -8 5 4 -22 
1844176 1258114 1258143 1274771 -931290 2223964 -745308 302690 1428169 1243992 -745298 302721 1428194 1243990 1263576 1263593 -1732474 -298879 1010057 -9824818 2426684 -5099074 -2544735 10441513 -5215490 -548920 -548934 -3712675 4443364 -943525 -4462551 1542332 -2544738 10441513 -5215519 -548904 -548930 -3712744 4443387 -943505 -4462537 1542283 1573871 1803723 903187 -834939 1573871 1803718 903187 -834906 1223406 -8057023 -3337720 6064585 6064585 -9038521 -5028871 7921469 
-11 -5436312 5436339 -85 57 -13 -3629617 -4176841 -6769325 1681095 3629584 4176812 6769412 -1681061 -47 -27 -42 -38 9 9 -11 51 6942497 -15004361 4565747 -3161150 -3161174 6511538 -37838 5538973 -3009233 7459692 -6942484 15004165 -4565709 3161159 3161192 -6511762 37972 -5538826 3009243 -7459726 18 27 4 37 14 16 28 11 -2 36 33 4 4 -26 -37 -20 
51527 1233095 1232981 -7624786 6383405 -2514705 -1536718 -528275 4758061 1228526 -1536773 -528363 4757924 1228556 -2932188 -2932175 -3283338 -5754782 2403548 -601653 -3454071 5323024 234306 -8904145 723245 403714 403686 -13219185 8542468 8136839 -132987 -862131 234427 -8904395 723331 403599 403610 -13219020 8542517 8136924 -133044 -862005 2088118 2492882 698775 2378068 2088138 2492899 698648 2378146 311332 2029953 3530759 660632 660632 -4583533 -4764801 814778 
-8 40 -21 2 5 -1 -30 26 37 11 23 -2 -14 -43 -2044576 2044520 -2 2 13 -17 -1 -36 63 -106 -47 7220169 -7220127 -138 52 120 -33 -75 -90 146 87 7220480 -7220486 260 -253 -208 34 200 -3723938 -4524201 17252009 -17421434 3723977 4524243 -17252093 17421437 68 31 35 -14 -14 -23 -21 -38 
5 1433910 -1433923 -35 -19 53 -2211923 1391933 1913377 422535 2211927 -1391916 -1913373 -422467 30 -37 -17 4 -11 -17 31 -11 5324571 -8229488 -4702841 1777588 1778041 -15714773 11907143 11327191 -1738429 -10067511 -5324586 8229557 4702795 -1777757 -1777814 15714739 -11907165 -11327204 1738371 10067460 38 53 -185 231 -62 -74 296 -240 -58 -47 4 32 32 13 11 12 
-2 -30 51 -50 9 -7 2 -30 -7 -19 5 27 45 -2 1 -31 -7 -15 19 -21 28 -13 -37 50 30 -19953097 19953100 115 -109 -75 25 100 -2 -66 7 19952993 -19952913 -128 4 74 -28 -55 62 71 -194 156 -23 -31 115 -137 66 34 30 1 1 -64 2 -30 
104755 9648 9630 -7601187 7942339 -1300822 -2186023 -182579 4408056 -2312267 -2186025 -182575 4408011 -2312283 -4723026 -4723086 -2108644 -2560623 6372792 -3311288 4308782 -2371823 -2281659 -165797 3213233 4061270 4061170 2378864 -12865835 -4263612 -424700 7218542 -2281662 -165759 3213233 4061073 4061313 2378922 -12865838 -4263641 -424667 7218556 3280641 3556246 -7325336 3085478 3280622 3556216 -7325146 3085287 12507534 4256449 7982674 1686256 1686256 -17067851 -1110566 -6499528 
1276866 -3913048 -3912877 4903360 366406 3794662 -920300 -1018505 -3258380 -4962147 -920124 -1018437 -3258332 -4962050 347422 347473 4780430 5883936 965555 2358610 9163710 16315711 8684131 -3428595 -16363805 140830 140852 -190880 4819187 899208 1210387 3596751 8684006 -3428690 -16363602 140784 140781 -190855 4819101 899233 1210259 3596651 -4769729 -5596887 -2314190 4635707 -4769774 -5596941 -2314218 4635811 9075770 -2463240 -4957726 869501 869501 -11718539 10190937 -7151658 
-752990 920878 920561 -13043257 -5144827 17651377 110558 1472093 -2699759 5686070 110346 1471994 -2699840 5685899 -6209787 -6209844 -9693251 4382972 -5221396 2192127 13470532 1328583 -324349 247305 -4172052 5316281 5316236 -5060681 -8852882 1389907 -3157119 -4777896 -324135 247328 -4172338 5316370 5316343 -5060803 -8852678 1389959 -3156897 -4777826 -742508 -166863 10776651 -858713 -742461 -166808 10776629 -858711 -12161875 1889013 3191151 6932639 6932639 1870033 5355890 -7605818 
-18 -15629663 15629725 -187 70 66 -9165834 -6498131 -4358892 -9093552 9165839 6498188 4358915 9093649 -109 -23 -162 -27 -10 68 78 -108 8124455 9490234 -14725385 1237152 1237041 2830824 11218224 -3685719 9929984 4522041 -8124586 -9490228 14725647 -1237055 -1236984 -2830850 -11218442 3685666 -9930124 -4522174 -17 -8 242 28 -4 9 177 5 -277 -34 91 106 106 9 14 -50 
-4650337 -584329 -584068 -400671 -13225054 9150624 1288376 -77178 -2824609 5214324 1288573 -77153 -2824596 5214591 -1632422 -1632416 4185374 2399294 -6021396 -4102331 5588148 -2346971 -1956431 5553233 -3370154 1660332 1660314 -7009971 -1385947 9372869 -2285939 -3350021 -1956557 5553349 -3370038 1659932 1660021 -7009694 -1385757 9372936 -2286377 -3350241 6018993 5993867 -14073680 -1936939 6018934 5993805 -14073628 -1936898 17292230 16897869 -10468688 -9214714 -9214714 9896317 982845 702769 
-1847 498902 -503130 -1154 1105 2146 -5189401 3389297 764811 -5074858 5187842 -3390974 -764252 5076785 -654 -688 771 1781 851 1690 -37 -583 2485026 -9466586 -1613503 14199439 14199428 -12361983 -17706706 -1778117 13058222 10530603 -2485464 9467135 1618215 -14199118 -14199174 12363389 17708279 1777525 -13056307 -10537886 -377 -426 947 596 -330 -380 924 585 2666 -2805 -1186 -585 -585 -2881 1221 1796 
9348055 10461138 10460962 5221954 -4556338 -10261518 3415445 4060124 -1025478 -4512422 3417590 4058834 -1025817 -4510380 3022255 3022279 -4427505 -8958109 -3862385 -8060973 48641 3339214 1338490 -1540576 -11832082 -1285013 -1284989 -2334951 -3829996 477475 -4619854 18118431 1337442 -1536713 -11831400 -1290779 -1290742 -2329974 -3822880 478217 -4625186 18114211 1828245 2154139 -3614993 -3132373 1828224 2154113 -3614950 -3132431 -14656041 13102048 6673859 3399888 3399888 14195361 -6691447 -8978227 
-959318 -6399243 -6399087 -13098708 18883223 9390540 -3186971 -7692312 5528421 3152377 -3187062 -7692077 5528628 3152282 -4312859 -4312820 -4380003 -3477893 9679940 1255328 7159596 5486772 2110623 4257893 -4433559 -7919311 -7919339 13195528 6456189 -2573434 -13579770 2347149 2110817 4257557 -4433924 -7919237 -7919318 13195443 6455954 -2573619 -13579457 2347378 4029416 4976605 2424582 4854105 4029527 4976715 2424525 4853916 -5305793 7722406 -6456742 -8887860 -8887860 10785375 -6918198 -2623036 
72 971 1122 -935 -1195 -13 973 328 -577 494 942 308 -515 494 1046301 -1047013 -1077 -664 -663 543 -493 23 -228 -441 -526 9979446 -9982252 1011 777 -536 872 -943 -136 -525 -747 9979467 -9982310 1057 744 -613 955 -879 -18527877 -20257257 9155024 26438086 18529938 20259503 -9155840 -26438655 611 560 766 886 886 -1491 1457 -216 
-63203 -9777620 -9778190 9397799 10389791 -361568 -8947749 -2181656 4437764 -5672992 -8947822 -2182152 4437505 -5672907 2836683 2836441 11455972 6885683 5874045 -4981089 5130403 -246495 1667177 4736548 6052253 13353039 13350906 -10485485 -6866458 5773727 -8078993 8585421 1666887 4737053 6052994 13353308 13351148 -10485593 -6866258 5774066 -8079373 8585148 -9656065 -10572592 3359270 2779831 -9652095 -10568255 3357329 2774186 -5320031 -5452424 -7604743 -8255946 -8255946 13653162 -13610046 1978207 
-11226671 11911152 11913167 -16260541 -10235503 -9706948 9813900 5986080 4079739 734434 9813824 5987277 4080632 734674 -4221700 -4221793 1888255 -2037154 -2359760 -3711322 -787853 -3414471 -1948895 -2299443 -5212758 -2262482 -2262481 202360 -5355936 686549 -2857928 5586922 -1947813 -2300473 -5215546 -2263613 -2263575 203007 -5356081 685696 -2857740 5587620 -2688390 -2313559 11284016 16392072 -2688378 -2313555 11284068 16392056 21024747 -25120643 -3252848 -9538088 -9538088 14119581 -162365 -187434 
-592 20042522 -20040954 -1229 -485 -733 -212510 11255911 8807863 1165951 214050 -11255325 -8807505 -1165654 -67 -146 -203 -527 -156 -244 -94 -335 10199141 -10425891 -26602531 -10331756 -10331791 6089086 -1743505 -8471987 2104878 7413297 -10199568 10425762 26602014 10331023 10330990 -6088576 1743312 8471999 -2105744 -7413187 -154 -120 488 1386 2 25 431 1161 962 -690 -589 -325 -325 448 866 -70 
2691275 -2278152 -2278962 1908861 -2833113 14032164 -6628068 -3676652 -637961 6895156 -6628105 -3676994 -638446 6895059 -5204849 -5204930 1122763 7804049 -1138313 2699057 -3847996 9896446 4525457 -3652604 -9103540 266054 266081 2242766 -2478266 -3934483 15658476 4838754 4524960 -3652195 -9102242 266720 266701 2242266 -2478526 -3933993 15658345 4838597 4779454 5310591 2813700 -15916176 4779473 5310618 2813764 -15916233 11430298 -16772041 17335531 -5893119 -5893119 7644609 -32085831 3726864 
-123388 -4793965 -4794177 7227147 3748430 -5333478 3252046 -1229977 -1372608 -2925050 3252078 -1230077 -1372656 -2925063 -1225243 -1225218 4782945 -165148 5237497 70546 4187097 -3067736 -1815565 5128433 2199039 -349928 -349924 -3031644 5761052 7841184 -16719121 -504890 -1815618 5128898 2198865 -349748 -349726 -3031870 5760973 7841575 -16720073 -504425 4517765 4778772 1193066 -17902849 4517763 4778754 1193042 -17902841 7424610 -20397520 32772253 -7210591 -7210591 5338618 26128384 -18310124 
112 -786421 786223 150 -99 24 1785213 -981133 -1968704 -1475088 -1785160 981196 1968691 1474678 -27 34 96 -26 58 -30 231 -73 370311 13989956 -13450360 5459189 5459222 -7838097 -5605829 13185016 -34083678 22219683 -370374 -13989791 13450563 -5459142 -5459135 7837897 5605986 -13184770 34083370 -22219666 58 61 21 -276 34 32 3 -281 132 -321 493 -145 -145 216 152 -330 
-51154129 -702189 -701995 1957724 -2827467 -8160167 16789152 1049048 17054807 7272680 16788893 1048829 17054730 7272675 14846696 14847087 5906364 11916908 20878180 -4087939 20694486 -2379203 -1287922 -9105856 -7430535 331944 331870 -90382 -588943 -3856174 1704602 -2468685 -1287909 -9105808 -7430369 331996 331959 -90359 -588930 -3856164 1704645 -2468774 -1058934 -1461090 -4520587 -11869613 -1058930 -1461075 -4520715 -11869798 -14943372 5062990 1963756 567406 567406 -6679940 -8819706 -343174 
-10015278 9638554 9639127 -858054 -8979710 -3522071 -32638808 -6883952 21258884 24589985 -32641871 -6885383 21260675 24592601 17430027 17432330 -11544651 -7039732 -9422716 -14876257 -23876115 16352323 9090791 1551700 -3203929 1867530 1867465 3100880 -6229385 -5442830 -5611319 -2018868 9091520 1551874 -3204039 1867974 1867880 3101310 -6230017 -5443427 -5611627 -2019613 -5538199 -5977303 -1158666 -2321655 -5538447 -5977555 -1159275 -2322469 7654295 1923609 4757503 1224159 1224159 5430302 25287240 -461476 
-9947 3429945 -3425930 7954 1837 -3508 -43241773 -17516523 26257051 30030576 43228984 17533238 -26233411 -30027673 -29058 -35061 30824 33940 -3322 -10166 -25410 5589 8694348 6069844 3091505 5357344 5357271 5270570 -6586249 -6712599 -9530712 -8018212 -8691647 -6076558 -3095963 -5362921 -5362978 -5273002 6578800 6705750 9523594 8029906 8572 9155 -1741 -2613 9705 10337 -361 -1214 -18832 -1512 -13202 5971 5971 1017 17511 4989 
-10228754 1827939 1833870 8454517 2831284 -3908272 -5175878 9095340 11475051 816649 -5256594 9064851 11522832 871673 -35549642 -35554962 33470784 37866203 -3148563 -9956339 -27569524 5304178 1032542 -3704976 -2602515 -3039751 -3039699 -1457708 -3874789 -3380355 -3776399 6748165 1048624 -3693378 -2596041 -3030264 -3030263 -1448349 -3887176 -3392517 -3793703 6733323 10180455 10870256 -1016169 -2152784 10181338 10871169 -1014878 -2151409 -20670675 -1503836 -14739147 6436261 6436261 549141 18092413 5730190 
-793 -215 296 -730 -636 -147 -438 3327 -1375 -1064 -4702 1458 1540 1919 60744377 -60739933 1543 -4017 -1331 1328 3883 1041 122 428 589 531780 -534254 -301 352 337 332 -646 959 879 938 532377 -533682 222 -340 -416 -621 -1502 -11165632 -11728816 -13740920 -14860309 11164843 11727794 13739208 14861356 266 -704 1634 363 363 185 -1614 -901 
9582281 -679565 -679667 1180708 6802710 -1352147 23340547 -27500090 -2056572 241092 23340810 -27498052 -2057157 239349 512479 501363 -41680229 31869798 13864174 -11026731 -34674295 -9642039 -3951605 -4767988 -8129442 10761916 10761779 1033373 812789 1351700 772768 9036748 -3951718 -4767992 -8128802 10761133 10761013 1033164 813122 1351827 772958 9037048 -2117748 -1404570 9932480 -8197138 -2115580 -1402319 9934913 -8194597 10731297 11562409 -11486016 -7313802 -7313802 -2128907 14025927 7494895 
-559 9365774 -9366807 2956 -1081 -1452 33958917 -51974828 7307079 10500606 -33971493 51995613 -7290251 -10526742 1048 833 -20046 14080 -8241 -6257 12361 2218 -4530222 -12867977 -17894332 14624380 14624347 7973988 4523939 -4395133 2786671 -2364169 4532183 12865658 17907496 -14632679 -14632686 -7975172 -4516939 4390773 -2784677 2361332 358 251 3538 -4295 463 358 3564 -4372 9622 3979 -3326 -251 -251 4398 -1723 -2822 
998355 1275591 1267592 -6962049 2574867 3417912 13739003 -24136787 -18152639 29021510 13709084 -24089750 -18161002 29013161 -262267 -263402 45653108 -34470662 14721253 15690709 -24758853 -5123642 -2158408 2651786 -14214403 9453215 9453135 1567678 -7290321 4664481 -2686757 2423054 -2154336 2663515 -14199127 9439910 9439816 1560486 -7294657 4668717 -2688425 2424727 -1456330 -1279587 -8612040 10097150 -1456047 -1279289 -8611805 10097381 -20484800 -9354083 8550865 1454579 1454579 -9539462 2427937 5565774 
-3613408 -2045272 -2045512 3800281 8885137 1446147 13555127 -25577617 23993163 -6632766 13556654 -25580476 23999155 -6637427 91295 90982 11259105 419600 -71830857 25112446 6914088 -7258769 -3427059 -7408845 204883 6158567 6158533 4542608 7160980 -6604662 -14021332 2396180 -3427412 -7411021 206292 6159140 6159131 4543243 7162864 -6606153 -14022864 2397344 -254943 -118933 -5692226 -1271635 -254846 -118835 -5692176 -1271610 13176722 -3319950 1368632 19012689 19012689 5255675 -10970971 -1081775 
3071 -3741052 3741076 463 -2234 1596 -411000 -5369474 48778228 -45785686 413888 5359340 -48769933 45779898 -1234 -1474 2233 -1955 -2828 -7436 4398 -804 -1377327 -13659586 19291826 -354705 -354709 2298161 14793809 -11265932 -14030047 11120531 1376438 13656110 -19290030 356654 356613 -2295804 -14789803 11262704 14034864 -11124044 102 207 -277 515 156 257 -253 630 -324 -628 496 872 872 2782 1254 -1465 
21447442 2840950 2840510 1321012 -23503564 13557727 3667390 -27206309 18944469 -14838883 3666070 -27208686 18959046 -14851557 -9933182 -9934641 18913527 -19700991 12660468 -58793876 24052207 -2453532 -1519385 -8590136 4991150 5205763 5205708 6333106 9785100 -8186735 21520738 -12676312 -1519566 -8593846 4996803 5205881 5205893 6333887 9789206 -8190004 21516155 -12673118 984439 1651019 -1123140 6120114 984698 1651291 -1122817 6120521 -10669565 -4916242 4383862 -1530595 -1530595 15935331 13561839 -9086045 
3378829 26138498 26139405 45669233 -23836559 -63589848 -17635709 -28899713 -4743239 18293541 -17636188 -28900284 -4743940 18292991 -31573802 -31574184 -20578160 9105983 17567978 32542022 46436429 3801716 1260998 5484254 2194735 5340034 5340055 3924528 3456651 2175414 -6883609 -11884168 1261025 5484463 2195018 5340120 5340125 3924647 3456844 2175514 -6883436 -11884126 3408437 4184964 7935693 6669704 3408480 4185006 7935779 6669852 384845 4140909 -5841450 -3846646 -3846646 -9172311 -16993001 -3697700 
-2508406 -39017538 -39018434 47324811 52663786 -29584155 17835038 19313143 -5962441 39630835 17835340 19313600 -5960863 39630574 -16022195 -16022141 -23067129 -26263004 -32625440 -47495243 14018070 -1798753 -1173217 -4422330 -10878912 -1728692 -1728680 -1804122 -11103129 -2039962 16213369 -9529319 -1173155 -4422939 -10878895 -1728797 -1728870 -1804100 -11103017 -2040394 16213280 -9529237 -135459 -94484 5900887 11554154 -135406 -94414 5900834 11554028 10428721 499195 2419808 3355179 3355179 15629905 7069338 -3035802 
-916 -72269823 72264235 5980 -4360 5022 34382998 30538587 40718580 40010729 -34380625 -30534988 -40712569 -40011875 -1714 -1710 -2967 -5162 1633 3157 -3108 -148 -1259162 -14654442 -17934648 -2816566 -2816562 -3319308 -13096898 -7569329 -3763189 -3685997 1258903 14653625 17934262 2815978 2816007 3319056 13096009 7568789 3760155 3687934 15 1 691 1373 -55 -41 748 1428 379 111 464 -163 -163 -737 -1 377 
14247532 22931453 22945364 -69626821 54667833 -54176136 -10773532 -12566974 -33155018 8786350 -10779374 -12573049 -33162281 8777675 20932894 20933796 32049394 54630655 -26562861 -35734033 30981838 1935005 1363172 4501931 1027620 949696 949663 1277394 3610470 2892795 15361780 -9789789 1363295 4504239 1031176 950122 950158 1278165 3613399 2894027 15362539 -9788859 200137 104612 -7753221 -14490255 199923 104398 -7753465 -14490303 -1674300 -2575532 -4645776 3246999 3246999 10127620 1911783 -4772322 
106082443 -68021852 -68022652 -57702946 -77368979 -65992594 17153458 20199578 44719128 33932588 17153757 20200371 44719740 33932725 14338838 14339764 16177607 32778308 18244477 26601908 11447991 -826706 -388855 -7189864 -7784523 -3680435 -3680472 -410659 -5713678 -5328651 -10856685 -728573 -388802 -7190051 -7784721 -3680600 -3680575 -410843 -5713796 -5328672 -10856925 -728553 -406646 -865170 -3577901 -5553173 -406847 -865363 -3578146 -5553280 -6359447 270085 -4987073 927689 927689 -7520680 -7319427 2306671 


==> anc/complex_reflection/G6_2_2/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 6
p = 2
n = 2

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G6_2_2/optimal_value.txt <==
1.208712


==> anc/complex_reflection/G6_2_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 151089/125000 1.20871200000000
sqrt(2 epsilon/|S|) (numerical):  0.777403370201082
d=3, D=3
Error: 635628181957/2500000000000000 0.000254251272782800

Certified
epsilon: 93794996818043/78125000000000 1.20057595927095
sqrt(2 epsilon/|S|):  1/12500000*sqrt(93794996818043) 0.774782536996979

Certified (no self-inverse)
epsilon: 188225621818043/156250000000000 1.20464397963548
sqrt(2 epsilon/|S|):  1/12500000*sqrt(188225621818043/2) 0.776094059903655



==> anc/complex_reflection/G6_2_2/root_as_integral.txt <==
100000000
1 1299595 -1299593 4034304 -4034302 199456 4220610 -4220608 -199454 4018952 4044645 1167815 -4044644 -4018950 -1167813 186314 193864 -1175517 4228757 4228168 -48007 -4228166 -4228755 48009 -193862 -186312 1175519 -32593 1153740 32595 -1153768 
-283850 1797425 1797425 -2119967 -2119967 4754762 -2111785 -2111785 4754762 -2111850 -2603042 144187 -2603042 -2111850 144187 4750732 4259624 144243 -2607008 -2105174 -1929286 -2105174 -2607008 -1929286 4259624 4750732 144243 -1903518 1782596 -1903518 1782568 
-6416062 -5754194 -5754194 -1377508 -1377508 747146 -1405237 -1405237 747146 -1406586 1169211 3773131 1169211 -1406586 3773131 502017 3101400 3803410 925431 -1268765 3142697 -1268765 925431 3142697 3101400 502017 3803410 1607965 -4352078 1607965 -4352096 
0 -38305 38305 1543426 -1543426 1419920 -1594618 1594618 -1419920 -3849476 2233834 4638063 -2233834 3849476 -4638063 -2318132 902508 4384451 -919237 2445934 -4646092 -2445934 919237 4646092 -902508 2318132 -4384451 -10459193 -275660 10459193 275660 
0 0 0 4976944 -4976944 4976944 -4976944 4976944 -4976944 4976944 4976944 0 -4976944 -4976944 0 4976944 4976944 0 -4976944 -4976944 0 4976944 4976944 0 -4976944 -4976944 0 0 0 0 0 
1423203 3591597 3591597 -1913272 -1913272 2030532 -110743 -110743 2030532 -113239 2178585 -5444618 2178585 -113239 -5444618 1455940 3671115 -4633803 1606489 1479150 -5462798 1479150 1606489 -5462798 3671115 1455940 -4633803 11069741 -10116275 11069741 -10116280 
-12159674 7001678 7001678 -12528783 -12528783 7548707 3547545 3547545 7548707 3555885 7542514 -9835028 7542514 3555885 -9835028 -1599501 -11071123 10691071 -1614032 -7630553 3871504 -7630553 -1614032 3871504 -11071123 -1599500 10691071 3272472 3327483 3272472 3327478 
1 10736922 -10736920 1572701 -1572699 9540050 9976207 -9976206 -9540048 3599350 -5558242 3469345 5558244 -3599348 -3469343 -9307867 -2776651 9510072 -11702918 -1203951 10855019 1203953 11702920 -10855017 2776653 9307869 -9510070 540623 7130607 -540621 -7130635 
0 -4498936 4498936 -6700180 6700180 926792 -7760820 7760820 -926792 10768510 -3860298 -10715955 3860298 -10768510 10715955 -12705776 12830755 5122970 2890049 6130575 -8835721 -6130575 -2890049 8835721 -12830755 12705776 -5122970 1568438 15327615 -1568438 -15327615 
-3695011 -194808 -194808 87957 87957 7659443 -4413745 -4413745 7659443 -4424162 7607285 225989 7607285 -4424162 225989 -10903928 723210 13356974 -10945668 25037769 -14094740 25037769 -10945668 -14094740 723210 -10903928 13356974 -6106725 -1767331 -6106725 -1767360 
14017085 -13615629 -13615629 11224693 11224693 9199514 -6922043 -6922043 9199514 -6909666 9220119 -17302388 9220119 -6909666 -17302388 17323824 -11705169 5818946 17332052 502773 -2463897 502773 17332052 -2463897 -11705168 17323824 5818946 -12307390 -6404271 -12307390 -6404293 
0 -19081856 19081855 12937794 -12937794 -11399195 -2632761 2632761 11399195 1596712 -13123478 8213492 13123478 -1596712 -8213492 5848253 9660385 6635315 -14444948 22598179 11252454 -22598179 14444948 -11252454 -9660385 -5848252 -6635315 5093168 -5079948 -5093168 5079948 
23762295 3678043 3678043 -6023126 -6023126 -9561995 -20528304 -20528304 -9561995 -20638163 -9636841 3138600 -9636841 -20638163 3138600 984286 -9948661 14676506 1019299 3415545 6787071 3415545 1019299 6787071 -9948662 984286 14676506 21517599 9239003 21517599 9238985 
0 0 0 -2082121 2082121 23865334 -23865334 -21783214 21783214 23865334 -21783214 0 -23865334 21783214 0 -21783214 -2082121 0 21783214 2082121 0 -2082121 23865334 0 2082121 -23865334 0 0 0 0 0 
0 0 0 26355202 -26355202 -11374431 11374431 -14980769 14980769 -11374431 -14980769 0 11374431 14980769 0 -14980769 26355202 0 14980769 -26355202 0 26355202 -11374431 0 -26355202 11374432 0 0 0 0 -1 
0 -25019439 25019439 -12849483 12849483 -10077719 15318434 -15318434 10077719 16454273 1709768 -2945218 -1709768 -16454273 2945218 18345322 -6146174 24347409 11113211 -18995657 14624224 18995657 -11113211 -14624224 6146174 -18345322 -24347409 -19082010 10316143 19082010 -10316143 
44802 12041156 12041156 -12084837 -12084836 -15701821 -12063485 -12063485 -15701821 -12062967 27747674 45573 27747673 -12062967 45573 -15703572 24072330 19441 27745403 -12038226 -12061816 -12038226 27745404 -12061816 24072330 -15703572 19441 -12048895 12071647 -12048895 12071634 
0 -17315158 17315158 21564173 -21564173 26228742 -18421038 18421038 -26228742 -10308564 1702594 -22705635 -1702594 10308564 22705635 -15081544 -18376310 12352206 20962267 3187863 20235159 -3187863 -20962267 -20235159 18376311 15081544 -12352206 807963 -9664925 -807963 9664924 
41923421 -19518926 -19518926 -12010325 -12010325 -950690 8054054 8054054 -950690 8128289 -904776 -30448034 -904776 8128289 -30448034 -14653722 27763236 7574385 -14682043 263389 20789454 263389 -14682043 20789454 27763236 -14653722 7574385 -2605375 2239380 -2605375 2239367 
0 8819654 -8819654 -760482 760482 -17107183 11199839 -11199838 17107183 10497739 16175374 -25372791 -16175374 -10497739 25372791 -11097623 1478331 28539154 -12731530 717849 -13749460 -717849 12731530 13749460 -1478331 11097623 -28539154 7127521 -38596176 -7127521 38596175 
168047 18593778 18593778 -18733072 -18733072 -23481735 -28518799 -28518799 -23481735 28328756 4941358 181764 4941358 28328756 181764 23524599 -122894 -48902 -4899863 18654027 18593849 18654026 -4899863 18593849 -122894 23524599 -48902 -18514196 -18582684 -18514197 -18582701 
0 26390640 -26390640 23293931 -23293931 -13084966 -10712994 10712994 13084966 15838429 -34690717 -25567690 34690717 -15838429 25567690 20845073 -19314723 -2892843 -379187 3979208 -9748604 -3979208 379187 9748605 19314723 -20845073 2892843 -23722142 5258535 23722142 -5258536 
-24912706 8566968 8566967 18177286 18177286 18752722 -21620956 -21620955 18752722 -21624605 18761269 -11731237 18761269 -21624605 -11731237 -11314815 1227234 -33326224 -11302619 9918562 38860930 9918562 -11302619 38860930 1227234 -11314815 -33326224 1867540 7244302 1867540 7244294 
45998325 -18985073 -18985073 -39780705 -39780706 24645809 1953383 1953382 24645809 1711984 24480296 34543169 24480296 1711984 34543170 -1417552 -19946753 -30077037 -1341667 3410569 -506136 3410569 -1341667 -506136 -19946753 -1417552 -30077037 -2000115 310680 -2000116 310653 
0 -8676054 8676056 17847119 -17847116 -5082477 17862624 -17862622 5082478 -40099311 21838414 -26521733 -21838413 40099313 26521733 20373806 -12510234 12910396 -20832193 5336883 -19911856 -5336881 20832195 19911858 12510237 -20373804 -12910394 17566233 41300217 -17566231 -41300243 
0 -41860516 41860516 5731779 -5731779 34907159 38797851 -38797851 -34907159 15300187 -22336802 -8642814 22336802 -15300187 8642814 -9611158 -12633416 -30301740 -20538465 -6901636 -36696811 6901636 20538465 36696811 12633416 9611158 30301740 -9172759 -15511157 9172759 15511157 


==> anc/complex_reflection/G6_2_3/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 6
p = 2
n = 3

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G6_2_3/optimal_value.txt <==
0.465930


==> anc/complex_reflection/G6_2_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 46593/100000 0.465930000000000
sqrt(2 epsilon/|S|) (numerical):  0.431708234806796
d=3, D=3
Error: 32507469701/100000000000000 0.000325074697010000

Certified
epsilon: 1423523780299/3125000000000 0.455527609695680
sqrt(2 epsilon/|S|):  1/1250000*sqrt(1423523780299/5) 0.426861855731186

Certified (no self-inverse)
epsilon: 2879555030299/6250000000000 0.460728804847840
sqrt(2 epsilon/|S|):  1/1250000*sqrt(2879555030299/10) 0.429291884315481



==> anc/complex_reflection/G6_2_3/root_as_integral.txt <==
100000000
1 -173754 173756 -301619 301620 1 -316423 -451867 -170652 451869 316425 170654 -287794 -351543 61774 -724453 351545 287796 -61772 724455 -305971 305973 -302543 -368299 62198 -605333 -395852 -461195 -65332 -900251 -320136 -426294 461197 395854 65334 900253 368301 302545 -62196 605335 426296 320138 112380 -459 -710433 -112378 -775313 102200 -729691 -661433 775315 461 710435 -102198 661435 729693 -308914 -296916 -3561 296918 308916 3502 
-11629 -67661 -67661 154518 154518 -248257 -405702 447434 -323043 447434 -405702 -323043 -197797 151903 382068 350044 151903 -197797 382068 350044 -156742 -156742 -781383 -458680 410125 -957675 413420 83799 649510 836786 -759666 42334 83799 413420 649510 836786 -458680 -781383 410125 -957675 42334 -759666 -157830 -1087577 -14789 -157830 332534 920606 258216 746078 332534 -1087577 -14789 920606 746078 258216 -106182 -136504 -438176 -136504 -106182 -438226 
436010 313441 313441 214784 214784 521204 -525129 379568 349824 379568 -525129 349824 435040 225637 -580204 207781 225637 435040 -580204 207781 418246 418246 -344637 -603107 -522855 -1502505 336294 582568 -314714 417570 -426598 399051 582568 336294 -314714 417570 -603107 -344637 -522855 -1502505 399051 -426598 286341 479965 382010 286341 195659 -1533904 299475 -560599 195659 479965 382010 -1533904 -560599 299475 37193 266613 208593 266613 37193 208577 
0 -54157 54157 100258 -100258 0 665784 -895737 -53182 895737 -665784 53182 136036 154305 -258246 383811 -154305 -136036 258246 -383811 91942 -91942 704261 700557 3251 1521825 -924325 -919948 112480 -2073977 620818 -847111 919948 924325 -112480 2073977 -700557 -704261 -3251 -1521825 847111 -620818 33295 -133265 397150 -33295 402547 -393824 366344 314274 -402547 133265 -397150 393824 -314274 -366344 67309 206519 -278970 -206519 -67309 278970 
0 -2185 2185 -87684 87684 0 -195282 196921 -1460 -196921 195282 1460 948739 -672495 -557530 -3276 672495 -948739 557530 3276 46379 -46379 812218 -763057 -592222 -240828 774153 -794565 552788 232236 -61456 61980 794565 -774153 -552787 -232236 763057 -812218 592222 240828 -61980 61456 3799903 22072 978499 -3799903 -575402 -1860196 123040 -411179 575402 -22072 -978499 1860196 411179 -123040 4781 128139 -45348 -128139 -4781 45347 
-268516 371088 371088 -504156 -504156 -498133 773888 296273 -497726 296273 773888 -497726 -397537 658779 -751968 -37446 658779 -397537 -751968 -37446 324749 324749 344325 854586 -94559 1426087 820052 219284 -455275 468978 -10837 -994789 219284 820052 -455275 468978 854586 344325 -94559 1426086 -994789 -10837 2252763 -3684447 -425711 2252763 724794 -1933465 729868 -654864 724794 -3684447 -425711 -1933465 -654864 729868 414400 554872 -408680 554872 414400 -408682 
732055 889128 889128 152542 152542 281741 662194 611862 -112546 611862 662194 -112546 -177571 -281501 330823 -372695 -281501 -177571 330823 -372695 363466 363466 365632 102972 481156 -160522 162411 405724 443067 -356238 -597370 -935927 405724 162411 443067 -356238 102972 365632 481156 -160522 -935927 -597370 -1457979 1132473 -907327 -1457979 -893243 -484104 328752 -640854 -893243 1132473 -907327 -484104 -640854 328752 4583603 1241378 -5386179 1241378 4583603 -5386229 
-260931 1392456 1392456 -1477363 -1477363 -767637 1391184 1656476 -2060710 1656476 1391184 -2060710 -1392177 -987046 -751414 298100 -987046 -1392177 -751414 298100 2246857 2246857 306462 -819506 987238 1153008 717358 1407487 759185 732329 -1674577 -4529980 1407487 717358 759185 732329 -819506 306462 987238 1153008 -4529980 -1674577 -4133139 1579185 -1421156 -4133139 -479385 -672242 3657107 -136014 -479385 1579185 -1421156 -672242 -136014 3657107 -1996896 2017873 2743584 2017873 -1996896 2743584 
0 -146138 146138 2485260 -2485260 0 -1385307 -239770 896131 239770 1385307 -896131 2998110 2832732 1188625 1160105 -2832732 -2998110 -1188625 -1160105 -4198054 4198054 -1693213 -1613666 -1216806 561853 -445776 -419346 72454 159507 3846260 503644 419346 445776 -72454 -159507 1613666 1693213 1216806 -561853 -503644 -3846260 4798 1381452 2752165 -4798 2406964 387500 -3938679 -461237 -2406964 -1381452 -2752165 -387500 461237 3938679 -3478756 -5828134 -848087 5828134 3478756 848087 
-3697317 -5404721 -5404721 199472 199472 -2006063 -1874267 -923818 -4165892 -923818 -1874267 -4165892 1553000 1535259 2812212 -2213907 1535259 1553000 2812212 -2213907 2144645 2144645 373171 1279714 1781971 -3183568 1558111 811944 2390775 -2038721 -354647 -969953 811944 1558111 2390774 -2038721 1279714 373171 1781971 -3183568 -969953 -354646 3025334 724179 -1642565 3025334 -1573397 1407509 -795064 -3879652 -1573397 724179 -1642565 1407509 -3879652 -795064 3154034 3597746 3522796 3597746 3154034 3522776 
1 -144365 144367 1052489 -1052487 1 -291598 -120348 -14425 120350 291600 14426 788583 702986 1156341 294751 -702984 -788581 -1156339 -294749 989681 -989679 -913334 -947768 584300 493528 727039 519096 -1279331 358407 2432636 -1619304 -519094 -727037 1279332 -358405 947770 913336 -584298 -493526 1619306 -2432634 -279632 512556 8522 279634 263953 -489046 766614 -2285061 -263951 -512554 -8520 489048 2285063 -766612 -11172115 8558061 4454616 -8558059 11172117 -4454674 
0 -412905 412903 -840176 840176 0 -3297673 -2315429 3869689 2315430 3297673 -3869688 -1580658 -1429073 626556 -539288 1429072 1580658 -626555 539288 2380554 -2380554 -4374009 -4443646 -951204 1582309 -4049255 -3858385 1094261 1206130 9080089 7156590 3858387 4049255 -1094261 -1206131 4443646 4374010 951204 -1582309 -7156590 -9080089 217790 666187 -2689531 -217790 -2316064 152588 3484161 582939 2316064 -666187 2689531 -152588 -582938 -3484161 2558628 2206571 -1180015 -2206572 -2558628 1180013 
-83665 -238013 -238013 -1929900 -1929900 4522190 -1955973 1794410 2555007 1794410 -1955973 2555007 -2423927 -5273685 301215 -173388 -5273685 -2423927 301216 -173388 1133174 1133175 2005345 3062410 -4607622 -3539369 4305105 4523229 772093 -5433045 1225274 -4113565 4523228 4305104 772093 -5433045 3062409 2005345 -4607622 -3539369 -4113564 1225275 3849267 -521328 -548554 3849267 -4329981 422869 -776959 8319905 -4329981 -521328 -548554 422869 8319905 -776959 -145370 -560511 82647 -560511 -145369 82600 
0 -393748 393748 3905592 -3905592 0 1119541 -2138369 -324921 2138369 -1119541 324921 2943777 2159885 5407792 -582138 -2159885 -2943778 -5407792 582138 2464716 -2464716 -637989 -1832479 4005616 1696891 1785923 95834 -5718512 -325892 -1225656 1304829 -95834 -1785923 5718512 325892 1832479 637990 -4005616 -1696891 -1304830 1225656 -727553 1127132 825884 727553 2846247 -2369664 541011 -11922747 -2846247 -1127132 -825884 2369664 11922748 -541011 5229674 1898238 -3050751 -1898238 -5229674 3050751 
-52831 409095 409095 551613 551613 -2262816 -3822209 3296137 755420 3296137 -3822209 755420 1995621 2066066 -1596332 -259800 2066066 1995621 -1596332 -259800 -2566481 -2566481 -6420556 -6815863 559642 2856758 2910274 2840801 3177562 -1576500 11475705 -7693060 2840801 2910274 3177562 -1576500 -6815863 -6420556 559642 2856758 -7693060 11475705 -1052832 -127079 3203903 -1052832 1985641 -40321 -3912858 -1758012 1985641 -127079 3203903 -40321 -1758012 -3912858 1571387 -949693 93810 -949694 1571388 93779 
-11754449 -1075346 -1075345 -5490818 -5490818 -8188393 3751148 2152537 2628605 2152537 3751148 2628604 -3450246 213548 1351167 1839013 213548 -3450246 1351167 1839013 -3541301 -3541301 1866166 2594095 5306301 -4148607 3457677 1523509 5295769 -8494140 3093082 7563682 1523509 3457677 5295770 -8494140 2594094 1866166 5306300 -4148606 7563681 3093083 -6210780 -1026502 2073803 -6210780 5854150 -7022125 1777331 916832 5854150 -1026502 2073803 -7022124 916832 1777330 -1055286 -899399 -872429 -899399 -1055286 -872459 
1 1054463 -1054463 -2263579 2263580 1 5107471 -5523154 2814740 5523154 -5107472 -2814740 -2445064 -3486830 118209 1722762 3486829 2445065 -118209 -1722762 -2051986 2051986 3747143 3619324 6398671 -5668772 -5029121 -6463684 -3209730 1495932 -5475159 12509803 6463684 5029120 3209730 -1495930 -3619324 -3747143 -6398672 5668773 -12509804 5475158 -1275303 -2307021 3637122 1275304 4102106 -4121975 -138692 192691 -4102107 2307021 -3637122 4121975 -192691 138691 -5157173 -3176564 4228011 3176564 5157173 -4228011 
0 -1365893 1365894 5489081 -5489081 0 331745 -1208285 -1470534 1208286 -331745 1470534 7763248 7747260 -961333 -2664222 -7747260 -7763248 961332 2664222 2639088 -2639088 2652257 3357159 -6064846 4793831 -6938991 -5289101 6051591 4095207 -8028080 5999843 5289100 6938991 -6051591 -4095207 -3357159 -2652257 6064846 -4793831 -5999843 8028080 1472455 2090871 -1752364 -1472454 -4550619 8084725 -4748843 -1773916 4550619 -2090871 1752364 -8084725 1773916 4748842 1457820 3750816 4500613 -3750816 -1457820 -4500613 
1995669 2148785 2148786 6235348 6235348 -10265478 3262804 553288 -5949317 553289 3262804 -5949317 4078944 4754593 -551742 2187271 4754593 4078944 -551742 2187270 -4472525 -4472525 377671 -1210052 2199234 -1412143 -1770291 -478738 -2988894 1866890 2660585 1792858 -478738 -1770291 -2988893 1866890 -1210051 377672 2199234 -1412144 1792858 2660585 -2372774 -420242 -7425120 -2372774 -6965815 -7990103 -7413950 12845121 -6965815 -420242 -7425120 -7990103 12845120 -7413950 1368621 5746004 3478607 5746005 1368621 3478577 
4938166 -9107064 -9107057 12149503 12149503 2342249 -2263361 1761991 -5514394 1761996 -2263357 -5514387 -1407517 -4113343 4548081 10354650 -4113341 -1407516 4548080 10354649 1217738 1217739 63782 5387074 -6199481 4060502 3683826 1812129 1394683 438479 3270742 2697766 1812130 3683827 1394685 438472 5387077 63786 -6199482 4060493 2697770 3270747 -8348448 -3949968 815275 -8348446 -4290753 -5042914 3698925 -4476283 -4290751 -3949970 815275 -5042909 -4476287 3698927 1198521 -7989468 509130 -7989466 1198521 509074 
2 8678832 -8678837 -72693 72702 0 3289721 6040068 8953578 -6040067 -3289722 -8953584 1786426 3694046 -2632881 -1522514 -3694050 -1786428 2632884 1522522 1553675 -1553675 6428581 4959196 -3178410 -12495196 2759398 2796084 3111340 -10187695 7045798 4277786 -2796083 -2759394 -3111338 10187695 -4959192 -6428581 3178406 12495199 -4277784 -7045796 1982498 -2192016 640605 -1982503 1907429 9047480 630785 -6428407 -1907433 2192013 -640604 -9047484 6428404 -630784 845775 2426486 -1626309 -2426491 -845773 1626310 
6982458 9675873 9675874 -694703 -694703 -8002092 2291047 4214827 -6104946 4214828 2291048 -6104944 -1161701 -9088585 1269242 -1322187 -9088585 -1161698 1269241 -1322187 -5375193 -5375192 -796240 2548326 -4761212 19226 1003913 -4769928 3312730 -2424750 -6916819 484105 -4769926 1003914 3312730 -2424753 2548327 -796240 -4761212 19224 484105 -6916819 -1050102 -2744146 15025721 -1050103 -1063795 645070 -7105707 -3212641 -1063798 -2744144 15025723 645071 -3212641 -7105708 7494981 3323640 7793774 3323641 7494983 7793758 
1 -39024 39025 12912299 -12912297 1 -382230 -1454045 211786 1454047 382231 -211784 -4065654 7005749 5936056 7352074 -7005746 4065655 -5936055 -7352073 -385268 385270 9101325 -2783387 -4962020 -2849373 4368537 -2360884 -2195650 -850250 -937316 1219169 2360887 -4368534 2195652 850250 2783389 -9101323 4962022 2849376 -1219167 937317 728868 -7129836 -17322707 -728866 -2166672 -5756561 5339045 3784084 2166675 7129838 17322707 5756563 -3784082 -5339042 -3371549 -4761282 -1138521 4761282 3371551 1138467 
-1 -8137753 8137751 -9442104 9442104 0 -7397047 -4683769 -5417088 4683768 7397047 5417089 -8370237 2787630 -2410586 -2359407 -2787628 8370237 2410585 2359407 -1457333 1457334 8632050 -2359737 -7003636 1637384 1610299 -5341441 -1416632 6250115 1439009 -1988981 5341441 -1610299 1416632 -6250114 2359737 -8632050 7003637 -1637386 1988981 -1439006 3260243 -9029953 816408 -3260242 13491022 10736249 3216468 -7132866 -13491021 9029954 -816411 -10736249 7132867 -3216467 -1612183 -355901 -2518254 355903 1612181 2518250 
3348997 73746 73707 -1374889 -1374918 4681833 -264150 177690 -2922257 177632 -264198 -2922247 239892 3951476 -6363039 -2819512 3951521 239906 -6363082 -2819556 3062635 3062643 -3403176 -10226531 4819524 10009164 4441868 4871423 2593329 -9399318 -11921306 6282541 4871468 4441975 2593238 -9399394 -10226512 -3403182 4819469 10009188 6282627 -11921313 2029361 1406359 -5147922 2029353 131545 -1516080 -332085 4600559 131546 1406376 -5147926 -1516112 4600614 -332133 11055763 -15507275 7435304 -15507256 11055783 7435314 
-12 5454225 -5454228 4179432 -4179420 -14 6550315 7797531 -1185894 -7797531 -6550311 1185919 -1894607 -5759940 5781873 6088862 5759912 1894609 -5781824 -6088838 -1186799 1186780 880734 -2517296 7531210 -3572512 -14379499 -6009558 12353831 10114825 1004090 -11560578 6009521 14379471 -12353845 -10114754 2517372 -880708 -7531242 3572443 11560535 -1004001 1007493 -2196460 192828 -1007507 -362964 4099488 6491002 -7226284 362962 2196452 -192786 -4099479 7226253 -6490999 -2543637 -2509834 -6081416 2509955 2543553 6081301 
-2011732 -15910 -15910 -3800528 -3800530 4058898 3812786 -1577087 600190 -1577087 3812786 600190 -3650357 871974 1990634 -1631741 871975 -3650357 1990634 -1631742 2203609 2203609 5347434 6217624 5784994 -11101546 -5639588 -5697722 -1367054 11496218 5541788 -10835319 -5697722 -5639585 -1367056 11496216 6217623 5347432 5784992 -11101544 -10835316 5541787 -1928785 591996 701410 -1928786 3858282 -4640071 -2793728 2478786 3858283 591997 701410 -4640072 2478787 -2793728 11431387 -16710578 7437341 -16710578 11431387 7437300 
4716724 9981461 9981458 2915096 2915096 -17471216 -2088051 228861 -3095704 228859 -2088055 -3095704 -3281316 1125209 -254263 1215588 1125210 -3281315 -254265 1215587 -8325114 -8325113 1470810 2618886 -7713106 -6390137 -2437982 9679352 -10149542 -4900176 5051029 1544159 9679356 -2437978 -10149545 -4900180 2618888 1470810 -7713108 -6390136 1544163 5051029 2082614 1015933 -10987338 2082614 7046926 10497812 10073587 -5277480 7046926 1015934 -10987339 10497811 -5277478 10073586 5332575 -4514508 3912091 -4514508 5332575 3912042 
0 2661690 -2661690 -2996263 2996263 0 -1603780 6238191 283276 -6238192 1603780 -283275 -2304023 -3027221 -1653460 4480834 3027221 2304023 1653461 -4480834 -1105250 1105250 -6708550 -5720446 -3620479 11876295 3261113 5028932 4726294 -10382661 -12700627 9784319 -5028931 -3261113 -4726295 10382663 5720448 6708551 3620479 -11876296 -9784320 12700627 835818 2444711 784078 -835819 -2119406 5361031 15315332 -7688686 2119407 -2444711 -784078 -5361030 7688686 -15315332 -9234173 -8959771 -1785875 8959771 9234173 1785870 
-2 -10632595 10632598 3884293 -3884293 -2 -5306726 -9912129 -5318469 9912129 5306727 5318470 7169733 -4104602 -7248772 5755469 4104602 -7169729 7248773 -5755469 386806 -386807 1125015 16426901 -805897 -7672395 -764967 4561108 -5513800 4235259 5687935 -709303 -4561108 764967 5513798 -4235259 -16426903 -1125015 805896 7672395 709303 -5687935 -1141474 3616040 3376833 1141475 -13712996 3557434 11916923 -5338560 13712994 -3616042 -3376831 -3557432 5338559 -11916920 -4210207 -5241284 -6684994 5241284 4210208 6684990 
9123939 -4671203 -4671202 1964094 1964094 12136396 -3164767 -2102228 -849706 -2102225 -3164767 -849706 -11305838 3889931 1842821 -253677 3889931 -11305839 1842823 -253677 274842 274842 1839215 4664282 -3181455 2174436 976362 8884811 -3804861 -668639 -5501210 -2040639 8884811 976362 -3804858 -668641 4664280 1839215 -3181456 2174438 -2040637 -5501211 -8308671 74361 -4869588 -8308671 21054248 -568999 -18421215 845625 21054252 74359 -4869590 -568999 845625 -18421218 230063 8583613 1783844 8583614 230063 1783801 
8100777 465429 465432 2232036 2232036 -894999 -7003599 5019818 -3599285 5019819 -7003596 -3599283 -6335660 -493443 -5870677 1345119 -493443 -6335659 -5870678 1345119 -3197790 -3197790 13851089 -7219300 -7978010 -648495 9963185 -23720733 13916006 443157 3508120 663729 -23720737 9963185 13916004 443159 -7219299 13851086 -7978012 -648495 663727 3508120 5560121 6757469 -11435535 5560123 8563291 -1673500 2624964 841735 8563295 6757469 -11435538 -1673499 841736 2624963 -862570 1244864 -564425 1244865 -862569 -564428 
1 -8486763 8486763 7895219 -7895220 0 -10292779 1841328 -2936376 -1841330 10292780 2936375 -7096518 -9911710 8695281 9399196 9911710 7096516 -8695279 -9399196 583115 -583116 10978259 -5387889 -1277746 1893709 -4194465 12852463 8822048 -6663492 1674034 7018193 -12852456 4194460 -8822050 6663491 5387890 -10978260 1277748 -1893709 -7018191 -1674034 -6150585 -15245406 15199900 6150584 -9615302 -1363399 -11343117 -3431175 9615301 15245405 -15199899 1363400 3431175 11343117 3651709 4704636 4064965 -4704635 -3651709 -4064965 
-25923174 2310157 2310174 -505734 -505747 -5376357 -5219564 11412857 12437067 11412853 -5219559 12437079 22369479 10583510 -2918817 253952 10583529 22369495 -2918812 253921 6523112 6523111 9607542 4064679 -17239639 2355171 4300273 -5692315 -3849353 -724856 -8931825 -4596033 -5692335 4300280 -3849370 -724846 4064651 9607566 -17239654 2355169 -4596046 -8931830 -14861828 -7981444 -3371428 -14861863 1398572 7477261 -6851593 -620065 1398534 -7981457 -3371394 7477253 -620058 -6851567 4041697 -2745498 2624482 -2745506 4041692 2624449 
26 -9597166 9597163 5825344 -5825343 5 -2367151 350330 -6334972 -350350 2367157 6334946 -5224874 -8675002 -2240052 12885215 8674981 5224827 2240062 -12885216 102993 -103006 -11336610 14280963 8103768 295232 -4344368 11885119 8513309 -5077062 2288400 6486301 -11885108 4344357 -8513301 5077063 -14280970 11336588 -8103734 -295235 -6486291 -2288382 17525219 7058300 -18176232 -17525188 19117137 3329555 -10482998 -2717675 -19117137 -7058281 18176235 -3329572 2717677 10483013 2552135 3117566 3427576 -3117561 -2552143 -3427582 
14100562 -3830283 -3830285 -1183114 -1183116 5630146 9528969 -15227677 -5979402 -15227675 9528970 -5979404 6849555 -316151 -14627371 -595588 -316145 6849562 -14627370 -595597 -1081674 -1081674 21999979 -11814249 7470574 -9869229 18492939 4572452 -8902608 -1231141 6421619 1503598 4572456 18492935 -8902606 -1231142 -11814255 21999985 7470580 -9869230 1503599 6421620 -10250124 -10504785 9015392 -10250126 -3749767 10649675 -1821350 -3213775 -3749770 -10504788 9015394 10649672 -3213771 -1821344 -1330440 759192 -1600570 759189 -1330442 -1600576 
1 -9936704 9936705 -6311718 6311718 1 4445391 -3423856 -7946867 3423858 -4445387 7946869 12933651 6598912 12012452 -23817546 -6598908 -12933641 -12012454 23817548 190273 -190267 11351097 -7414562 7736195 -4032341 -13729505 22908102 8419039 -3456843 3342643 5111084 -22908097 13729513 -8419043 3456843 7414562 -11351087 -7736194 4032340 -5111081 -3342639 3791442 995650 -4407903 -3791448 6071169 -4825302 12386339 7992980 -6071169 -995654 4407907 4825310 -7992980 -12386340 -4035033 -4347437 -1648607 4347438 4035035 1648546 
23039258 -1340868 -1340868 -12142483 -12142485 11630805 -5190551 15975880 -22651365 15975880 -5190552 -22651363 12991689 7945030 -10185979 -19958701 7945025 12991694 -10185977 -19958701 7698742 7698742 -3471805 17068183 -3247204 -3283396 -10610475 46066 4632910 -5031435 11086742 10182215 46069 -10610477 4632909 -5031435 17068180 -3471803 -3247206 -3283395 10182215 11086742 -7624552 -3234991 2740597 -7624554 4128941 1067299 5335707 6404857 4128944 -3234992 2740594 1067298 6404858 5335706 -6594976 -3938883 -6132193 -3938883 -6594976 -6132253 
0 16863419 -16863423 -1644746 1644748 0 4591462 -21195281 18376890 21195290 -4591467 -18376885 -4852942 1790798 -2515636 6041396 -1790800 4852942 2515629 -6041395 -4481629 4481625 -6611007 -3262594 -15608590 3579957 -20849363 25589345 -15084015 8286641 -7604909 -8776193 -25589342 20849350 15084022 -8286642 3262595 6611013 15608593 -3579957 8776192 7604906 12719098 -9734987 324850 -12719096 -1208921 1589912 -1171066 -2159723 1208920 9734984 -324849 -1589912 2159723 1171067 1612239 1557092 843816 -1557091 -1612237 -843816 
7751919 2159164 2159159 -1425490 -1425491 -2570511 3038161 -20475932 4750047 -20475931 3038169 4750042 5981028 4588295 5069242 -14579988 4588292 5981030 5069238 -14579985 -5968307 -5968300 -25129976 17993874 -4128925 1625695 32835031 -13026038 -7441705 3145653 -1349852 -2529692 -13026044 32835038 -7441698 3145652 17993868 -25129971 -4128925 1625691 -2529690 -1349849 -7181235 7652050 -2779566 -7181240 3100385 -3789488 8231948 4899675 3100387 7652060 -2779568 -3789485 4899674 8231945 970184 -504315 1679376 -504317 970181 1679361 
8 -7563096 7563093 -1608222 1608223 -2 28522265 -16532720 -9412035 16532711 -28522283 9412046 969603 8774985 -26781356 13764889 -8774979 -969604 26781361 -13764902 16691793 -16691807 -1458329 -26820778 8868794 -4533850 8940155 6673676 10109844 1074344 4887176 2347233 -6673676 -8940147 -10109846 -1074342 26820782 1458333 -8868787 4533855 -2347235 -4887181 -3769876 -3489566 -1148913 3769869 -4477837 5991261 -9653026 -2852433 4477833 3489564 1148920 -5991268 2852436 9653037 -2793565 -3891937 -3841648 3891940 2793567 3841650 
-18185570 7281259 7281241 -4116264 -4116254 4963049 28434052 3431453 -18214096 3431438 28434095 -18214127 2577782 -9847546 -6873611 20945450 -9847528 2577778 -6873630 20945461 23825276 23824979 -18073052 -1078469 -8083473 -7004037 7726079 -6702629 -5576820 -2745348 7956600 5222198 -6702633 7726107 -5576795 -2745355 -1078496 -18073041 -8083463 -7004047 5222215 7956616 9053234 7394867 -8938939 9053222 7288090 9405513 -16767731 -4535009 7288063 7394901 -8938948 9405525 -4535031 -16767652 -4087688 -5031476 -6254426 -5031376 -4087598 -6254385 
51 4072941 -4072978 -1054749 1054773 -16 -11828393 5110238 6271564 -5110261 11828230 -6271464 1017720 -4518061 4945182 -4437701 4518120 -1017738 -4945141 4437582 51337517 -51337649 -196237 6965593 -1804480 2201739 -5646065 -503307 -5551010 1030778 -3140233 -3308446 503345 5646023 5551042 -1030762 -6965586 196340 1804524 -2201699 3308417 3140191 1818925 -4101603 1586669 -1818977 5774861 -2612194 -12512772 4544386 -5774903 4101562 -1586617 2612140 -4544360 12512868 -15646473 -17569152 -11897092 17569181 15646494 11897123 
1 430984 -430977 5980910 -5980912 1 -16426336 15241738 234114 -15241742 16426330 -234114 8272633 19805384 -24007084 -5766531 -19805382 -8272629 24007077 5766546 -4824911 4824915 -14528592 2941209 29373097 4531713 -8265236 -958074 -8531295 -2549231 -1314282 693242 958082 8265234 8531303 2549233 -2941209 14528602 -29373091 -4531711 -693240 1314283 6854979 -37769380 -683481 -6854977 -3646085 -1843774 3995250 1465977 3646084 37769379 683482 1843779 -1465978 -3995253 811563 267298 888263 -267296 -811560 -888322 
9 5494573 -5494586 -8949829 8949829 6 -25785734 2171524 15622220 -2171574 25785793 -15622207 21859517 -12150965 -18973661 15616939 12150930 -21859454 18973633 -15616939 -3635655 3635628 30381484 -16659610 14568193 4869861 -7419814 3214014 -5563445 1346624 -5183880 -4598574 -3213980 7419780 5563533 -1346609 16659615 -30381500 -14568236 -4869868 4598568 5183878 -11176814 18400191 -15666294 11176813 5988300 958510 -3515197 -2009005 -5988271 -18400200 15666264 -958512 2009009 3515205 1984473 1977997 1698201 -1977990 -1984463 -1698248 
-6309467 12157033 12157020 -562306 -562283 -9670321 -18025996 12787147 -10756929 12787142 -18025941 -10756970 -20149918 13514807 27319797 -8324533 13514838 -20149973 27319837 -8324570 22310202 22310218 9108503 -10661798 7153763 4098567 13989205 -9759154 -31377266 -3920553 4882240 5912657 -9759162 13989223 -31377247 -3920557 -10661762 9108440 7153738 4098556 5912669 4882253 176244 2505803 13161540 176269 -6286781 -2133174 -3294635 2711343 -6286794 2505774 13161576 -2133176 2711348 -3294629 -6281507 -5775703 -6488691 -5775710 -6281514 -6488732 
899917 6421215 6421223 5445588 5445573 -14047918 11484096 -21979414 -4154892 -21979399 11484069 -4154893 14540938 -15010442 29956503 -24361711 -15010458 14540962 29956483 -24361689 16821837 16821836 8152883 -22206573 -21614310 1303269 -7042987 11553011 17286739 4628285 4364563 2275380 11553012 -7043002 17286721 4628283 -22206590 8152922 -21614300 1303272 2275381 4364563 -1586829 -6756014 -2586991 -1586843 15575080 -10782409 2322459 7448995 15575086 -6755986 -2587008 -10782409 7448992 2322453 -4618595 -6006653 -4299002 -6006652 -4618593 -4299027 
-307395 23769451 23769453 -3069266 -3069272 -25977210 -25774049 -32743142 -1980382 -32743155 -25774059 -1980365 -9955404 14239584 -17415147 14493572 14239583 -9955384 -17415146 14493572 24238020 24238025 2315331 17248989 -191677 1871945 -2125079 8614960 25210618 3991510 1227823 1989028 8614959 -2125065 25210635 3991511 17248993 2315322 -191663 1871949 1989023 1227818 -2885408 706025 4388674 -2885412 -10214356 782628 -10576984 -1340609 -10214354 706001 4388668 782628 -1340608 -10576984 -3801883 -4655438 -5217011 -4655440 -3801885 -5217066 
1 529194 -529183 13733169 -13733187 -1 -10790288 -35429601 32535261 35429591 10790274 -32535261 7213703 -11018287 3628970 -15892862 11018317 -7213716 -3628983 15892888 -1721100 1721100 -6924790 7023906 14226959 4620149 28753230 -1342830 37104022 5273432 -9239561 -10293614 1342832 -28753230 -37104012 -5273432 -7023891 6924787 -14226962 -4620147 10293615 9239559 -5051346 -12417539 169729 5051344 8031695 3504704 5252598 1624110 -8031715 12417542 -169725 -3504699 -1624115 -5252604 -1624409 -831963 -662453 831964 1624410 662451 
7984689 9161369 9161365 -9573143 -9573136 -4244115 -32910990 -907581 -1458980 -907575 -32910984 -1458988 33224748 -44841484 5787656 13482989 -44841474 33224737 5787648 13482987 3510353 3510352 3763263 6942386 33729116 6603516 4457412 -2576361 -12875301 522862 26316 1124617 -2576357 4457403 -12875309 522861 6942384 3763262 33729120 6603513 1124619 26318 1032576 -2873914 -16709814 1032583 16032972 -7041816 -5687067 -1431032 16032969 -2873911 -16709811 -7041816 -1431033 -5687066 -970249 -513341 -901336 -513341 -970249 -901387 
5 8082887 -8082880 3353492 -3353519 11 13838476 2943142 -18102098 -2943155 -13838479 18102087 43335689 -43000838 -1477536 -3498574 43000855 -43335683 1477548 3498589 -2996673 2996659 -11663939 -4013946 -25194897 -415576 2632379 -5177172 -8976419 -1346297 3982999 4599584 5177175 -2632385 8976439 1346300 4013948 11663942 25194875 415578 -4599583 -3982998 -12761587 -32940384 -13757324 12761583 15010529 3249769 -232727 1425357 -15010531 32940382 13757320 -3249772 -1425360 232728 1252096 1526246 1559876 -1526245 -1252094 -1559874 
-4132394 16767785 16767780 -43710432 -43710511 49584275 -6938936 -14313440 -20199657 -14313450 -6938939 -20199646 10347322 19807957 31717989 29902874 19807957 10347398 31718035 29902925 -27842315 -27842315 3773562 -9026836 -15595190 3356327 235006 3006194 4742382 2389370 3201267 3202159 3006186 235029 4742410 2389368 -9026817 3773543 -15595187 3356329 3202156 3201266 -2904697 -1698208 -6149768 -2904710 -10784113 -5193274 2958805 -4986062 -10784120 -1698259 -6149798 -5193281 -4986066 2958795 4217481 2966195 4024305 2966198 4217484 4024307 
9 5227689 -5227725 57210421 -57210361 -41 -104810 3642832 -6455764 -3642795 104833 6455797 -25916425 -22469964 -34340797 -37310471 22469921 25916417 34340758 37310428 -547007 547055 9706952 -13062898 -3109450 1047859 -7910346 2473416 -13410465 191535 500348 1536681 -2473428 7910353 13410442 -191541 13062904 -9706962 3109477 -1047866 -1536686 -500351 -72558 17306281 11462606 72567 13802934 6508983 6659224 3670745 -13802909 -17306276 -11462603 -6508973 -3670739 -6659232 -1650324 -970146 -373756 970140 1650317 373745 
28 -74924786 74924764 3626762 -3626790 -16 29335077 31438305 60295687 -31438295 -29335068 -60295667 4503829 -7690882 -3004769 -1500848 7690889 -4503821 3004772 1500868 -1930717 1930723 -5146617 -5712398 -12702349 -1762705 -8418671 -4193985 -14459791 -1980489 -10681544 -11668288 4193985 8418674 14459792 1980489 5712404 5146615 12702346 1762705 11668287 10681542 -954839 -3971633 -1796286 954842 2470167 655614 1467991 -574614 -2470168 3971635 1796284 -655609 574612 -1467993 -84671 104237 -177714 -104234 84674 177658 
-88169517 37891130 37891176 49937989 49937970 70323387 -13971026 -10981986 -30723998 -10982001 -13971045 -30724039 -5674286 -11322674 -17393152 -26710967 -11322657 -5674291 -17393139 -26710954 -20475871 -20475869 3091659 5821782 9933123 20763 961211 3253440 2966867 744334 6108001 3848637 3253440 961214 2966873 744334 5821794 3091660 9933131 20762 3848645 6108011 -2804901 -2018308 3905315 -2804897 6299842 -610115 9678740 3098335 6299834 -2018305 3905316 -610119 3098334 9678736 -528742 3590052 987857 3590052 -528741 987854 


==> anc/complex_reflection/G6_2_4/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 6
p = 2
n = 4

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G6_2_4/optimal_value.txt <==
0.231445


==> anc/complex_reflection/G6_2_4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 46289/200000 0.231445000000000
sqrt(2 epsilon/|S|) (numerical):  0.277755888026399
d=3, D=3
Error: 32235715229/312500000000000 0.000103154288732800

Certified
epsilon: 139248085181/610351562500 0.228144062760550
sqrt(2 epsilon/|S|):  1/781250*sqrt(139248085181/3) 0.275768056381053

Certified (no self-inverse)
epsilon: 4488174441021/19531250000000 0.229794531380275
sqrt(2 epsilon/|S|):  1/3125000*sqrt(1496058147007/2) 0.276763756887997



==> anc/complex_reflection/G6_2_4/root_as_integral.txt <==
100000000
0 -71649 71649 -88805 88805 0 0 -172184 -165468 -71210 -71303 165468 172184 71210 71303 -88534 -108278 47388 -266571 -88223 108278 88534 -47388 266571 88223 -93226 93226 0 0 -171669 -191394 13507 -394331 -171285 -145895 -165596 -30452 -370469 -164462 -175300 -159961 -70534 -70566 165596 145895 30452 370469 164462 191394 171669 -13507 394331 171285 159961 175300 70534 70566 31731 16896 -266501 -88174 -31731 -286251 -107747 80928 47043 -270863 -244993 -368397 -265557 286251 107747 -16896 266501 88174 -80928 -47043 244993 270863 368397 265557 -93400 -98595 25726 -92070 98595 93400 -25726 92070 0 282 -282 
-26771 -38023 -38023 37030 37030 -108210 -4865 -138307 158257 -123980 -14064 158257 -138307 -123980 -14064 -203094 -316 301091 101559 53142 -316 -203094 301091 101559 53142 -83371 -83371 -135338 -52601 -376589 -173428 299336 -379818 -117755 121734 -79862 389678 336348 176361 -268402 24610 -151721 -66787 -79862 121734 389678 336348 176361 -173428 -376589 299336 -379818 -117755 24610 -268402 -151721 -66787 -205720 -650584 -136021 -185562 -205720 63620 14789 859823 313822 56540 414387 155990 147848 63620 14789 -650584 -136021 -185562 859823 313822 414387 56540 155990 147848 -76908 -78604 -134116 -107920 -78604 -76908 -134116 -107920 -104453 -18893 -18895 
162828 94407 94407 121237 121237 165928 118324 -322886 241332 91737 51244 241332 -322886 91737 51244 174514 107914 -167961 126055 76690 107914 174514 -167961 126055 76690 124964 124964 120297 34930 -269521 -335797 -167470 -1024633 -366445 227020 294017 -20467 365408 191774 -328027 232392 47551 -36447 294017 227020 -20467 365408 191774 -335797 -269521 -167470 -1024633 -366445 232392 -328027 47551 -36447 100460 145445 179688 128422 100460 113851 61685 -564077 -214607 125263 -118431 77444 -3182 113851 61685 145445 179688 128422 -564077 -214607 -118431 125263 77444 -3182 27242 78122 -2048 80508 78122 27242 -2048 80508 33753 -62384 -62450 
0 -38290 38290 7428 -7428 0 0 328289 -503082 -37870 -37480 503082 -328289 37870 37480 3524 42946 -118888 102604 8225 -42946 -3524 118888 -102604 -8225 1393 -1393 0 0 323154 362537 19377 867581 322303 -535834 -496767 49005 -1330765 -493249 315433 -488627 -36837 -36485 496767 535834 -49005 1330765 493249 -362537 -323154 -19377 -867581 -322303 488627 -315433 36837 36485 -68383 -68777 98582 4263 68383 136767 43116 -168974 -115537 96145 83840 158456 103612 -136767 -43116 68777 -98582 -4263 168974 115537 -83840 -96145 -158456 -103612 -101 54499 -148645 158 -54499 101 148645 -158 0 -154 154 
1 8299 -8297 46799 -46797 1 1 80073 -43382 8152 7105 43384 -80071 -8150 -7103 -619959 477426 325731 2435 42813 -477424 619961 -325729 -2433 -42811 -13523 13525 1 1 -571035 498726 332162 68352 73410 -464296 607984 -327156 8724 -42276 17573 17992 6693 5939 -607982 464298 327158 -8722 42278 -498724 571037 -332160 -68350 -73408 -17990 -17571 -6691 -5937 -2701619 -10946 -645824 -606960 2701621 419311 473080 1265682 301596 -54399 248292 -22430 -160 -419309 -473078 10948 645826 606961 -1265680 -301594 -248290 54401 22432 162 -6236 -53294 47498 -10272 53296 6238 -47496 10274 1 -14 -75 
46344 3524 3524 34519 34519 83941 70710 -141979 -63636 -39638 52458 -63636 -141979 -39638 52458 146608 -559036 382533 -1368 5629 -559036 146608 382534 -1368 5629 109497 109497 95142 109481 7200 -679136 348845 -688755 -171267 -615733 70426 367026 -385418 -71096 -239602 -117942 -20919 22370 70426 -615733 367026 -385418 -71096 -679136 7200 348845 -688755 -171267 -117942 -239602 -20919 22370 -2550039 3515017 87659 91871 -2550039 -580919 -592530 1336133 286748 9998 282727 -71229 -79859 -580919 -592530 3515017 87659 91871 1336133 286748 282727 9998 -71229 -79859 -455521 -11251 542156 150137 -11251 -455521 542156 150137 85377 38304 38284 
-294821 -280906 -280906 -127074 -127074 -118593 -288062 -159637 -122957 -40597 -290691 -122957 -159637 -40597 -290691 -2273 65429 -150518 123777 -82147 65429 -2273 -150518 123777 -82147 19872 19872 -38071 -117342 -48831 22604 -168723 19142 -179442 46589 -7705 -143599 119350 -124153 143231 226453 44167 -123293 -7705 46589 -143599 119350 -124153 22604 -48831 -168723 19142 -179442 226453 143231 44167 -123293 565725 -500301 252197 36167 565725 310088 102328 39728 -140315 55324 195053 216518 267936 310089 102328 -500301 252197 36167 39728 -140315 195053 55324 216518 267936 -3278002 -690639 4113376 29272 -690639 -3278002 4113376 29272 -44204 98056 97990 
-595127 -601205 -601205 -348338 -348338 23197 -602592 -280851 -247341 97728 -1090562 -247341 -280851 97728 -1090562 -277424 -247166 91930 -1320423 1467757 -247166 -277424 91930 -1320422 1467756 634835 634835 -290866 -2118969 -189789 -153174 73372 -383395 334363 -132283 -146926 82492 -34032 206150 836658 999408 -414789 -2664307 -146926 -132283 82492 -34032 206150 -153174 -189789 73372 -383395 334363 999409 836658 -414789 -2664307 -261567 -5918 -1492931 1834907 -261567 -1427153 1862241 -162601 1500157 -845668 -1682594 -190545 3575623 -1427153 1862241 -5918 -1492931 1834907 -162601 1500157 -1682594 -845668 -190545 3575622 1254040 1033601 986259 1401647 1033602 1254040 986259 1401647 -2162243 -798869 -798904 
0 42322 -42322 -552904 552905 0 0 192448 90667 -199088 151077 -90667 -192449 199089 -151077 -561724 -551201 -381938 1181342 -2606678 551201 561724 381938 -1181342 2606678 1416252 -1416252 0 0 280700 294422 100381 -433148 614011 27339 45255 155138 -117956 205579 -1001616 -116249 -213935 56921 -45255 -27339 -155138 117957 -205580 -294422 -280700 -100381 433148 -614011 116249 1001616 213935 -56921 78103 -260925 827520 -2432352 -78103 779881 -2362442 240811 -1162739 2395410 2210855 -132093 -5631829 -779881 2362443 260925 -827520 2432353 -240811 1162739 -2210856 -2395410 132093 5631830 1242711 1799568 141291 967311 -1799568 -1242712 -141291 -967311 0 -50 48 
1946420 1162984 1162984 1140713 1140712 1107391 1132696 -496139 -592389 2834221 -363515 -592388 -496139 2834221 -363514 662121 450006 -688120 481548 1297515 450006 662121 -688121 481548 1297514 -1727750 -1727750 328230 -181987 -1220746 -1467439 -549924 1687517 -936691 -1508662 -1455846 -1207615 1859692 -1593494 1641024 2655298 2242726 -136788 -1455846 -1508662 -1207615 1859691 -1593493 -1467439 -1220746 -549924 1687517 -936691 2655298 1641024 2242726 -136788 -1226862 -107770 602423 1191633 -1226862 322219 1003853 354877 -535212 -1139220 447771 496732 1398440 322219 1003852 -107770 602423 1191632 354877 -535212 447771 -1139220 496732 1398439 -1305047 -2112831 -1682739 -3080479 -2112831 -1305047 -1682739 -3080479 -2045 -963374 -963397 
-1126642 -2264490 -2264490 824841 824841 -563123 -1316713 -761404 -1387490 -655936 -3304054 -1387489 -761403 -655937 -3304054 2371698 2474576 1792222 -1254687 -147653 2474576 2371697 1792221 -1254687 -147653 -599937 -599936 1403190 1695627 636302 751721 1754656 -1405586 -3288884 58150 -26620 866003 252939 -4565015 -602388 1023954 759016 -572102 -26620 58150 866002 252939 -4565015 751722 636303 1754656 -1405587 -3288882 1023953 -602390 759015 -572102 4040047 1455837 -315350 1143736 4040047 155113 958025 3320288 -1280186 -2133312 -919969 -2760813 -1182554 155112 958024 1455837 -315351 1143736 3320286 -1280186 -919970 -2133311 -2760813 -1182553 484669 -78068 -541159 756497 -78063 484666 -541157 756499 3001077 2620697 2620621 
0 167055 -167057 -985652 985652 0 0 1273877 296853 -1036123 476822 -296854 -1273878 1036122 -476824 -1476544 -1497941 -319259 -1605297 782904 1497943 1476546 319260 1605296 -782903 2998480 -2998480 1 1 1294808 1239790 1119648 -617956 1888795 536633 518420 -359888 -170445 536240 -3389287 -1201378 -1169467 -70912 -518420 -536633 359889 170445 -536243 -1239789 -1294807 -1119647 617955 -1888797 1201379 3389287 1169467 70911 -94134 -772253 -2781297 192722 94137 -2539039 39949 -600881 460953 1176718 -1646137 -59143 3384112 2539039 -39948 772254 2781297 -192722 600883 -460954 1646137 -1176720 59141 -3384114 -1036749 6832086 1310433 4818555 -6832086 1036749 -1310434 -4818554 1 -321 322 
0 173230 -173230 -1016336 1016335 0 0 844613 426310 -860945 576935 -426310 -844613 860945 -576934 -1097158 -1030555 -981979 -845573 -28730 1030555 1097158 981979 845573 28730 336808 -336807 0 0 1225022 1217871 58414 -971877 1590471 169188 264844 558384 -667664 998979 -3730685 -172101 -905516 120214 -264844 -169189 -558385 667664 -998978 -1217871 -1225023 -58414 971878 -1590471 172100 3730685 905516 -120213 179304 -679842 -1404060 -44585 -179304 -1618924 109296 550495 -1268891 -338606 800322 473454 2144363 1618924 -109295 679842 1404060 44585 -550495 1268892 -800321 338607 -473454 -2144363 9610070 -5252240 -3603383 1428971 5252240 -9610070 3603383 -1428971 0 -113 109 
-2620960 -2659133 -2659133 -655234 -655233 -2818635 402168 -1785376 -2650398 -1281032 1922363 -2650398 -1785376 -1281032 1922364 1098946 816110 -467947 -370851 666201 816110 1098946 -467946 -370850 666201 -101992 -101992 -4258837 565950 -944280 -1169428 -476753 -2305451 2955258 -2180715 -1907729 -1649336 -666596 1590590 1104733 3626807 -815248 4279111 -1907729 -2180714 -1649336 -666596 1590590 -1169427 -944280 -476753 -2305451 2955258 3626807 1104732 -815248 4279111 1567460 566754 991541 1925002 1567460 874009 1864535 558043 3195305 127754 1662287 -3146475 -3022099 874010 1864534 566753 991541 1925001 558042 3195307 1662286 127754 -3146475 -3022099 3140013 2398868 2687879 -4665887 2398867 3140013 2687879 -4665887 -2094184 -1285335 -1285387 
0 -915189 915189 286903 -286903 0 1 -1573093 -1941919 1788064 -2522931 1941919 1573093 -1788064 2522931 -383399 -268751 1269981 -640786 710308 268751 383398 -1269981 640786 -710308 2567004 -2567004 0 0 -1785917 -2080996 4613 3533050 -4514315 -1393947 -1666393 -771376 2418260 -4913134 3836962 4777867 1635505 -1457655 1666393 1393947 771375 -2418259 4913135 2080996 1785917 -4613 -3533049 4514316 -4777868 -3836963 -1635506 1457655 -212424 417818 -1853426 -51329 212424 -809328 -415043 -1519647 3117714 2182928 -2205506 -1003773 -777487 809328 415043 -417818 1853426 51329 1519647 -3117714 2205506 -2182927 1003773 777486 4666352 1719000 -2395081 4178097 -1719000 -4666352 2395082 -4178097 0 -431 430 
4504432 2134807 2134807 2080865 2080865 1127399 4465050 -3262 1306396 -1287403 526887 1306396 -3262 -1287403 526886 361713 183432 -887920 -39728 1902986 183433 361713 -887920 -39728 1902985 2278254 2278254 -4406364 3636174 -1186877 -1560355 -832492 3300415 -3408087 45486 67580 -556673 3046427 -1875943 773978 -2491917 -7036340 -763597 67580 45486 -556673 3046427 -1875943 -1560355 -1186877 -832492 3300416 -3408090 -2491917 773980 -7036340 -763597 -1427765 -643492 -1617139 400942 -1427765 -1298486 22595 423642 -2950105 2084739 -1156102 -2902171 461296 -1298487 22596 -643492 -1617139 400942 423643 -2950106 -1156102 2084739 -2902172 461296 2186435 2732359 2903752 -3679014 2732360 2186436 2903752 -3679013 -994016 4213576 4213512 
2 -303072 303075 -2214121 2214124 1 1 -2105945 807277 828986 -909446 -807275 2105949 -828984 909448 -1337534 -999370 -3049400 -856772 -1591003 999371 1337536 3049401 856774 1591005 395430 -395427 1 1 -646072 -72946 -2996265 1880529 -5308979 -1241633 -625408 3206743 -189094 1766448 3256483 211139 760527 -548480 625411 1241635 -3206742 189097 -1766448 72949 646075 2996267 -1880527 5308981 -211138 -3256482 -760526 548481 1404929 -214366 -2611037 443395 -1404928 -4496188 2317472 5419092 -7544010 -269117 5718972 954096 1972507 4496189 -2317471 214368 2611037 -443393 -5419090 7544010 -5718969 269119 -954094 -1972504 -1196398 1019401 945757 1272775 -1019399 1196399 -945755 -1272773 1 14 -99 
1902691 -760881 -760882 1488600 1488600 1337646 1781718 1538875 -2241797 -2655264 342116 -2241797 1538875 -2655265 342114 251735 682000 -302825 655070 1363359 681999 251735 -302825 655070 1363358 1563777 1563777 2996221 43998 614761 601765 198010 805536 6220983 -3306027 -3384891 -2693922 7922230 -4288695 -6690542 1297426 -1578988 -354180 -3384891 -3306026 -2693922 7922231 -4288695 601765 614760 198009 805538 6220980 1297425 -6690541 -1578990 -354181 -1702165 -446522 -635650 386791 -1702165 502206 1031415 -626685 2361959 2689260 -2790682 -395535 -2896251 502205 1031415 -446522 -635651 386790 -626685 2361959 -2790681 2689260 -395535 -2896250 -1676738 -446174 -701164 4730216 -446174 -1676738 -701164 4730217 1742730 -1574999 -1575019 
235049 -2966055 -2966056 769467 769468 998461 903848 -4093408 90783 -2021467 -700349 90783 -4093407 -2021467 -700349 2167417 1517869 -1701402 -355168 1520099 1517869 2167417 -1701402 -355168 1520100 737905 737905 5008625 -630582 -3803024 -4551302 -1054344 5087917 -2725465 314695 209561 -235618 1178540 5556882 2234487 -7659112 1873625 1127623 209560 314694 -235619 1178541 5556880 -4551301 -3803024 -1054343 5087917 -2725464 -7659111 2234485 1873624 1127622 424339 32153 33014 3816074 424339 -591310 3300194 1453386 1416123 356788 381755 -2111352 -3487900 -591311 3300194 32153 33014 3816073 1453385 1416123 381754 356788 -2111352 -3487900 -863607 -544611 -577008 3617659 -544612 -863606 -577008 3617659 3353223 -4110157 -4110167 
0 520647 -520646 -3913511 3913513 0 0 369562 -1582919 2499731 363063 1582921 -369560 -2499729 -363061 -5317442 -5157886 -1561699 466118 -2014586 5157888 5317445 1561702 -466116 2014587 -1780232 1780233 1 0 -21655 57565 1894526 -5010426 3130399 -2058044 -1903676 162769 918720 -3687313 2401275 4589660 2767633 1088963 1903678 2058046 -162766 -918718 3687315 -57564 21657 -1894524 5010426 -3130397 -4589659 -2401271 -2767630 -1088961 -526189 -1959900 -1614652 -3985814 526191 -889724 -4694839 -3388129 1399882 822646 2781389 6162522 4565963 889727 4694842 1959902 1614655 3985816 3388130 -1399880 -2781387 -822645 -6162520 -4565962 -2839509 -2405827 1243583 -1974895 2405828 2839511 -1243581 1974898 1 1079 -1164 
1 2587490 -2587486 1109201 -1109201 1 1 -789443 534338 4393849 5328182 -534336 789445 -4393846 -5328177 1234431 1024037 1350272 -457659 389166 -1024035 -1234430 -1350269 457660 -389164 1683340 -1683341 0 1 -2642356 -2851687 -450374 -4077855 4892963 -1203910 -1212620 325447 -5779733 7149636 6099652 3259208 5736905 6546418 1212623 1203913 -325446 5779734 -7149637 2851690 2642358 450375 4077855 -4892961 -3259207 -6099649 -5736903 -6546414 311230 1234203 -349329 717285 -311227 64500 682398 1706135 -934227 992785 -3018589 -1481440 -387273 -64500 -682396 -1234201 349330 -717282 -1706132 934226 3018594 -992785 1481443 387276 1806651 1816897 -2011738 2885129 -1816894 -1806648 2011740 -2885127 0 -214 127 
1596626 2388400 2388401 -2039690 -2039690 2606147 3062372 78444 -857310 862333 2910737 -857311 78444 862335 2910738 -707853 -3260024 -2521936 -1403251 1044354 -3260021 -707850 -2521938 -1403252 1044356 912755 912757 2062093 80177 2950167 1361700 -3966221 -2641158 1644733 178551 1827588 -3481460 -201433 -2464000 -2562428 -1279607 82120 57208 1827587 178548 -3481458 -201433 -2464004 1361701 2950169 -3966223 -2641162 1644738 -1279602 -2562429 82123 57212 4616347 517871 -5411875 4522413 4616348 -6476919 1182462 3317771 -4292873 -522951 11788192 -789784 593055 -6476919 1182467 517872 -5411876 4522416 3317775 -4292876 11788194 -522952 -789787 593054 -892022 313718 -717244 1146011 313719 -892021 -717243 1146014 -303539 -2358802 -2358886 
1 2885 -2880 1636954 -1636954 1 3 2161022 -3359623 1252634 -239116 3359624 -2161022 -1252631 239121 3806798 3412638 -1371331 -815319 386837 -3412638 -3806797 1371331 815319 -386833 722400 -722398 2 1 2445062 3084624 -902051 -3930566 7061394 -4078713 -4147902 689532 4514425 -8304529 -3597577 7222223 1338911 359006 4147906 4078715 -689532 -4514424 8304531 -3084622 -2445059 902050 3930567 -7061393 -7222222 3597577 -1338911 -359004 743832 537817 1353720 3176597 -743826 494954 3690001 4215654 -5868417 -1765234 326951 -3931269 -1128638 -494955 -3689999 -537814 -1353720 -3176594 -4215649 5868415 -326940 1765233 3931269 1128640 -190319 751852 2867065 211995 -751851 190321 -2867063 -211992 1 -404 320 
-1398898 3531074 3531074 -1864243 -1864243 -5049169 2191744 1670719 -407192 -1881265 7578467 -407193 1670719 -1881265 7578468 877303 1741162 -1092784 -2098091 -1200397 1741162 877303 -1092782 -2098091 -1200397 -1582337 -1582338 -2942927 -684266 -377032 -776986 1749964 1129447 -3259714 -2441826 -2724545 -87689 -568017 1533257 -2812226 1656706 -838132 6215263 -2724547 -2441827 -87689 -568016 1533257 -776988 -377034 1749966 1129449 -3259712 1656708 -2812228 -838131 6215264 899970 -223605 1611352 1979461 899970 3607242 214823 6311947 -10744707 -3247557 -6103026 2014226 3684391 3607242 214825 -223603 1611353 1979461 6311948 -10744710 -6103030 -3247558 2014227 3684391 1128391 488840 926794 6254921 488841 1128391 926795 6254923 -5793280 -5635944 -5635964 
1 1194349 -1194347 3789577 -3789575 5 -1 -539614 1975220 121901 2178785 -1975220 539614 -121896 -2178786 920414 1877444 -601356 1013530 5796573 -1877445 -920412 601357 -1013528 -5796574 933621 -933614 2 1 -742758 2550 -4340732 1477981 2726221 -5029689 -1872538 6899567 1157766 1443122 -1884151 -441993 463092 2186547 1872540 5029690 -6899568 -1157768 -1443111 -2547 742763 4340731 -1477977 -2726221 441998 1884147 -463089 -2186548 -557127 568700 -5544966 1962476 557132 -6153123 -382069 -4836553 10653220 1365908 12004473 -5047465 -1936791 6153125 382072 -568698 5544964 -1962470 4836559 -10653218 -12004473 -1365899 5047466 1936791 485811 -30722 2901127 -3234416 30721 -485809 -2901127 3234412 2 -301 217 
2649333 -4105356 -4105359 7345588 7345585 -6753728 8711149 -1199095 -1025660 -6253187 859905 -1025663 -1199099 -6253192 859907 555162 -1233470 4445938 3365060 6786569 -1233473 555162 4445941 3365058 6786565 -4167974 -4167976 -972187 3837013 1299493 4111523 -2187281 1257829 -6157690 403688 385682 -553099 603649 -757469 2576787 3867322 -1561130 2356945 385678 403686 -553098 603656 -757470 4111518 1299487 -2187278 1257833 -6157681 3867317 2576788 -1561132 2356946 -1588157 -726133 689909 -4976017 -1588159 -4641489 -4351417 -5431716 2911766 -8188988 4615891 2436219 174836 -4641487 -4351421 -726129 689914 -4976016 -5431712 2911758 4615884 -8188993 2436224 174837 1317987 162390 1443392 5920127 162390 1317986 1443389 5920134 -69696 -4489235 -4489283 
-3814666 2074689 2074691 -936917 -936922 -6610277 -2575191 2454473 3073787 -720863 825388 3073786 2454476 -720860 825389 395062 2677503 -1057485 -236868 -591971 2677501 395061 -1057483 -236871 -591976 -3165978 -3165980 -2429002 -1136113 -3608488 -3722615 4340173 -4166524 7808944 2605021 1419504 3669554 5015355 -11338275 8776258 -8636511 1445587 2718344 1419505 2605021 3669552 5015353 -11338274 -3722615 -3608486 4340175 -4166526 7808939 -8636507 8776257 1445587 2718346 -4099418 -1004249 1101271 1039676 -4099418 781443 2489366 -4584714 -2507488 -5894582 3728516 400179 -171382 781449 2489363 -1004250 1101277 1039675 -4584709 -2507494 3728506 -5894582 400183 -171379 -240327 4579441 970346 1851710 4579440 -240329 970345 1851714 -910964 -818806 -818846 
-1810207 -4641735 -4641740 -585374 -585376 2382498 2366331 -2420229 -1150152 -812797 -1556292 -1150152 -2420235 -812805 -1556287 -4016740 -3323998 2374240 467589 3307151 -3323999 -4016742 2374243 467588 3307146 3420250 3420251 1111638 2421736 2692311 3918921 -2125764 -1056744 -2864731 3472997 4240110 1121382 1531223 -7783213 -438113 -5228199 5616246 9215458 4240101 3472986 1121389 1531235 -7783209 3918911 2692296 -2125765 -1056731 -2864721 -5228207 -438118 5616239 9215464 661198 577065 -3130022 -1343337 661199 259922 -945875 2033844 1212612 7344018 -7145876 2578227 5737294 259923 -945883 577072 -3130019 -1343340 2033847 1212610 -7145880 7344013 2578232 5737298 -712409 3652579 20334 -7986711 3652577 -712409 20332 -7986706 1148192 -9996697 -9996779 
-5149629 -2696774 -2696773 2167080 2167076 -6627349 -3694103 3733714 2266756 -2787051 -3578268 2266760 3733714 -2787051 -3578269 -1223247 4502723 -655735 3106508 919316 4502724 -1223247 -655738 3106507 919316 -1098876 -1098877 -1634750 -535960 1480745 165379 4685353 4215669 -2964794 1743919 -404292 2725927 -3607834 2897796 -4122829 7639358 2388752 1523844 -404289 1743921 2725931 -3607831 2897790 165378 1480741 4685350 4215668 -2964790 7639349 -4122822 2388751 1523844 -7466046 -1231710 -9821053 4784644 -7466046 -699118 5951877 -5461352 -6824026 5321934 3513377 346538 -2679037 -699121 5951876 -1231706 -9821052 4784645 -5461350 -6824023 3513379 5321933 346538 -2679037 -5657817 8289143 -2702340 -1523561 8289146 -5657815 -2702342 -1523560 4020540 -353930 -354009 
0 -3673741 3673732 -1269134 1269143 -4 9 -3697831 -1082527 -5158644 1839051 1082528 3697827 5158638 -1839048 1827438 -1655145 1426550 -446735 -3003756 1655138 -1827439 -1426541 446741 3003772 -1412895 1412895 0 3 -10660628 -7568141 -413388 7852232 9215253 -7589183 -4065345 4434700 8181696 779276 -1705314 -5589880 -3442029 2919081 4065355 7589188 -4434697 -8181693 -779285 7568155 10660635 413381 -7852230 -9215261 5589882 1705318 3442039 -2919066 -323898 5209224 2596009 -1354412 323900 -254302 -4822250 1875830 -1643709 -4917546 -2096828 4483805 1409745 254298 4822243 -5209224 -2596006 1354409 -1875824 1643715 2096818 4917552 -4483796 -1409736 -1117980 -1039054 -1286403 5523169 1039080 1117970 1286399 -5523171 3 570 -676 
1 192754 -192753 -959579 959582 0 2 -2186808 3799385 109254 -1768547 -3799384 2186809 -109250 1768549 435183 3369124 -3476498 -1331731 316891 -3369120 -435182 3476500 1331733 -316888 16161 -16162 0 1 2692936 2076827 -7448474 -8178861 7164301 4643717 5529141 3483388 2699677 -9772826 12811498 -11713433 -768042 -2882074 -5529139 -4643716 -3483386 -2699679 9772829 -2076829 -2692935 7448474 8178867 -7164301 11713444 -12811499 768041 2882074 1570127 -1073110 -443317 -745104 -1570123 957478 -1772306 4271593 4334270 -1581180 677588 -756569 -35069 -957474 1772312 1073115 443309 745102 -4271595 -4334265 -677580 1581185 756572 35067 786531 820009 -5544620 5010961 -819992 -786541 5544615 -5010956 0 -26 -54 
-1831615 -2698791 -2698789 447480 447492 -3370918 2137280 530319 1319355 -3002903 -503879 1319348 530324 -3002903 -503875 -1622060 299187 -1161887 1820734 1785057 299189 -1622064 -1161879 1820742 1785062 -112767 -112769 -163235 1449014 -420089 -774887 1756110 -593420 2883175 3709227 3111390 2668678 -2871058 -3229432 1407235 2295709 114354 16900 3111390 3709234 2668665 -2871060 -3229431 -774890 -420082 1756117 -593424 2883169 2295710 1407234 114355 16902 -3718594 -1098816 -4055876 3750960 -3718594 -804472 2912900 -810297 -4850700 5951442 -504288 1955782 -2907512 -804480 2912912 -1098821 -4055893 3750960 -810308 -4850714 -504286 5951456 1955785 -2907516 11691354 -20667551 6140032 440982 -20667552 11691353 6140033 440970 2561370 -989990 -990061 
-1 -3273587 3273585 6563244 -6563249 1 9 -1601553 -4898026 -2682814 -7710 4898031 1601552 2682809 7711 -1341954 -193152 4630385 4233264 1667560 193148 1341946 -4630386 -4233263 -1667550 1181630 -1181626 5 5 -3949451 -5046952 2643201 -524066 6543722 5884136 1022969 -8457951 3220228 -3417736 3962630 -5746579 -919415 1689973 -1022961 -5884121 8457959 -3220237 3417732 5046953 3949454 -2643200 524075 -6543718 5746593 -3962637 919414 -1689978 -103205 1001492 -9809546 264011 103197 -5797097 5082856 -6035918 -10802718 8861761 1938663 -310835 -161803 5797106 -5082848 -1001494 9809557 -264001 6035921 10802715 -1938663 -8861757 310830 161802 1136883 375490 -2090720 -8230004 -375510 -1136868 2090729 8230005 10 243 -335 
4 -967796 967800 791407 -791391 1 -9 -1999153 1139940 -1938161 628154 -1139945 1999151 1938165 -628163 -6432917 3336943 2123367 1675549 490421 -3336929 6432922 -2123365 -1675545 -490430 1331655 -1331646 -8 -5 8002222 -4321874 -6105253 1234290 -169849 -4588628 -7981682 6486052 4337091 2852326 -1548962 -1568278 -1064711 1036056 7981679 4588624 -6486057 -4337085 -2852325 4321863 -8002221 6105259 -1234292 169850 1568270 1548967 1064714 -1036033 4208120 -7884354 -4996674 -6058605 -4208108 5535047 1309860 8901692 2689879 7612351 -10158538 1386759 1971411 -5535053 -1309866 7884363 4996648 6058592 -8901695 -2689876 10158538 -7612347 -1386749 -1971405 1574857 2802276 -956090 -10532861 -2802287 -1574853 956091 10532864 -11 -141 136 
-4248071 -707507 -707519 -8999865 -8999852 -2495282 13550581 -188582 2306558 -1479369 3932767 2306539 -188589 -1479373 3932766 -4255100 -5869830 -3058485 -3334156 5767014 -5869825 -4255099 -3058475 -3334152 5767019 -2526224 -2526232 6193840 7234343 -1664310 -687015 -1871813 3694784 470051 5570961 4334780 3790563 -5619635 -5245939 -4561740 5120062 -375343 -8582164 4334783 5570986 3790530 -5619636 -5245944 -687026 -1664316 -1871811 3694786 470065 5120062 -4561737 -375342 -8582157 -3696435 -2569402 11302492 3061913 -3696440 5826452 2584898 1260668 1026269 -1368585 -4598 -5779922 -1671029 5826446 2584915 -2569402 11302482 3061909 1260638 1026250 -4567 -1368609 -5779921 -1671040 -1147460 4072822 -464217 -650225 4072807 -1147472 -464217 -650182 8433085 -2078308 -2078340 
0 -1653471 1653466 6652288 -6652299 -9 31 -1451607 -2658490 -765194 265409 2658489 1451594 765188 -265389 -4126710 6585456 5116614 3046937 1787466 -6585464 4126697 -5116622 -3046940 -1787447 -2916116 2916101 3 14 7651530 -4522919 -3879442 145258 104898 3632989 -4533498 -3112824 -308716 2407976 -2114392 2329465 -506718 1072541 4533525 -3632971 3112825 308700 -2407988 4522911 -7651531 3879429 -145258 -104878 -2329446 2114414 506720 -1072575 1797939 -6704461 -6778261 -6563987 -1797935 2739464 4969295 -3758670 -860098 -8217111 4068223 4828908 -4381681 -2739439 -4969290 6704463 6778266 6563993 3758693 860100 -4068236 8217126 -4828903 4381662 -6627003 -7096024 -755110 15680880 7096032 6626991 755100 -15680868 3 -239 158 
524348 2469980 2469980 -945742 -945748 6539995 -9765714 4621822 2753324 -1192412 -4940187 2753329 4621827 -1192409 -4940193 2728319 -1990076 1127012 -1574783 -3295434 -1990096 2728328 1127003 -1574780 -3295437 4171703 4171711 4765478 -2878987 -347752 732187 4176304 3986999 -3402758 -249725 -6170012 4342127 1418966 611918 -12916342 -2448987 1482570 6065411 -6170001 -249732 4342131 1418962 611920 732203 -347769 4176321 3986996 -3402762 -2448985 -12916337 1482572 6065400 -2806759 -2340281 9119235 2230365 -2806767 -5757732 -348073 -6311425 169594 -7453560 5671466 -4376632 6135606 -5757745 -348088 -2340269 9119248 2230387 -6311421 169589 5671456 -7453539 -4376646 6135617 7582870 -1118311 6418161 -5843718 -1118293 7582888 6418165 -5843762 5203520 -4379554 -4379578 
914231 934914 934913 2181205 2181191 762151 -5424894 -4004463 2224378 2464403 -1740815 2224373 -4004468 2464404 -1740815 7322046 -5020851 690409 746173 -1602480 -5020844 7322041 690408 746165 -1602484 1403506 1403508 -6431620 -1850698 -6879054 -5844478 -2861819 5592687 3658410 6771626 1626684 6218009 -6292535 -7481574 -1443214 7520168 -5340089 7569382 1626680 6771632 6218004 -6292531 -7481577 -5844485 -6879055 -2861830 5592694 3658414 7520160 -1443218 -5340087 7569394 3588337 -1945932 6082790 5448369 3588341 -13093364 -3338332 1208575 2887940 5039733 -3559229 4733395 -3218162 -13093345 -3338330 -1945930 6082783 5448368 1208576 2887946 -3559224 5039727 4733393 -3218160 -5103577 424512 -4251382 5264554 424514 -5103574 -4251380 5264551 -7116917 993069 992980 
2 6751713 -6751719 10164129 -10164124 3 -4 6806269 6734649 2671921 -212684 -6734650 -6806264 -2671920 212681 4365474 -3241304 2569521 7593859 3453432 3241304 -4365473 -2569510 -7593849 -3453432 -929329 929328 1 -1 -73752 3750109 4240557 -3575936 -2563512 -6916344 1447464 7867479 -226497 -1345240 -583985 -102835 -2399927 -6695006 -1447484 6916339 -7867479 226514 1345260 -3750084 73768 -4240553 3575920 2563512 102822 584003 2399931 6695005 -1109791 2469311 -3725125 3234134 1109782 -10132925 -3141180 3061833 -2628111 6286742 -9025743 9917788 -6014623 10132927 3141183 -2469313 3725128 -3234120 -3061832 2628096 9025743 -6286744 -9917786 6014624 -6077993 -6052130 -4994732 3889461 6052123 6078004 4994739 -3889464 9 -435 348 
-156725 3842090 3842083 -5182589 -5182595 3905716 35219 -528983 -90574 3540732 220693 -90582 -528985 3540732 220690 -5357034 6929386 -4820405 -4477040 121163 6929389 -5357049 -4820405 -4477043 121161 1989673 1989678 -1551478 1416798 -2769552 -8246630 5521710 6186051 -5811542 343422 5434054 -518163 -3037980 -6119006 -4493597 3514375 -6158181 6800017 5434050 343429 -518163 -3037977 -6119002 -8246636 -2769540 5521703 6186045 -5811537 3514372 -4493584 -6158184 6800014 4662237 6293182 -7270135 -11202567 4662241 6952583 5076956 -5015465 10087616 -646650 6196349 -1498311 2964160 6952601 5076962 6293171 -7270127 -11202579 -5015463 10087618 6196353 -646655 -1498335 2964174 -383978 -3798369 -805500 5051885 -3798355 -383964 -805496 5051869 -4486702 -3077484 -3077506 
-11151683 8077966 8077971 -7142934 -7142937 -9870837 -2178017 3779731 3031580 5197500 1210243 3031580 3779739 5197497 1210243 -815435 -4317593 3384874 -2210524 2895753 -4317602 -815430 3384872 -2210527 2895750 -1478547 -1478548 -5955163 211701 3757756 8246166 141468 -4067435 -14238323 -4420424 -8317023 -214592 5150894 -1496904 5643092 -3035155 -1769745 2736175 -8317023 -4420435 -214586 5150899 -1496901 8246174 3757750 141485 -4067441 -14238332 -3035162 5643092 -1769739 2736175 -1266036 -689775 5092800 5117150 -1266037 -3092498 4610624 -3741052 7428335 11708514 1716739 -4763353 -3334642 -3092494 4610620 -689771 5092803 5117163 -3741052 7428335 1716738 11708531 -4763363 -3334640 -2427122 -4801730 -2737278 5933551 -4801742 -2427132 -2737288 5933559 -1025068 501782 501700 
-3 5917270 -5917256 -25928 25936 -17 -1 9738494 616918 2030588 1523993 -616916 -9738489 -2030589 -1523978 -2717435 -4025435 4996454 -1433766 1048577 4025444 2717444 -4996454 1433766 -1048566 -749796 749791 -4 -8 3104925 -2628024 13448169 -6709077 -6250026 -9819054 -9450912 901774 9429223 3926216 7771703 -11245783 -1573479 -2508977 9450926 9819055 -901780 -9429222 -3926225 2628024 -3104931 -13448167 6709089 6250016 11245778 -7771718 1573515 2508975 -983090 -4160275 2689584 1538543 983092 6842388 3762514 -4868405 -3890456 -4180346 5762849 -8067467 918495 -6842390 -3762516 4160279 -2689582 -1538557 4868402 3890470 -5762839 4180369 8067444 -918483 3215360 2489185 -1838434 2205194 -2489189 -3215352 1838440 -2205186 -10 12 -90 
-42518 7225749 7225725 6396605 6396618 -17665862 -2932382 215779 2641449 -4059920 3612771 2641424 215781 -4059933 3612762 3594257 1181947 -148320 2029572 2666323 1181938 3594261 -148314 2029574 2666324 -5054377 -5054377 -2665735 -10499051 -4587566 -3099757 -4741394 3976947 277714 -984980 6317420 -4851294 -2005105 -3119356 -8695020 -2651392 16874213 -3403402 6317396 -985010 -4851299 -2005075 -3119323 -3099742 -4587541 -4741372 3976926 277697 -2651416 -8694991 16874213 -3403393 1605429 -222042 -288578 -5365662 1605420 -1070072 -4336712 1801794 3204318 7885502 627046 -11524426 4711663 -1070067 -4336722 -222058 -288557 -5365671 1801785 3204314 627058 7885484 -11524452 4711676 3444519 964131 3207084 913627 964144 3444533 3207081 913630 -7243518 5358103 5358028 
-2 -14868270 14868287 -140028 140031 -21 4 -5884343 -12887232 -8049340 -3178530 12887241 5884348 8049330 3178538 4003139 -2453155 -4787453 -62748 2457999 2453159 -4003138 4787457 62741 -2457993 -293702 293691 0 -4 6253950 14498900 341618 -6288753 -1947910 -6054335 -4223794 -5773879 6125742 12494791 6632482 -833936 -561604 4239695 4223803 6054317 5773865 -6125740 -12494796 -14498904 -6253961 -341610 6288760 1947902 833925 -6632499 561641 -4239712 -2341502 -467599 1608224 6024510 2341513 -4419152 -2990970 1103059 4260580 4378181 -1798871 2145708 -3439724 4419133 2990962 467601 -1608215 -6024519 -1103061 -4260569 1798871 -4378164 -2145711 3439724 -2338704 -2386709 -3807250 2370556 2386713 2338716 3807261 -2370563 -2 -504 513 
1899338 1762317 1762284 3616253 3616326 5626754 -11019360 -1094382 130691 4479651 -6030620 130706 -1094404 4479648 -6030656 -2099205 -363701 4163074 3049975 -288804 -363710 -2099197 4163110 3050020 -288795 2274707 2274723 -3321544 -4641121 -2304568 10550990 -8215722 -578115 -929292 -1618232 16731159 -10490146 -2896594 -1434038 -2031459 -185150 -4954516 8248238 16731189 -1618242 -10490119 -2896624 -1434011 10550984 -2304560 -8215720 -578117 -929262 -185104 -2031434 -4954533 8248164 -12445474 -6378478 2019042 7668396 -12445481 9724849 4881309 4008255 1117885 -7921093 -38566 -5489487 -3216015 9724841 4881238 -6378482 2019069 7668330 4008247 1117843 -38558 -7921124 -5489562 -3215948 -115012 -1083479 -698197 4841318 -1083463 -114995 -698182 4841308 -5139007 1929728 1929701 
-5 6650842 -6650868 -14370071 14370044 -8 37 3801420 -252026 1310339 5983633 252019 -3801420 -1310359 -5983594 -1055160 1688406 -5432409 -8278193 -1990041 -1688421 1055170 5432393 8278178 1990037 -2507880 2507873 7 16 -2599931 -1163982 467304 1474945 -3582094 2388478 -4514196 -3692150 3474206 -5495052 -5189826 -6160669 2022626 10481845 4514083 -2388454 3692226 -3474187 5495060 1163931 2599956 -467260 -1474951 3582098 6160674 5189859 -2022610 -10481889 1584998 2455004 -7607114 13441072 -1584932 4669328 10774907 1244442 5940718 9146141 -137145 9462791 -10182634 -4669386 -10774923 -2454971 7607103 -13441093 -1244465 -5940735 137141 -9146096 -9462744 10182634 -4746457 -4952593 -3216803 2434459 4952596 4746445 3216795 -2434481 4 512 -517 
-1038765 -11725408 -11725404 2919660 2919628 9658722 2754558 -1329771 -3068760 1182038 793499 -3068740 -1329753 1182038 793493 -1489587 4628 -388495 3597087 2896054 4636 -1489604 -388498 3597074 2896049 6858022 6858023 -1182141 -8466 2759251 601603 2988518 -1243335 4423815 4977713 -4880883 5784593 812016 2213989 4951614 1339800 370168 3265404 -4880888 4977717 5784604 812002 2214001 601574 2759230 2988530 -1243331 4423844 1339827 4951615 370130 3265346 -2279546 -237562 5072497 -3185396 -2279537 3527107 -4258632 -2990252 -8664545 4710235 5607073 -21204619 9786151 3527135 -4258622 -237561 5072495 -3185385 -2990248 -8664548 5607085 4710313 -21204681 9786171 -6510975 -5539506 -6869205 5686410 -5539553 -6511020 -6869229 5686433 -15741128 1516186 1516175 
-1 -2022538 2022491 -5637385 5637394 27 3 378497 2239808 -2494163 -2183701 -2239819 -378491 2494183 2183696 -2406856 -1010444 -1109183 -1452025 -920037 1010443 2406847 1109182 1452038 920058 -485399 485432 -4 -4 -2838714 -4034849 821797 840301 6235096 382854 -342023 1659103 -3104281 4167871 103630 6587265 -6789820 -10355528 342019 -382834 -1659090 3104288 -4167862 4034872 2838734 -821789 -840312 -6235091 -6587262 -103605 6789814 10355560 1018872 606724 504075 1403131 -1018899 6912446 -595472 1182567 -464192 18820006 2971599 -17651888 6686678 -6912420 595473 -606732 -504042 -1403134 -1182574 464166 -2971571 -18819993 17651799 -6686647 -11816627 -12197829 -6192020 8068520 12197806 11816598 6191989 -8068485 -40 -8 -69 
-216761 -1900271 -1900212 -1321657 -1321621 4283658 5773720 -6673466 1963015 2349504 481343 1963004 -6673499 2349514 481418 -3177711 -1293842 -1087075 -504141 3571463 -1293874 -3177721 -1087075 -504096 3571486 2512604 2512603 -3621353 -1400926 9308626 -713143 -7952723 3060176 -3812504 8652909 -11605337 7881808 1380782 -3169664 -8416437 -4822429 10694729 591382 -11605319 8652909 7881788 1380832 -3169788 -713117 9308658 -7952755 3060203 -3812619 -4822534 -8416526 10694829 591623 -2893962 1177324 -4030280 3692006 -2893993 6607791 4449541 -1200047 2757950 -8683053 129167 7759241 -10867867 6607686 4449542 1177280 -4030115 3691883 -1200036 2757931 129146 -8682953 7759109 -10867794 2654581 454357 2511672 28210 454280 2654505 2511613 28275 -26660302 10376483 10376439 
-2 -3374437 3374452 -3848179 3848204 -15 -43 3145948 1143068 -585542 -5492441 -1143087 -3145874 585516 5492435 871754 3731238 -257522 -4830729 -1827639 -3731224 -871705 257528 4830749 1827593 424120 -424141 25 9 -3081650 -1813543 2065241 -2175970 9130091 636794 -3079922 686003 -3705565 10049233 6981461 8062583 -7920553 -20009605 3080063 -636897 -686094 3705544 -10049193 1813549 3081550 -2065149 2175934 -9130040 -8062517 -6981358 7920406 20009605 2690801 3947396 -14192091 9998851 -2690774 9041204 199395 -871259 1835111 -7176684 1970637 10983895 -6163536 -9041278 -199447 -3947416 14192139 -9998905 871277 -1835149 -1970638 7176780 -10984003 6163679 5461371 5591529 4317841 -5063954 -5591539 -5461407 -4317876 5063956 163 -240 111 
8296819 8026563 8026570 5024859 5024855 -6364385 -10406139 -6559873 6685613 -1244005 -3676983 6685624 -6559867 -1244006 -3676988 459456 -1474589 -2848567 2609072 -2552907 -1474576 459456 -2848565 2609057 -2552909 -6075210 -6075205 722106 -5585431 10443418 -4135058 -15599705 -1934184 3477052 8805943 -13350648 5842759 -2881276 -1575914 3141314 2604244 -8005417 2968531 -13350637 8805945 5842763 -2881285 -1575918 -4135083 10443412 -15599703 -1934181 3477072 2604253 3141314 -8005421 2968506 -30148 1680322 -6855651 1441756 -30146 11781285 -3436318 2979408 3411267 132124 -160410 -7224051 5444167 11781256 -3436286 1680315 -6855635 1441736 2979404 3411272 -160413 132123 -7224026 5444157 1168827 448757 827085 3056702 448761 1168832 827089 3056690 19375925 -5859033 -5859084 
-4 2797492 -2797497 7561796 -7561804 3 5 249811 -1145321 1203360 1891131 1145320 -249803 -1203351 -1891130 3054668 2022624 -2989540 6267362 -1995017 -2022617 -3054652 2989540 -6267373 1995023 648532 -648520 -4 1 -3148922 8846902 -1000741 974290 -7867873 1484522 -995749 -1964877 1167217 -2309725 -3648502 -3454576 3866892 7574919 995778 -1484532 1964862 -1167211 2309721 -8846876 3148904 1000761 -974287 7867866 3454569 3648496 -3866875 -7574914 4067103 5955858 -19562757 6116963 -4067114 17739756 -22318056 2392629 -5273953 -2801301 873021 -5936697 7456856 -17739776 22318060 -5955866 19562773 -6116953 -2392627 5273961 -873022 2801304 5936719 -7456871 -1004463 -1180264 60553 1574868 1180266 1004465 -60550 -1574870 -15 -143 69 
2 -9480686 9480691 -1285778 1285782 0 8 -6271326 1265439 -4366584 -4776351 -1265436 6271334 4366583 4776350 -5734398 -10075509 7832170 1068023 4010975 10075508 5734397 -7832165 -1068022 -4010988 103810 -103812 -1 -6 9526808 -11595070 5336120 1704428 2649737 -6083517 18928474 11273773 -4093315 -4704178 -857639 2356850 5276166 7643051 -18928462 6083515 -11273788 4093316 4704181 11595090 -9526827 -5336107 -1704428 -2649736 -2356847 857644 -5276168 -7643046 -3888049 -13788359 -616772 21212946 3888051 6656569 -3872630 -307932 -5256269 -2291532 732329 -494955 -5759235 -6656573 3872634 13788361 616781 -21212940 307933 5256272 -732323 2291533 494954 5759243 -72997 123969 1163906 905350 -123967 73000 -1163904 -905346 12 31 -126 
7951394 973293 973316 1486369 1486378 -1839230 -481086 7774815 -7152973 -1416988 -7081720 -7152958 7774802 -1416997 -7081705 1807015 2756560 -13672502 1930293 1694326 2756557 1807017 -13672533 1930286 1694342 -2301414 -2301411 -3588122 -849300 23191336 -12649537 4040508 -6315121 -2672614 11780593 2747876 -11264352 -1450139 2443660 2050908 -519447 1312258 3153989 2747832 11780615 -11264374 -1450141 2443661 -12649562 23191339 4040503 -6315116 -2672611 -519432 2050915 1312219 3153980 -7095731 -7051549 12581063 -11849018 -7095766 -11813658 13907369 9329409 1812492 753215 -4063747 -18562 -1728770 -11813663 13907338 -7051578 12581073 -11848995 9329412 1812480 -4063745 753219 -18565 -1728770 59831 1137126 -109253 1454879 1137123 59829 -109253 1454879 -686047 -205778 -205859 
27 -7015141 7015151 1038468 -1038482 -5 22 2420588 -841750 -5158249 -2990265 841774 -2420581 5158228 2990213 -8452246 -7163503 -5206744 5472230 11949915 7163485 8452257 5206749 -5472270 -11949946 561420 -561427 -4 36 -14711942 12880586 10466741 -758783 370818 -6590799 13416312 7366838 -2017552 -1805062 1277704 2602275 428549 6083895 -13416311 6590767 -7366826 2017549 1805070 -12880579 14711917 -10466727 758780 -370809 -2602269 -1277694 -428536 -6083892 20897450 5006987 -4947345 -14562578 -20897436 10772148 17735504 2207702 2922203 -3372798 -1520816 -1507615 -4737981 -10772108 -17735555 -5006986 4947323 14562629 -2207715 -2922190 1520830 3372817 1507613 4737990 -40460 -106734 249895 1250519 106733 40453 -249900 -1250509 -17 -58 35 
32648751 4579955 4579919 -3004989 -3004976 -1285589 9611289 9303031 -3040023 -11597637 -20304210 -3040002 9303033 -11597676 -20304235 -4744365 -9155926 -2310090 -12001169 -3834431 -9155960 -4744362 -2310108 -12001152 -3834417 -8333795 -8333770 -3949871 9900746 -1505620 -3254331 10065485 -3496442 -300155 -844806 1411778 -913869 -930174 3613346 3506630 1251459 6892929 4953520 1411792 -844807 -913840 -930183 3613335 -3254302 -1505646 10065522 -3496443 -300159 1251461 3506626 6892968 4953553 3317006 -809164 -615755 14814477 3317049 9836525 -11707707 -2441305 3942413 5853849 2750727 -279395 -1248255 9836557 -11707647 -809157 -615774 14814424 -2441300 3942428 2750723 5853841 -279404 -1248263 -387491 1444365 170612 3791058 1444351 -387504 170604 3791066 -12888934 -1456298 -1456320 
-24963576 -2475939 -2475919 -1162945 -1162938 -2321971 1650054 11282541 -4151538 11943472 396120 -4151500 11282485 11943505 396138 16398305 -892960 -7846447 5084761 9440149 -893021 16398215 -7846532 5084858 9440244 5091931 5091918 -1938065 7155791 8284038 -11765069 5606820 -24735 -3314725 3556015 3882880 -5469394 1340117 660743 -3383247 -3291683 -2566790 -1590435 3882779 3556074 -5469427 1340120 660746 -11765032 8283955 5606811 -24712 -3314696 -3291687 -3383255 -2566803 -1590476 -2698288 -7626668 -9821400 11309502 -2698304 7389207 -26283044 900667 7720923 -5164435 -967842 615677 813077 7389216 -26283049 -7626743 -9821369 11309558 900691 7720916 -967865 -5164475 615646 813042 934165 -1139082 446132 -9731 -1139066 934179 446142 -9727 1537213 -2010440 -2010493 
-61 3514609 -3514623 1582972 -1582992 -3 14 -6715189 5262363 1421231 3460846 -5262406 6715241 -1421166 -3460849 -16669544 -13112751 -14674949 16192232 18252480 13112810 16669686 14674869 -16192244 -18252448 1974982 -1974951 -9 47 -10433976 2997406 -2326416 2611880 3698515 15352964 -19189386 -2615695 -505062 -1280343 886427 1536104 -6191354 -1994528 19189421 -15352926 2615668 505071 1280355 -2997452 10434060 2326441 -2611882 -3698534 -1536120 -886450 6191351 1994513 -7012195 -8604296 7224937 11401994 7012136 603940 -1878260 4412951 -1687188 -7339307 -4138706 -4297395 -7249338 -603927 1878127 8604231 -7224968 -11401957 -4412935 1687242 4138710 7339288 4297410 7249356 922745 1286832 581645 752630 -1286831 -922739 -581639 -752629 -1 -1 -111 
2 -5253881 5253852 -993808 993762 -2 36 -635277 -644073 6521027 -12622874 644183 635238 -6521032 12622839 -1696856 -580549 -3004838 2064620 2384426 580646 1697025 3004776 -2064728 -2384491 307747 -307744 1 68 -3109800 108645 1063149 3034893 6395721 1583358 -3850486 -299161 3353756 6447852 -12515309 -13835473 41868172 -18713071 3850488 -1583414 299181 -3353769 -6447857 -108560 3109814 -1063200 -3034899 -6395708 13835481 12515307 -41868155 18713061 366185 322519 284662 -68993 -366257 397852 2014074 767602 703973 922220 -1029900 -624002 -1206323 -397844 -2014121 -322560 -284685 68983 -767597 -703939 1029931 -922189 624017 1206357 -1848882 -1969902 -1449121 1239256 1969896 1848879 1449118 -1239253 -32 -56 21 
-394445 3323830 3323849 6938156 6938165 110700 -9705341 8639484 -20040928 3756631 7185774 -20040897 8639479 3756584 7185848 -23985631 -16647189 9946705 15918406 6802160 -16647138 -23985588 9946760 15918344 6802086 -3896212 -3896282 1291816 -20276998 -5691977 -11139390 8842549 1389070 -4474082 12053235 -1767367 -3205452 2571367 905844 -1121005 -1823541 -3370160 1157576 -1767339 12053218 -3205433 2571341 905793 -11139411 -5691906 8842567 1389045 -4474126 -1823456 -1120927 -3370401 1157707 10859268 6620907 634231 7637291 10859248 1894703 1415788 -2522766 -2305063 -4246268 -3821859 -2423159 -4837107 1894670 1415775 6620932 634228 7637286 -2522785 -2305065 -3821844 -4246229 -2423141 -4837084 1235056 1533798 1265903 -20293 1533821 1235079 1265919 -20294 8514503 5041576 5041508 
-8272676 299925 299869 4240612 4240612 -1450090 -2157685 1296003 21214090 1221007 -12602687 21214117 1296037 1220949 -12602702 -12722457 -10386555 -2642031 13593624 12280951 -10386538 -12722398 -2642044 13593626 12280885 2582412 2582480 -886567 7315205 11609478 -14054861 -1539560 -756555 5164295 -30811728 7242030 10925526 -1729085 1649950 -401293 -180318 107426 2768327 7242011 -30811693 10925580 -1729101 1649941 -14054881 11609501 -1539512 -756570 5164285 -180289 -401268 107403 2768372 12012213 -1008536 3177913 -1821801 12012198 -1199496 2896346 2449259 -4531219 -5138782 -3868935 -2352557 -3715026 -1199509 2896377 -1008505 3177893 -1821837 2449254 -4531193 -3868928 -5138797 -2352549 -3715006 -244297 -49160 -833195 1235704 -49175 -244309 -833205 1235688 -4042028 -630069 -630116 
-27 14578685 -14578704 -1427306 1427305 -14 10 -2774603 -17829232 13954085 12859332 17829210 2774589 -13954008 -12859332 -6094427 551570 -2638686 3932865 2778637 -551514 6094495 2638664 -3932911 -2778635 196444 -196429 -26 26 -7909898 683356 -15824330 3288366 1549008 -20301217 19868390 -19486107 5245839 4884938 -3565027 -3818234 -5376724 -13798509 -19868435 20301318 19486062 -5245838 -4884929 -683294 7909850 15824316 -3288362 -1548987 3818216 3565001 5376715 13798490 9634033 -15998626 2377678 4925027 -9634071 -649813 -2782615 558258 -99329 -1268261 -1327271 -741617 -1237844 649806 2782600 15998636 -2377692 -4925062 -558249 99326 1327284 1268264 741632 1237857 -146199 -146118 -115215 -105372 146114 146207 115222 105377 17 -177 156 
8623409 -403687 -403713 -5080458 -5080466 10846229 -5847541 -2759045 3754831 -26060263 20445516 3754904 -2759083 -26060295 20445498 4377319 -1592203 -5420397 3159015 -6140900 -1592185 4377356 -5420381 3158966 -6140891 8236350 8236344 21036961 -30333741 12750668 -4161777 5814846 -864208 -11664689 -9856795 7875969 4648464 -194275 -9276464 11188233 7995952 -265750 2179348 7875913 -9856759 4648494 -194290 -9276480 -4161763 12750685 5814908 -864209 -11664688 7995962 11188240 -265742 2179371 -3102297 -6670580 -1579399 8903573 -3102317 2066558 -4290548 -2113624 8850437 -1669007 -720352 460846 -32904 2066565 -4290554 -6670560 -1579411 8903558 -2113633 8850425 -720340 -1668994 460863 -32905 -4388186 -2457616 -4456948 -6716255 -2457617 -4388187 -4456947 -6716255 -1992430 8064231 8064197 
-12309280 6662920 6662937 -2662601 -2662538 3255880 -5348627 26416706 11076326 -19760405 -7195428 11076545 26416436 -19760362 -7195422 2816266 -2871123 -8990408 13348349 4435925 -2871138 2816220 -8990141 13348215 4435838 14182137 14181750 16874244 13902945 -21013130 5259077 -12135254 -4699433 -1814516 11805695 -12213578 -10532436 -3315330 306104 8117887 5280713 1846204 1140627 -12213647 11805638 -10532489 -3315356 306068 5259360 -21013225 -12135265 -4699404 -1814470 5280715 8117868 1846205 1140603 5071507 8304078 -3997670 -5940396 5071577 1254278 5546172 8341854 3412646 -7269065 -3571319 -447438 -935895 1254294 5546203 8303975 -3997659 -5940347 8341806 3412614 -3571301 -7268938 -447436 -935892 -3758012 -3114848 -4530370 -4697348 -3114754 -3757926 -4530299 -4697286 -13403104 -645520 -645578 
95 -2661020 2660956 -2799616 2799629 -36 61 21596616 -15564037 -2937866 -2624530 15563929 -21596904 2938082 2624547 3996563 7385309 -21530060 9869990 -1670056 -7385279 -3996595 21530144 -9870119 1669976 38183376 -38183460 -184 -54 1177652 -19721465 4695489 -2041335 -3357886 4283314 6030757 4931933 1312799 2832180 1337124 172975 -720801 3237814 -6030597 -4283530 -4931734 -1312761 -2832171 19721393 -1177399 -4695406 2041384 3357928 -173036 -1337219 720831 -3237836 -3217179 -1714096 -625019 -1826617 3217140 -3185095 -1631227 2820351 4423592 -11224123 -1049645 353488 1339508 3185076 1631207 1714003 625071 1826657 -2820440 -4423634 1049688 11224187 -353499 -1339489 -8475545 -9622564 -7047150 -6337911 9622585 8475570 7047182 6337990 102 -322 304 
-1 2952208 -2952213 -3851185 3851196 9 9 -24804753 18955886 3636228 2438275 -18955868 24804876 -3636276 -2438331 767665 -6850600 18593456 1191557 -13441152 6850590 -767626 -18593492 -1191676 13441282 37366316 -37366241 2 -77 2073219 17513981 695432 1516317 3410612 -7754720 -6166676 -7644130 -557843 -3114641 -1291355 -1715903 -1138199 -1996277 6166678 7754686 7644189 557839 3114659 -17513969 -2073259 -695515 -1516344 -3410610 1715919 1291385 1138203 1996327 2746721 390846 -795214 3451626 -2746709 2966728 9165675 -5508597 910201 -9265324 1820868 1282804 1061885 -2966687 -9165689 -390839 795223 -3451666 5508619 -910221 -1820851 9265323 -1282762 -1061918 -8672753 -10202348 -6761522 -6194056 10202339 8672734 6761503 6194040 14 -371 309 
56 -1238754 1238828 4172416 -4172430 -47 -2 -13728088 16424110 -3143550 -2305654 -16424185 13728188 3143394 2305636 12074806 25617036 -21590760 -1080172 -8815992 -25617110 -12074796 21590584 1080186 8816087 -5237510 5237998 -334 -63 -12943402 1263651 28260998 2679756 1801169 -5525581 -1735896 -5541602 -2553350 -2397602 745832 1099203 383812 2472429 1735886 5525586 5541684 2553356 2397615 -1263611 12943345 -28261028 -2679780 -1801196 -1099177 -745786 -383619 -2472488 4815722 -34835862 -2708758 -550982 -4815687 -6579836 -3359971 -1783421 1851950 2871978 -372098 1118166 2592195 6579898 3359971 34835885 2708763 550967 1783465 -1851921 372100 -2872139 -1118147 -2592226 1344416 949618 470458 658077 -949706 -1344510 -470561 -658052 184 -227 209 
10940320 5690505 5690454 -1804471 -1804786 -7550354 2235287 182249 -11585304 -7421630 1335723 -11585137 182095 -7421694 1335711 395228 -3233453 -9493758 3696574 -2862110 -3233217 395406 -9494191 3698075 -2863334 32270127 32269704 -57042659 195406 -2676399 3837062 -2334324 489060 -1585981 -2785251 3239645 11529600 1880226 543227 752464 754046 15623334 -7475963 3239702 -2785425 11529519 1880206 543220 3836938 -2676324 -2333937 489055 -1585921 754077 752513 15623311 -7475920 1107117 608261 81638 398801 1107168 2312099 2786318 435841 2886826 -11023347 498719 567668 -352641 2311784 2786824 608053 81326 399094 435803 2887289 498501 -11023552 567298 -352422 -5967240 -5752917 -6415965 4060005 -5752768 -5967089 -6415878 4060132 27969894 -3565572 -3565594 
174 -1272485 1272669 -9943608 9943531 -134 26 760885 -865462 -472315 -662703 865085 -760833 472062 662775 -1507456 -1436145 -1335752 42811158 -33688875 1436013 1507462 1335608 -42810980 33688660 -14586390 14587507 -993 111 5074663 -1305330 76949 -1307870 1291093 -2188887 1518743 627401 198281 821343 1071089 436927 -236542 457830 -1518618 2188775 -627053 -198212 -821331 1305342 -5074739 -77070 1307909 -1291146 -436901 -1071075 237098 -458133 375075 6262462 -7085464 9984602 -375019 -7311611 15629001 -731103 12726123 -5674448 -6186769 -11280759 5574274 7311695 -15628874 -6262446 7085447 -9984556 731085 -12726019 6186791 5674067 11280754 -5574254 4744800 5028121 3031676 4294542 -5028327 -4745004 -3031897 -4294393 463 -440 274 
-4599063 5080579 5080570 1145089 1145021 -6806267 -4392256 -6964122 -374847 -5224607 8560950 -374948 -6964032 -5224653 8560973 -4818854 65188 24520738 14271124 -32044370 65133 -4818870 24520663 14271335 -32044395 5829492 5829306 1724323 47166188 10663967 -16602367 -926728 4260584 -1339868 2520742 1884047 -10583705 1043788 -3131151 503059 1323112 4463000 -10916230 1884082 2520768 -10583672 1043793 -3131138 -16602470 10664067 -926757 4260565 -1339882 1323125 503074 4463024 -10916235 -1278762 -3066414 -1314110 10263651 -1278786 -2392016 6310143 -4792134 6009309 -2349700 -933816 -5308991 7128686 -2392037 6310215 -3066255 -1314150 10263644 -4792112 6009362 -933851 -2349714 -5309036 7128680 -1069291 -1992840 -1280716 544410 -1992778 -1069235 -1280675 544444 -12683824 -7890626 -7890657 
17 -4894340 4894298 4565867 -4565912 21 -5 27680613 -1598047 -10854745 -10718115 1597876 -27680412 10854815 10718101 -17129567 11860830 24109169 -4679480 -15455136 -11860845 17129671 -24109393 4679675 15455081 3777722 -3777963 140 44 -28108336 16228973 -15900038 -3719000 -2488810 7730678 -4593368 6722924 -929131 1184691 2227710 2329812 3622550 6965286 4593412 -7730748 -6722636 929164 -1184674 -16228854 28108214 15899880 3718966 2488760 -2329839 -2227726 -3622621 -6965251 5892801 -19795802 8936135 13146148 -5892799 -6789878 -4022954 -1522688 1217997 268946 500430 345176 2214399 6789855 4023024 19795820 -8936211 -13146197 1522708 -1217948 -500467 -268908 -345226 -2214381 -1038379 -996181 -841461 -385519 996226 1038430 841512 385517 -94 -93 94 
-7547585 -800583 -800536 4341812 4341742 -13208 -2817580 -5864066 23512735 -7258062 -1061151 23512773 -5864409 -7257958 -1061013 -9788986 5354135 24965962 -27322079 15796019 5354073 -9788759 24965766 -27322012 15796118 19119182 19119152 -11143740 -13349860 5581275 -13294645 6122225 1335623 5301874 8636473 -8994109 -29619909 -4141650 -899274 2929244 3055155 2993291 650361 -8994064 8636381 -29619973 -4141642 -899294 -13294743 5581513 6122432 1335664 5301900 3055136 2929228 2993238 650299 1107137 648491 7782371 484079 1107099 3382040 -8319259 -419801 -7300036 -298816 4235042 6577284 -3221569 3382086 -8319215 648577 7782266 483951 -419803 -7300047 4235035 -298815 6577278 -3221576 -4538065 -3745437 -4445920 -2213000 -3745430 -4538058 -4445916 -2212998 11050444 1545388 1545302 
7538675 -992245 -992229 -7862142 -7862124 -228677 7953897 -26130540 22405250 3742141 -1472963 22405170 -26130549 3742135 -1472912 -11145113 4590291 -22047194 27293093 -4326777 4590266 -11145056 -22047261 27293041 -4326662 -4300486 -4300603 -9812798 -2009307 -2953619 19078938 29837484 1552360 1288381 7379790 -10399915 -21289806 -3702223 -3872150 -2966180 -1263205 1782560 -165156 -10399868 7379792 -21289785 -3702216 -3872144 19078879 -2953582 29837510 1552370 1288370 -1263206 -2966185 1782573 -165188 2737405 4196470 -153007 8595354 2737389 -7930750 -9375906 4680011 6271464 -5707213 -5624263 -4382753 1530590 -7930725 -9375950 4196476 -153026 8595310 4680029 6271435 -5624265 -5707173 -4382739 1530573 1694767 2103007 1652680 2852663 2103037 1694793 1652700 2852680 2934846 -389396 -389413 
-8 636066 -636027 5587921 -5587955 -8 -17 -13503138 -34221854 12664501 27430250 34221892 13503109 -12664528 -27430279 16993279 -11323820 8875013 -5462310 -11966632 11323864 -16993315 -8875013 5462315 11966704 174202 -174173 21 4 -7816774 11059379 12630313 2758771 -1632881 26956369 -1141859 35902038 2979573 -1131274 -2459229 -2828059 -1804006 -13092479 1141838 -26956362 -35902078 -2979580 1131280 -11059365 7816766 -12630289 -2758772 1632894 2828066 2459240 1804002 13092488 -3891111 -16767815 -3701108 -2291076 3891121 4501043 7346162 1699505 4657651 1531377 470774 442380 1742037 -4501057 -7346205 16767826 3701121 2291078 -1699500 -4657659 -470774 -1531388 -442375 -1742045 -681373 -638264 -483999 109246 638257 681369 483994 -109257 -9 -36 36 
12862907 -31843179 -31843192 -7089067 -7089095 28808100 15610634 21370409 24572807 6641749 10088846 24572848 21370426 6641446 10089138 23606090 -27284154 12166716 6893902 -14455984 -27283971 23605885 12166710 6893966 -14456043 -18595857 -18595848 -32950748 -16446877 -3792995 -8389462 -559811 -744264 -5724304 -1296005 -4099845 -12007455 -2166256 -5473304 -3160112 -2772769 5120045 73746 -4099791 -1296065 -12007466 -2166266 -5473367 -8389486 -3792928 -559746 -744280 -5724365 -2772719 -3160060 5120202 73611 2240971 36498 -10290220 -7640493 2241014 9039798 16883898 -991342 2061247 1618789 -654643 -2521416 2241484 9039740 16883867 36649 -10290183 -7640419 -991356 2061255 -654652 1618772 -2521423 2241491 3255565 2208555 3242539 7391302 2208554 3255565 3242538 7391306 13117046 297332 297325 
-46 416541 -416340 681872 -681851 -94 -46 -4188905 -8029892 53086931 -49642545 8029729 4188801 -53086956 49642467 3154983 -1970137 1090504 -1383312 -1126656 1970306 -3155078 -1090574 1383258 1126791 -1384017 1384135 137 28 -2731051 1710419 1938482 1573386 9695635 3969703 -1436311 5863762 1824895 10730342 -8820017 -9938849 -23378532 21709024 1436336 -3969680 -5863679 -1824882 -10730300 -1710350 2731036 -1938497 -1573379 -9695587 9938872 8820035 23378477 -21709003 -408468 -2473870 -620971 -775054 408453 658571 1643420 614637 1246577 2200667 -415048 -167371 351061 -658619 -1643528 2473878 621025 775071 -614627 -1246604 415059 -2200672 167393 -351073 -739768 -780394 -676910 56297 780388 739747 676890 -56352 -49 214 -291 
16 -3219380 3219297 569673 -569691 -8 5 -15629988 -10924757 12706483 11918053 10924807 15629972 -12706426 -11918003 -45939580 41948437 2394906 -870764 831816 -41948713 45939798 -2394808 870800 -831832 2452797 -2452823 29 -36 9874009 4996676 24666353 606892 -1466779 1958793 4589240 13156798 2055287 -688427 -1841101 -2967637 -2934355 -4363363 -4589264 -1958759 -13156866 -2055286 688418 -4996678 -9874032 -24666266 -606874 1466776 2967631 1841094 2934325 4363384 8116630 28441056 12789574 12090704 -8116625 -11227889 -11029945 -1699622 -3043833 663711 -1169739 523724 -466937 11227981 11030093 -28441049 -12789665 -12090817 1699591 3043792 1169743 -663711 -523735 466950 -748345 -982018 -1300974 -424722 982023 748355 1300985 424720 -3 69 -141 
2763656 -19326223 -19326263 2090539 2090397 24497186 671463 27780623 8650018 1632919 10157355 8650070 27780747 1632849 10157330 -34796130 46152486 -6024021 26702 -8092547 46152362 -34795913 -6023926 26803 -8092492 -13431924 -13431910 -20897004 -1810199 -2411089 -5106507 -25758379 -3204410 -7762189 -2743543 -606228 5466888 -623432 -4372989 -1440918 -1555869 3991468 -2123308 -606269 -2743522 5466852 -623443 -4372991 -5106493 -2411172 -25758513 -3204423 -7762203 -1555856 -1440905 3991506 -2123293 693903 1498881 11309354 18706724 693862 -14891044 -18044242 5124239 10879382 3474534 -1118716 -215460 1201714 -14891034 -18044236 1498729 11309307 18706672 5124236 10879365 -1118724 3474514 -215483 1201718 2052053 1467177 1826182 4479057 1467173 2052050 1826178 4479062 6876674 -1063746 -1063778 
-567609 -7444743 -7444710 32534438 32534400 24122588 -66940149 -3073492 4866507 -5756204 26371591 4866515 -3073509 -5756234 26371603 -4067404 -18000119 -25329413 -22183100 13101879 -18000092 -4067399 -25329383 -22183105 13101933 -12108660 -12108718 -12175309 44828197 -1076943 8567207 12093204 122967 -5432893 280422 -800624 -363084 -373426 -4150712 545397 -279657 5274397 -12240748 -800637 280417 -363095 -373427 -4150706 8567236 -1076955 12093204 122967 -5432897 -279653 545401 5274409 -12240774 376571 261629 2190419 45799 376574 6705610 2602507 1993724 3181679 5044437 2606639 3797514 -3659644 6705604 2602477 261626 2190421 45793 1993718 3181658 2606645 5044448 3797514 -3659652 1094506 1735473 1344584 2132126 1735489 1094520 1344597 2132134 -3865839 -5231284 -5231312 
-17483012 28678930 28678995 -35465234 -35464865 68786140 -19732480 -14976500 -13046505 -28614644 -7091260 -13046533 -14976505 -28614680 -7091278 11791777 12086332 20062464 17563856 29062097 12086145 11791685 20062288 17563709 29061866 -28160716 -28160744 -30582961 11312411 2948607 -4069699 -2018185 2807254 5861365 1187597 2185591 744696 1489327 4216758 2948475 2394995 9714479 -2204933 2185582 1187621 744688 1489323 4216766 -4069751 2948639 -2018215 2807256 5861382 2395012 2948486 9714462 -2204929 -2931534 -1939412 -4162164 -6572051 -2931560 -4019791 -6310390 -3405116 -8815844 4450949 -2003742 -3551028 -2416385 -4019743 -6310290 -1939351 -4162133 -6571997 -3405086 -8815761 -2003733 4450963 -3551014 -2416369 2982845 2711714 3347203 5894188 2711726 2982854 3347210 5894196 3773139 -1392960 -1392960 
126 -4567675 4567383 -66493536 66493688 -199 -33 2536784 -992266 3097245 2717233 992407 -2536660 -3097048 -2717072 24872972 25394044 33077857 30361770 40901858 -25393937 -24873140 -33077942 -30361897 -40901980 -48436 48613 54 -3 -4322613 8415574 2373750 -1623547 -2774061 3735300 -2034407 7036642 81261 -831618 454337 -464403 -795662 -187342 2034398 -3735310 -7036659 -81272 831566 -8415572 4322618 -2373792 1623537 2774004 464387 -454359 795624 187325 -263175 -9358491 -7552824 -12060027 263175 -9089893 -15604978 -4191817 -14484445 -3524695 -2898031 -2627017 -2827047 9089875 15604929 9358494 7552889 12060140 4191840 14484515 2898053 3524669 2627052 2827058 582640 358808 71878 -451338 -358827 -582659 -71899 451315 -1 3 -85 
-403 82940795 -82940503 -4566640 4567134 257 294 -27582479 -31024589 -50590387 -44392423 31024558 27582361 50590193 44392279 -1762475 3574480 3745293 1157660 2404681 -3574622 1762431 -3745433 -1157816 -2405022 802555 -802701 -75 -86 3456867 4209212 8337265 1161089 9447293 5775295 2697333 11285234 1564622 10697305 7085486 7751073 8241089 6116571 -2697339 -5775270 -11285250 -1564634 -10697306 -4209164 -3456840 -8337179 -1161094 -9447288 -7751047 -7085458 -8241055 -6116543 252328 2720011 781123 -348033 -252332 -884251 -382769 -172637 -382007 -756496 21362 27547 -283555 884286 382851 -2720012 -781102 348060 172647 382061 -21350 756539 -27545 283590 185791 190747 159519 75915 -190733 -185781 -159505 -75883 23 100 -93 
97361111 -31485068 -31485975 -59618604 -59618735 -57083902 -74669782 7791709 3920938 20331336 18562396 3921238 7792033 20331940 18562891 8747423 13378395 17767878 18202514 39960245 13378482 8747479 17767950 18202614 39960256 13069991 13069962 16010461 25088025 -571672 -4335568 -6545912 1225754 -962553 -603438 -765189 -1049154 1070157 -317115 -3230064 -2334122 -3400842 -4401232 -765243 -603459 -1049216 1070145 -317226 -4335546 -571762 -6545978 1225729 -962671 -2334213 -3230141 -3400950 -4401304 -747390 -340297 -3446629 -4718749 -747386 -4296910 -6662620 -1638434 -6565599 -3487688 -1555839 613814 -4611550 -4296965 -6662663 -340365 -3446637 -4718754 -1638442 -6565618 -1555857 -3487683 613795 -4611534 -571458 -1337053 -858673 -2882299 -1337048 -571454 -858675 -2882296 -7074172 -1116620 -1116668 


==> anc/complex_reflection/G6_3_2/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 6
p = 3
n = 2

d = 3

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G6_3_2/optimal_value.txt <==
1.000000


==> anc/complex_reflection/G6_3_2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1 1.00000000000000
sqrt(2 epsilon/|S|) (numerical):  0.816496580927726
d=3, D=3
Error: 79221618929/2500000000000000 0.0000316886475716000

Certified
epsilon: 78045778381071/78125000000000 0.998985963277709
sqrt(2 epsilon/|S|):  1/6250000*sqrt(26015259460357) 0.816082497168723

Certified (no self-inverse)
epsilon: 156170778381071/156250000000000 0.999492981638854
sqrt(2 epsilon/|S|):  1/6250000*sqrt(156170778381071/6) 0.816289565305047



==> anc/complex_reflection/G6_3_2/root_as_integral.txt <==
100000000
0 -1720928 -8926891 10647819 7470108 -8910196 -8910196 1440089 7470108 1440089 11367895 -4455292 -8206816 3735216 720076 2014289 14383035 -6176220 -13382185 
0 -11301464 7141098 4160365 -5975740 -3481432 -3481432 9457173 -5975740 9457173 8889158 -1740792 11869892 -2988000 4728792 -14289463 1172365 -13042256 5400303 
12867719 3408082 3408082 3408082 -4827619 -4827619 -4827619 -4827619 -4827619 -4827619 7428092 -12898265 7428092 -12898265 -12898265 7428092 7428092 7428092 7428084 
1 15483713 6438224 -21921936 0 2 0 2 1 1 6438224 -21921936 -21921936 6438224 15483713 -21921935 15483713 6438224 15483701 
1 16373748 -21596161 5222416 1 1 1 1 1 1 -21596161 5222416 5222416 -21596161 16373748 5222416 16373747 -21596161 16373730 
1 0 1 1 -20567499 20567501 -20567499 20567501 20567501 -20567499 10284126 1 -10284123 1 0 10284126 -10284124 -10284123 10284107 
48443530 -13313543 -13313542 -13313545 -17616311 -17616314 -17616314 -17616312 -17616311 -17616312 2100234 28197856 2100237 28197857 28197857 2100236 2100235 2100235 2100227 
3 -5018514 -23379681 28398195 -28530170 34654251 34654251 -6124080 -28530170 -6124081 25336021 17327880 -26441852 -14265701 -3062171 -19284217 14132491 12309365 -6051820 
0 -29893969 19293146 10600824 23543380 12936162 12936162 -36479543 23543381 -36479542 -7639738 6468362 1052582 11772202 -18240563 -18121769 22373026 -23425608 25761505 
1 26788498 -44130480 17341984 -6297674 -47279317 47279320 40981644 6297677 -40981642 3148839 -17341983 23639660 44130481 -26788497 -23639658 -20490820 -3148837 20490804 
-1 35491145 5453948 -40945091 -50957490 -20024798 20024797 -30932692 50957489 30932692 25478745 40945091 10012399 -5453947 -35491143 -10012399 15466346 -25478745 -15466346 
-67969967 55777406 55777405 55777407 -33225905 -33225906 -33225905 -33225905 -33225907 -33225907 5179345 22972374 5179344 22972376 22972375 5179344 5179344 5179345 5179337 


==> anc/complex_reflection/G6_3_3/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 6
p = 3
n = 3

d = 4

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G6_3_3/optimal_value.txt <==
0.424227


==> anc/complex_reflection/G6_3_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 424227/1000000 0.424227000000000
sqrt(2 epsilon/|S|) (numerical):  0.460557813960419
d=4, D=3
Error: 241864624611/2500000000000000 0.0000967458498444000

Certified
epsilon: 32900869750389/78125000000000 0.421131132804979
sqrt(2 epsilon/|S|):  1/12500000*sqrt(32900869750389) 0.458874238111587

Certified (no self-inverse)
epsilon: 66043604125389/156250000000000 0.422679066402490
sqrt(2 epsilon/|S|):  1/12500000*sqrt(66043604125389/2) 0.459716796736039



==> anc/complex_reflection/G6_3_3/root_as_integral.txt <==
100000000
0 0 -114343 114343 0 -190176 190176 0 -148374 -63756 -188041 148374 63756 188041 -78420 78420 -224339 -109543 -334281 224339 109543 334281 -154650 154650 0 -186950 -220757 78201 -74398 -151143 -173622 186950 220757 -78201 74398 173622 151143 -78043 -44948 78043 44948 0 -232803 -368169 -9175 -120572 -298575 -320428 232803 368169 9175 120572 320428 298575 -155074 -90364 155074 90364 0 -287028 -148734 -292291 103399 39551 -111393 -149363 -116441 -167299 -141613 287028 292291 148734 -103399 111393 -39551 167299 141613 149363 116441 0 -46962 43770 -29408 46962 -43770 29408 
211102 206872 114701 114701 249240 104357 104357 244796 168544 -127491 94758 168544 -127491 94758 180357 180357 155130 -130237 67743 155130 -130237 67743 165848 165848 368346 -95850 146757 -210537 -284526 120353 -120395 -95850 146757 -210537 -284526 -120395 120353 119948 79808 119948 79808 363753 -100468 119393 -208383 -288093 91817 -145354 -100468 119393 -208383 -288093 -145354 91817 106325 75655 106325 75655 540368 -251031 277982 -87579 -358322 -403928 -253412 60612 21975 -175965 -155959 -251031 -87579 277982 -358322 -253412 -403928 -175965 -155959 60612 21975 98124 23184 -16574 -22428 23183 -16574 -22458 
163481 199813 114489 114489 86604 178164 178164 126784 -15306 15079 182026 -15306 15079 182026 -23698 -23698 47313 32680 292042 47313 32680 292042 46696 46696 -170226 -114850 52282 -227319 83278 120702 290769 -114850 52282 -227319 83278 290769 120702 -86313 -264690 -86313 -264690 -132368 -94269 164838 -226081 102654 236187 398716 -94269 164838 -226081 102654 398716 236187 -16208 -241450 -16208 -241450 -492101 -114863 -198803 154859 -538054 -161260 288438 58408 147923 238515 257796 -114863 154859 -198803 -538054 288438 -161260 238515 257796 58408 147923 -54115 -334859 -502361 -207405 -334859 -502361 -207407 
0 0 32543 -32543 0 26281 -26281 0 95225 113596 -94552 -95225 -113596 94552 -167295 167295 90960 72413 -70373 -90960 -72413 70373 -165612 165612 0 340432 -31142 6293 283933 -294021 -36972 -340432 31142 -6293 -283933 36972 294021 -241428 -49714 241428 49715 0 299679 -2640 -132023 243071 -265037 -17080 -299679 2640 132023 -243071 17080 265037 -236995 -84434 236995 84434 0 676651 -283140 183400 69410 372505 261007 -366662 -395756 26772 -326261 -676651 -183400 283140 -69410 -261007 -372505 -26772 326261 366662 395756 0 -310258 135448 -53325 310258 -135448 53324 
0 0 20426 -20426 0 -35362 35362 0 11526 -102292 150241 -11526 102292 -150241 -178168 178168 -45441 -62973 -5803 45441 62973 5803 -217419 217419 0 -143719 145268 -85985 -240334 -40132 391340 143719 -145268 85985 240334 -391340 40132 -439896 -133787 439896 133787 0 -100672 -10991 111594 -195277 -181543 230846 100672 10991 -111594 195277 -230846 181543 -479578 -83834 479578 83834 0 -314892 -5502 328709 -187558 -650639 118034 -302780 186753 654162 433718 314892 -328709 5502 187558 -118034 650639 -654162 -433718 302780 -186753 0 -1069791 151601 -322232 1069791 -151601 322232 
200507 159026 193916 193916 97210 114969 114969 54835 149250 231929 37369 149250 231929 37369 30906 30906 63841 206205 -108053 63841 206205 -108053 -57196 -57196 95912 172359 -8478 247849 87061 -28679 -91689 172359 -8478 247849 87061 -91689 -28679 492106 -488064 492106 -488064 54774 145184 -153303 251275 51384 -172610 -222468 145184 -153303 251275 51384 -222468 -172610 400109 -510937 400109 -510937 -63832 -8296 -108563 -154631 178817 20676 -71105 424792 -630612 334146 -658819 -8296 -154631 -108563 178817 -71105 20676 334146 -658819 424792 -630612 1251663 -12360 -312440 -960871 -12360 -312440 -960904 
0 0 -138226 138226 0 153756 -153756 0 -119257 6795 -328231 119257 -6795 328231 -152195 152195 160089 -353728 707816 -160089 353728 -707816 180141 -180141 0 45074 -308454 784770 -255245 -343337 -224017 -45074 308454 -784770 255245 224017 343337 -215491 68861 215491 -68861 0 -327159 702694 -793158 -572534 703565 797458 327160 -702694 793158 572534 -797458 -703565 113250 -224648 -113250 224648 0 -230183 -305420 -224778 1540405 7462 -290615 -388337 -197724 -159322 97592 230183 224778 305420 -1540405 290615 -7462 159322 -97592 388337 197724 0 -172169 762991 -143748 172169 -762991 143747 
-83434 -67515 62368 62368 -317724 69010 69010 -299300 -47194 321640 44125 -47194 321640 44125 -282184 -282184 -52964 303581 25347 -52964 303581 25346 -285395 -285395 634082 -785208 -49658 -206605 921823 -109964 195421 -785208 -49658 -206605 921823 195421 -109964 -253679 -154100 -253679 -154100 633516 -770430 -46229 -212434 863823 -106131 172106 -770430 -46229 -212434 863823 172106 -106131 -239102 -177692 -239102 -177692 1650081 -1527372 714505 -879378 70249 1030401 802879 -93762 13516 237021 -466704 -1527372 -879378 714505 70249 802879 1030401 237021 -466704 -93762 13516 -212346 -119896 -14257 63881 -119896 -14257 63806 
58474 -51344 -298084 -298084 699217 -458588 -458588 661373 -439928 -290226 -202081 -439928 -290226 -202081 554776 554776 -681957 -306262 -145719 -681957 -306262 -145719 627835 627835 -411302 -206720 -99517 141347 -121772 263469 -392403 -206720 -99517 141347 -121772 -392403 263469 53764 511446 53764 511446 -699515 -269065 -159550 142689 -77212 456490 -1446 -269065 -159550 142689 -77212 -1446 456490 193630 414117 193630 414117 743915 501251 604204 -151066 1266969 567540 -276160 -55956 300272 -208343 -459435 501251 -151066 604204 1266969 -276160 567540 -208343 -459435 -55956 300272 3357736 -3778028 -2037147 2337624 -3778028 -2037147 2337554 
845239 406162 977005 977005 -25906 -844381 -844381 1959758 1024938 255511 536826 1024938 255511 536826 -1407783 -1407783 -1685423 -500505 -569980 -1685423 -500505 -569980 2375102 2375102 399097 36687 1380073 -258271 362059 -1519586 494511 36687 1380073 -258271 362059 494511 -1519586 -1741435 -620991 -1741435 -620991 -1207864 -809961 -1660376 -277449 -260067 1568952 -725742 -809961 -1660376 -277449 -260067 -725742 1568952 2134451 770399 2134451 770399 512320 463705 921798 1341268 395527 511930 383873 -1909720 -1422475 193891 256968 463705 1341268 921798 395527 383873 511930 193891 256968 -1909720 -1422476 -1084084 -173656 217202 -1117215 -173656 217202 -1117256 
0 0 731509 -731509 0 -991560 991560 0 957197 589987 485884 -957197 -589987 -485884 -1161594 1161594 -1269446 -843267 -607325 1269446 843267 607325 2138982 -2138982 0 583991 1190185 1374701 274521 -1048190 412428 -583991 -1190185 -1374701 -274521 -412428 1048190 -1340146 -887173 1340146 887173 0 -1125741 -1364060 -1341070 -311780 1740991 -980793 1125741 1364060 1341070 311781 980793 -1740991 2135507 2350263 -2135507 -2350263 0 84697 902094 742038 486473 -64320 504964 -1395740 -851889 -243815 275078 -84697 -742038 -902094 -486473 -504964 64320 243815 -275078 1395740 851889 0 -1020445 -3621563 33254 1020445 3621563 -33255 
0 0 1375405 -1375405 0 1040206 -1040206 0 1153439 1878308 630916 -1153439 -1878308 -630916 -635580 635580 233030 1946434 433924 -233030 -1946434 -433924 -1116841 1116841 0 -376446 1973589 1097969 400489 246366 -2045731 376446 -1973589 -1097969 -400489 2045731 -246366 -765110 -1224708 765110 1224708 0 -822088 242456 615407 1418714 -857179 479922 822088 -242456 -615407 -1418714 -479922 857179 -928472 -1324521 928472 1324521 0 -814475 2416398 924215 672229 -270729 -2295012 -701485 1505400 -2786779 -1329542 814475 -924215 -2416398 -672229 2295012 270729 2786779 1329542 701485 -1505400 0 -686188 -459620 -786342 686188 459620 786342 
524156 -888809 913390 913390 127388 -712707 -712707 -979437 632001 726926 403459 632001 726926 403459 443689 443689 -2195940 790062 769501 -2195940 790062 769501 -761080 -761080 -963349 182535 1594595 75677 76246 974942 -2435190 182534 1594595 75677 76246 -2435190 974942 498404 -393207 498404 -393207 -3084741 -873979 -921642 495167 1788994 498934 3599596 -873979 -921642 495167 1788994 3599596 498934 -403737 -856690 -403737 -856690 -552729 331680 2211679 882592 -383609 -149752 -1965726 527836 1189801 -2688303 -2013010 331680 882592 2211680 -383609 -1965726 -149752 -2688303 -2013010 527836 1189800 -762548 980054 -211508 -331621 980054 -211508 -331669 
-40097 -2079820 1123894 1123894 -575355 -1516932 -1516932 -2063619 2412531 -125882 287945 2412531 -125882 287945 177595 177595 211166 -978172 -578709 211165 -978172 -578709 -1025573 -1025573 2788212 1216600 784838 -1520203 1052340 -987983 -118512 1216600 784838 -1520203 1052340 -118512 -987982 765583 1417350 765583 1417350 1269090 227296 166754 -1425436 605376 -1032642 1495344 227296 166754 -1425436 605376 1495344 -1032642 -344549 982725 -344549 982725 -63705 1398203 -2397977 1034996 -3277624 1568388 995916 -838662 -2648660 -725517 -1114310 1398203 1034996 -2397977 -3277624 995916 1568388 -725516 -1114310 -838661 -2648660 2604515 -329851 596349 1546414 -329851 596349 1546373 
2 2 -459277 459278 4 -439892 439893 2 131423 -1108008 -83442 -131424 1108005 83443 -1083393 1083397 710018 -1760417 224132 -710018 1760413 -224130 -969443 969441 -1 1172097 -498861 -233010 -112952 700060 89608 -1172099 498862 233009 112952 -89609 -700058 -258917 -2883944 258916 2883945 0 1098269 1094749 -1580314 -889737 -436618 698951 -1098270 -1094745 1580310 889735 -698950 436617 138455 -1900520 -138461 1900519 0 -122109 2354479 -3492589 143423 1202512 859917 433917 2777362 3114072 -3547650 122113 3492590 -2354480 -143419 -859917 -1202506 -3114069 3547645 -433917 -2777364 -2 79692 -2681420 -1010126 -79692 2681421 1010120 
2669010 2122643 469989 469988 3650638 256285 256284 2127937 -259052 -1377288 595459 -259051 -1377291 595459 1934226 1934224 -121761 -2075764 604543 -121758 -2075768 604544 -651521 -651523 -632248 -852596 172113 -1379402 -6874 641497 -321522 -852594 172113 -1379403 -6874 -321522 641498 -482298 167379 -482299 167373 -294145 -666095 1674497 -1795029 -1583114 -285131 514127 -666093 1674499 -1795031 -1583116 514129 -285132 -2968991 -693841 -2968991 -693844 -197355 2084616 -197244 506633 2450958 3463219 -73798 38233 -1174308 1374068 -2405048 2084615 506626 -197238 2450958 -73796 3463220 1374074 -2405054 38233 -1174303 -2909499 -64471 602421 -1383594 -64471 602416 -1383603 
0 0 -428296 428296 0 635596 -635596 0 448306 -1210621 -86127 -448306 1210620 86127 -1499779 1499779 2184343 -569161 -37937 -2184343 569160 37938 -385845 385845 0 297612 1060211 -1869231 87687 -1902917 1022061 -297612 -1060211 1869231 -87687 -1022061 1902917 -1609346 119049 1609346 -119049 0 2024758 2211433 509237 -1220793 -156565 -2828706 -2024758 -2211432 -509237 1220792 2828706 156565 -384063 -177108 384063 177108 0 -1653821 3770311 -1768683 -119943 2453047 575160 -2241676 -676855 -1973954 3963186 1653821 1768683 -3770310 119943 -575161 -2453046 1973954 -3963186 2241676 676855 0 459897 905740 1464133 -459897 -905740 -1464133 
0 0 -3423092 3423093 0 -961403 961401 0 -2021653 -2620925 -2844228 2021653 2620925 2844229 -1331812 1331812 -1495642 -659592 114489 1495642 659591 -114489 175293 -175293 0 -1806564 740262 -1204390 -265916 -1626927 -1419149 1806565 -740262 1204391 265916 1419149 1626927 -330331 -617999 330331 617998 0 -1150948 -1131456 1338785 1028460 567090 2354174 1150949 1131456 -1338785 -1028461 -2354174 -567090 633796 -542828 -633796 542828 0 933272 2822531 4679396 277225 2977586 -737873 334064 879858 1342668 78054 -933272 -4679397 -2822531 -277224 737873 -2977586 -1342668 -78055 -334064 -879857 0 583637 317353 535189 -583637 -317353 -535189 
-365723 -3564222 1767570 1767569 -704526 -2922062 -2922062 -1693796 1957558 139065 2104248 1957558 139065 2104247 168377 168377 -1184674 -2236090 408216 -1184674 -2236091 408216 241072 241072 1598500 1330392 -675575 1481615 -888941 1696308 1579497 1330392 -675575 1481614 -888941 1579497 1696308 -405443 -370903 -405443 -370903 -469947 1000214 376631 503729 -2785412 2375812 1911452 1000214 376631 503729 -2785412 1911453 2375812 557325 -285737 557325 -285737 -142111 -536667 -1521181 -4869392 1898748 -1364582 1506783 -338647 1474864 1087298 -1686408 -536667 -4869391 -1521180 1898748 1506783 -1364581 1087298 -1686408 -338647 1474864 -1574169 334040 -462535 91461 334041 -462535 91402 
47081 -669545 476223 476223 -239863 -806759 -806758 -179788 553033 183435 283497 553032 183436 283497 -70751 -70751 1006409 -1474868 -536254 1006409 -1474867 -536254 375384 375384 803783 -225721 -24018 96538 1297929 1347552 -1267259 -225721 -24019 96538 1297929 -1267259 1347552 1015182 -2141235 1015182 -2141235 1388579 543223 1111846 -1356607 -1450848 1145932 -2595383 543224 1111847 -1356606 -1450848 -2595385 1145932 2305647 -2119631 2305647 -2119632 -1198796 -891610 -1627869 616068 328334 5193996 -733099 63936 2889509 -5114435 2417399 -891610 616069 -1627869 328335 -733099 5193997 -5114434 2417399 63936 2889509 446967 1314318 -1987915 -340330 1314318 -1987915 -340349 
2357327 542385 2056597 2056597 443389 168489 168493 -1379004 254477 421166 1183351 254474 421171 1183350 -115399 -115402 -790753 -357704 1046776 -790748 -357699 1046776 -1709500 -1709499 30444 -1785671 263538 859007 -1672484 -1391922 1533890 -1785675 263535 859008 -1672483 1533890 -1391921 1088831 -56349 1088831 -56353 -809673 -1464703 606547 -110248 -1282602 -706832 2872205 -1464703 606553 -110244 -1282605 2872192 -706829 -710108 -539142 -710107 -539143 597078 -2564692 -642692 -261382 3234711 -435934 -2249761 75748 -4439222 -1652545 5850872 -2564692 -261377 -642699 3234715 -2249765 -435930 -1652539 5850872 75750 -4439219 2313641 74974 838621 462053 74973 838617 462040 
-2 0 254960 -254964 -1 -1876925 1876925 1 1611870 -1383616 423261 -1611871 1383615 -423263 997918 -997918 -2035636 -2068182 -15306 2035638 2068184 15304 -692426 692430 0 2054912 1208640 -568118 -423253 -399285 3181 -2054909 -1208640 568117 423256 -3184 399288 306168 1829405 -306171 -1829404 0 211187 -2872053 -2142079 1485265 -1364279 6215005 -211183 2872052 2142080 -1485263 -6215011 1364281 -499447 294400 499447 -294398 -1 58329 3047089 -2682012 -1880756 -2000155 1756784 -1108745 -1357390 -2785833 405861 -58323 2682013 -3047087 1880749 -1756780 2000155 2785839 -405875 1108745 1357399 -2 803537 1551384 912873 -803538 -1551384 -912879 
11 5 -1124566 1124558 23 -77736 77725 14 -1416464 -95313 -1079584 1416450 95307 1079568 -219427 219453 163579 87056 -384717 -163593 -87058 384699 -324120 324118 5 1344422 -3075194 298269 739663 1765856 -48600 -1344414 3075160 -298283 -739653 48607 -1765861 -1120744 -756291 1120754 756282 5 1244978 -742090 -1181052 1724127 -1771738 2037437 -1244973 742068 1181046 -1724102 -2037413 1771719 -254537 944523 254550 -944545 31 2005040 -2876299 -964866 788795 1351337 -1645040 -76673 5436680 -2886011 5621344 -2004988 964832 2876301 -788797 1645069 -1351360 2885983 -5621309 76649 -5436675 0 -1407125 -3414457 752232 1407140 3414445 -752247 
-1886982 -1001605 666295 666308 -4193038 940718 940719 -2379300 1275315 576607 1402165 1275332 576608 1402177 -2210565 -2210563 1237217 158446 1586335 1237214 158445 1586339 155490 155494 -987912 -725931 3000099 1125286 -860701 284372 -570007 -725946 3000135 1125282 -860710 -570007 284351 -810628 817819 -810615 817829 -846440 -404565 1916374 484249 -2156640 1633809 -2032286 -404580 1916382 484263 -2156660 -2032309 1633829 -1109754 1953804 -1109750 1953793 -5396875 -4471015 -111114 2949105 305461 1864413 -2513355 2046683 -471632 2308819 -2952003 -4471038 2949116 -111079 305451 -2513335 1864397 2308852 -2952068 2046683 -471695 38609 -1281181 1101158 1218134 -1281164 1101198 1218069 
2619831 852044 1308316 1308315 934205 697381 697381 -2290187 84964 -585630 653470 84964 -585631 653470 373601 373601 499480 415313 -175616 499480 415313 -175616 -2822601 -2822601 -296657 -706720 10926 -879764 -1197902 423812 -116271 -706720 10926 -879763 -1197902 -116271 423812 -2767854 1175877 -2767853 1175877 444229 -892033 1149250 -146633 346570 -2732742 414610 -892033 1149251 -146633 346570 414610 -2732742 5994821 -4665613 5994820 -4665613 -1367728 -325206 -754961 903619 739257 -486287 -829075 -3963864 3512795 1705110 -1191879 -325206 903619 -754961 739257 -829074 -486287 1705110 -1191879 -3963864 3512794 1983147 -2239302 4943572 687806 -2239302 4943572 687728 
1 1 793472 -793470 1 874869 -874867 1 -168601 1462205 219032 168604 -1462204 -219030 -1847393 1847395 -1030665 2520908 -398398 1030667 -2520906 398401 181449 -181447 1 132412 -897621 -249139 -458104 -1902292 1950834 -132411 897623 249141 458106 -1950832 1902294 -1537522 -669859 1537524 669861 2 222787 -3186001 1271159 524709 1954029 -602545 -222785 3186003 -1271157 -524707 602546 -1954027 3021849 -4080777 -3021848 4080779 1 2084002 -867910 -560557 210574 -3808964 483832 -6222285 4315129 2273347 165109 -2084000 560559 867911 -210571 -483830 3808966 -2273345 -165107 6222288 -4315128 1 5139291 2338201 2640656 -5139289 -2338200 -2640738 
1 0 -2033576 2033577 0 2451292 -2451292 0 -1982120 1667462 -3775549 1982120 -1667461 3775549 -832681 832680 1132862 3430268 13725 -1132862 -3430268 -13725 -760555 760554 0 298819 -1931248 2782893 -874050 -2944028 62763 -298819 1931247 -2782893 874050 -62763 2944028 1152907 730553 -1152907 -730553 -1 -629111 386390 -812623 2267045 -2467929 -1235630 629112 -386390 812622 -2267046 1235630 2467929 -1767720 2306967 1767720 -2306968 0 3251970 5326216 -2272599 2387935 -5777652 -7365 3209679 -2616077 2928406 1638331 -3251968 2272599 -5326215 -2387935 7365 5777652 -2928406 -1638331 -3209679 2616077 0 304064 -2205471 2176978 -304063 2205471 -2176979 
4445948 3813824 2987286 2987286 -1595537 1861363 1861363 -1022703 -1204637 2783926 -1064783 -1204638 2783926 -1064784 -3029880 -3029880 -199055 -372419 76365 -199055 -372419 76365 -1510747 -1510747 -3711339 794797 -1486805 483389 498198 -2785526 -368805 794797 -1486805 483390 498198 -368805 -2785526 357382 -454969 357382 -454969 -4387195 2289393 -287945 -1787287 -4732022 -522559 -298241 2289393 -287945 -1787287 -4732021 -298241 -522560 595783 -1149426 595782 -1149425 -492355 2149769 4643690 -3950166 -4223923 2574728 -492166 58220 -132660 2283264 -45157 2149770 -3950167 4643692 -4223923 -492166 2574727 2283265 -45156 58222 -132661 1400394 2865924 -1078887 4649082 2865924 -1078888 4649055 
1 1 847265 -847263 1 -848473 848475 1 67333 -195259 1487808 -67330 195260 -1487806 -573198 573200 979883 -1840264 252258 -979881 1840266 -252256 -3887607 3887609 2 -1967072 1247240 1489896 -1148620 -1516873 1452978 1967074 -1247238 -1489895 1148622 -1452977 1516876 450815 527097 -450814 -527095 1 -2085502 5264105 -315114 -1747587 -5401312 2743461 2085504 -5264104 315116 1747589 -2743458 5401313 -1175025 510439 1175027 -510437 0 -1935471 -3351431 3754319 -73360 -628981 902152 -2551892 -908479 185199 -1238610 1935473 -3754317 3351433 73363 -902151 628983 -185196 1238612 2551894 908482 1 4186630 -5380517 6697181 -4186629 5380519 -6697263 
-989469 -3757737 523595 523594 768805 -1917187 -1917186 -2661720 -2787989 2517442 2825158 -2787989 2517442 2825158 2373811 2373811 -550924 567418 707987 -550923 567418 707987 -921507 -921507 -6253876 -782251 1345560 289819 3178789 381074 2115102 -782251 1345559 289819 3178789 2115102 381074 458834 1590679 458834 1590679 -4391919 298906 7970529 -68499 238252 826593 -4861383 298906 7970528 -68499 238252 -4861384 826595 53284 452916 53284 452916 789236 1306553 3118813 -482259 -1183619 -2641787 2766378 -2676317 -2842989 -3882121 -595119 1306553 -482260 3118814 -1183619 2766378 -2641787 -3882121 -595118 -2676316 -2842989 1176539 -957392 1213120 -2309184 -957393 1213121 -2309215 
-1497745 4054092 -525036 -525037 -4426953 3329498 3329499 1562942 380255 -1988998 2687025 380254 -1988998 2687025 -3012663 -3012663 1965859 -2380230 1043689 1965861 -2380229 1043688 184105 184106 -1657336 -1634345 3399033 -862226 393837 -823489 1046697 -1634346 3399033 -862227 393835 1046698 -823488 1736938 -1722473 1736938 -1722473 932251 1164945 -2282195 -3189755 -682123 -2996933 1600061 1164945 -2282196 -3189755 -682123 1600062 -2996935 -2608494 2270404 -2608492 2270405 -3888591 462741 1068806 -415950 4494561 -2901544 5144208 -4155893 2898478 -4047587 -2630971 462741 -415949 1068806 4494563 5144208 -2901544 -4047587 -2630972 -4155894 2898478 7321117 2359842 197195 -167145 2359842 197195 -167178 
-2 0 1567350 -1567354 1 2984920 -2984919 1 4941411 -1848917 -283341 -4941411 1848914 283342 -1546918 1546921 2102900 2088920 -210087 -2102897 -2088923 210087 366906 -366905 0 3870226 1728852 -2712425 -3205346 -1999905 -1128952 -3870225 -1728847 2712427 3205346 1128954 1999906 925827 -295710 -925827 295712 -1 4714818 -5889847 640230 1302266 -1506577 2390260 -4714813 5889843 -640231 -1302267 -2390256 1506573 713711 1152199 -713709 -1152199 -2 -5482350 -3144567 34575 3961488 2052580 -5846447 1567333 -2471399 5004337 733198 5482347 -34579 3144574 -3961489 5846447 -2052576 -5004338 -733196 -1567334 2471396 0 593483 -1385088 2048002 -593487 1385090 -2048010 
5237841 931140 4266728 4266726 -1407638 -706502 -706503 -2057071 -807075 2796283 -1041644 -807079 2796284 -1041644 -3090954 -3090952 -2718764 1406283 243553 -2718765 1406282 243553 -983185 -983185 1207705 -2751940 -2966386 -794220 -199021 -1397647 -1636146 -2751945 -2966388 -794218 -199018 -1636144 -1397644 1241622 -2406625 1241621 -2406625 1281317 -5511821 2915080 533034 564207 3199457 -3179206 -5511826 2915085 533033 564206 -3179210 3199459 -2261809 465324 -2261808 465324 5193238 2801601 -5736796 4531553 2349181 -4077226 1286912 501438 3074301 1130159 -2344846 2801608 4531553 -5736792 2349178 1286918 -4077230 1130154 -2344847 501436 3074304 2040017 3542787 -1561516 3110568 3542787 -1561515 3110536 
-5 1 2826910 -2826912 -5 -2395385 2395397 -4 3077995 4922766 -3795259 -3077992 -4922776 3795275 -3527384 3527383 -2808050 -2007244 1505491 2808047 2007254 -1505485 -2269860 2269857 0 3040793 -1662029 2582461 2553630 -3922718 -1685470 -3040787 1662031 -2582478 -2553634 1685479 3922726 813697 -1229360 -813698 1229359 1 -2219053 1327930 -3705278 -424668 4940558 -721042 2219039 -1327936 3705288 424674 721030 -4940548 -4242090 -2367745 4242092 2367739 -2 -1235576 -1152514 94931 -8980705 2076865 -4472795 3671381 194091 3044926 3374737 1235591 -94947 1152515 8980704 4472786 -2076857 -3044929 -3374734 -3671377 -194100 -1 1103359 1659855 3080293 -1103358 -1659855 -3080292 
-3682625 1603017 -885194 -885187 -4702125 5072012 5072005 -3203745 439033 -3725775 5844592 439040 -3725763 5844583 -540327 -540338 -885010 3198758 2888894 -885017 3198752 2888899 -1167353 -1167359 81322 1763565 734113 -6015078 -1529511 3138300 3111752 1763573 734108 -6015070 -1529504 3111748 3138290 -85959 -636465 -85957 -636469 963600 -5609618 -3023573 3068180 1574290 3817633 -4040775 -5609624 -3023570 3068169 1574288 -4040777 3817647 530307 -2270997 530295 -2271004 -534731 6129542 -447623 -5215194 -160918 2040330 -2148786 1142005 -3053439 -1818826 275641 6129539 -5215193 -447626 -160943 -2148797 2040336 -1818819 275650 1142015 -3053439 -587957 247359 902442 2373311 247362 902446 2373317 
3558151 -148377 4278620 4278621 -2466344 -3892622 -3892622 2815686 1467873 -1622318 1917064 1467874 -1622317 1917063 -4735134 -4735134 1325196 -179119 -4083546 1325195 -179119 -4083545 2830403 2830402 -678190 -386751 -1071128 -3521984 -1033539 1043833 -1048716 -386751 -1071129 -3521983 -1033539 -1048716 1043833 -2076175 -2004590 -2076175 -2004590 577550 479935 6192473 -2639310 8474989 -4595637 -568361 479934 6192474 -2639311 8474988 -568361 -4595636 -2037 5720874 -2038 5720873 -4721491 2259685 1373764 -5882085 1289807 37382 -5858633 2726994 1974588 1893883 2300825 2259686 -5882085 1373764 1289804 -5858635 37383 1893883 2300826 2726994 1974588 1425510 -463672 -221901 -1882142 -463671 -221901 -1882210 
1 1 -2193527 2193529 1 -4203422 4203424 1 2008077 1084468 -5783844 -2008075 -1084466 5783846 2709627 -2709624 3310745 -1484473 -5583517 -3310742 1484473 5583519 1917950 -1917948 1 2944555 313778 852189 4369525 -1552321 -3531199 -2944553 -313776 -852187 -4369523 3531200 1552323 1409584 2972338 -1409582 -2972336 1 3384784 5012711 -3801984 5810750 -2656841 -1892588 -3384782 -5012709 3801987 -5810748 1892590 2656843 3947376 1492007 -3947374 -1492006 1 -7085768 -333532 4058461 -119459 -4316087 1583242 -2857540 4016348 2004538 -445657 7085768 -4058457 333534 119462 -1583239 4316089 -2004537 445659 2857543 -4016346 0 1340062 1988736 -4212335 -1340061 -1988734 4212252 
139612 3273891 1969244 1969242 -6617902 1200839 1200840 -143253 -4082774 3089355 2509092 -4082772 3089354 2509091 -3962640 -3962638 -133826 -1242140 -237357 -133828 -1242140 -237355 1311207 1311207 -1182340 -1813467 -2760892 1425578 2022532 5111591 93966 -1813467 -2760891 1425578 2022533 93966 5111592 -3092133 860364 -3092132 860364 -173455 1959738 -2343684 -3837630 -3118247 -3411157 2735479 1959740 -2343684 -3837628 -3118248 2735478 -3411158 3621721 1353670 3621720 1353671 6747081 2829129 -2719243 1895847 -92480 -1138563 2355022 9945570 -1977058 -5181472 -1617852 2829129 1895848 -2719243 -92477 2355024 -1138564 -5181473 -1617853 9945568 -1977058 -4513143 -5636006 4678382 -1334916 -5636006 4678380 -1334990 
1 0 4340321 -4340318 -2 42566 -42564 -2 -325773 6859268 -1555703 325771 -6859265 1555702 2044306 -2044306 -77676 1007627 -1349693 77675 -1007627 1349697 2434517 -2434516 1 -2087870 -1998384 998243 -483572 -1941940 -1998097 2087870 1998380 -998242 483572 1998096 1941941 -190162 3825329 190164 -3825329 -1 7509 790053 3538392 -9460770 -7618126 5178866 -7507 -790057 -3538394 9460768 -5178867 7618129 4039477 5673361 -4039486 -5673353 2 3442001 3297225 -2044315 -3262143 4985071 -4343067 -3918843 1037417 4812477 1542719 -3442000 2044313 -3297225 3262140 4343063 -4985066 -4812475 -1542715 3918836 -1037409 5 1896897 1326146 -6330850 -1896902 -1326140 6330838 
1093031 1317086 -1477510 -1477513 3219917 -1742252 -1742256 3675653 1954939 -3840214 -424965 1954940 -3840222 -424964 -861390 -861394 1627498 -1130078 -3427229 1627497 -1130080 -3427229 -321538 -321541 -1364312 282304 3489253 -1041755 27689 -1489452 -420606 282307 3489254 -1041756 27691 -420604 -1489450 -519533 -1437315 -519533 -1437319 858152 -626143 3820742 1787302 2415899 -3231420 -235289 -626143 3820745 1787299 2415912 -235295 -3231410 6116689 -5487189 6116685 -5487196 -5767601 -2224641 1368731 932235 3491474 -4142091 5984835 6337501 -6411206 -2168187 -2915674 -2224644 932236 1368727 3491477 5984839 -4142097 -2168192 -2915676 6337505 -6411208 -8782120 3589330 -4631369 9855761 3589327 -4631370 9855709 
3 2 -2747518 2747521 0 9149377 -9149375 -1 -800154 2495770 -4396420 800155 -2495769 4396422 295977 -295977 3497430 -599056 4879491 -3497428 599057 -4879487 313017 -313016 1 758976 271563 -97102 4143925 -1343043 -1185849 -758972 -271562 97104 -4143923 1185851 1343045 1774002 288975 -1774000 -288973 0 1893864 -8486648 -3421580 -8596378 842316 -11298 -1893863 8486649 3421584 8596379 11300 -842311 -6709091 3247639 6709092 -3247635 2 -4141056 -351962 4667158 -1736418 -913336 7936307 -744800 4192504 -3196962 -2138377 4141058 -4667156 351964 1736418 -7936304 913339 3196962 2138380 744802 -4192501 2 2897532 -1897663 -1778867 -2897533 1897668 1778781 
4699753 -642697 1500968 1500967 1285432 548900 548901 -6233705 3980845 -364311 -6178287 3980846 -364311 -6178289 542114 542117 1081615 -2753745 2365421 1081615 -2753743 2365421 -2570205 -2570207 2628354 -220317 -771464 -1543322 2548430 -2838670 -2840326 -220315 -771464 -1543321 2548429 -2840326 -2838670 1078414 1443770 1078415 1443772 -50968 4645900 -4400182 -8526919 5875772 10221942 -5235139 4645897 -4400182 -8526919 5875771 -5235139 10221943 -2227963 -3853356 -2227964 -3853354 -6332770 443747 3446201 -1875016 3850164 -4371821 2189874 4844683 -375369 -660885 2367696 443747 -1875017 3446201 3850163 2189874 -4371819 -660883 2367696 4844679 -375368 -284169 -4302076 5861432 -463107 -4302075 5861431 -463157 
-2805104 -3032339 499106 499107 -364698 -432037 -432039 -2539579 -5892781 2831333 7196833 -5892783 2831335 7196834 3050707 3050701 2942917 655539 -2199443 2942916 655538 -2199447 -438193 -438192 -2740867 -5795493 1038650 2917112 468567 2282450 2602065 -5795494 1038650 2917110 468566 2602068 2282450 617423 -257432 617422 -257435 5402540 7413693 -5009791 -8839279 5397687 2972713 74975 7413695 -5009790 -8839279 5397688 74977 2972713 2015286 -1546523 2015290 -1546524 3102688 1008536 -1964715 2346847 1638452 -1441481 -8055775 -5035974 -3608998 3835480 -2978103 1008536 2346846 -1964717 1638454 -8055775 -1441482 3835477 -2978105 -5035968 -3608998 -3764191 3925288 -5266573 4401711 3925284 -5266570 4401712 
0 1 3069816 -3069815 2 -2852242 2852244 2 -1407742 5415768 -740829 1407740 -5415767 740837 -9244882 9244883 1633611 -322822 -4539316 -1633608 322825 4539317 1495452 -1495450 0 -1731658 -2385152 -1992794 3840626 -1081954 -223645 1731660 2385154 1992797 -3840624 223651 1081958 -3148507 -2843312 3148507 2843314 0 5439158 -580352 2513087 -5941753 -2889131 4256842 -5439153 580352 -2513086 5941757 -4256838 2889132 8348344 -2714316 -8348342 2714317 3 -1845257 -28812 1985827 1802868 -3626134 4819785 11009068 -76715 -4758955 -1741038 1845258 -1985822 28811 -1802866 -4819787 3626136 4758958 1741037 -11009071 76716 1 -4228155 3819803 6174320 4228162 -3819805 -6174400 
14 5 -3289761 3289767 3 9884967 -9884970 -1 -4402646 -2694091 4052854 4402635 2694064 -4052845 -3329669 3329661 4794753 -597387 2080628 -4794750 597384 -2080626 2339524 -2339526 -4 -439307 733038 5526489 -3405821 2436960 2035409 439318 -733034 -5526482 3405807 -2035401 -2436957 -5560271 1020764 5560273 -1020767 -7 -4600314 -2271161 -11217540 3961387 -7741910 -1981381 4600334 2271159 11217554 -3961370 1981379 7741924 9424453 -1907718 -9424459 1907722 12 -1524826 -539862 1146347 -9559947 2655132 -2677213 1863656 -1561853 476435 -883091 1524816 -1146340 539858 9559941 2677221 -2655122 -476438 883088 -1863657 1561856 6 -723701 4821509 212917 723706 -4821503 -213000 
9973071 4706370 1020631 1020625 457083 -1591838 -1591815 -1710236 -3704722 -11776700 3969246 -3704730 -11776704 3969254 -3702163 -3702178 -266731 -2531974 -942795 -266718 -2531978 -942788 -1204076 -1204070 -6159296 4933143 -646975 605785 -6364202 984446 1531950 4933143 -646973 605796 -6364207 1531952 984449 -632318 -2064637 -632333 -2064635 -8876081 9693192 -480513 4900989 6534538 4584188 -1742995 9693181 -480520 4900965 6534546 -1742999 4584168 -2957634 -457802 -2957613 -457800 11674815 -6830113 -3362041 3055608 -3500975 3192225 2740626 -177182 -278855 -1794911 -1478221 -6830117 3055610 -3362043 -3500995 2740623 3192229 -1794910 -1478223 -177174 -278855 3565057 715730 2600800 611896 715732 2600814 611888 
4 2 1888868 -1888869 2 -2646261 2646262 -5 -1124701 -2646874 5655449 1124699 2646867 -5655449 -13125099 13125099 -131801 -982933 -834346 131802 982932 834345 4614877 -4614881 -1 -1507959 217766 -1236123 -1141403 -1741358 2684195 1507960 -217765 1236125 1141402 -2684193 1741361 -4235988 -2443257 4235988 2443255 -1 -308329 2306481 -590043 4765241 -1287868 401652 308331 -2306482 590044 -4765239 -401652 1287869 -9311157 13339111 9311161 -13339103 2 650532 -2144724 -823663 1585215 -1384336 -1103932 3334854 4557911 -697491 -2884557 -650534 823665 2144724 -1585215 1103932 1384337 697491 2884555 -3334857 -4557911 -1 9621957 6309081 -5969621 -9621955 -6309086 5969617 
11822703 -1293457 2319923 2319921 627003 4808659 4808659 -21887152 -1477105 -4692277 -3039363 -1477110 -4692275 -3039357 4369189 4369182 2415251 151533 72327 2415254 151533 72327 -4298054 -4298055 -1935982 -217143 -1077973 -874781 -2426203 653512 -935525 -217146 -1077973 -874781 -2426202 -935524 653513 -1700835 2893263 -1700839 2893263 2574344 -1908737 -2961236 1012981 -928256 -1306905 262326 -1908733 -2961238 1012974 -928254 262327 -1306905 8429815 13550282 8429811 13550291 -2198972 388456 2814185 1134175 2911024 1575044 3950092 -289751 -382446 -631900 -473511 388455 1134176 2814185 2911023 3950088 1575044 -631898 -473514 -289752 -382446 -5856999 831147 -10208695 -5638207 831154 -10208691 -5638256 
-8259622 4968877 -3492691 -3492699 -3191986 7229474 7229487 -421408 8716573 -946804 -2090550 8716638 -946830 -2090584 2564356 2564342 -6549296 -432875 6807030 -6549319 -432861 6807047 -1334389 -1334385 9233226 346901 671613 1096702 1046738 1782020 -1422201 346922 671624 1096696 1046732 -1422205 1782016 -485059 912802 -485063 912806 -22793347 3712463 4491678 -7603645 3108937 -6477943 -4625007 3712416 4491697 -7603618 3108928 -4625018 -6477967 4076788 1741386 4076806 1741389 9231397 -1058893 -5676380 -1017894 2702709 -991556 -1639156 -766676 344012 3002037 1286796 -1058882 -1017908 -5676398 2702714 -1639125 -991556 3002029 1286799 -766658 344034 -2749384 2151219 -4699978 509880 2151215 -4699970 509835 
-17 11 -2220535 2220518 -4 4361062 -4361034 2 15661159 -6313766 -7959344 -15661120 6313763 7959336 -3029683 3029689 -6309615 3756594 4211898 6309587 -3756599 -4211868 625234 -625239 16 5485431 2733291 -1948312 -1834432 -1062083 -1494836 -5485430 -2733286 1948318 1834436 1494829 1062090 -1335582 858248 1335578 -858244 -47 -12135387 4782813 5679946 -2269930 -6257805 -2848634 12135406 -4782795 -5679976 2269945 2848615 6257780 4919482 1007314 -4919468 -1007311 21 2544705 -4456825 -3358943 645029 226408 7667978 4225282 5254864 -1597981 920861 -2544711 3358938 4456798 -645020 -7667984 -226413 1597994 -920854 -4225281 -5254861 -4 -1131039 2112101 -1144785 1131047 -2112115 1144781 
2 11 -4974434 4974426 -5 -2692514 2692514 -1 -2346202 3649042 -1304815 2346206 -3649038 1304816 142958 -142952 -8195289 3281050 5597781 8195280 -3281072 -5597784 -9634076 9634065 -2 6625997 -994481 -2543645 2965336 12157585 -3459385 -6625984 994467 2543643 -2965321 3459389 -12157577 -23382071 10796914 23382064 -10796917 5 3699773 724582 803101 -2546573 2107855 -1656656 -3699773 -724580 -803095 2546576 1656657 -2107850 791122 523278 -791119 -523271 -2 -4006943 1122498 1656732 2084080 -1751894 -828673 3329577 -5545048 3422449 -503216 4006934 -1656724 -1122493 -2084080 828665 1751890 -3422449 503216 -3329577 5545044 2 8132631 -4014201 -2650053 -8132629 4014199 2650052 
839266 29395409 -6064590 -6064412 -16362473 -3161542 -3161506 -1563972 610879 -66469 -903740 610878 -66519 -903744 2561997 2562010 -4410092 -6886513 -13753542 -4410098 -6886636 -13753430 -6616360 -6616408 7650551 -4554295 3514984 9368870 2054508 4703893 -888846 -4554370 3514902 9368773 2054568 -888912 4703861 316979 8338655 316948 8338703 2622872 -3039531 5573307 3457585 2468391 9019493 2468779 -3039548 5573277 3457558 2468455 2468723 9019465 209076 -1041946 209113 -1041944 -4555737 2372771 24736 -2292111 -3510099 -894617 -844823 -2747232 -1532235 626431 1332053 2372793 -2292085 24763 -3510052 -844823 -894652 626457 1332070 -2747218 -1532224 638457 327521 -2118271 -3356171 327523 -2118288 -3356227 
-2836282 -4910618 482866 483337 2575251 1861456 1861568 -1051254 2497247 370065 -2339594 2497233 369931 -2339572 256623 256654 2345501 18149914 -12592010 2345461 18149559 -12591687 2044193 2044123 7680592 -13382962 5076419 1104485 -17280147 -4370151 3624331 -13383167 5076205 1104191 -17279935 3624156 -4370275 2284012 407829 2284009 407923 -9686537 4257868 2929196 -4366633 -2744628 4197681 2478990 4257809 2929126 -4366713 -2744456 2478836 4197560 -1227087 -1065578 -1226982 -1065591 -547898 4914427 -1233084 -2888150 -724898 5802843 7622060 2246912 2172710 -3712940 -1953353 4914494 -2888088 -1233013 -724766 7622033 5802730 -3712869 -1953303 2246932 2172743 -1601483 -2144320 1897286 -1810067 -2144348 1897248 -1810179 
-33 74 19136569 -19136610 -49 4117942 -4117920 -21 -47025 -5334096 242841 47096 5334106 -242911 1386351 -1386317 -906090 -13822103 12369774 906115 13822511 -12370244 -3206176 3206172 126 -8118284 -9112995 -11005805 7108165 -4279701 -7077393 8117918 9113155 11005903 -7108581 7077470 4279639 -1638284 4447972 1638347 -4447885 -115 -2246872 -2952862 -2886005 6960507 -4143199 -5967794 2246953 2952992 2885923 -6960562 5967887 4143396 3848363 -608043 -3848395 608004 -22 2499150 2979923 2825592 5116202 -4139379 -253596 1152651 1266801 2706086 1935792 -2499013 -2825683 -2979958 -5116246 253783 4139517 -2706171 -1935825 -1152624 -1266761 -17 -577555 -1723833 -1347838 577504 1723862 1347757 
11 7 13556397 -13556405 -2 833270 -833282 4 4482652 -3463158 -5865457 -4482666 3463145 5865462 2113381 -2113385 11382478 3066254 -12351477 -11382493 -3066301 12351524 -2051207 2051201 19 -7718 -13042270 5116238 -18022477 3903928 -2608289 7726 13042249 -5116203 18022505 2608314 -3903928 -7617229 2597997 7617230 -2598003 9 -4070571 -1228824 847692 3003781 8273314 3149625 4070557 1228821 -847681 -3003761 -3149639 -8273329 -3639773 -1123904 3639776 1123906 -14 -512113 4191090 5995261 -2204769 5542952 10701659 1506625 174159 -1630937 -273308 512114 -5995253 -4191074 2204757 -10701680 -5542961 1630933 273299 -1506627 -174160 0 2548554 -1633603 -1182770 -2548552 1633603 1182774 
8199560 -3118826 -7464560 -7464540 14823725 -3313975 -3313979 1214422 -4589044 -3185901 2765368 -4589066 -3185897 2765368 -6797628 -6797629 -7108144 -4189952 14423693 -7108176 -4189888 14423677 -4734525 -4734517 17891943 -10106840 1753700 16661529 -2862421 -3206021 8174942 -10106790 1753648 16661526 -2862500 8174965 -3206023 -4613087 -2390846 -4613071 -2390855 5328258 -675644 -848161 1404515 4699745 -3912384 -5205668 -675643 -848141 1404489 4699742 -5205666 -3912384 1439250 3408182 1439246 3408186 -9562192 6256553 1995297 -2182776 -7464461 1947921 -1401121 4497003 1465343 -4091073 -3289267 6256521 -2182742 1995317 -7464473 -1401090 1947951 -4091094 -3289282 4496998 1465348 3758184 1395565 1035867 1041495 1395560 1035872 1041489 
17 -4 5013877 -5013943 55 -998400 998392 -1 -8309019 1948843 2337702 8309013 -1948820 -2337693 -219268 219238 -18268748 11390128 7455173 18268713 -11390108 -7455147 -1505309 1505270 32 11007539 -11511385 -5121714 -11426812 -5329822 7781413 -11007554 11511397 5121753 11426800 -7781400 5329867 8832813 -1019110 -8832896 1019068 16 5606022 5425284 -6427900 319352 -4006219 -3665809 -5606011 -5425280 6427883 -319353 3665800 4006227 2983278 2195379 -2983278 -2195342 -20 -8499634 4936529 7810430 398468 4366723 3003628 -1590109 2565183 -4944646 -4289930 8499646 -7810435 -4936519 -398485 -3003621 -4366718 4944634 4289929 1590129 -2565197 36 -3577897 846349 -1827168 3577927 -846334 1827103 
-1345039 -1458683 12108321 12108306 -20020009 -1134995 -1134978 3454026 -757516 -4917643 -24844 -757482 -4917650 -24855 3723563 3723570 486506 -6371163 7982191 486581 -6371203 7982138 8939269 8939277 156887 -4013494 -6557414 3929229 -5792690 -11714025 5730214 -4013525 -6557391 3929251 -5792660 5730194 -11714000 16070672 12319437 16070642 12319438 902973 -1413304 -841757 3938887 6049022 -6689789 -2397384 -1413332 -841774 3938912 6049021 -2397364 -6689767 557043 -8508574 557029 -8508585 -952352 1908775 3004232 2411302 -885945 2796531 -5068 -1232160 3699847 -1328103 -2845981 1908802 2411282 3004222 -885950 -5077 2796521 -1328088 -2845969 -1232160 3699834 -13575528 -4701024 -3893099 -3210182 -4701013 -3893103 -3210256 
2 14 2614486 -2614536 39 1545423 -1545425 -2 -176165 -227787 -1274333 176166 227803 1274361 4675792 -4675825 -5112647 2728602 -353408 5112641 -2728601 353389 20777333 -20777380 -17 3240268 -5427353 -5744621 3031097 15372827 -12162857 -3240243 5427407 5744588 -3031059 12162936 -15372955 -3023955 -18268385 3024020 18268392 0 -2767371 4015697 -3371089 -2206743 -7856551 779163 2767375 -4015694 3371086 2206731 -779148 7856560 -8361896 -2116122 8361926 2116154 20 -1908367 2934761 2748697 -19950 -2340107 2382235 -6401526 -8331752 4892625 4630903 1908365 -2748719 -2934804 19962 -2382294 2340104 -4892645 -4630933 6401573 8331821 -28 3588305 4029937 9905381 -3588342 -4029934 -9905398 
-4592958 -4174617 8158281 8158274 -8177439 -489302 -489310 5442852 -420693 -640883 -1506643 -420700 -640876 -1506632 2819699 2819679 -1972908 2968391 3556476 -1972908 2968396 3556479 3667236 3667117 11930248 -1164839 -17519911 300441 -8742574 15817247 -4718790 -1164854 -17519895 300462 -8742609 -4718729 15817162 -15897035 6723313 -15897013 6723405 680216 2101053 10670 -1215817 1384803 -710979 -1971015 2101080 10658 -1215816 1384814 -1971023 -710936 -4789614 -5509573 -4789565 -5509559 -10797020 -2011521 10374919 7330267 579142 1400530 8085485 -4010616 -8904622 -1313560 1311106 -2011520 7330262 10374909 579142 8085481 1400549 -1313588 1311081 -4010584 -8904578 13338534 9084159 -4297610 310394 9084137 -4297632 310317 
-3008514 -7393406 5038739 5038724 -418552 538838 538845 3537976 -203038 -742457 1009756 -203044 -742462 1009766 -645693 -645709 3089975 -4454966 6713789 3089984 -4454970 6713781 1284334 1284288 -17376504 -6765354 16904621 9176235 -6283850 2362399 -22683686 -6765352 16904647 9176239 -6283834 -22683667 2362369 -5765301 7492412 -5765270 7492435 5995603 -3625336 -3519377 1207541 3405469 -1696148 -3348603 -3625346 -3519381 1207546 3405466 -3348602 -1696134 -645974 -3663281 -645949 -3663270 8740348 5357368 -7603297 -8784905 -4004601 1511329 9375658 1111137 -1685911 6850688 9203939 5357377 -8784920 -7603310 -4004602 9375645 1511329 6850682 9203935 1111140 -1685894 3299947 2138756 -2172679 -2166945 2138742 -2172680 -2167023 
6279286 -1829587 727625 727626 -7327122 2442579 2442628 -9927559 -568117 -3749507 -3989909 -568138 -3749529 -3989880 6312202 6312186 2550053 -3111948 -795898 2550101 -3111915 -796005 10655346 10655202 7124324 -5961456 -1106529 8325528 715425 13517014 -7874335 -5961418 -1106542 8325440 715487 -7874301 13516987 12545803 -24794442 12545830 -24794418 -4582727 -2768156 884891 2690098 697757 -3765658 -353360 -2768253 884896 2690057 697728 -353328 -3765586 -1102062 2764378 -1102014 2764438 -3970505 2618950 3635512 254254 -4703479 -497709 3754007 -10262334 -7412560 4991403 2412893 2618961 254255 3635518 -4703467 3753967 -497714 4991395 2412878 -10262336 -7412553 -8798021 -6860842 10938166 7760472 -6860851 10938167 7760357 
7 2 43765 -43744 -23 8265274 -8265268 -27 -4032839 -3361651 5810066 4032833 3361634 -5810095 -1467685 1467729 3927661 8078059 -17316907 -3927677 -8078064 17316916 -14924557 14924612 8 8073126 -3627622 -18931743 12389178 1280328 -1165141 -8073157 3627629 18931811 -12389219 1165082 -1280253 4396734 -3421307 -4396650 3421156 11 -17408149 3189634 -9533471 -6412943 8381366 5313558 17408136 -3189626 9533467 6412959 -5313568 -8381390 4702465 8147508 -4702468 -8147487 -15 899255 1673574 829914 2318554 -1987562 -5141249 -2762645 -2248746 960599 -52003 -899236 -829920 -1673552 -2318587 5141294 1987573 -960569 52021 2762584 2248702 -30 -815612 1715184 -504614 815565 -1715115 504653 
5022747 -10838502 1572850 1572853 3193649 3498578 3498568 -2055771 -2420444 -8314666 6365347 -2420448 -8314660 6365342 -3338289 -3338289 14202276 -4723040 -4929919 14202279 -4723059 -4929902 3748913 3748933 18409626 -18475673 -1324812 -7460374 19176917 -2610182 -5833838 -18475697 -1324775 -7460340 19176894 -5833869 -2610192 -3838237 6984433 -3838243 6984441 -21429014 5176388 -3295450 16571931 -5594413 2008567 2348532 5176415 -3295455 16571945 -5594401 2348525 2008559 -2009333 -3707559 -2009339 -3707575 -242652 3567001 -800635 -190944 91467 -5090481 -4792105 1652213 1244379 1706456 2091536 3567008 -190959 -800652 91462 -4792083 -5090479 1706463 2091548 1652222 1244388 3636051 2486738 -2014312 -1577892 2486738 -2014314 -1577910 
10 2 3024976 -3024977 -3 -649673 649663 2 -4201005 568891 2056499 4200991 -568897 -2056489 -4470762 4470760 -7521835 10050274 -689869 7521832 -10050257 689874 -10950258 10950253 18 -14611436 15599964 -1130638 -10295712 1122791 -23917200 14611421 -15599957 1130617 10295733 23917178 -1122779 4389388 -2429617 -4389405 2429637 0 9821745 1989864 -13124079 -148479 3847569 -1469828 -9821722 -1989864 13124098 148467 1469830 -3847560 4219132 5779476 -4219132 -5779476 -4 3264073 -6774478 -6481405 -1477221 1810448 13554516 -881035 2087919 5831802 8519213 -3264071 6481405 6774480 1477227 -13554509 -1810451 -5831796 -8519202 881038 -2087921 9 -1003802 1576107 527115 1003812 -1576113 -527202 
13557746 4609187 -5784429 -5784424 -10498682 -8527554 -8527560 -48957 -8815519 -2492815 5341426 -8815523 -2492816 5341422 -1876433 -1876437 -20166365 15789077 9188261 -20166374 15789103 9188259 1483684 1483671 11949154 -2155835 6427528 -14288313 4654953 466830 -12166462 -2155857 6427545 -14288334 4654951 -12166475 466832 7988444 3620958 7988455 3620955 15468392 17653774 2817032 2180356 -7891094 -3873602 -1499409 17653779 2817036 2180323 -7891099 -1499410 -3873598 919952 -671867 919958 -671860 -6390421 -3135871 -992970 -1820548 3390683 -657712 3130689 -2716578 -1067177 4150706 4082218 -3135867 -1820554 -992975 3390684 3130694 -657711 4150710 4082224 -2716583 -1067176 -5308995 -2341084 -1210887 -802707 -2341087 -1210887 -802758 
15 0 2481786 -2481792 -4 810290 -810305 -3 -1532458 1649755 -937439 1532462 -1649757 937419 2468296 -2468290 -3146850 9911795 -8415203 3146849 -9911777 8415222 20083992 -20083971 1 -7799444 8130283 -15805983 -884337 -11239339 4282326 7799437 -8130269 15805975 884353 -4282297 11239345 -7161665 17857723 7161651 -17857717 5 -3206497 4757849 -15091861 -2424738 -771731 3003365 3206509 -4757850 15091863 2424732 -3003364 771723 -10756109 -17356477 10756103 17356468 1 2142045 -3541271 -3300024 2012722 1588458 -1665792 7396407 3802662 -1186137 -2065466 -2142041 3300025 3541269 -2012717 1665779 -1588458 1186133 2065460 -7396400 -3802658 8 370991 -10579208 -2559261 -370979 10579206 2559181 
-57 -2 687743 -687703 32 94204 -94154 14 -16671584 -4003940 18965645 16671563 4003938 -18965551 -8675462 8675481 3876932 -3664441 -322684 -3876950 3664403 322652 7078630 -7078687 19 23283306 952058 7263882 644980 -7949792 -21584261 -23283309 -952103 -7263877 -644994 21584192 7949715 5262221 12881148 -5262218 -12881177 -2 -8124401 -91314 14726790 -1160217 -833598 -320001 8124410 91321 -14726769 1160226 320003 833619 -2739200 -8589868 2739218 8589903 -9 -2736096 -905012 -897114 -435996 -356534 7785991 902772 2668470 4229868 4942535 2736092 897122 905025 435985 -7785966 356537 -4229861 -4942522 -902750 -2668455 -5 -1457980 -4498218 -1225015 1457962 4498231 1225011 
33237223 -6767535 -15082566 -15082576 -12584260 -4447199 -4447232 -12091387 239114 3811030 -13558186 239174 3811082 -13558259 -3001395 -3001348 6721220 3953806 2852424 6721230 3953820 2852453 20355550 20355540 -2374302 5323882 11805578 1103994 1462421 10339192 13068311 5323785 11805589 1103934 1462381 13068405 10339189 -4818299 9487613 -4818329 9487582 -5084707 -6188393 -619456 -5828641 -379822 -5398391 342938 -6188375 -619466 -5828713 -379806 342932 -5398398 -6775232 -12070310 -6775224 -12070294 4466066 805215 -4486610 -3052963 2205326 -615366 -5271848 -1265400 -1199921 -1935746 -2286472 805229 -3052965 -4486615 2205332 -5271870 -615355 -1935769 -2286495 -1265386 -1199917 5479145 5263199 -2915406 -83218 5263201 -2915398 -83284 
3391990 -6101392 -6969628 -6969626 10108298 9975706 9975747 -9985783 -17116062 566561 22104349 -17116080 566551 22104387 -7733587 -7733602 1385250 -132050 -10291874 1385233 -132089 -10291894 8915139 8915148 23368133 22335826 -4109973 9713582 -2704031 -8815370 -15175317 22335856 -4109990 9713617 -2704024 -15175361 -8815373 6298089 7527805 6298106 7527810 -8618786 -13565687 4412327 -13649535 1563664 569720 1704136 -13565678 4412334 -13649493 1563670 1704138 569720 -2402385 -5148147 -2402388 -5148153 -5847060 -3197627 2116467 477525 2019073 -676472 5013265 -266746 1439801 2873613 3122525 -3197633 477528 2116475 2019071 5013277 -676476 2873623 3122536 -266753 1439798 -2636657 -1605117 -576049 -1838156 -1605119 -576049 -1838197 
9 -6 4020358 -4020388 -14 24498916 -24498983 78 6789279 -20654660 3648713 -6789304 20654740 -3648654 -5003551 5003510 -23165859 -1519988 -18250139 23165977 1519983 18250179 1154002 -1154134 37 -7674701 -7649415 19207412 14313837 1166813 -379964 7674729 7649376 -19207440 -14313909 379905 -1166789 1786400 6807713 -1786313 -6807701 -52 17213055 8845794 3756142 -3688668 4326686 4073311 -17213094 -8845826 -3756143 3688687 -4073321 -4326659 -2499015 -2842310 2499063 2842361 -4 -945584 2876659 1629118 -2839038 -2169978 -3898969 -1245666 -1286210 489350 -267013 945585 -1629104 -2876636 2839054 3899014 2169992 -489332 267027 1245632 1286197 -31 369735 -2581636 -1195452 -369764 2581630 1195359 
-5371636 -3901686 5029048 5029046 4258782 17058945 17058772 -18162665 10986306 -20254020 2229764 10986265 -20253986 2229774 7223423 7223504 -22201490 4956543 -10890984 -22201349 4956617 -10890868 17515603 17515598 -16669442 -3979299 -4310467 12794573 14219515 -8909918 2088727 -3979254 -4310433 12794503 14219487 2088723 -8909982 -10442938 -1395806 -10442986 -1395858 20495934 3978956 7063570 -3707265 -4478725 -2228613 3068782 3978864 7063517 -3707291 -4478737 3068760 -2228641 -6166366 -6370309 -6166353 -6370293 873568 228402 -611937 117964 -3660911 -2252773 -4889158 6127109 3070216 -1343610 -372957 228407 117956 -611955 -3660907 -4889145 -2252767 -1343613 -372957 6127141 3070236 7769772 2938308 1963127 1162403 2938313 1963142 1162385 
70 -88 9136872 -9136918 -10 8529543 -8529532 118 -14762016 -3742024 -1136550 14762198 3741794 1136572 31977246 -31977427 -5861202 -4260835 -6163445 5861231 4261017 6163416 -2552756 2552620 -83 8822425 13446731 4337903 -231356 -23730008 1411520 -8822439 -13446857 -4337729 231502 -1411537 23730138 -20874719 -20321370 20874860 20321474 11 1082942 3011412 5944345 891714 823026 1399363 -1083020 -3011414 -5944453 -891787 -1399349 -822978 1204288 6988362 -1204259 -6988344 15 -1411650 -5520499 -3628452 -255453 -244034 1157422 12912460 6607558 -1170940 -660323 1411669 3628486 5520535 255443 -1157445 244011 1170960 660331 -12912534 -6607588 -30 4110123 6224265 2888008 -4110151 -6224282 -2888113 
13716898 -15906291 -5843609 -5843479 -1783090 -1650868 -1650750 24357308 16914168 -19238915 2215064 16914023 -19239016 2215020 -19060521 -19060196 4357397 17072278 -725274 4357306 17072244 -725359 -15692764 -15692797 -15429856 -1095696 -12226987 14543835 11128666 13235353 -2297527 -1095635 -12226845 14543926 11128702 -2297484 13235122 15180433 10127087 15180217 10126874 646701 -7659014 -1262043 -10239943 -6607805 4291888 546271 -7658965 -1262004 -10239880 -6607806 546292 4291903 3835877 2696422 3835889 2696500 2852510 1522010 3306750 3043182 -520285 -1811498 -1319746 -8068342 -3296802 1802649 732189 1521998 3043144 3306695 -520295 -1319752 -1811506 1802632 732176 -8068212 -3296738 -7285349 -3432885 -2250018 -2835480 -3432841 -2249951 -2835480 
3 -14 -1774980 1774991 -4 -23824838 23824892 -4 10708146 -24689592 15207139 -10708107 24689535 -15207147 9698329 -9698297 11853366 28739634 12722055 -11853440 -28739612 -12722079 -378542 378563 -26 -6625023 -13745522 11375596 15483826 -12785426 -5425866 6625014 13745517 -11375564 -15483778 5425884 12785411 -5921609 -3240134 5921573 3240123 37 1959105 -6329241 -7713472 -11773157 -2513686 -814597 -1959086 6329264 7713465 11773140 814606 2513687 776845 662774 -776854 -662776 1 -75763 2789088 3333780 -4645292 -1592035 -1581301 3986768 2017369 730516 395235 75765 -3333778 -2789088 4645284 1581286 1592028 -730521 -395236 -3986748 -2017360 15 940562 488089 677646 -940551 -488082 -677724 
-727615 30096449 -11410005 -11409769 -5570801 -31109989 -31110041 -15787775 14328851 -4584265 19999669 14328662 -4584445 19999427 16343457 16343365 18446393 16835661 13462393 18446416 16835755 13462416 6778607 6778622 -9657120 -2706431 -13577486 5819413 2162204 -16473290 -8871559 -2706363 -13577311 5819485 2162286 -8871464 -16473159 -9481986 -7397461 -9481932 -7397421 -7818650 -6592654 -6434135 -5866202 -4754166 -3511148 -1319159 -6592659 -6434145 -5866192 -4754209 -1319156 -3511157 -1580322 516751 -1580326 516738 3163829 1795537 1882479 1954143 -430813 -446624 2275192 5801819 2914414 665995 1331622 1795530 1954109 1882452 -430832 2275156 -446631 665984 1331608 5801778 2914392 4150202 1475758 1439675 1393418 1475750 1439667 1393339 
10430443 -15876985 13736403 13735991 -34627573 -615717 -615587 31022075 -20723477 -17416884 -8211247 -20723131 -17416588 -8210801 26184897 26185063 4215288 11186685 -190360 4215228 11186516 -190440 -14240141 -14240154 15969860 12414251 13763590 9238904 10050682 -10791370 3510085 12414103 13763273 9238793 10050537 3509902 -10791619 -13340683 -11097073 -13340784 -11097122 -6589525 -7286883 -490313 -9116372 -4648863 3500380 97337 -7286851 -490287 -9116396 -4648786 97344 3500411 1632208 5301524 1632202 5301530 -1303204 -748756 -3487870 -3464225 128231 -2304017 -2813884 6209247 2927042 -911161 -400785 -748739 -3464166 -3487821 128257 -2813815 -2304000 -911140 -400759 6209326 2927085 5842854 2179170 1832986 1757267 2179184 1832988 1757212 
-70 230 30088289 -30088589 221 -9469300 9469065 -269 -24519690 -22580636 -30749963 24520147 22580821 30750256 -10655991 10655746 5460978 12726877 5136627 -5460903 -12726880 -5136517 721751 -721518 -173 9398022 22514523 8712905 10535836 16184041 12292908 -9398247 -22514841 -8712969 -10535938 -12293044 -16184015 6006833 3779862 -6006706 -3779767 27 -1940908 -2368732 1110002 -5533994 -1680534 -260240 1940966 2368690 -1109919 5534014 260228 1680466 395393 -747917 -395420 747859 27 -872198 -3640509 -4306101 -2210650 -1157147 -4701182 -4847939 -2749337 -1367618 -1811787 872232 4306168 3640575 2210639 4701242 1157174 1367643 1811811 4847897 2749319 -27 -837505 -391893 -567472 837482 391884 567379 
40127762 -33206719 -30688956 -30688939 -31848668 19425324 19425332 23183377 19081207 21180949 21048333 19081190 21180899 21048346 17812131 17812117 -6980119 -15706936 -7383311 -6980158 -15706918 -7383308 -7268324 -7268319 -11406354 -7882808 -14142524 -5459148 -11847094 -13344055 -6675747 -7882774 -14142543 -5459103 -11847065 -6675769 -13344048 -6183422 -6744635 -6183417 -6744610 4845734 5347745 1967556 6819954 5683108 2041653 425433 5347767 1967568 6819983 5683094 425429 2041655 1379908 3468064 1379902 3468048 790100 -106908 2013241 2545175 -2213442 2394588 3670932 5099772 1670776 -441075 844099 -106920 2545183 2013248 -2213446 3670934 2394582 -441069 844104 5099764 1670774 1613710 -794544 1845309 1048292 -794543 1845297 1048290 


==> anc/complex_reflection/G6_3_4/confirm.sage <==
from sage.all import *

# complex reflection group G(m,p,n)
m = 6
p = 3
n = 4

d = 4

F = CyclotomicField(m)
identity = identity_matrix(n)
generators = []
if p == 1: # G(m,1,n)
    # w_0
    M = [ [F.gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)
    if m > 2:
        # Inverse of w_0
        M = [ [1/F.gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
elif p == m: # G(m,m,n)
    # w_0
    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)
else: # 1 < p < m
    M = [ [CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
    for i in range(1,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    if m//p > 2:
        M = [ [1/CyclotomicField(m//p).gen()] + [0 for i in range(n-1)] ]
        for i in range(1,n):
            M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
        M = matrix(M)
        generators.append(M)

    M = [ [0] + [1/F.gen()] + [0 for i in range(n-2)],
          [F.gen()] + [0] + [0 for i in range(n-2)] ]
    for i in range(2,n):
        M.append( [0 for j in range(i)] + [1] + [0 for j in range(n-i-1)] )
    M = matrix(M)
    generators.append(M)

    # w_1 to w_{n-1}
    for i in range(n-1):
        M = []
        for j in range(n):
            if j == i:
                M.append( [0 for k in range(j+1)] + [1] + [0 for k in range(n-j-2)] )
            elif j == i+1:
                M.append( [0 for k in range(j-1)] + [1] + [0 for k in range(n-j)] )
            else:
                M.append( [0 for k in range(j)] + [1] + [0 for k in range(n-j-1)] )
        M = matrix(M)
        generators.append(M)


# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/complex_reflection/G6_3_4/optimal_value.txt <==
0.218138


==> anc/complex_reflection/G6_3_4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 109069/500000 0.218138000000000
sqrt(2 epsilon/|S|) (numerical):  0.295389911811490
d=4, D=3
Error: 536139736839/2500000000000000 0.000214455894735600

Certified
epsilon: 16505891513161/78125000000000 0.211275411368461
sqrt(2 epsilon/|S|):  1/6250000*sqrt(16505891513161/5) 0.290706320102237

Certified (no self-inverse)
epsilon: 33547922763161/156250000000000 0.214706705684230
sqrt(2 epsilon/|S|):  1/6250000*sqrt(33547922763161/10) 0.293057472646053



==> anc/complex_reflection/G6_3_4/root_as_integral.txt <==
100000000
0 0 20567 -20567 0 0 49109 -49109 0 0 28519 1718 46388 20598 -28519 -1718 -46388 -20598 18282 -18282 0 0 57040 25502 101969 48958 -57040 -25502 -101969 -48958 46686 -46686 0 0 0 31794 54272 28528 -38603 -1742 1843 44076 40058 60874 46421 -31794 -54272 -28528 38603 1742 -1843 -40058 -44076 -60874 -46421 21100 3039 18201 -21100 -3039 -18201 0 14215 -14215 0 55559 109744 56859 22652 21956 25517 99570 95576 131619 101313 -55559 -109744 -56859 -22652 -21956 -25517 -95576 -99570 -131619 -101313 49465 26671 46427 -49465 -26671 -46427 0 42204 -42204 0 0 57788 31799 44060 69815 68731 54249 -69131 -38421 -39970 10816 -3422 -1349 46825 39044 58453 37121 40848 54457 60874 40001 44254 -57788 -31799 -69815 -44060 -68731 -54249 69131 38421 -10816 39970 3422 1349 -37121 -40848 -54457 -46825 -39044 -58453 -60874 -44254 -40001 0 13773 21010 -33315 -798 3124 43632 -13773 -21010 33315 798 -3124 -43632 14103 -14103 24079 -11170 -24079 11170 
-41693 -40226 -19933 -19933 -58817 -34388 -17180 -17180 -57446 -32885 -54713 50914 -13162 -13579 -54713 50914 -13162 -13579 -46350 -46350 -61700 -38643 -51997 51788 -7950 -10687 -51997 51788 -7950 -10687 -43670 -43670 -60307 -37308 -118377 -3427 -48058 -48312 41099 134391 57012 -22626 53661 -4160 3791 -3427 -48058 -48312 41099 134391 57012 53661 -22626 -4160 3791 -26823 -37459 -50085 -26823 -37459 -50085 -48884 -20233 -20233 -116907 -2815 -42620 -45503 41275 135069 57866 -17353 58509 3055 9397 -2815 -42620 -45503 41275 135069 57866 58509 -17353 3055 9397 -24253 -36630 -47094 -24253 -36630 -47094 -47614 -17509 -17509 -202866 -111590 18322 3166 -99534 -1064 -38923 -30649 79717 47502 157552 130462 186267 150353 -3382 -8533 -13759 72284 24559 61400 6557 1616 76398 18322 3166 -1064 -99534 -38923 -30649 79717 47502 130462 157552 186267 150353 72284 24559 61400 -3382 -8533 -13759 6557 76398 1616 -9408 -13479 -31056 -12829 -17109 -41448 -32556 -13479 -31056 -12829 -17109 -41448 -32556 -30420 -30420 2395 -7923 2395 -7928 
-113676 -124553 -80230 -80230 -76171 -100325 -100140 -100140 -87030 -111050 -14615 -12637 -96426 -67176 -14615 -12637 -96426 -67176 -21228 -21228 -41681 -39726 -34915 -17726 -134289 -86665 -34915 -17726 -134289 -86665 -41143 -41143 -52427 -50292 34411 84732 -31961 -2145 136262 -23281 -38 -74201 -101570 -92234 -58193 84732 -31961 -2145 136262 -23281 -38 -101570 -74201 -92234 -58193 -3873 113955 12338 -3873 113955 12338 -18900 27931 27931 23221 79113 -70126 -22140 136310 -28131 -5110 -112033 -137819 -141760 -94581 79113 -70126 -22140 136310 -28131 -5110 -137819 -112033 -141760 -94581 -23342 108555 -7054 -23342 108555 -7054 -29511 9101 9101 199293 46078 176251 96307 69317 -5072 -28264 5299 369689 147004 116224 -94709 -17346 13659 -57061 -31837 -70280 -84615 -31119 -96971 -67194 -21998 -46121 176251 96307 -5072 69317 -28264 5299 369689 147004 -94709 116224 -17346 13659 -84615 -31119 -96971 -57061 -31837 -70280 -67194 -46121 -21998 -28349 131206 29165 226542 151028 145918 19546 131206 29165 226542 151028 145918 19546 47910 47910 95055 126320 95055 126272 
0 0 -34387 34387 0 0 -29035 29035 0 0 -87666 -60240 22763 -34614 87666 60240 -22763 34614 46421 -46421 0 0 -81872 -38698 16096 -29250 81872 38698 -16096 29250 49075 -49075 0 0 0 -258830 -31014 -87574 15415 -164401 -58451 101096 18295 55562 19353 258830 31014 87574 -15415 164401 58451 -18295 -101096 -55562 -19353 67654 1537 46830 -67654 -1535 -46830 0 30158 -30158 0 -236913 -36620 -81845 89782 -142955 -37330 92127 12627 41631 12981 236913 36620 81845 -89782 142955 37330 -12627 -92127 -41631 -12981 70387 20392 49156 -70387 -20392 -49156 0 32999 -32999 0 0 -553282 -256170 96769 -178211 1953 -33454 -27799 15967 -208163 -140770 -220880 -157111 122361 151750 133023 -1430 157712 52214 52162 80937 28833 553282 256170 178211 -96770 -1953 33454 27799 -15967 140770 208163 220880 157111 1430 -157712 -52214 -122361 -151750 -133023 -52162 -28833 -80937 0 81698 67722 -55712 -8457 2175 102760 -81698 -67722 55712 8457 -2175 -102760 31882 -31882 53583 -24742 -53583 24741 
-41319 -27926 -38593 -38593 -19911 -44482 -14310 -14310 -6735 -31000 -44322 -49359 17767 -46062 -44322 -49359 17767 -46062 -6381 -6381 -13840 -22568 -21608 -41323 61406 -21041 -21608 -41323 61406 -21041 17758 17758 -702 -10178 -42960 -70698 10626 -52715 -87045 14263 -56402 27174 53302 36609 337 -70698 10626 -52715 -87045 14263 -56402 53302 27174 36609 337 -237340 212619 -7881 -237340 212619 -7881 -13881 -13007 -13007 -31161 -65416 52583 -29600 -85583 21545 -48702 70004 94792 91669 45740 -65416 52583 -29600 -85583 21545 -48702 94792 70004 91669 45740 -212329 218965 17893 -212329 218965 17893 -1878 10499 10499 -17584 -51051 -45798 -78021 21962 29357 28811 -7135 -98576 -93813 5556 60738 38451 -2108 -202349 277075 41769 -173764 279067 66597 26785 11653 34686 -45798 -78021 29357 21962 28811 -7135 -98576 -93813 60738 5556 38451 -2108 -173764 279067 66597 -202349 277075 41770 26785 34686 11653 -546985 -127174 -238883 35226 549986 209157 25078 -127174 -238883 35226 549986 209157 25078 -7498 -7498 3413 -33939 3413 -34065 
0 0 -10104 10104 0 0 49025 -49025 0 0 -7036 66279 -90432 -11482 7036 -66279 90432 11482 75890 -75890 0 0 50922 -101235 226733 43305 -50922 101235 -226733 -43305 132338 -132338 0 0 0 79040 -87999 -8209 340154 14004 63950 -3957 -168843 -137202 -95897 -79040 87999 8209 -340154 -14004 -63950 168843 3957 137202 95897 193103 88717 78864 -193103 -88717 -78864 0 -15672 15672 0 -88779 225637 45805 -345119 -147778 -100216 303999 146490 315566 202488 88779 -225637 -45805 345119 147778 100216 -146490 -303999 -315566 -202488 246327 -72355 124995 -246327 72355 -124995 0 41069 -41069 0 0 42857 76387 -15725 -149406 -135307 -92796 759115 330017 297784 -138540 -18679 11280 113764 -61075 -47588 -279231 -52672 -210995 -141046 -95654 -96110 -42857 -76387 149406 15725 135307 92796 -759115 -330017 138541 -297784 18679 -11280 279231 52672 210995 -113764 61075 47588 141046 96110 95654 0 524806 195489 214304 100957 82983 12976 -524806 -195489 -214304 -100957 -82983 -12976 -9341 9341 33136 4396 -33136 -4397 
0 0 1859 -1859 0 0 -31135 31135 0 0 3628 3338 -2594 98 -3628 -3338 2594 -98 177552 -177552 0 0 -27576 126166 -211687 -29122 27576 -126166 211687 29122 120231 -120231 0 0 0 17998 -5325 2016 -248123 132943 6528 166410 -179171 -11184 -12596 -17998 5325 -2016 248123 -132943 -6528 179171 -166410 11184 12596 405384 48925 183390 -405384 -48925 -183390 0 -24027 24027 0 140759 -208346 -25992 239565 249918 126321 -60145 -369440 -310544 -204647 -140759 208346 25992 -239565 -249918 -126321 369440 60145 310544 204647 347225 146458 125607 -347225 -146458 -125607 0 -65321 65321 0 0 170248 16781 131390 -152253 -14086 -11104 -536555 -240060 205244 -41509 211275 141840 389668 19346 161672 -391909 -217594 -187795 -17268 -39069 132 -170248 -16781 152254 -131390 14086 11104 536555 240060 41509 -205244 -211275 -141840 391909 217594 187795 -389668 -19346 -161672 17268 -132 39069 0 900606 410711 -441055 276884 46441 198579 -900606 -410711 441055 -276884 -46441 -198579 -10694 10694 -84837 14388 84837 -14389 
3901 18216 -24849 -24849 40646 -7756 544 544 52042 9189 -43380 -63684 17758 -35857 -43380 -63684 17758 -35857 23370 23370 62881 21382 -17729 -56007 52611 -5603 -17729 -56007 52611 -5603 40732 40732 74531 37011 -504106 375697 136 -53973 128123 -286305 -68366 33820 34415 38561 -16848 375697 136 -53973 128123 -286305 -68366 34415 33820 38561 -16848 -10453 -23394 49937 -10453 -23394 49937 55025 7711 7711 -483990 378901 35817 -22856 129296 -277782 -59427 66781 62094 95060 40056 378901 35817 -22856 129296 -277782 -59427 62094 66781 95060 40056 6688 -19062 69091 6688 -19062 69091 69575 35927 35927 -1284341 -493131 911416 349107 -460729 465768 20704 -35680 10654 116849 -350509 -218677 -406928 -286709 5937 42776 62021 6566 299100 73725 14673 1745 -17883 911416 349107 465768 -460729 20704 -35680 10654 116849 -218677 -350509 -406928 -286709 6566 299100 73725 5937 42776 62021 14673 -17883 1745 -34519 -71437 19962 -110293 -18503 7085 102109 -71437 19962 -110293 -18503 7085 102109 46334 46334 14837 -49784 14837 -49914 
-75759 -34282 -45782 -45782 -141396 15218 1614 1614 -180160 164597 -14244 -24084 152859 -230515 -14244 -24084 152859 -230515 -129215 -129215 -9718 433566 21470 2729 -41316 41239 21470 2729 -41316 41239 -256786 -256786 -10300 604452 31145 -16355 200420 -255869 15395 91826 -148785 142075 310505 2441 -528136 -16355 200422 -255869 15395 91826 -148785 310505 142075 2441 -528136 -116191 -254140 -172119 -116191 -254140 -172120 450511 361254 361254 58831 -4196 -4111 -8715 23160 65957 -66615 -154720 -31480 -71490 51787 -4196 -4111 -8715 23160 65957 -66615 -31480 -154720 -71490 51787 -269643 -284670 -204014 -269643 -284670 -204014 552476 685389 685389 233971 -143433 51848 -144390 332115 303077 31192 -555995 105492 -25127 96656 235910 5313 -260257 199054 265092 102841 375241 347938 182604 -482083 -314597 -721895 51848 -144390 303077 332115 31192 -555995 105492 -25127 235910 96656 5313 -260257 375241 347938 182604 199054 265092 102841 -482083 -721895 -314597 -57305 -313397 -207704 -318243 -74975 -277004 -110881 -313397 -207704 -318243 -74975 -277004 -110881 455310 455310 -863499 1797273 -863499 1797182 
0 0 21641 -21641 0 0 22685 -22685 0 0 -8181 65874 -326912 368340 8181 -65874 326912 -368340 -174988 174988 0 0 -5418 52041 -46395 80401 5418 -52041 46395 -80401 -22216 22216 0 0 0 -23674 -329603 304337 41436 -73527 231345 -414685 -565952 -71836 945973 23674 329602 -304337 -41436 73527 -231345 565952 414685 71836 -945973 -183597 -113753 -17730 183597 113753 17730 0 642787 -642787 0 -40831 -58838 38407 13454 -5353 112228 -49529 -132707 -40259 163635 40831 58838 -38407 -13454 5353 -112228 132707 49529 40259 -163635 -12381 -27835 -9718 12381 27835 9718 0 204854 -204854 0 0 -134166 75388 -429677 -527024 -104587 821297 -51488 120976 -52649 -308974 -51295 266209 -488696 -479761 -264479 -668192 -634085 -469530 809385 1138677 876251 134166 -75388 527024 429677 104587 -821297 51488 -120976 308974 52649 51295 -266209 668192 634085 469530 488696 479761 264479 -809384 -876250 -1138677 0 -61944 -33422 -92980 -83805 -73425 192982 61945 33422 92980 83805 73425 -192982 493277 -493277 1204349 -105379 -1204349 105377 
126441 149645 89804 89804 40728 94965 133102 133102 -41336 199271 55477 143755 136155 -156918 55477 143754 136155 -156918 -36779 -36778 104622 334905 119639 156314 -19954 67828 119639 156314 -19954 67828 -221185 -221185 21342 393455 121816 56328 133322 -229272 154509 193388 -88808 125693 217728 -64201 -585973 56328 133322 -229272 154509 193388 -88808 217728 125693 -64201 -585973 -109040 -202213 -38153 -109040 -202213 -38153 399150 265244 265244 169852 84730 7319 15079 147126 165368 -26431 -167390 -47105 -124135 -128036 84730 7319 15079 147126 165368 -26431 -47105 -167390 -124135 -128036 -302213 -258117 -209994 -302213 -258117 -209994 379175 370037 370037 287253 -99928 11890 -147504 240311 136705 -85369 -661562 189750 2893 161329 215484 21322 -410865 121916 167523 99039 223072 203452 37714 -550773 -353392 -866749 11890 -147504 136705 240311 -85369 -661562 189750 2893 215484 161329 21322 -410865 223072 203452 37714 121917 167523 99039 -550773 -866749 -353392 -67263 -366698 -140228 -324901 -28634 -241652 72580 -366698 -140228 -324901 -28634 -241652 72580 432964 432964 2054616 -1343280 2054616 -1343336 
392720 217038 290101 290101 300974 191656 -79544 -79544 682424 -423993 215222 211176 -10636 231151 215222 211176 -10636 231151 -272701 -272701 269603 333388 -130209 3232 368952 -918480 -130209 3231 368952 -918480 616350 616351 579466 -286948 219840 130332 83820 156146 101312 424349 -332425 -485684 -25561 -11442 442040 130332 83821 156146 101312 424349 -332425 -25561 -485684 -11442 442040 -547365 -287164 -208964 -547365 -287164 -208964 447701 530543 530542 6960 38426 325964 -847673 26852 353142 -681269 692013 654138 -53725 -1743259 38426 325964 -847673 26852 353142 -681269 654138 692013 -53725 -1743259 460059 -17834 487935 460060 -17834 487935 219677 -612878 -612878 397908 41391 486969 -242275 -67000 86576 102243 402045 391112 -389538 600060 250449 127619 -881338 -691062 -568119 -485946 -158087 -118793 -129767 402324 588758 8931 486969 -242275 86576 -67000 102243 402045 391112 -389538 250449 600060 127619 -881338 -158087 -118793 -129767 -691062 -568118 -485946 402324 8931 588758 -15945 -740079 -440399 -395829 -229068 -308578 -203119 -740079 -440399 -395829 -229068 -308578 -203119 548585 548585 225367 464639 225367 464533 
1 1 -177376 177378 1 1 -6260 6262 1 1 -173275 -131618 -12603 -418623 173277 131620 12605 418624 201840 -201837 1 1 47704 20274 -54530 -31455 -47702 -20272 54532 31457 -153159 153161 1 1 1 14124 -176446 -338890 -214519 330481 -466177 126262 319846 -142572 -704894 -14122 176448 338892 214521 -330479 466179 -319844 -126259 142574 704895 163698 133035 382424 -163696 -133033 -382422 1 763332 -763330 1 188330 -41883 70518 109633 325988 -212392 -260385 154209 -52986 26345 -188328 41884 -70516 -109631 -325986 212394 -154207 260387 52988 -26343 -210556 -107591 -79673 210558 107593 79675 1 723318 -723316 1 1 297125 -53762 -241608 68359 -329881 -697756 -88520 -340676 441100 576582 222936 -757200 191560 -145479 222462 487010 146254 144087 -575360 388991 -1596199 -297123 53764 -68357 241610 329883 697758 88522 340678 -576580 -441098 -222934 757202 -487008 -146252 -144085 -191558 145481 -222460 575362 1596201 -388989 1 -79338 306086 294676 -132825 236083 811459 79340 -306084 -294674 132827 -236081 -811457 1001724 -1001722 2484003 -526068 -2484001 525914 
-29415 -18028 -111171 -111171 229815 -275732 245531 245531 -339581 -320149 -147478 162657 -237511 -172045 -147478 162657 -237510 -172045 325962 325962 475008 -328441 431837 249204 324861 -9484 431837 249204 324861 -9484 -614025 -614025 -474510 -852316 88851 120460 -428799 -149771 252346 128465 30795 185158 -438342 -80635 -138494 120460 -428799 -149771 252346 128465 30795 -438342 185158 -80635 -138494 80591 -164973 1010613 80591 -164974 1010613 125146 -62255 -62255 437789 321602 570714 227328 205714 254662 81447 -112538 506806 315809 -175622 321602 570714 227328 205714 254662 81447 506806 -112538 315809 -175622 -797659 -493105 -635805 -797659 -493105 -635805 -711320 -953981 -953981 329576 30582 115407 60595 -238484 -567120 -366404 -229990 141967 160992 145740 -147649 137454 -46283 -4739 63269 751285 -499752 -475502 -295835 20663 110133 -185087 115407 60595 -567119 -238484 -366404 -229990 141967 160992 -147649 145740 137454 -46283 -499752 -475502 -295835 -4739 63269 751285 20663 -185087 110133 459336 -1169759 826154 -1007498 430597 225334 2326946 -1169759 826154 -1007498 430597 225334 2326946 609328 609328 -542703 128798 -542703 128734 
0 0 108362 -108362 0 0 393346 -393346 0 0 -36077 253645 65250 109260 36077 -253645 -65250 -109259 204147 -204147 0 0 280866 526683 -489299 1261600 -280866 -526683 489300 -1261600 -935414 935413 0 0 0 -183472 149611 -220061 -29597 -442513 862298 471582 -431483 -94912 -346023 183472 -149611 220061 29597 442513 -862298 431483 -471581 94912 346023 185842 -39820 151224 -185842 39820 -151224 0 -71660 71661 0 80048 -250710 914028 351500 -392856 1391348 -1171467 -948135 -24082 2277538 -80048 250711 -914028 -351500 392857 -1391348 948136 1171467 24082 -2277538 -964284 -840076 -792060 964283 840076 792060 0 856710 -856710 0 0 -17618 -312149 322682 261919 -35389 -616087 172941 -35892 -622094 -972673 -122769 1704243 401626 770029 460744 -377390 -32823 -398659 -491384 -500586 -16158 17618 312149 -261919 -322682 35389 616087 -172941 35892 972673 622094 122769 -1704244 377390 32822 398659 -401626 -770029 -460744 491384 16158 500586 0 -56871 147565 749283 -240523 -87983 289142 56872 -147565 -749282 240523 87982 -289142 126852 -126852 176004 -66509 -176004 66505 
-98554 -28388 -151915 -151915 262164 -315135 -377088 -377088 755673 -75404 -120209 -15344 -97249 -159803 -120209 -15344 -97249 -159803 23312 23312 266185 -492931 -494712 -143211 -584351 -44448 -494712 -143211 -584351 -44448 754009 754009 1104369 301346 -98876 -21257 192083 -188143 103864 -126668 318852 -91727 -124746 -49677 -136189 -21257 192083 -188143 103864 -126668 318852 -124746 -91727 -49677 -136189 -36396 -22059 170 -36396 -22059 170 -230984 -665684 -665684 -325748 -118197 -663797 -194450 59896 -318793 274994 74333 -873649 -292033 458895 -118197 -663797 -194450 59896 -318793 274994 -873649 74334 -292032 458894 694446 198975 1286992 694446 198975 1286992 743113 651836 651835 690986 -227319 294782 68668 681169 262313 276278 -24700 377714 337464 -39038 -273524 235135 1024544 -86240 49206 -141084 -31140 -25483 46710 -70084 -454218 438468 294782 68668 262313 681169 276278 -24700 377714 337464 -273523 -39038 235135 1024543 -31140 -25483 46711 -86240 49206 -141084 -70084 438468 -454218 2799102 -2678328 33178 -1539581 1240268 51515 -253970 -2678328 33178 -1539581 1240268 51515 -253970 -582860 -582861 -287657 -425164 -287657 -425169 
1 1 385017 -385015 1 1 -115820 115822 1 1 442088 398500 409228 207923 -442086 -398498 -409226 -207921 -524474 524476 1 1 -277880 88994 -257981 4913 277882 -88992 257983 -4911 457277 -457275 1 1 1 -2231 991166 210361 399649 146952 381728 16345 19452 20316 -173996 2233 -991164 -210359 -399647 -146950 -381726 -19450 -16343 -20314 173998 -338853 -388972 -1339138 338856 388974 1339140 1 288539 -288537 1 -399400 -372893 -169886 -106572 44158 153914 353246 -677046 -152905 155513 399402 372896 169888 106574 -44156 -153913 677049 -353244 152907 -155512 657547 469761 457298 -657546 -469759 -457297 1 1051159 -1051157 1 1 -282227 -52170 1464580 591581 811498 145759 72464 415156 287014 -323920 29042 238137 1674 821028 -647757 -216376 218868 -252837 -348220 202323 -1050195 282229 52172 -591579 -1464578 -811497 -145757 -72463 -415154 323923 -287012 -29040 -238135 216378 -218866 252839 -1672 -821026 647759 348222 1050197 -202321 1 343740 -1037703 -1147770 747116 -937557 -2728514 -343738 1037705 1147772 -747113 937559 2728516 -257823 257825 1560887 -204627 -1560885 204473 
-324265 -460031 -30581 -30581 -551307 244767 73996 73996 -867641 -180448 -99187 -90716 199022 208464 -99187 -90716 199022 208464 280879 280879 -929976 661816 -138281 177002 807417 -238825 -138281 177002 807417 -238825 -135965 -135965 -1400263 -224669 -499195 -156778 41970 -60649 210018 -578990 368099 883607 -375499 -52387 244425 -156778 41970 -60649 210018 -578990 368100 -375499 883607 -52387 244425 979165 428070 -747223 979165 428070 -747223 -125960 971184 971184 -620291 -222714 487581 -644457 384384 -11377 387424 767394 950509 269639 -972762 -222714 487581 -644457 384384 -11377 387425 950509 767395 269639 -972763 463736 293503 -1258816 463736 293503 -1258816 -958469 -469744 -469744 -791273 -665659 -1077681 31166 184757 -446690 -201162 -113774 102230 579424 -713106 -634309 -815936 313465 1121414 1096681 243149 -222613 -294482 -963165 -124914 625472 -12996 -1077680 31166 -446690 184758 -201162 -113774 102230 579424 -634309 -713107 -815936 313466 -222613 -294482 -963166 1121414 1096681 243149 -124914 -12996 625472 2297685 -339786 -162903 -166047 1584284 -659666 -1595767 -339787 -162903 -166048 1584284 -659666 -1595767 47775 47775 934830 785476 934830 785328 
1 1 189643 -189641 1 1 -104372 104374 1 1 14267 412099 3057 248524 -14265 -412098 -3055 -248522 147250 -147248 1 1 -334217 112723 439839 -682182 334219 -112721 -439837 682185 685797 -685796 1 1 1 64713 85516 -271104 471484 -580328 1379793 159831 -228510 -193296 -452721 -64711 -85515 271106 -471482 580330 -1379791 228512 -159829 193297 452723 -82465 -15736 387925 82468 15738 -387924 1 358381 -358378 1 -317282 282073 -1116826 -160817 -322758 642334 972572 631084 -99504 -2150174 317284 -282071 1116828 160819 322760 -642333 -631082 -972570 99505 2150176 488043 539692 511751 -488041 -539690 -511751 1 -717944 717946 1 1 809495 -299084 -368994 986636 -245827 -1014850 -433812 1211624 -1760680 -729959 78729 2837564 47329 111428 246914 -123812 143297 -67152 -677889 -336499 -197850 -809494 299087 -986634 368995 245829 1014852 433814 -1211622 729961 1760682 -78727 -2837563 123814 -143295 67154 -47326 -111426 -246912 677891 197852 336501 2 -740858 111237 -484302 -682650 236618 842611 740860 -111235 484305 682653 -236616 -842610 686771 -686769 944040 199760 -944038 -199910 
-436356 -554087 -201880 -201879 -296684 -105834 -246869 -246869 -713481 -52592 441384 -508804 -143043 -29653 441384 -508804 -143043 -29653 232624 232624 -251178 170669 582486 -529997 -439894 155160 582486 -529997 -439894 155160 -449709 -449709 -607015 218115 794782 314228 -564749 1151744 -543109 615353 -1117230 -167353 598855 -329875 247521 314228 -564749 1151744 -543109 615353 -1117230 598855 -167352 -329875 247521 691639 617161 9578 691640 617161 9578 -106181 203169 203169 919781 302441 -199734 1252886 -489020 314580 -1007976 -696827 -213947 -384621 683605 302440 -199734 1252885 -489020 314580 -1007975 -213947 -696827 -384621 683604 -107528 398542 -533512 -107528 398543 -533512 -189601 378594 378593 -1136775 1989234 132272 654942 -1738562 -400532 -699429 1079736 -583341 -803426 1010123 1317132 306057 -1898764 115977 -421507 -701409 695532 104574 119240 -15828 253287 -327443 132272 654942 -400531 -1738562 -699430 1079735 -583341 -803426 1317131 1010121 306058 -1898762 695531 104574 119241 115977 -421507 -701409 -15828 -327444 253287 2404446 -785288 374324 -130479 1355106 392078 -814057 -785288 374324 -130480 1355106 392078 -814058 -197409 -197409 171770 125488 171771 125479 
607228 1198345 -61907 -61907 524023 449287 768756 768756 620981 1193420 -1006308 19424 195782 -138917 -1006308 19424 195781 -138917 176948 176948 36269 184105 55725 182998 175307 877452 55725 182998 175306 877452 -53952 -53951 162566 743996 -1239077 -856963 -338097 -875718 721026 -77435 -894643 473907 -262475 777528 745307 -856963 -338097 -875718 721026 -77436 -894643 -262474 473906 777528 745307 -158720 -61562 -286982 -158720 -61562 -286981 -142513 -185886 -185886 -500923 -332426 -27109 311578 468040 -209340 -575692 -170667 -654349 301692 1299114 -332426 -27110 311578 468039 -209342 -575692 -654350 -170666 301692 1299115 -452736 -162948 -341114 -452736 -162947 -341113 285863 407515 407516 -523262 -1014259 -743631 -1204976 122970 -731102 459480 510578 3247342 -570435 1450249 -689320 -887205 -2127757 397627 155673 743962 83467 -645900 55840 1270396 866015 284821 -743631 -1204976 -731103 122969 459480 510578 3247342 -570435 -689320 1450249 -887205 -2127757 83467 -645899 55841 397627 155672 743962 1270396 284821 866014 29560 -451544 -522421 394489 72051 -597254 -165166 -451544 -522421 394489 72051 -597253 -165166 -524754 -524754 -723349 -610025 -723349 -610180 
1 2 -114572 114574 1 1 -594658 594660 1 1 -146737 -337473 -311 -3433 146738 337475 313 3435 72468 -72466 1 1 -422196 -903707 -1055732 362792 422198 903709 1055734 -362789 1231001 -1230999 1 1 1 352413 -687291 -75515 128250 -414856 86754 -513073 1160455 86932 16382 -352412 687292 75516 -128246 414858 -86753 -1160453 513075 -86930 -16379 -21834 500421 287469 21836 -500419 -287467 1 -138671 138673 1 -4284 -1157661 365869 -645037 -1330832 -155322 259912 -2023060 -228984 1880311 4286 1157663 -365866 645039 1330834 155323 2023061 -259911 228986 -1880309 956894 1513767 2012209 -956892 -1513765 -2012207 1 1632510 -1632508 1 1 434810 318163 -1541172 -111693 -822223 -457589 -9224 148994 -577698 765260 62167 687514 -182875 -1422070 -592853 836171 1147648 1669354 12389 -414912 880294 -434808 -318162 111695 1541174 822225 457591 9228 -148993 -765258 577701 -62167 -687513 -836169 -1147646 -1669352 182878 1422072 592855 -12386 -880292 414915 1 -48622 65549 -770535 111031 906794 -2675 48624 -65548 770538 -111029 -906793 2677 -83769 83771 -30108 -38351 30110 38198 
802514 -362226 726871 726871 584615 879463 -690916 -690915 -587675 221954 865672 64565 171787 594865 865672 64565 171787 594865 625247 625247 439585 601051 -1252515 -157718 -142284 -239592 -1252514 -157718 -142284 -239592 -889926 -889926 -314479 883740 9043 301324 1279850 520026 -786715 725733 -228030 411113 -1589774 -420401 112240 301324 1279850 520026 -786715 725733 -228030 -1589774 411113 -420401 112240 471598 141769 372335 471598 141769 372334 357651 -163115 -163115 -1480179 -557693 -539177 -956848 -555437 1171126 -375858 -553263 1149273 584770 1197335 -557693 -539177 -956848 -555437 1171127 -375858 1149272 -553264 584770 1197335 -715581 -441613 -739047 -715581 -441613 -739048 515754 965276 965276 -435656 -236491 1611865 -207481 944613 1450816 1011857 616645 -495867 -1284574 1306492 -564116 945655 99136 73003 427862 -75896 -1547679 -1524451 -2505860 -289944 -228357 -420574 1611865 -207481 1450816 944613 1011857 616646 -495867 -1284574 -564116 1306492 945655 99136 -1547679 -1524450 -2505860 73003 427862 -75896 -289944 -420575 -228357 174918 342661 321286 53215 111497 -80258 -219785 342661 321286 53215 111497 -80258 -219785 -332586 -332586 -473870 -549353 -473869 -549384 
1189323 1669245 -154854 -154854 1662222 624752 1052888 1052888 896800 973906 -752965 -312822 -395114 -294297 -752965 -312823 -395114 -294297 967566 967566 862486 619929 1204678 -127943 2422 615097 1204678 -127944 2422 615097 -449234 -449233 -367645 -263849 -142739 -302085 -186095 -1641533 -789185 -156383 -172492 -519856 65371 -621818 224127 -302085 -186095 -1641533 -789185 -156384 -172492 65371 -519856 -621818 224126 638460 719890 322817 638459 719890 322817 357868 649188 649188 1271473 338936 1262211 214087 -947680 -429753 -48853 -1135256 -691250 -717220 -210069 338936 1262211 214087 -947680 -429754 -48854 -691250 -1135256 -717220 -210067 -866150 234440 -1521283 -866148 234440 -1521282 -808161 -1081039 -1081039 1421787 -1622008 2214336 -1609019 281699 1124558 -543760 -1245178 -273518 -1445958 -148179 -233318 546606 1532415 -119485 -976694 -1427927 301789 544794 251725 60794 631297 1712461 2214336 -1609019 1124558 281699 -543761 -1245178 -273519 -1445958 -233318 -148179 546608 1532415 301789 544794 251725 -119485 -976694 -1427927 60794 1712461 631297 1258625 -190180 109796 474676 258508 24695 -1416792 -190180 109796 474676 258508 24694 -1416791 79415 79415 332043 359459 332044 359431 
0 0 719289 -719289 0 0 -279915 279915 -1 0 539525 1206250 290778 340726 -539524 -1206250 -290777 -340726 -296046 296046 0 0 -1028707 491904 -532595 173924 1028707 -491902 532595 -173924 545135 -545135 0 0 0 -168432 891926 360269 1391016 896710 340105 -11771 -849903 178165 -274119 168432 -891926 -360269 -1391016 -896710 -340105 849903 11771 -178165 274119 -674667 -1016495 689789 674667 1016495 -689789 0 -618250 618250 0 -1329952 -1357962 -340989 -286518 1178146 -131787 -207957 -29794 63059 1505559 1329952 1357963 340989 286518 -1178147 131787 29794 207957 -63059 -1505559 351933 580221 1373024 -351933 -580220 -1373024 0 919488 -919488 0 0 97080 -129429 240940 1051169 1026333 493654 243255 1137698 417240 26767 -169065 -1798042 -617446 -345011 988440 -728490 -1220747 -1617813 -48685 -490484 -1237881 -97079 129429 -1051170 -240940 -1026333 -493656 -243255 -1137698 -26767 -417240 169065 1798042 728491 1220747 1617813 617446 345011 -988440 48685 1237881 490484 0 -1778644 253408 -2018614 -1482589 -346199 2991388 1778644 -253409 2018614 1482588 346199 -2991388 122484 -122484 -1328068 -660779 1328068 660778 
0 0 204070 -204072 0 0 565528 -565528 0 0 58351 545833 1552 134997 -58351 -545833 -1552 -134997 573593 -573594 0 0 -181897 1346163 71603 391367 181897 -1346163 -71603 -391367 271918 -271918 0 0 0 -993055 1189351 -149663 -156537 120395 198103 -1131813 -8522 -303910 211193 993055 -1189351 149664 156538 -120395 -198104 8522 1131814 303910 -211192 161729 1877196 876623 -161729 -1877196 -876623 0 -26696 26696 0 -621743 -405934 -284638 1359752 712009 1096751 -158629 147765 -382729 -320191 621743 405934 284638 -1359751 -712009 -1096751 -147765 158629 382729 320191 -207480 674914 510708 207480 -674914 -510708 0 -190757 190757 0 0 -7323 -1386325 187526 2579787 1337808 729831 107760 -525143 -209530 -157526 -752555 -854766 -760691 -2292617 -1805137 -1782668 2419594 -714272 85404 224015 -445784 7321 1386326 -2579787 -187526 -1337808 -729831 -107760 525144 157526 209530 752555 854765 1782669 -2419594 714271 760691 2292618 1805137 -85404 445784 -224015 0 638637 226416 2275806 29193 2742110 -622295 -638637 -226416 -2275807 -29193 -2742109 622295 -303452 303452 -52872 -53357 52871 53357 
0 1 -1936512 1936512 1 0 -343029 343032 1 0 -1750386 -1304383 -1256347 -1747868 1750388 1304385 1256348 1747869 -970519 970522 1 1 -463165 -404182 20230 -258734 463169 404184 -20228 258737 235994 -235991 1 1 1 -1282887 36749 -2412389 -432358 -165760 -1098778 -801286 -932677 337702 -152137 1282890 -36748 2412390 432360 165763 1098780 932679 801289 -337700 152139 -530226 -806810 -662917 530228 806812 662919 1 142584 -142581 2 -476851 232731 -837465 704068 -436188 67649 628000 -551168 356510 381724 476855 -232729 837468 -704066 436191 -67647 551169 -627999 -356510 -381723 498275 -456118 312523 -498272 456120 -312520 1 456083 -456081 1 0 2341642 -3161704 442819 2655626 1130973 -1205235 1033157 -623078 1892801 -644599 709013 285612 -285706 304434 441484 96790 -993156 705781 1013553 449978 1955584 -2341640 3161707 -2655624 -442816 -1130971 1205237 -1033156 623080 644601 -1892799 -709011 -285610 -96788 993156 -705780 285708 -304430 -441482 -1013551 -1955582 -449975 1 84840 -220080 -113730 473738 -1226215 571113 -84838 220081 113731 -473737 1226217 -571112 311481 -311479 -157939 115763 157941 -115917 
1564858 -485204 1846605 1846606 -64750 1624785 -706664 -706663 -1479131 55941 800955 648543 998997 1592398 800958 648544 999000 1592400 -194119 -194118 -180985 217587 -1573002 -331915 549220 -300785 -1573002 -331914 549220 -300785 -1138711 -1138711 -1521670 -107460 196718 -599403 517711 482811 279846 -751200 851930 -1456855 1336142 621155 -31234 -599401 517711 482813 279847 -751200 851931 1336143 -1456854 621154 -31234 -104906 625464 606000 -104904 625464 606000 -209989 -306346 -306346 -1414289 -1269990 114831 -1313159 65615 -1028047 47889 -161043 1635018 1669340 1080290 -1269990 114829 -1313158 65614 -1028046 47889 1635019 -161043 1669340 1080290 -746542 247882 -1014561 -746543 247882 -1014561 -797314 381290 381289 578386 146651 -694424 -786564 -378101 -78143 319464 -393021 1478818 221843 -867581 -571789 -1114384 144864 -981979 -3527068 -1564468 734915 928125 2061850 -123151 -1082303 -864254 -694425 -786562 -78144 -378101 319463 -393021 1478817 221844 -571789 -867583 -1114385 144863 734915 928126 2061849 -981978 -3527068 -1564468 -123151 -864255 -1082303 1477839 -899238 793366 828343 445957 1616536 452982 -899238 793366 828343 445958 1616536 452982 135574 135574 -1475 -7071 -1475 -7206 
-977441 1186016 -903534 -903534 -1994975 -350081 1706964 1706964 -229527 1267801 -656124 492051 -800674 -663068 -656124 492051 -800674 -663068 -1574138 -1574138 -1456170 -238058 144127 2033435 -109055 1853762 144128 2033436 -109054 1853762 393388 393388 -935651 -826563 -1141471 -601542 1165815 -540605 -167063 582773 -81093 -1848107 -437778 -89802 -155615 -601542 1165815 -540606 -167063 582773 -81093 -437777 -1848107 -89802 -155615 -179770 -68749 -298355 -179770 -68748 -298355 -726412 602980 602980 -559707 -565114 -1349202 805431 487077 2143658 1394381 -555909 -195801 -989762 428806 -565114 -1349202 805430 487077 2143658 1394382 -195799 -555910 -989762 428806 1322736 553587 216789 1322736 553587 216789 -1672166 -1376872 -1376873 -903589 -631184 -1114964 -489454 1094079 2568252 2217436 836289 -1337918 -264101 -358002 -371058 -422157 -1505044 -1043254 -980455 -893854 -1041350 1492144 -564281 311431 823414 -1506645 -1114962 -489456 2568253 1094078 2217436 836289 -1337919 -264101 -371058 -358002 -422157 -1505045 -1041350 1492144 -564281 -1043254 -980455 -893854 311431 -1506644 823415 1899104 -159145 898458 363706 156951 806180 1081365 -159145 898458 363707 156952 806180 1081363 669455 669455 283498 474084 283498 473978 
1 2 1231405 -1231404 1 3 894559 -894558 1 3 -669927 2190603 921329 886641 669925 -2190600 -921331 -886635 609401 -609401 1 3 -194861 2032759 262343 513400 194859 -2032756 -262343 -513398 -125761 125762 1 2 0 -780708 -1441333 -747687 1293774 479619 1165003 1297741 834909 214527 782145 780709 1441331 747691 -1293773 -479617 -1165000 -834906 -1297741 -214530 -782141 1004256 105226 -641257 -1004251 -105227 641259 2 38398 -38397 -1 -895800 230601 -590169 885013 544930 1128456 39670 -570609 -245114 -92507 895800 -230603 590171 -885010 -544927 -1128453 570614 -39669 245117 92510 33124 -108134 -501973 -33120 108133 501975 2 -184108 184109 3 2 2607244 -1899559 -3559154 641618 -1809866 -396906 98813 1244830 -995084 240635 -2326747 -2611373 1698025 248298 299630 2123978 -1849958 71856 534469 1201358 -18580 -2607242 1899563 -641617 3559160 1809864 396911 -98810 -1244826 -240632 995084 2326747 2611372 -2123976 1849970 -71855 -1698023 -248293 -299631 -534469 18582 -1201355 2 656046 -23774 -101247 635992 -701750 -1986901 -656041 23779 101247 -635987 701748 1986905 -793548 793551 -273599 -146580 273597 146425 
-603487 -371789 5930 5927 729133 -2503870 376433 376432 377811 -1770137 632433 -79356 1407060 -1624032 632433 -79362 1407057 -1624035 1069008 1069006 170164 -1873603 1061083 247657 435159 -375073 1061084 247653 435158 -375074 274043 274044 5681 -1624407 -71600 413216 1658509 -593030 140154 141125 -692335 901093 -334717 1966058 -895083 413217 1658513 -593029 140151 141125 -692339 -334719 901091 1966058 -895085 -811462 1468768 369542 -811466 1468767 369543 -1075280 -62601 -62602 453248 597302 699373 578127 299082 366541 -212483 -414007 -225322 302024 157195 597304 699374 578129 299081 366540 -212484 -225321 -414006 302024 157195 -1158290 1166981 134839 -1158290 1166982 134841 -1042939 32780 32780 -2031794 -754046 -773993 136273 -247561 438966 2258032 -303263 -766599 129034 -287098 -260066 613292 294949 60613 -1480305 763567 911869 -4381259 436638 665559 -746798 -470013 -773999 136277 438966 -247554 2258036 -303262 -766597 129032 -260068 -287094 613296 294955 911865 -4381255 436638 60610 -1480306 763567 665559 -470012 -746800 -279733 -2014640 -1699258 912925 -1740792 2548419 -1445543 -2014642 -1699258 912925 -1740792 2548419 -1445538 -205773 -205770 1658027 1704437 1658028 1704362 
14 7 -207209 207223 7 9 -2225137 2225131 11 0 296343 -921678 -15133 -47438 -296337 921669 15140 47453 1173210 -1173211 -4 -2 -2668783 -1897587 -385069 -1465627 2668781 1897555 385064 1465636 -1231239 1231261 -5 -21 1 277271 528167 92252 175924 -338384 -409256 522615 -407693 -604616 329735 -277290 -528160 -92238 -175936 338379 409266 407687 -522610 604614 -329747 1330914 958292 429002 -1330923 -958301 -429012 -5 -67328 67340 0 -1434145 -2068648 -1985541 -1072076 945939 -1755905 -1239445 3723896 1997531 1979739 1434129 2068650 1985564 1072047 -945982 1755901 -3723930 1239468 -1997521 -1979718 -883247 -782126 -463119 883268 782123 463118 -23 1969442 -1969479 -18 17 895304 -327364 262994 892030 -27998 175812 -2591168 1048403 -1733359 856747 980615 474998 928127 -1517 -845673 497897 -1761659 -893143 -201535 -252496 1295984 -895307 327358 -892004 -263012 28004 -175816 2591188 -1048397 -856759 1733407 -980598 -474971 -497903 1761668 893136 -928130 1528 845683 201516 -1296020 252496 -2 1036375 589057 1147328 187036 892967 -1718223 -1036378 -589063 -1147327 -187037 -892987 1718236 -611910 611927 233333 129969 -233316 -129954 
-1659460 -774344 -968352 -968349 -892573 -1081938 405819 405855 -1296153 57421 -484066 569302 -500387 -927092 -484071 569318 -500386 -927091 113560 113542 607357 299279 46538 2072618 263586 -538787 46579 2072651 263592 -538764 -1333853 -1333834 818668 2684815 -247658 1130702 -533548 -925727 808033 283281 -601268 -415015 387709 40390 766633 1130698 -533558 -925729 808030 283287 -601261 387716 -415023 40400 766628 576392 552385 666429 576371 552370 666422 678279 -800639 -800638 -169380 978324 -189910 -1405368 1827919 2776977 266806 -1473653 2256779 -538038 -1351383 978346 -189878 -1405337 1827936 2776961 266834 2256722 -1473633 -538070 -1351414 -1359674 97417 69809 -1359660 97430 69817 2937000 2347638 2347608 2419567 -2159891 203550 386020 1222674 -1699318 -374664 325997 -1253495 -371535 -3143565 864819 -1085895 -1795576 268080 -646513 -715697 553833 -459951 360017 1154112 25836 2259782 203537 386023 -1699332 1222668 -374663 325994 -1253454 -371552 864804 -3143538 -1085911 -1795585 553825 -459924 360031 268066 -646512 -715683 1154116 2259761 25841 396446 133963 428358 -21738 52678 1224955 -773516 133947 428349 -21755 52676 1224941 -773490 -1074629 -1074620 -1080172 -1235453 -1080177 -1235478 
-1025846 -919670 1061947 1061947 -3851287 305276 308832 308832 -2510685 518067 2027824 354876 1324179 253708 2027826 354874 1324178 253708 -2018668 -2018670 -2792838 902902 1895518 -55276 70756 -340163 1895518 -55277 70757 -340162 -175810 -175811 -1403151 2197121 1866858 1112034 1174676 -674153 199019 241388 -285042 -247921 -386606 1940631 67367 1112034 1174678 -674153 199018 241389 -285043 -386605 -247924 1940630 67366 89025 -338804 -1144171 89023 -338805 -1144171 -167455 -132140 -132140 2127919 1076716 1293195 -608716 220221 -638005 -682627 532691 -1966775 -658696 -1249280 1076717 1293197 -608714 220221 -638005 -682627 -1966777 532692 -658697 -1249280 1614021 345877 224717 1614021 345879 224717 1100510 1735755 1735753 -1240414 -1420839 -55934 -1820711 -1732513 35633 154262 -2664927 -179148 -2075334 836527 -693027 528418 977139 -885908 -580086 1389361 -2428815 -850415 651077 1132621 -577375 1149443 -55936 -1820709 35631 -1732509 154262 -2664929 -179148 -2075334 -693028 836528 528418 977141 -2428818 -850411 651077 -885912 -580086 1389361 1132621 1149443 -577375 1431320 686237 899452 499015 1222076 -338310 1404791 686236 899452 499014 1222077 -338311 1404795 91664 91666 -923375 -972815 -923375 -972886 
1142631 -97022 1353101 1353102 2410049 -2775603 -278038 -278038 1052482 -2713215 528612 1340973 1508584 -1160187 528613 1340974 1508586 -1160186 1777876 1777875 176774 -3386156 -52875 712709 -336538 -1141766 -52872 712709 -336538 -1141767 97256 97255 -43640 -1998343 633904 131788 156623 -844480 1021538 685426 -716383 882423 556749 504449 -218562 131788 156625 -844480 1021538 685427 -716382 556750 882422 504447 -218562 1353492 -722305 510297 1353492 -722306 510299 -2679822 -539821 -539820 532470 306536 -386391 -86795 665060 907588 -911519 -531005 -152321 453157 1675422 306536 -386388 -86795 665060 907587 -911521 -152323 -531004 453157 1675420 417557 -1057679 86652 417558 -1057680 86651 -1199687 1611540 1611540 635093 -34211 -666979 -884375 -978788 -738191 -338745 -251517 272888 -294435 -809439 -151519 -30739 -770263 -1483398 340375 -524509 -4491606 3643997 -72729 278834 423194 577784 -666980 -884375 -738190 -978784 -338746 -251518 272887 -294435 -151519 -809439 -30740 -770262 -4491604 3643997 -72730 -1483398 340373 -524511 278833 577785 423194 222706 724980 1764697 -864380 -1000691 -1538476 -1229852 724980 1764698 -864380 -1000691 -1538476 -1229851 -1167734 -1167733 1993545 2220142 1993545 2220097 
-2002751 -825215 -1980525 -1980526 598366 -1180425 150014 150014 -139122 -273500 -491982 -1285496 -421938 -995995 -491982 -1285495 -421938 -995995 906293 906293 2681722 767945 1503735 -677900 938242 -556967 1503736 -677899 938242 -556966 -847259 -847258 1631441 1798040 -234485 -1234631 910602 858385 181233 -510586 173953 -303977 -295099 514524 -239081 -1234630 910600 858386 181233 -510585 173953 -295100 -303976 514522 -239080 1032951 -101607 1229275 1032951 -101607 1229274 2685050 -738120 -738119 1374046 -266818 1867773 692621 -281860 -97773 135665 -328302 813273 -223350 -2756408 -266817 1867773 692621 -281859 -97772 135665 813275 -328302 -223352 -2756408 -1546432 -511331 -773837 -1546432 -511330 -773835 3060401 471531 471531 -2667741 1746733 -2961836 113730 -1204259 2247760 2140856 1859694 1434424 1499965 1493986 -1565610 398068 1762856 418852 -1321564 -849512 -2009574 2637594 52142 152933 -1556777 -79737 -2961835 113732 2247760 -1204261 2140854 1859693 1434425 1499964 -1565611 1493987 398068 1762855 -2009576 2637599 52142 418854 -1321560 -849511 152933 -79735 -1556776 180293 -105844 661595 -107047 -610306 -551844 -1264201 -105846 661595 -107047 -610307 -551844 -1264201 132758 132757 -987875 -1344378 -987875 -1344482 
-1 0 -886877 886876 1 1 -131235 131237 0 1 -804094 -497216 -896774 -362506 804094 497217 896774 362509 478737 -478734 2 2 -603963 456256 -391895 -50375 603967 -456254 391898 50377 762558 -762558 3 2 0 569236 -1942247 131649 -385528 531699 -906157 2161264 -780387 -1039416 582905 -569235 1942249 -131646 385531 -531698 906160 780388 -2161264 1039418 -582902 -461229 345007 -704144 461231 -345004 704145 3 76008 -76006 2 606855 -2353935 85960 -27187 2049417 -9352 -657209 2473486 -507733 -67401 -606852 2353939 -85957 27188 -2049415 9354 -2473483 657210 507735 67400 178655 1052611 1363767 -178656 -1052608 -1363766 3 598983 -598981 0 1 740977 1352342 -2664441 964719 -2173833 414289 1284434 -1336033 1220961 -2018565 613915 -102404 1568908 3613846 1890046 -2605523 4879997 -1348948 -184255 1169991 1024959 -740976 -1352340 -964715 2664443 2173838 -414285 -1284433 1336036 2018566 -1220959 -613912 102408 2605524 -4879995 1348951 -1568903 -3613848 -1890045 184258 -1024959 -1169990 1 -1606171 -1546046 -314878 -867811 -178700 -954811 1606172 1546049 314880 867815 178703 954812 -690054 690056 -181848 -82447 181848 82293 
3 3 -524578 524580 3 2 138622 -138619 3 3 -21077 -866488 -365029 76188 21075 866489 365028 -76185 805952 -805949 -1 -1 -301094 345416 -163112 183024 301096 -345415 163116 -183022 1778962 -1778959 0 2 -1 -551568 164748 1014073 -1289955 -417319 -447612 1015461 -794231 -706511 446983 551568 -164751 -1014070 1289955 417320 447614 794232 -1015458 706512 -446981 1056968 -206315 158946 -1056966 206317 -158944 -3 -404473 404472 0 418146 -1898285 170930 1212948 -885969 1398202 1977097 -436989 -742942 -1537095 -418144 1898288 -170929 -1212948 885971 -1398200 436994 -1977095 742941 1537091 1260645 -1052879 2969621 -1260644 1052880 -2969621 0 1367817 -1367810 2 2 -1170568 673011 295685 246458 596612 2269676 2052258 -3112537 485817 136212 257501 1354821 2040251 -173739 122483 4037960 -3619864 -2081441 -306003 -24287 -767848 1170573 -673009 -246457 -295683 -596609 -2269668 -2052256 3112542 -136210 -485815 -257499 -1354820 -4037957 3619864 2081445 -2040249 173742 -122477 306006 767848 24284 0 -926886 166264 3152156 -4004621 324260 -1243282 926887 -166260 -3152154 4004623 -324257 1243285 -878844 878841 -73475 -238419 73482 238273 
-2337095 -4281845 -180781 -180782 -486917 -903510 -2019806 -2019804 -1801192 -2620887 1210556 126566 1211586 -617374 1210554 126569 1211584 -617376 349878 349874 2732177 2828066 -67089 -292499 -575139 -102491 -67090 -292498 -575139 -102490 103694 103691 1035223 -1827080 527595 1147640 1644228 -819027 1115591 501632 -314155 232170 1066692 -166094 482813 1147640 1644228 -819026 1115594 501633 -314155 1066692 232165 -166092 482810 150462 160426 664707 150461 160426 664705 4706215 2119590 2119591 -257305 841951 61423 779322 1213553 93056 -15601 86304 -1413500 1343355 3845735 841949 61423 779322 1213550 93059 -15601 -1413498 86301 1343355 3845736 459741 516959 927612 459740 516961 927607 -7644 -3345715 -3345718 166196 -2253672 -1687688 169159 756059 16926 -624825 -1987012 411413 -365177 -489504 919213 -222732 -196563 -187806 -508194 -1730522 -462964 664557 -1349560 59176 2313751 309233 -1687686 169160 16926 756056 -624823 -1987014 411412 -365172 919211 -489506 -222733 -196567 -462969 664564 -1349553 -187810 -508194 -1730522 59176 309234 2313750 30354 -220298 -1037194 -45680 -767938 -470084 -1402536 -220295 -1037194 -45686 -767927 -470087 -1402532 2566409 2566411 -2265738 -2316164 -2265737 -2316211 
0 0 738574 -738574 0 1 -405857 405856 0 0 -109142 -32194 2224461 -239597 109140 32194 -2224462 239597 312960 -312961 0 1 -644305 -100174 112969 -577807 644307 100173 -112970 577807 -31893 31893 -1 0 -2 -48765 -325690 -415837 -251252 -309390 -151440 1169119 -480224 5022408 -777358 48765 325689 415836 251252 309393 151443 480224 -1169121 -5022408 777358 -803691 508556 -580300 803691 -508557 580300 1 -1099694 1099694 -1 22167 -589131 -740227 69165 -172563 421869 344788 858468 343470 -931631 -22165 589133 740227 -69166 172560 -421870 -858468 -344787 -343472 931631 106762 -818114 441785 -106763 818115 -441786 0 2112168 -2112168 1 -2 340498 -111194 -3151810 -2209641 2110026 -580605 341832 -1301878 -280295 -559552 787108 856237 -1906104 -964308 2972803 -4566279 -2050612 3234722 2589123 -1234328 -2981431 -340498 111198 2209639 3151815 -2110023 580606 -341837 1301882 559554 280298 -787108 -856240 4566281 2050609 -3234722 1906105 964306 -2972803 -2589122 2981430 1234327 0 395367 -999298 2001179 -597218 285988 -1423919 -395365 999299 -2001181 597221 -285988 1423918 -1040812 1040811 59563 -438757 -59564 438756 
769343 -601536 1078791 1078785 -505277 929401 -544693 -544691 -1317954 -321147 -1244647 2037751 30189 1371479 -1244651 2037749 30182 1371478 -172497 -172502 -485486 -600073 1061783 -987562 153670 -903677 1061778 -987557 153670 -903674 -747577 -747576 -776511 421997 -3250542 -622471 454785 -923996 1120963 1832216 1381205 -807935 325356 -1395908 1062615 -622473 454780 -923993 1120962 1832212 1381207 325355 -807941 -1395903 1062613 258717 -32769 943891 258716 -32771 943890 -1671414 -483025 -483028 -1250420 1275442 4118591 -86507 -1066825 -2921045 -982198 805195 -3439334 428537 -659310 1275439 4118580 -86508 -1066824 -2921041 -982191 -3439325 805195 428537 -659312 -854170 -313611 264500 -854166 -313614 264500 -171884 1569061 1569063 86602 -4960087 -1954353 1569019 2405556 428661 402482 771570 -2810107 2613961 2853153 1443606 -117002 -2381687 -304696 193074 -1862594 667192 193060 -1988558 -269015 199296 431863 -1954351 1569025 428660 2405552 402486 771581 -2810102 2613960 1443603 2853148 -117005 -2381684 667194 193057 -1988547 -304700 193076 -1862593 -269012 431852 199291 -306545 342395 1432078 -992526 -177843 1826107 216068 342400 1432080 -992524 -177835 1826104 216070 -1295394 -1295396 387560 397904 387560 397823 
2 3 1995304 -1995302 0 0 -857668 857674 1 1 1083666 545238 2611526 628202 -1083656 -545240 -2611526 -628203 1576606 -1576606 0 -1 1362905 -1917323 -28374 -1421030 -1362903 1917330 28377 1421032 118783 -118781 3 1 8 104863 1404437 -1065578 -350799 1415060 -289662 2675413 -78383 -118146 730045 -104863 -1404436 1065584 350801 -1415064 289661 78383 -2675408 118143 -730044 119359 604125 217013 -119358 -604124 -217013 -3 378602 -378601 5 767882 4158214 -424239 -374530 -2075488 -2052434 42516 -3430599 869952 -285024 -767886 -4158223 424238 374536 2075500 2052438 3430612 -42518 -869951 285024 -1199531 722130 616349 1199533 -722128 -616340 1 801545 -801542 -1 11 -454370 -2753095 218881 -177589 -1358645 -2464522 -1862182 146642 2241591 1091522 1733796 -502784 1838963 -942563 550573 -2500688 271974 -3428315 -276051 893390 2058605 454374 2753083 177600 -218892 1358639 2464522 1862196 -146651 -1091529 -2241598 -1733797 502794 2500694 -271967 3428314 -1838952 942569 -550567 276049 -2058599 -893385 0 -2284340 -1307150 761486 -3331697 899088 -1257129 2284337 1307149 -761481 3331696 -899082 1257134 -369305 369303 -134740 58023 134745 -58175 
-346393 -455957 891229 891235 -1782506 -300782 466933 466933 -1072599 -923938 1350070 788134 -208487 894853 1350072 788137 -208480 894855 -882997 -882994 -947557 -1362857 845026 974267 366155 -586779 845032 974260 366154 -586784 -447415 -447415 930620 -551870 1847322 -748081 512506 601383 812011 -568038 155025 848909 183066 -3134407 1085016 -748081 512511 601381 812012 -568034 155023 183065 848914 -3134411 1085018 -737912 -332243 582052 -737912 -332240 582054 -2087390 -169261 -169258 1735959 -675059 546165 -671359 763413 710983 -259577 -670386 -124664 195341 -285880 -675058 546178 -671358 763411 710979 -259583 -124675 -670386 195342 -285880 -1177824 -188123 2611825 -1177827 -188122 2611827 -14263 690804 690805 -2045303 2355730 -1363953 -3570163 -1570048 3472082 -2352505 -47864 2115901 -1938421 -917072 -528723 -1557355 806016 2458970 1523286 -344267 2800462 1421582 -3601542 -2065196 1774498 1775940 -1363957 -3570171 3472086 -1570047 -2352509 -47871 2115895 -1938420 -528720 -917069 -1557348 806013 2800458 1421584 -3601554 2458976 1523284 -344268 -2065198 1775949 1774502 -984732 -1529135 -295531 -130433 -1924911 3289773 844733 -1529140 -295535 -130433 -1924918 3289775 844732 -1309180 -1309181 363299 396399 363299 396286 
2 1 -1715183 1715184 1 1 -845530 845530 0 1 -1404600 -876272 -1817988 -29751 1404602 876275 1817987 29754 240858 -240855 1 1 22267 -1392660 273396 -601620 -22265 1392660 -273394 601621 -764095 764096 2 2 -1 -1980733 -1248776 1617301 142032 103573 591605 18461 -1008705 17498 -119753 1980734 1248778 -1617298 -142028 -103571 -591602 1008708 -18458 -17496 119757 1066139 334747 -130765 -1066138 -334745 130769 0 -819983 819986 0 -1641029 2849655 257744 696961 -1219877 -1161632 394975 -2112920 1305072 625361 1641031 -2849649 -257742 -696958 1219878 1161633 2112919 -394974 -1305069 -625358 -1545791 1115533 -2114824 1545792 -1115532 2114827 0 -666088 666089 0 1 -2347136 1575768 -4501081 3730796 1740099 4395624 -1983266 2007667 2311718 -1637030 2065963 1632858 2988571 -1426735 725529 686386 448226 408581 30334 -114859 -3874487 2347139 -1575767 -3730794 4501085 -1740097 -4395620 1983268 -2007665 1637035 -2311717 -2065961 -1632856 -686384 -448226 -408582 -2988571 1426740 -725528 -30332 3874487 114864 2 -829724 470850 -1038468 1118199 -553690 -277177 829726 -470849 1038472 -1118199 553693 277179 -1045757 1045757 -87646 -347811 87648 347658 
-1 4 2488761 -2488762 1 -5 -1301708 1301715 2 0 1899770 1231538 1207997 2044835 -1899760 -1231542 -1207998 -2044841 -429991 429995 1 -4 -2071011 -181509 182885 -1449764 2071007 181513 -182881 1449764 -305495 305500 -4 0 2 -23617 449200 1880192 -996946 758233 363450 -251105 1207479 -1498402 570161 23624 -449195 -1880190 996946 -758234 -363457 -1207477 251104 1498397 -570163 -622011 -740676 2668 622014 740676 -2667 0 -210540 210538 -2 -811830 -971135 -1967216 1493360 -1812824 167543 4035086 -2307813 2137142 -540881 811827 971131 1967208 -1493352 1812822 -167541 2307801 -4035072 -2137142 540883 571455 -3515207 -965513 -571458 3515214 965503 0 1961544 -1961539 1 -1 -276368 138351 -2458632 1734524 -2108068 574354 -1466282 -2702139 1340529 -375714 623080 -299046 -3887852 2913674 -1346492 -269872 1897113 -363193 -1476173 -797662 300421 276363 -138345 -1734521 2458633 2108064 -574352 1466279 2702134 375713 -1340523 -623081 299045 269874 -1897112 363190 3887860 -2913685 1346486 1476168 -300408 797658 -5 1162850 1151502 2963357 2480342 -3363320 2544704 -1162850 -1151504 -2963360 -2480338 3363311 -2544696 1282592 -1282588 -857010 -738410 857010 738410 
171813 -2337727 237387 237376 -1049940 2816525 -1906013 -1906010 -2173492 -138618 -2706867 829284 66985 2263297 -2706870 829277 66981 2263291 -576627 -576626 -64838 1629263 1004021 -728791 -1365931 -348055 1004028 -728791 -1365932 -348049 -1883361 -1883359 2019489 -312960 -1624550 -1866901 -1872344 -766491 207868 386997 2015856 658561 -527022 2025331 683922 -1866900 -1872343 -766496 207870 386994 2015856 -527027 658562 2025335 683919 -412219 -425069 -278739 -412216 -425067 -278739 -397437 827291 827293 1448299 732023 2498099 1667828 -1670954 733309 298432 -4239073 2115950 169867 -344618 732025 2498101 1667836 -1670959 733318 298432 2115958 -4239086 169859 -344616 1161448 -1478480 3668045 1161447 -1478467 3668046 718833 -1344551 -1344560 434903 1086058 2237113 -2070733 -627424 -919264 766055 -144448 201581 1050576 -1352076 94990 455648 403063 -1747674 2846545 1865429 -1760971 -47160 1010117 1285510 1643551 -4531708 2237109 -2070732 -919265 -627422 766063 -144451 201585 1050586 94987 -1352075 455642 403064 -1760967 -47169 1010118 -1747659 2846533 1865435 1285514 -4531707 1643551 2356261 -463915 281259 824385 -1461692 2689847 -2683936 -463919 281255 824375 -1461701 2689858 -2683946 -1313441 -1313444 -119646 -212148 -119642 -212277 
-1357734 -1464344 -697715 -697716 -97647 -419824 -968462 -968464 227914 -816063 -1399557 1282322 -374293 132983 -1399559 1282325 -374295 132982 888527 888526 -1592229 460264 -1109621 1460005 -222709 -576705 -1109625 1460008 -222708 -576706 1090598 1090597 46921 696703 172458 265506 -1987893 -397796 -352207 1119647 1334722 910507 -346320 1139431 392293 265506 -1987896 -397796 -352207 1119652 1334722 -346321 910507 1139429 392294 1651469 723398 -1245900 1651467 723397 -1245899 -1335814 826750 826749 172305 -839243 1321959 -1511281 665853 882774 1588719 1998634 -2803965 381743 529508 -839244 1321958 -1511284 665856 882772 1588718 -2803968 1998640 381745 529508 -2790442 2438702 781010 -2790444 2438701 781013 48172 850364 850366 4142565 661658 2086523 -451370 -2582905 907259 -420201 735988 -2151975 -261916 964732 -1810717 224431 166071 5748943 -5527126 1742814 -1197872 1648934 152117 1089380 3002921 -4247024 2086528 -451366 907256 -2582901 -420204 735990 -2151978 -261916 -1810719 964732 224434 166070 -1197876 1648940 152117 5748942 -5527122 1742815 1089380 -4247025 3002922 -2077831 273764 -1985778 -1758636 335743 -418784 146984 273763 -1985778 -1758630 335741 -418786 146984 -1059706 -1059706 -576329 -543246 -576330 -543391 
3 3 1868106 -1868099 -1 3 342194 -342189 1 3 2390339 -1207099 3284192 -267307 -2390332 1207095 -3284190 267309 1043314 -1043318 0 1 87469 -963286 161936 1321879 -87464 963282 -161935 -1321874 339340 -339343 5 -1 3 450933 2963296 6638 -554474 -1032460 -1962522 1140493 46999 1061952 -707840 -450928 -2963291 -6640 554475 1032459 1962520 -47000 -1140491 -1061948 707841 826235 417450 -281471 -826231 -417451 281470 -1 1581309 -1581303 0 -102983 -2521748 1847295 -548954 -662991 268727 -566056 2633236 -290045 981163 102989 2521740 -1847287 548953 662989 -268731 -2633214 566043 290046 -981162 711863 2162881 -2052225 -711862 -2162882 2052243 1 -3891132 3891125 -1 -1 -3869952 304328 -4663546 4000259 320987 -2893448 2631601 -3304763 965437 -378636 -479494 649149 202421 -2359304 -873256 -43518 -2585471 -1490190 -442766 -1210864 2138752 3869949 -304321 -4000263 4663551 -320985 2893438 -2631600 3304769 378631 -965425 479497 -649147 43518 2585477 1490193 -202416 2359305 873260 442766 -2138745 1210869 2 -230782 334961 -2692930 1827957 -1918580 -713515 230786 -334959 2692928 -1827953 1918590 713513 2655176 -2655177 905632 1033835 -905627 -1033982 
-10 -13 -816813 816792 15 -7 -78732 78724 -1 -9 -999753 -147012 148613 -891081 999721 147034 -148615 891080 -214242 214273 12 5 -1399913 -124409 -651628 1659019 1399909 124440 651636 -1659036 1701723 -1701700 -32 17 -12 -327915 -241432 -639840 -269731 778568 -77447 833400 -34217 624560 -671192 327893 241422 639856 269746 -778546 77466 34245 -833398 -624563 671198 -881875 139284 -980321 881861 -139267 980348 12 2054228 -2054240 0 -597993 -3531590 1253429 124104 358673 -855919 2991728 -2737164 1789028 3824359 597970 3531663 -1253463 -124078 -358654 855941 2737053 -2991662 -1789022 -3824350 1467866 -1502142 1228913 -1467831 1502160 -1228994 -1 -9210252 9210301 2 31 519269 1332826 250809 -119602 350543 -588681 -3227145 2954948 -707549 886689 1966856 -1154026 -848412 1497229 987336 -997785 -499249 224609 -184196 1304105 -1164711 -519230 -1332882 119631 -250844 -350519 588766 3227183 -2954972 -886600 707433 -1966846 1154058 997807 499204 -224630 848336 -1497174 -987351 184202 1164650 -1304111 6 567190 -1627241 3716662 -2244705 449453 -1265950 -567205 1627250 -3716626 2244690 -449498 1265977 1514061 -1514048 557149 986328 -557167 -986504 
916184 1061823 838271 838295 -1171235 968397 330020 330027 204729 1173137 1436538 -1131760 348626 285878 1436567 -1131761 348633 285897 -1183586 -1183579 -1031331 -208756 287997 -1434550 -435893 1047178 288029 -1434547 -435876 1047145 -772147 -772182 2502301 -1179471 1101706 966825 546313 -668970 -746947 -861789 -700244 209070 -1069520 284627 -59414 966837 546327 -668958 -746943 -861811 -700248 -1069518 209053 284619 -59402 534037 -648010 -1008341 534060 -648011 -1008324 -1263662 561260 561219 275329 964902 -3190567 1675011 -1271765 -652700 -734946 -2677734 5189882 -381984 -405682 964915 -3190501 1674986 -1271771 -652705 -734927 5189949 -2677797 -382027 -405766 -1245406 -573057 3566447 -1245441 -573012 3566414 10114 -1876542 -1876344 209657 -2722984 -1530602 2892904 1566225 -1055719 -1252397 -3968922 -1487704 1325607 5314739 -3700421 -377219 -1423138 3591793 -2660782 1018230 -1154875 2199603 746773 -101310 429535 2858808 -1530625 2892878 -1055708 1566210 -1252404 -3968925 -1487626 1325534 -3700443 5314758 -377266 -1423113 -1154857 2199608 746761 3591820 -2660832 1018210 -101305 2858847 429497 -505314 419216 -622891 -1318004 405895 2138201 -936851 419200 -622857 -1318087 405950 2138179 -936825 -617407 -617429 830649 958479 830640 958322 
-2 -1 102922 -102924 2 -2 -905682 905681 1 2 -325640 -974432 1034794 575043 325638 974432 -1034791 -575045 426212 -426207 0 1 946492 -2215198 -881149 597952 -946493 2215199 881151 -597951 -784476 784479 -2 4 -1 -730219 204535 -523597 -280341 -422214 343202 345841 1162912 -481347 1197719 730220 -204534 523595 280341 422215 -343200 -1162909 -345842 481345 -1197718 -757771 -840762 1966149 757767 840764 -1966143 -2 -272200 272199 -1 341891 1810428 1029965 -523816 -3148767 956994 -3653274 1823767 78709 512727 -341890 -1810428 -1029965 523817 3148767 -956996 -1823771 3653281 -78713 -512731 1750208 -918985 1704825 -1750204 918987 -1704835 -1 -2313175 2313181 -1 2 68640 -2874859 -1893045 1426789 -648617 1112907 1330135 -1188779 -605267 2434359 1899177 1536867 -5662102 5019699 -890160 955253 -606324 -1697295 331339 4385538 -4097874 -68639 2874855 -1426788 1893045 648618 -1112902 -1330131 1188777 -2434354 605259 -1899178 -1536861 -955248 606321 1697293 5662092 -5019695 890154 -331339 4097868 -4385533 0 2481487 992185 -3386750 -939924 3384637 -294005 -2481488 -992182 3386751 939923 -3384641 294011 -3316385 3316379 -762710 -884300 762709 884298 
-1548109 -1694829 -1401828 -1401820 678901 1718631 -1636437 -1636458 -495565 2696433 -900733 -2025480 1353306 402277 -900727 -2025491 1353312 402293 2175086 2175083 -559021 2225382 -244306 -2089181 -264905 928868 -244342 -2089201 -264902 928877 1802195 1802198 -4070753 3809977 170083 -150917 445200 -670277 -565514 155726 -2256 1894888 1244564 136506 797266 -150907 445199 -670279 -565523 155712 -2242 1244576 1894885 136505 797279 -1791337 1411980 1988430 -1791337 1411985 1988419 -2203712 514036 514041 941903 286631 -1346771 1313096 -1132715 886031 -92748 2247278 2119229 -2617007 -918537 286625 -1346810 1313077 -1132720 885996 -92708 2119243 2247291 -2616968 -918514 3629184 945603 -3648670 3629174 945628 -3648689 -2468941 2283142 2283086 2812585 -1424837 -80214 1917924 -354417 1006527 -1763038 -1802216 716976 1923634 137927 1373350 -47386 -224419 -1147735 -997004 1342003 -2154353 2447383 -2424937 2153 1559961 399042 -80170 1917894 1006480 -354374 -1763058 -1802214 716980 1923599 1373351 137949 -47388 -224397 -2154356 2447404 -2424941 -1147694 -997054 1342003 2157 398977 1560028 123045 -4050772 -2330299 2368356 -5118068 1690161 2051096 -4050797 -2330305 2368357 -5118055 1690134 2051110 -2726047 -2726063 -662216 -869785 -662242 -869824 
-3 -13 806294 -806306 8 11 -1568293 1568267 -1 14 758507 -802321 466067 1369518 -758523 802309 -466049 -1369509 -268195 268226 -4 11 -2736038 -1447224 296101 470488 2736038 1447201 -296110 -470477 96391 -96365 -27 24 1 1052437 -122984 -72893 -644328 -1239785 964935 -266705 793715 -225183 1142447 -1052446 122989 72883 644326 1239791 -964928 -793700 266731 225185 -1142436 218056 456338 -863941 -218076 -456315 863960 -9 -81028 81031 6 -279396 -2502799 -1622841 -584637 -2527626 3231523 1059798 1451241 2435814 1240172 279404 2502783 1622872 584620 2527641 -3231525 -1451205 -1059770 -2435848 -1240182 -1260820 2227263 -2023367 1260876 -2227245 2023319 -12 -2731118 2731153 23 -7 3063667 -2462090 3215519 -3504944 -1476653 -90168 839282 -3196587 1676404 -93942 -469119 1728471 3576868 -4422477 -153324 -384622 1859031 -320803 505611 4916354 -4657846 -3063667 2462114 3504968 -3215528 1476633 90145 -839277 3196621 93962 -1676400 469114 -1728480 384597 -1859002 320771 -3576876 4422461 153347 -505605 4657866 -4916345 5 -2145154 -414684 -397940 1694452 -2517842 1425565 2145109 414641 397975 -1694509 2517859 -1425530 -1228130 1228112 -2121363 -2024231 2121354 2024065 
2094333 -971915 1710334 1710335 2231025 -1327562 -2230297 -2230301 1416587 -2805827 -1781230 2856067 -91627 634438 -1781230 2856063 -91629 634440 289329 289330 -794971 -2775244 479594 -321365 -2058561 -1414956 479584 -321366 -2058560 -1414954 282108 282109 -199686 -1100328 129220 -2409614 -656584 -2026227 1588266 618087 2131700 3906 -1119654 -113586 571738 -2409609 -656585 -2026230 1588267 618084 2131701 -1119654 3909 -113589 571742 -420263 980578 -2386801 -420260 980581 -2386802 1624923 -1954088 -1954088 3054621 155387 -728098 2626264 -1596736 462922 -538515 -1941449 3248491 -829057 789039 155387 -728105 2626260 -1596743 462922 -538504 3248490 -1941443 -829048 789042 2046239 637640 -1423913 2046234 637650 -1423922 2227020 1385302 1385295 2329661 98670 -892405 -1265105 -3168989 5029649 280152 -1168446 -1607818 3334573 -595637 416701 -2252234 -1885777 633692 -967289 351620 1685427 -1765001 -1941661 1690470 -1797930 2284887 -892395 -1265113 5029635 -3168977 280150 -1168446 -1607812 3334562 416706 -595645 -2252228 -1885775 1685423 -1764994 -1941662 633703 -967303 351621 1690473 2284873 -1797914 698956 1080992 -2867258 1142225 2668049 -3202165 2028942 1080984 -2867259 1142227 2668053 -3202176 2028943 3665730 3665725 -703120 -631744 -703127 -631876 
1247169 -331357 786458 786460 -73574 999339 201910 201910 -1612192 -1159878 -1243648 984307 -386323 1176464 -1243648 984311 -386328 1176467 -153530 -153532 -53247 -272611 -575680 2354533 -117086 -481328 -575684 2354536 -117084 -481327 -670920 -670919 -1519728 -1906242 -1900992 -43919 -2240498 1699518 -1588048 785022 -357261 1342221 -489098 -40427 -414871 -43920 -2240498 1699515 -1588042 785026 -357263 -489095 1342218 -40429 -414868 -777417 373223 -1054154 -777417 373221 -1054153 3580551 -1379575 -1379575 -1709705 -1288368 3402654 -637002 597060 2796897 493093 -574704 -3521614 769175 689960 -1288369 3402649 -637007 597060 2796896 493094 -3521620 -574698 769183 689959 2787755 -855675 -597846 2787747 -855671 -597848 425509 -997070 -997071 591478 797926 807450 1846196 795178 -1659449 -1185604 1700216 -1087755 -2468735 1450849 -3096099 -743333 -1388620 1701806 697300 2194886 -1778061 3344312 705196 -965991 -6337490 3875785 807456 1846198 -1659455 795188 -1185607 1700215 -1087755 -2468742 -3096105 1450843 -743325 -1388624 -1778063 3344312 705204 1701815 697296 2194882 -965992 3875782 -6337487 2903099 -1844559 -3977106 2338287 -2826132 2944552 -601903 -1844564 -3977102 2338291 -2826132 2944547 -601902 3998096 3998098 408258 395540 408255 395484 
59 85 1692933 -1692823 -52 17 -640120 640148 71 12 1321146 209785 -92457 2759883 -1321188 -209783 92577 -2759860 -2558867 2558760 -137 -24 -903429 -167450 164329 -637142 903594 167261 -164354 637065 -1199809 1199911 1 2 -132 309947 -276747 1371430 -1988926 -1361600 2468860 -1213450 -630473 846436 -55054 -309976 276818 -1371387 1989005 1361659 -2468935 630571 1213484 -846519 55047 -1337987 -1553139 -110921 1338041 1553152 110721 -6 470432 -470463 -52 1008338 -850278 -1481889 2093011 -2110587 350995 -2952203 2544239 2261229 295755 -1008081 850307 1482018 -2093191 2110599 -351267 -2544128 2952036 -2261300 -295745 -8449 -1230651 2987459 8366 1230882 -2987410 19 -1531936 1531933 -145 -37 -99448 62176 -201760 -523155 -540691 -1663685 -2867492 1376457 8968982 -4613853 -4997923 -119814 425246 -16109 824943 2664817 -178686 2189745 -463239 -2158774 626091 99454 -62227 522825 202075 540765 1663938 2867682 -1376533 4614064 -8969380 4998168 120022 -2664962 178858 -2190012 -424964 15816 -824919 463128 -626188 2158711 20 1316675 -1410548 -986397 -1681764 5123913 -439866 -1316694 1410440 986441 1681751 -5123989 440068 790578 -790421 1069108 1090724 -1069146 -1090911 
-1532348 -2108930 -1414250 -1414380 1378621 -415921 -290714 -290659 -1744119 -185353 584488 -122232 -1501137 -287743 584389 -122247 -1501129 -287959 1348787 1348992 3506528 688196 -2113926 2469021 337214 963438 -2113857 2469034 337206 963489 -1299329 -1299234 30564 68426 3462254 447145 -908869 -514093 -1036214 -785581 973163 -409438 -1203859 1122606 88760 447119 -908846 -514196 -1036054 -785479 972967 -1203810 -409341 1122537 88761 -682418 -137890 2641275 -682315 -137772 2641289 118808 480486 480450 1330454 -3303646 -318281 -1690988 2362020 -99712 3510398 2192107 -1454546 1009708 -130194 -3303729 -318214 -1690872 2361861 -99549 3510369 -1454749 2192337 1009534 -130218 1051933 -2988116 -600470 1051929 -2988019 -600706 -474068 69412 69530 3758425 924917 -66650 761741 -3990827 4264336 -973298 -3259477 -2413350 1053489 5171064 -2701550 -3075920 -2616502 -3752156 3883356 -264164 1857862 -2184062 3539225 1440080 1020343 1154810 -66635 761730 4264370 -3990809 -973254 -3259339 -2413128 1053381 -2701197 5170373 -3075530 -2616495 1857655 -2184048 3539062 -3752195 3883361 -264232 1440112 1154767 1020503 -443322 202578 1530562 -440074 109580 1022024 -2610364 202476 1530672 -440002 109702 1021631 -2610332 -2122680 -2122739 487196 433039 487116 432907 
-567733 -1795252 338276 338277 2099576 -2896769 -554047 -554048 52611 -3120292 503362 2265967 -821154 -526121 503363 2265959 -821150 -526121 1379791 1379790 1559847 -1241412 1683403 1320774 -1092756 -1371162 1683402 1320774 -1092757 -1371165 177986 177983 -1653268 663138 -465425 934299 -312955 77583 1176841 -545676 1186242 -983051 -62076 -483017 260834 934296 -312957 77587 1176840 -545680 1186243 -62070 -983045 -483024 260834 -1199447 1221280 1244684 -1199455 1221276 1244683 155894 -139460 -139460 226362 3044758 -705812 856196 -76055 -261285 132861 322485 1933929 -2231645 386611 3044752 -705803 856192 -76048 -261290 132864 1933934 322477 -2231647 386613 3864928 -1070857 -2838410 3864934 -1070854 -2838410 481002 2748616 2748617 -5491393 2236219 660368 -3517741 4352933 -4557668 122154 995763 -3026088 -2386377 4139521 -6075947 -1899109 2599604 -1354945 -270581 -1149742 4500015 2108698 818607 193866 3089831 -3085692 660374 -3517748 -4557670 4352933 122154 995775 -3026080 -2386381 -6075937 4139518 -1899108 2599604 4500009 2108695 818608 -1354944 -270582 -1149736 193858 -3085691 3089826 -790616 117057 -1966903 -177592 527461 -143602 936847 117060 -1966912 -177595 527463 -143599 936850 -140716 -140715 -929313 -993666 -929312 -993675 
698179 3711698 829757 829747 176879 -4158519 2238238 2238210 1983953 -430173 1939448 -2181312 2283673 -1595576 1939388 -2181294 2283700 -1595592 -448273 -448245 -1359841 -4390629 -100725 255417 785850 -59647 -100803 255422 785869 -59651 -1620679 -1620703 2727415 -284842 782283 1285888 462470 501559 -2909418 -1474471 -699161 873407 1616936 -318065 557529 1285798 462425 501607 -2909395 -1474460 -699190 1616989 873470 -318088 557500 -1197302 889489 -1743637 -1197331 889484 -1743632 -745302 -940317 -940292 -806660 -2089023 3465882 -3849211 375768 -1561419 2205171 -5524422 258684 547927 149284 -2089120 3465927 -3849252 375838 -1561523 2205230 258665 -5524472 548017 149292 963798 -1439969 492426 963783 -1439932 492391 3466559 690292 690222 2615930 -5117585 -1295818 4453985 -2108577 -298041 -2074861 1502148 -663076 209224 1474926 7219 228057 1795059 -1890985 474842 204153 1487007 1237176 -2450057 435558 4417836 -3874734 -1295688 4453973 -298119 -2108547 -2074848 1502360 -662999 209106 7343 1474912 228029 1795046 1486935 1237178 -2450081 -1890980 474871 204177 435485 -3874667 4417611 3185432 -1322894 -1039165 5064120 330041 -2297139 1862452 -1322891 -1039237 5064012 330009 -2297072 1862425 1408727 1408856 -1092571 -1128143 -1092494 -1128216 
14 58 -125256 125282 5 -67 -1311125 1311187 32 -7 -1620117 880369 515367 -376047 1620179 -880437 -515304 375996 356556 -356562 -18 -66 -2757930 499651 317205 -366864 2757927 -499640 -317181 366854 -1045362 1045312 39 -1 11 -2674835 -1450952 1702830 1005639 523980 -1197022 1727006 1281201 -794588 -840663 2674878 1450960 -1702814 -1005724 -524028 1196996 -1281154 -1726983 794574 840682 -968130 -408066 72089 968092 408097 -72141 -11 931802 -931829 -11 -3419176 1804093 -1292021 2179720 -2857934 1974294 -1284596 -1060994 3324220 190622 3419118 -1803987 1291901 -2179696 2857888 -1974231 1060998 1284428 -3324201 -190615 -694032 1111933 -1256736 694076 -1111988 1256740 54 -2318911 2318937 43 -81 3953563 12789 1126790 -2253802 158340 5990062 3093273 -4693616 -1429805 3629235 -70504 -648050 732082 849682 858440 -2351648 -195419 -179020 -2329921 -6464736 2050815 -3953612 -12650 2253800 -1126856 -158407 -5990011 -3093304 4693621 -3629250 1429858 70515 648110 2351703 195458 178955 -732145 -849662 -858433 2329934 -2050942 6464880 47 129170 -2419498 -3679030 -1026117 2933026 -848677 -129211 2419457 3679189 1026128 -2933095 848738 3693648 -3693609 2356850 2265022 -2356886 -2265065 
-87 -6 1844123 -1844142 -64 -78 -889546 889618 -40 43 2556396 2158225 -1840841 676288 -2556434 -2158129 1840968 -676348 -1797324 1797330 10 -46 -1086692 1538218 -324293 -1331845 1086631 -1538217 324353 1331996 -1591935 1591910 6 -4 6 1389186 483482 876806 1947891 451621 -1934215 -1907253 -2655297 -718611 30519 -1389211 -483472 -876841 -1947862 -451553 1934301 2655396 1907324 718654 -30507 248251 -1483296 621640 -248213 1483289 -621604 45 525282 -525316 -26 -1695283 1215100 -365612 -853874 2933610 156117 -72155 -3512179 4092005 -725202 1695258 -1215229 365635 853829 -2933848 -156020 3512242 72239 -4092030 725150 -1798441 -819900 819839 1798435 819844 -819835 33 -1167517 1167460 29 68 -1488474 1328606 611332 1743809 -1959223 -3375575 2464995 -4997545 -3695621 -5249530 5563713 -2112067 2529875 355467 -1061198 424179 -1927155 5876632 -395973 3345276 186329 1488650 -1328769 -1743905 -611356 1959240 3375650 -2465025 4997532 5249687 3695725 -5563852 2112076 -424254 1927159 -5876794 -2529859 -355495 1061188 396021 -186279 -3345385 -1 213586 -55252 -1874540 -1014016 4659337 -584165 -213570 55229 1874501 1013995 -4659231 584093 -1448304 1448404 -334913 -371113 334939 370986 
4425850 -343758 469596 469531 3272487 4825793 -2231473 -2231430 1900368 -2132327 696487 -2183169 -3508042 1899962 696382 -2183252 -3507973 1899944 -71234 -71163 -225474 3104105 1601044 38757 -1425549 -3805174 1601081 38695 -1425527 -3805114 953844 953904 -541698 247798 -650842 576717 -381567 949815 -156916 -1433064 -2168709 -1821254 -2652808 -1111341 -376904 576661 -381591 949784 -156994 -1433083 -2168632 -2652709 -1821182 -1111312 -376903 -820800 232263 -657948 -820812 232316 -657963 -2121434 1002340 1002320 1305545 952816 3090606 -74527 1223547 6582858 -2851109 -1538500 -1723447 551012 1510663 952885 3090549 -74518 1223588 6582725 -2851111 -1723309 -1538489 550854 1510688 67198 1742734 -110192 67261 1742769 -110237 -2078346 1267791 1267839 -1408950 -2764387 -4367865 3677990 664397 2702794 -55061 -1958278 812196 250655 -2806781 -4217538 3523194 -389611 -119047 835375 444930 1837976 -182887 4518711 -1415591 2041296 -549573 -4367804 3677940 2702729 664377 -54988 -1958145 812102 250850 -4217330 -2806630 3522987 -389541 1837953 -182814 4518488 -119141 835367 444974 -1415581 -549572 2041154 -315391 -389431 797598 614985 462950 -2613235 1637793 -389443 797602 615044 462981 -2613401 1637809 -2609901 -2609851 -417112 -287017 -417089 -287073 
-2031223 -4429454 775571 775571 -847163 618250 -2383144 -2383159 -1100166 -14917 -1205428 -2461928 5419397 1917999 -1205418 -2461934 5419406 1917997 212547 212519 765574 -1160967 447056 1040153 -1288657 1717270 447065 1040154 -1288667 1717256 941293 941290 2149966 -1019491 -2764277 -1681686 1948349 334019 -4150063 -439477 474885 1244161 2627232 1328036 1004008 -1681689 1948355 334018 -4150063 -439477 474875 2627239 1244154 1328034 1004008 -977747 -641519 966739 -977759 -641520 966720 -1598804 -309012 -309008 7279 -3000685 4255052 3533094 -915150 5736116 3564569 544396 -504309 -3153867 -1234029 -3000682 4255069 3533095 -915147 5736144 3564561 -504315 544375 -3153862 -1234024 -1485666 1606404 2609505 -1485652 1606388 2609538 -410182 -199974 -199981 -2186314 252349 2571802 826431 1384492 -2454696 -961768 -1320933 1516844 -621898 739477 -1907772 -3665117 -562081 -1721481 -2575620 -1542246 2500992 -979676 -2969967 -513866 -2043658 1494706 2571795 826433 -2454693 1384483 -961772 -1320936 1516847 -621894 -1907770 739455 -3665124 -562064 2501002 -979673 -2969984 -1721469 -2575633 -1542231 -513864 1494696 -2043643 -3766315 -238879 3916245 -204311 2188825 -5233768 834519 -238861 3916220 -204289 2188848 -5233771 834535 -943511 -943506 1509243 1530166 1509232 1530008 
4 7 -908781 908772 2 2 2664906 -2664901 9 -2 -454276 321802 -278995 -1471615 454284 -321791 278960 1471615 3405413 -3405407 -11 2 -1235613 167052 3015449 1859135 1235608 -167054 -3015439 -1859146 -127756 127761 -1 5 9 1415248 -255929 -1185286 680134 459648 -376669 561097 -485638 448241 -312359 -1415242 255916 1185291 -680123 -459652 376670 485616 -561111 -448246 312357 1132695 -299356 4650879 -1132687 299369 -4650892 -1 -807822 807825 2 -333875 -4759385 -357043 -1251293 -1686841 332655 6998864 -1429445 -853534 -205507 333886 4759366 357023 1251297 1686828 -332666 1429436 -6998872 853571 205508 -1665686 1018854 -8656770 1665668 -1018846 8656756 7 1591020 -1591020 2 4 1179036 333256 519341 -1302985 1041322 -571112 -1172617 148159 3637590 -1527122 -462277 -579385 -3155971 2221640 -1926028 442671 437069 880716 897490 56742 1034644 -1179050 -333252 1303004 -519342 -1041324 571098 1172606 -148147 1527123 -3637590 462297 579374 -442683 -437065 -880685 3155970 -2221610 1926034 -897485 -1034646 -56729 16 -1980202 3196868 -4575162 -4443700 3761181 -2475317 1980191 -3196878 4575181 4443672 -3761177 2475320 -3593513 3593517 1701826 1451672 -1701835 -1451683 
-9 -1 -418502 418500 -5 -5 -992529 992524 5 -2 -1133863 1761838 -1384176 61760 1133852 -1761830 1384179 -61740 -5070712 5070711 -11 -5 -1145906 -1386099 535711 273417 1145904 1386099 -535703 -273422 -1095208 1095221 1 -4 -2 210369 -655864 -811981 857288 2304025 806747 -1417895 487336 118075 304655 -210377 655868 811986 -857293 -2304017 -806732 -487336 1417896 -118077 -304649 -3265425 -1064508 -2320166 3265432 1064511 2320156 2 -465077 465078 -1 -1375349 -204091 1389059 -1952537 -1022795 56717 4176395 375968 -2467486 -35240 1375349 204080 -1389039 1952526 1022804 -56725 -375970 -4176385 2467493 35233 1353072 -1970068 -4507578 -1353114 1970103 4507578 7 2097783 -2097779 -17 20 -1940600 3263989 -493600 2991342 201959 -3195724 -1261558 -2992100 -1346241 4835620 -3230493 1687677 2583014 -1559322 5399510 425400 -128008 -4509177 584609 2054657 505376 1940612 -3263996 -2991347 493634 -201974 3195696 1261559 2992106 -4835629 1346239 3230492 -1687686 -425405 128005 4509186 -2583023 1559329 -5399515 -584608 -505366 -2054651 4 3808115 -6082863 -141077 1419200 6303859 2078538 -3808127 6082891 141089 -1419220 -6303876 -2078542 -1916329 1916339 -380123 -435155 380119 435142 
3456258 -536645 927167 927165 2336790 2315154 -462741 -462784 -3600963 1678724 146797 -2177352 1366628 -1681764 146781 -2177364 1366656 -1681781 534453 534492 3778390 1911604 1325759 70978 -1946338 801266 1325749 71001 -1946367 801226 -2337064 -2337065 -814240 -73263 -539154 720249 238360 -1668063 -343403 -1356981 -2431898 516137 518387 150099 -828332 720233 238367 -1668067 -343413 -1356990 -2431916 518402 516149 150114 -828335 -1016596 -2012623 2111714 -1016582 -2012611 2111728 62487 115274 115284 2282593 -43121 1191410 -749685 2021712 420635 736630 131090 451848 -2379507 604369 -43120 1191457 -749696 2021745 420699 736618 451817 131045 -2379456 604382 7575051 -6208782 1205889 7575045 -6208773 1205944 -2723220 -670665 -670693 2661569 -5760309 -1277437 372471 -3686382 -77692 2695547 4548700 1624775 -1275803 -1451453 1275871 975945 1493096 2625028 -3149259 -764183 1099214 -392809 -1947523 -727158 -1624410 -893783 -1277427 372498 -77716 -3686379 2695554 4548701 1624812 -1275807 1275849 -1451457 975905 1493130 1099227 -392800 -1947535 2624995 -3149267 -764209 -727151 -893790 -1624408 -4738405 3143991 -3637423 -4318035 5290135 3237774 439908 3143976 -3637394 -4318029 5290138 3237715 439897 -2255145 -2255135 1098568 1141854 1098564 1141718 
-13 6 1569198 -1569209 -4 -6 4219478 -4219478 29 -6 2217354 748479 -2746650 3093360 -2217343 -748459 2746626 -3093343 -1955813 1955804 -13 -3 2330416 -2005423 1557826 3959607 -2330427 2005417 -1557806 -3959615 1007230 -1007208 8 3 0 151221 -323490 1879695 144440 -141615 1353363 -605670 -2114226 -2084325 609077 -151215 323487 -1879674 -144423 141625 -1353344 2114217 605653 2084325 -609073 -431796 321271 -1930606 431809 -321249 1930592 0 -598742 598746 -15 476404 -3262931 1345517 -1648875 -7430222 677171 127733 4565045 -4746016 -1325611 -476397 3262939 -1345521 1648877 7430221 -677188 -4565046 -127748 4746035 1325619 681067 1243233 -1205776 -681120 -1243185 1205754 11 1488842 -1488837 -8 26 -119873 -5373512 394848 1665043 -1501356 2217269 -2360571 1486474 -655728 818688 7405317 -4881556 3091072 1100813 802261 -2450810 -1774623 4497724 -2049481 -1997776 255040 119871 5373507 -1665032 -394817 1501333 -2217305 2360549 -1486460 -818698 655746 -7405322 4881548 2450804 1774631 -4497696 -3091091 -1100780 -802244 2049483 -255029 1997797 24 733063 -2002645 1506211 -375352 495079 1161753 -733084 2002664 -1506174 375310 -495097 -1161751 1679578 -1679565 -37775 -93746 37768 93588 
5 9 77072 -77069 0 0 -2396971 2396987 -11 -2 -4460311 6195393 -3175294 1294786 4460302 -6195402 3175306 -1294789 2453144 -2453136 -7 -4 -1079691 -1087394 -1075026 -38403 1079687 1087400 1075029 38400 759044 -759051 -5 0 -2 -2414523 -2307802 -1763814 2748112 3369104 3001890 -1199427 -1762108 232596 337480 2414520 2307803 1763806 -2748109 -3369109 -3001897 1762108 1199437 -232601 -337485 2501740 1742190 591822 -2501733 -1742194 -591824 5 764506 -764512 -1 -2377405 1186541 3935269 199796 -5944485 398143 -2164699 3106260 106723 -1364082 2377405 -1186556 -3935265 -199803 5944487 -398151 -3106276 2164703 -106700 1364067 -909203 2416239 1997450 909220 -2416251 -1997453 2 -246401 246408 2 8 -566302 6769440 2950189 2404394 1411724 -4724379 -2546425 -4507570 1692225 2179818 -2277259 -881286 -905149 1972722 -1607733 -2179477 -1171519 2384352 1927109 1137151 491680 566302 -6769433 -2404382 -2950188 -1411738 4724384 2546431 4507581 -2179824 -1692239 2277291 881280 2179459 1171512 -2384336 905166 -1972724 1607710 -1927105 -491681 -1137136 -2 -1550309 3524767 1361168 -1374609 -3903332 -1870906 1550312 -3524782 -1361177 1374612 3903355 1870905 1305034 -1305021 -967750 -908673 967740 908664 
288054 349958 73340 73356 -1955266 2176684 293651 293596 1712952 -1928998 -405283 -148417 -403038 868175 -405258 -148407 -403046 868179 -2811700 -2811696 535490 3182692 2065598 -447508 -361476 -1711548 2065596 -447533 -361513 -1711556 2780113 2780130 -1198571 -1109580 1374424 1051847 -2200446 -1238580 455957 -909949 521462 -190588 511379 1555313 12920 1051874 -2200458 -1238584 455974 -909939 521460 511368 -190599 1555323 12919 -1074415 -1004092 252835 -1074420 -1004082 252836 2255294 364561 364562 5217379 3422673 -3299406 -3480320 -1243780 1107231 -1045480 711301 2052480 -1698151 3779776 3422683 -3299348 -3480321 -1243828 1107293 -1045461 2052488 711320 -1698209 3779815 -3281744 4828631 -632186 -3281697 4828637 -632220 -3055780 -418595 -418609 5170163 -8657121 -1034156 744118 -4429038 -1182999 2368057 4953825 -463498 -1964792 2984913 -1269422 -3928564 3184929 -1774209 2602534 2546975 3623260 2201274 -3629734 892346 -5027419 -1825222 -1034150 744053 -1183031 -4429056 2368079 4953848 -463506 -1964827 -1269493 2984905 -3928552 3184924 3623313 2201295 -3629744 -1774215 2602545 2546964 892374 -1825238 -5027458 -360743 -1133766 5502429 -636933 -2580010 -258451 -2691113 -1133758 5502420 -636916 -2580033 -258436 -2691124 754978 755032 481913 286801 481907 286655 
94 57 1278643 -1278475 -61 -40 -6193590 6193709 -95 -57 1879828 1769859 -1935408 568578 -1879917 -1769935 1935597 -568557 1302737 -1302825 -10 -91 -240088 -2773926 -4021549 -989831 240144 2773905 4021616 989772 2229383 -2229446 -64 -40 -25 2031606 -1131415 279865 2250963 1429027 259850 -611899 -1592539 103152 -520235 -2031680 1131362 -279965 -2251055 -1429102 -259896 1592559 611930 -103108 520331 -110126 2035611 73945 110131 -2035673 -73919 92 445506 -445611 103 -760819 6222095 678148 -4423032 4737677 1844960 2054432 1845600 -6539780 4206485 760835 -6222431 -678000 4422882 -4737456 -1845072 -1845734 -2054082 6539834 -4206558 4952214 1567759 -4316101 -4952318 -1567824 4316075 72 -1494221 1494288 66 -100 642446 -5016371 -857878 -1995653 1690588 2019073 -1899994 -4150134 726384 -4601882 -1428879 149418 -1205309 1446910 -493268 3391820 1152050 1240873 663320 -2193849 -995895 -642375 5016482 1995659 857817 -1690686 -2019017 1900052 4150245 4601646 -726459 1429040 -149354 -3391712 -1152027 -1240943 1205294 -1446800 493125 -663187 995726 2193909 17 404328 -880516 2156172 -3052505 133382 -919918 -404307 880627 -2156190 3052490 -133184 919779 4112934 -4112756 -721246 -684169 721179 684082 
-4015596 -2310607 -3423370 -3423431 1977022 1809428 -2363823 -2363508 4109274 2161095 1738540 1705733 -3860895 -172202 1738482 1705648 -3860804 -172257 1211116 1211040 567304 4065658 -790851 472362 -1505844 945056 -790825 472488 -1505640 945116 1943238 1943130 2364695 1366985 1067190 1824169 518254 1868858 1846860 1301750 1125459 -730654 -327402 -571220 -1843417 1824095 518318 1868852 1846751 1301688 1125435 -327326 -730629 -571234 -1843408 -420409 1148842 -338808 -420401 1148727 -338818 -3037448 2148587 2148561 -3136480 332043 6281410 -3637314 2861812 -4622576 2170451 -7109868 3424549 -1669683 2275433 332091 6281090 -3637357 2862001 -4622801 2170370 3424454 -7109958 -1669363 2275225 1638478 2395778 339651 1638207 2395697 339880 -3499351 -1463037 -1462972 -1496526 2191070 -1693492 -2145374 319416 -200838 2438154 15422 -1125087 -3005074 2211672 4796075 -4206069 -572576 44924 -1634041 3434914 -1640045 -195612 821089 -2591032 -2253311 2980589 -1693528 -2145182 -200754 319432 2438082 15357 -1125000 -3004869 4796293 2211626 -4205989 -572584 -1640211 -195665 821035 44996 -1634106 3434940 -2591072 2980640 -2253210 -1011962 -625055 -928948 -8096 -249336 -4081632 2123042 -625072 -928899 -8199 -249179 -4081636 2123091 -3443767 -3443974 1527065 1634072 1527109 1634058 
-1957019 -1092166 429795 429756 -2961505 -313849 1523425 1523741 -4295942 993932 -2739413 3203822 3530314 -1266807 -2739286 3204361 3530132 -1267421 2057106 2056698 -1837662 2846781 237366 802678 810407 853588 237463 802492 810667 853848 -944024 -944280 -446448 1007248 -3189312 -499527 35927 -271727 2625590 978760 -630801 4239981 1074755 -1863221 -387690 -498831 35807 -272214 2625993 979212 -630842 1074740 4239668 -1863076 -387942 -2170832 2368539 464776 -2170514 2368152 464669 168206 1674779 1674783 -1664832 2917400 -2946861 536553 -424861 -2502701 -1584051 -1007960 998047 1285773 -889996 2917610 -2947218 536463 -426018 -2502941 -1583630 997850 -1008008 1286230 -890373 2756703 -1095979 2661953 2755983 -1096389 2662856 574912 -1676084 -1676274 4466735 -643145 -510107 -1112405 -919498 3238397 -3130374 6359427 -2277530 -947836 41781 -4761547 3315701 -790170 740879 -1459709 -468352 -1042876 -3017154 4725987 -6688072 -124495 1486105 -510315 -1113024 3238040 -920081 -3129629 6359755 -2278082 -948314 -4761548 41676 3315664 -790139 -1042620 -3016661 4725246 741227 -1459459 -468525 -6687505 1486070 -124898 -5984555 -4825281 5260895 4668904 1153366 -5044924 -847710 -4825402 5261365 4668848 1153791 -5044781 -847928 -520580 -520159 -263834 -239295 -263785 -239318 
-158 -91 -163281 163319 -221 -10 2069007 -2068786 -320 84 738569 3544380 -1081076 -3990244 -738957 -3543897 1081573 3990082 -2838296 2838610 -131 199 746798 -1286069 1680271 1724172 -746759 1286184 -1680147 -1724029 -1687898 1687763 -21 68 -239 4525976 -828284 -3341051 2606687 2961057 -250313 -2121631 -80714 1007931 -1602832 -4526027 828294 3341018 -2606295 -2960902 250234 80864 2122264 -1008216 1602793 2104732 -2602950 -734215 -2105060 2603313 734288 9 -20154 20398 -120 1525521 -2531002 -434421 -7676230 -1555185 2702482 -186997 -1262054 3069032 -2547614 -1525067 2530572 434478 7676174 1554794 -2702704 1262219 186836 -3068850 2547499 -4904937 -2666772 5962248 4905343 2666625 -5961841 41 -1251620 1251366 338 -60 -1346751 -4197928 -3864439 -2395235 4928170 2228351 -3624700 -3072117 -752860 -65179 -126578 204706 2345027 1654068 -1197655 1762300 3320014 -5068974 3931233 -2843656 -315564 1346663 4197751 2395720 3864299 -4928626 -2227400 3624358 3071956 64499 752876 127057 -204827 -1762461 -3320455 5069685 -2344900 -1654289 1197607 -3932231 315786 2843618 -452 -756917 3166339 -370732 2845026 960828 -1421578 756169 -3165532 371463 -2844859 -961616 1421446 2827389 -2827456 356190 351214 -356214 -351384 
6050653 2664964 1565632 1565621 1733151 439876 -18615 -18633 -27285 -1661793 -2396171 2621711 1322882 -5997812 -2396084 2621697 1322839 -5997849 -1468641 -1468664 -1129797 8149694 -1514129 1356865 833140 -3655808 -1514138 1356854 833122 -3655795 -2081763 -2081755 557756 3253372 -412981 -428439 -1011604 -1940354 -28356 1563577 -1707710 -1146527 1323976 1321239 -5050710 -428419 -1011577 -1940286 -28355 1563604 -1707724 1323986 -1146531 1321202 -5050760 -1175857 475715 -1576303 -1175848 475694 -1576300 -396628 3381691 3381701 -470004 -1280255 -1568705 2857152 430562 1186779 -2930139 551296 -2901421 4767291 -1656664 -1280273 -1568659 2857132 430557 1186799 -2930106 -2901411 551308 4767249 -1656633 -780164 -2545138 837784 -780173 -2545169 837835 921549 -1919193 -1919237 -387715 7385201 870864 2719590 -785141 -1840251 4547423 -1447760 -2062943 1530009 530626 772482 -4455791 3352192 -2378346 -2563707 4288312 2615070 2092638 -5649674 -1689947 2206529 3604288 870843 2719548 -1840227 -785153 4547411 -1447723 -2062953 1529997 772568 530654 -4455911 3352210 2614965 2092588 -5649565 -2378336 -2563719 4288398 -1690094 3604350 2206586 2063011 -232248 1408031 3230863 1402232 146445 605058 -232320 1408128 3230884 1402255 146411 605060 -4710395 -4710590 -1075350 -1014353 -1075263 -1014407 
-22 -25 1129512 -1129498 -14 -10 1215909 -1215953 -28 69 -4877124 -160 3417560 1779286 4877211 89 -3417524 -1779272 932533 -932456 -36 -57 419016 473337 519045 -457865 -419021 -473381 -519085 457984 -707412 707457 -30 -2 23 -2483874 -1440543 -2774955 -1654 -2156326 214285 541688 237812 2070723 3053194 2483863 1440580 2774949 1683 2156269 -214294 -237818 -541649 -2070772 -3053144 -783334 911158 113766 783416 -911172 -113781 0 -669782 669721 -9 570066 -2046804 1463087 1654214 -1086136 -2201100 -565934 110466 1545928 -1456572 -570051 2046881 -1463147 -1654229 1086156 2201168 -110394 565922 -1546034 1456587 1587621 320641 -2623335 -1587678 -320457 2623364 -17 2360217 -2360207 28 -82 1553465 3024321 1382948 -871618 -657793 -2238673 761441 1307091 -1068405 -4990647 6608658 -877388 116382 -101043 -4993168 4688182 2027506 -5183825 7363962 -2818313 -3194774 -1553468 -3024409 871624 -1382995 657698 2238794 -761405 -1307044 4990531 1068416 -6608536 877317 -4688178 -2027533 5183934 -116460 101166 4993046 -7363944 3194733 2818266 41 2562010 -4689825 -1634644 -623651 2318897 102389 -2561905 4689705 1634437 623543 -2318865 -102347 9104052 -9103927 -4122145 -4043751 4122148 4043751 
-2578113 -2594661 -3014566 -3014590 1636123 3965790 1996712 1996716 -1558738 -4013065 -1678501 -1689330 -4108224 6475154 -1678412 -1689338 -4108292 6475102 1935860 1935854 2593827 -2162935 3022624 642564 1791005 -1316416 3022612 642560 1791025 -1316395 -2109448 -2109445 2838264 -4108016 -1444937 2017314 -1095775 1161187 -1636342 -233924 1992109 -1087607 -596450 541444 2936101 2017390 -1095757 1161223 -1636334 -233891 1992097 -596461 -1087623 541417 2936040 -411199 1915294 631481 -411191 1915302 631465 -2136755 -947777 -947771 4166679 2379244 -6285081 -150519 736340 -839543 449835 1981163 -2306018 4182114 -1020981 2379217 -6285052 -150577 736279 -839526 449905 -2306044 1981163 4182109 -1020968 94754 -6631820 1833894 94692 -6631799 1833949 286863 1360713 1360676 -1703344 -2340854 -989998 661097 2311699 295970 2286431 -3671000 -141332 -4284481 -267019 4921470 -1643963 634586 2616003 -2840917 794095 -606619 1259875 -2087545 2569484 -2249843 -2027014 -990032 661055 295980 2311663 2286454 -3670966 -141363 -4284504 4921552 -266999 -1644065 634595 -606667 1259857 -2087491 2615980 -2840903 794189 2569388 -2026959 -2249799 -1811577 -3691133 87542 7307457 2464624 -4040543 191606 -3691136 87606 7307484 2464616 -4040591 191603 -942592 -942722 1734733 1912763 1734796 1912680 
824442 -3430733 -1424306 -1424284 3356331 3669606 -1212329 -1212286 -4270310 3220035 -504203 -2323429 794850 -230800 -504290 -2323434 794949 -230788 7095529 7095543 -6803010 1997778 1053714 190995 -419261 1196678 1053723 190987 -419237 1196691 -1367738 -1367763 -1827459 1773552 501710 647014 785280 -1593168 428455 -1679908 -605081 1529769 1474275 -1648859 57134 646940 785273 -1593209 428498 -1679945 -605113 1474302 1529796 -1648834 57173 3758644 1763663 -2817395 3758644 1763643 -2817367 -4014354 726475 726468 4279016 1453291 -3419696 -311884 1821062 455496 2082831 -642349 -913205 5882784 -3395318 1453224 -3419721 -311814 1821075 455485 2082773 -913188 -642342 5882757 -3395342 -3806745 1951139 6034638 -3806699 1951075 6034630 -1902531 -332990 -332963 73707 -2674342 -154707 -1856124 -688278 -1017500 1571183 3286202 -750822 -146687 2095663 -1399645 -17225 78786 -6094219 1697004 -3508308 1366381 547203 265144 -951268 -2405955 412346 -154651 -1856062 -1017522 -688245 1571149 3286191 -750846 -146692 -1399741 2095676 -17147 78804 1366420 547228 265091 -6094201 1696976 -3508407 -951195 412309 -2405975 5872090 3099487 -7062460 -2612265 -2687159 -2309492 5131611 3099471 -7062512 -2612294 -2687134 -2309447 5131617 1372970 1373054 -73574 -46024 -73618 -46175 
29 11 3824030 -3824013 6 5 -4488300 4488283 -19 8 -3667306 2463350 1691332 4543232 3667329 -2463353 -1691326 -4543271 -2565278 2565271 0 15 1948373 -1941105 -3530779 -2242136 -1948382 1941103 3530770 2242135 -567514 567520 -12 9 10 -3950290 -1846548 -1654541 -1814437 1697115 1510810 -1568113 59233 1168462 1885027 3950287 1846542 1654520 1814442 -1697116 -1510825 -59231 1568109 -1168461 -1885051 623464 -3660706 1649024 -623447 3660704 -1649029 5 -820513 820514 11 4566103 -2165134 5494181 2954644 466237 -4643000 3600307 2668679 -1279111 1445243 -4566132 2165156 -5494176 -2954624 -466227 4643002 -2668675 -3600303 1279110 -1445241 2803415 -4902901 -26863 -2803436 4902963 26875 -3 -2035202 2035198 -8 8 1584349 -2498688 1064931 -563746 852812 94035 2767429 -426955 -2609305 -1862066 1990528 -649699 3304350 -1879597 -821182 -881961 1649077 -1621399 619634 -4186109 -512734 -1584336 2498681 563730 -1064933 -852799 -94018 -2767432 426991 1862052 2609307 -1990514 649699 881982 -1649056 1621379 -3304379 1879615 821190 -619623 512750 4186112 21 -5746605 4791417 -988289 4365179 1670417 -241815 5746633 -4791440 988253 -4365205 -1670410 241830 -5522509 5522504 4587476 4399740 -4587477 -4399895 
-47 20 -1039875 1039823 -52 52 -3197118 3197088 40 66 957130 1316820 -5868633 3062612 -957231 -1316925 5868724 -3062528 558035 -558162 92 -17 1346012 855283 -1970075 -4365024 -1346125 -855306 1970077 4365056 439452 -439415 38 1 -32 2872827 -1429954 137001 -5276240 2642190 4489060 -1512744 -2366082 -378362 384109 -2872705 1429886 -137033 5276380 -2642279 -4489189 2366078 1512745 378504 -383989 1056515 1956140 -671493 -1056617 -1956155 671572 27 15976 -16077 -106 10757152 -3181307 -3687808 1987313 310282 184755 416900 -2127464 6181504 1082932 -10757104 3181371 3687808 -1986972 -310460 -184829 2127472 -417045 -6181413 -1082921 -920507 4561926 -3990540 920603 -4561821 3990407 0 74437 -74507 45 170 -4013034 -3442232 -1082015 1892858 2965391 -1272859 5325931 2128378 -2789842 5366937 -2330445 -1442401 130628 3113275 1330250 -782467 -838118 738330 1590485 -1233523 -1251542 4012976 3442079 -1892822 1082003 -2965481 1272692 -5326108 -2128328 -5367141 2789760 2330971 1442283 782702 838281 -738710 -130640 -3113315 -1330216 -1590143 1251497 1233320 -37 1431297 -324334 -1274016 -2468149 -81407 -1231751 -1431312 324451 1274012 2468185 81356 1231699 3538618 -3538688 -1326061 -1315048 1326166 1315154 
-2519784 683776 -1605066 -1605124 -1889733 2407256 -95993 -96156 691308 3417509 -1409476 -2357758 2071414 1096931 -1409447 -2357682 2071133 1097079 -1274074 -1274017 2857175 578340 -1922204 -497579 376855 668137 -1922112 -497544 376756 667916 281161 281164 1264700 573339 130944 1829691 -739532 -839456 2852816 -1722705 -2293837 259944 89231 2639034 2133056 1829820 -739600 -839458 2852561 -1722569 -2293602 89123 259885 2639005 2133077 -1548011 206615 1509163 -1547954 206709 1509151 280679 -1453113 -1453105 -3436493 1098057 492279 -1247448 5641378 -2430743 -1648013 -3561280 -870931 3521752 -5010 1098610 492094 -1247609 5641473 -2430727 -1648014 -871036 -3561248 3522071 -4971 1798529 2175204 -1412085 1798510 2175371 -1412280 -768003 -1724560 -1724546 1386786 6449517 -310413 -3876139 -663575 -340376 -1275487 -2785393 -3828850 2904685 -1343708 -4706830 10157468 -2734118 -942420 -561631 -154137 5261619 3658361 -7715757 6604128 -4568442 -456607 -310617 -3876315 -340274 -663624 -1275344 -2785440 -3828584 2904791 -4706566 -1343844 10157345 -2734185 5261554 3658303 -7715692 -942388 -561483 -154108 6604193 -456670 -4568492 -850161 -74877 992071 -134490 464194 -1874715 53261 -74834 992024 -134581 464089 -1874698 53195 -1712592 -1712382 2066585 2187095 2066496 2186986 
-99 78 -2833992 2833870 -42 1 -1524899 1525118 43 -77 -1761310 -1286451 576398 -1175724 1761166 1286399 -576219 1175809 4927075 -4927049 -2 81 1492093 -1489812 -1486504 775712 -1492041 1489853 1486601 -775848 -2836511 2836534 -11 -11 -40 332507 873256 -929214 412754 553784 1874191 4065556 1112657 -2398103 352439 -332593 -873222 929305 -412727 -553798 -1874162 -1112562 -4065493 2398166 -352383 681082 -1559039 3245302 -681052 1559001 -3245246 -10 466670 -466580 9 1998732 -1040322 2460295 -2726425 2233504 2478909 2600614 -132542 457233 -2154258 -1998711 1040258 -2460468 2726381 -2233464 -2479028 132487 -2600812 -457168 2154340 3896810 -9490218 1482505 -3896732 9490248 -1482505 -70 1295870 -1295814 9 93 -1932620 -830362 215041 1865804 -634104 2314578 -583261 1284183 1810430 2274453 -4618528 624509 3863217 -349764 -6198126 -5736754 -2885131 6185554 -1831580 2346469 -650075 1932664 830391 -1865752 -215013 634013 -2314642 583248 -1284075 -2274504 -1810388 4618511 -624504 5736752 2885060 -6185582 -3863314 349727 6198065 1831542 650090 -2346530 8 -4730902 -4801292 -3295689 2846788 2989226 -445937 4731027 4801176 3295531 -2846745 -2989201 445994 5516231 -5516269 -3793280 -3720089 3793250 3720046 
5271223 -4987810 3790353 3790426 2377453 -130314 -7478722 -7478687 -2968887 6775366 5086277 1765871 -4502499 -3225677 5086322 1765878 -4502510 -3225594 -856889 -857061 617299 -4799809 -2494404 -1833022 -2921480 5043036 -2494454 -1832994 -2921445 5043016 -1199095 -1199014 2273025 1616317 3192818 2714630 -971466 -3463417 368144 -69594 -1041359 -2055240 -2969606 -1897436 -1943192 2714624 -971499 -3463383 368109 -69627 -1041399 -2969646 -2055367 -1897355 -1943184 -650917 1223570 -1559749 -650920 1223596 -1559861 -162016 -2705067 -2705083 -1643484 357306 2082310 5104131 1137237 -882772 3698355 6197568 1036414 -851402 -2759602 357264 2082338 5104065 1137313 -882807 3698291 1036408 6197528 -851409 -2759544 -2864243 -393560 -270394 -2864413 -393266 -270433 5301561 -3180984 -3181021 -54475 -5051847 -1259862 -2278306 -1528968 -2098253 2673065 2704129 -573168 -2311010 -1658698 -30574 2591189 -1114985 1908055 1502567 1747952 1386302 2973643 -129008 1361226 1152633 -139403 -1259803 -2278303 -2098314 -1528986 2673096 2704040 -573128 -2311039 -30625 -1658761 2591338 -1115017 1386473 2973740 -129215 1907956 1502605 1748109 1361321 -139403 1152528 1037018 -3478927 2388375 5449850 -1475976 -1587990 -665832 -3478783 2388541 5449935 -1476067 -1588050 -665828 30776 30650 1692732 1873289 1692837 1873276 
-3426910 1316929 -1384706 -1384701 -1169311 -1506597 852214 852257 174478 2586399 5560010 62437 -1719991 -1637254 5559987 62423 -1719931 -1637273 215652 215661 1794494 1657854 389147 -1666989 393440 552993 389157 -1667007 393472 553027 -513481 -513489 548591 1391585 9733750 -3322495 1723178 -1051787 55849 1255880 3127168 -2699 -649457 -982745 -1019139 -3322541 1723196 -1051797 55891 1255865 3127136 -649422 -2676 -982755 -1019140 -763372 977439 1239223 -763376 977418 1239238 -105902 780961 780958 4517690 754836 -502129 -6858404 -9052954 5448549 1017188 -1975726 -4058906 4170727 1489528 754742 -502137 -6858333 -9052992 5448568 1017149 -4058899 -1975720 4170693 1489499 2684945 -1269353 -142193 2684935 -1269409 -142150 -1547841 -1533337 -1533330 -4941581 -3331191 3846169 -3592706 -657193 -4976891 2168840 1468031 262234 9166443 -1325174 -1357282 -60582 -4394946 3188511 -209901 -1117244 772875 1369211 425009 -417847 -691340 1694347 3846207 -3592692 -4976900 -657176 2168804 1468054 262184 9166423 -1357331 -1325140 -60591 -4394909 772864 1369205 425024 3188514 -209926 -1117278 -417860 1694349 -691324 -2455874 -1987521 -308723 2178946 817451 -1775125 687020 -1987536 -308737 2178946 817472 -1775119 687035 -1335590 -1335606 394626 505934 394626 505832 
-6031636 350966 -1611340 -1611268 -1932787 -608318 -543778 -543713 2141933 5245654 719339 787225 1406803 1867576 719344 787452 1406849 1867364 -316422 -316370 3641810 -3696981 -1545053 -2501408 1273957 2228271 -1545002 -2501330 1273981 2228167 -1671705 -1671711 7002720 334693 -1548826 344234 785852 2625649 3145615 1549201 533147 -412597 922970 1601752 504968 344221 785890 2625568 3145644 1549289 533085 922981 -412576 1601679 504866 950130 -643004 841395 950109 -642964 841386 -1712251 -947659 -947651 -9374419 8282918 254378 -498597 -5808306 5710462 -3801263 2850592 -2459572 -419729 1051573 8283004 254287 -498589 -5808244 5710340 -3801464 -2459527 2850519 -419702 1051612 -1918612 -2668883 -2666788 -1918516 -2668888 -2666826 5244146 -4319489 -4319472 5740514 -350974 -3116486 -641213 -1808024 2775037 -3291483 101664 222222 -2047765 -802296 -2112196 -3530426 2439368 -4539593 -1531228 3592689 1288544 -617452 176961 -1977742 128860 -740866 -3116476 -641242 2774965 -1808067 -3291394 101810 222208 -2047786 -2112306 -802308 -3530451 2439493 1288564 -617484 177046 -4539553 -1531240 3592591 -1977856 -740842 128997 6080827 4080933 -5088271 -44926 2034760 266920 1557640 4080971 -5088434 -44930 2034752 266924 1557732 -3279111 -3279107 2819532 2936691 2819478 2936505 
-112 3 3385445 -3385497 -33 -16 2188871 -2188847 29 48 33500 9021685 1894765 -7101303 -33488 -9021625 -1894706 7101361 531021 -531016 57 -26 2580478 2240598 579904 -4176577 -2580505 -2240655 -579845 4176629 504293 -504329 96 16 -9 -1262346 791236 -3075568 1623295 3383724 -2644741 34456 427017 -2186543 -3912404 1262331 -791210 3075650 -1623229 -3383646 2644758 -426979 -34451 2186594 3912435 -1288479 2066481 -847789 1288521 -2066494 847826 -26 -27164 27169 -99 3309177 -4209212 1624084 2303646 -3479905 -8835989 -2720575 1354764 2062412 1143587 -3309006 4209209 -1624120 -2303809 3480024 8835905 -1354828 2720607 -2062409 -1143548 2621513 1815683 -2049726 -2621535 -1815729 2049650 70 437324 -437447 66 -12 721177 -1743533 -1343735 -2485467 3088885 5572197 -675874 -1426253 -301841 -3937645 -2099293 5539598 845190 -164640 -2563253 1122973 -1115180 2545104 -4496793 4742422 1048627 -721237 1743548 2485543 1343699 -3088988 -5572193 675905 1426201 3937555 301801 2099234 -5539555 -1122918 1115167 -2545112 -845341 164594 2563348 4496742 -1048640 -4742447 81 2238328 -4586989 794718 -1202367 -776779 3708332 -2238194 4586820 -794755 1202425 776778 -3708262 -1592333 1592204 -975952 -922199 976036 922130 
17 -2 -2005061 2005080 -10 9 -1076210 1076280 -54 -21 1408411 2278346 -2832973 -3051798 -1408444 -2278378 2832983 3051811 5545390 -5545388 36 -7 -1705025 2782093 -2277076 742452 1705040 -2782092 2277125 -742449 -1378302 1378271 10 -23 -26 3411779 334771 -647316 550651 -789107 1958597 1419920 -2162902 -16977 -2592866 -3411789 -334788 647328 -550634 789093 -1958609 2162910 -1419934 16988 2592864 -1231508 2969845 1884475 1231503 -2969852 -1884452 16 224116 -224132 -28 1754371 1446239 -3552368 646661 -5146234 6356447 -4572317 134366 3669463 -1229459 -1754342 -1446256 3552339 -646652 5146238 -6356504 -134363 4572334 -3669531 1229489 11215408 -4885865 -2160408 -11215412 4885908 2160440 -9 88625 -88604 14 28 -1718082 2728260 -710875 -1497759 3371113 -1563818 -1075136 1258492 -394967 -1464032 5258722 -5396256 -1077661 -4285182 2461680 3482761 2815091 -2864558 722631 70955 2908788 1718074 -2728266 1497804 710897 -3371154 1563820 1075115 -1258472 1464051 394981 -5258737 5396282 -3482773 -2815106 2864562 1077634 4285158 -2461630 -722651 -2908792 -70932 13 -2941026 -3664039 -713499 3049339 -2007014 870079 2941038 3664015 713504 -3049336 2006972 -870087 -5126867 5126856 2661196 2727000 -2661195 -2727004 
1607470 2182946 -1239890 -1239893 2827115 -1181543 196626 196632 -3006143 5484047 212192 311815 -2211299 -2447629 212165 311780 -2211313 -2447564 5007098 5007134 -6470366 -1794914 -2147942 -1382829 -225607 2228619 -2147926 -1382866 -225601 2228657 -335286 -335267 -6312646 1440686 816764 493289 -1349745 2252651 1695101 1214666 -1237074 1125551 -1805826 885949 -1775781 493276 -1349770 2252658 1695133 1214643 -1237068 -1805842 1125555 885962 -1775729 727762 1581638 -1106469 727742 1581680 -1106468 -1587568 219418 219404 -9517250 6274121 3261947 -2202185 -5100397 2650566 -447710 -1254355 -564521 -1013956 -1340906 6274086 3261912 -2202094 -5100489 2650640 -447698 -564570 -1254390 -1013854 -1340989 1641276 -2715759 5935003 1641256 -2715731 5935002 -7092286 2496193 2496195 3251678 6029689 -2878062 2604592 -1610463 772069 2007371 -4614470 1951101 -2148612 -290143 286889 -2955808 2794506 852581 568590 -3719023 2660815 794045 -1711815 6881400 -393279 -568187 -2878064 2604547 772111 -1610424 2007324 -4614475 1951071 -2148645 286884 -290132 -2955827 2794501 2660850 794051 -1711826 852524 568566 -3718971 6881409 -568200 -393334 -7405479 -2649380 4284977 -1254290 95326 188820 -2940418 -2649336 4284951 -1254278 95305 188769 -2940404 7195377 7195341 -2138506 -2208360 -2138472 -2208364 
-2965369 -4521159 2012909 2012917 -253370 -4114483 3257337 3257250 -6615843 -2314565 701687 7701269 -2416265 -593145 701490 7701244 -2416225 -592999 1904703 1904879 4612241 712433 604583 1154513 2492921 2338709 604766 1154322 2492792 2338811 -830134 -830135 -929931 496789 559691 -2276522 -1964519 2394805 -1451898 4035851 1570689 -1393862 -2214992 1009007 -1783876 -2276607 -1964568 2394686 -1451719 4035785 1570768 -2214995 -1393755 1008976 -1783712 -364055 484145 2627587 -364204 484356 2627542 454894 1222396 1222281 1767618 -3467450 -1942515 791155 -7082355 -5034089 1793402 -2269784 589313 881335 -2520457 -3467437 -1942798 791736 -7082754 -5033746 1793448 589144 -2269890 881937 -2520913 1620563 5068666 1095173 1620549 5068854 1095089 -766826 960569 960623 43583 -3887919 -275856 7528206 95339 698466 818441 -1901163 5935704 -6324839 -4586980 -3362379 4928919 -2422857 -2879268 -572270 3497961 3985916 2211967 -2495735 1236889 162595 584132 -275891 7527956 698633 95498 818240 -1900991 5935550 -6324934 -3362510 -4586921 4928783 -2422872 3986041 2211925 -2495677 -2879502 -572417 3498093 1236798 584131 162417 816733 2248411 -2578235 -3793081 -507949 -2826751 -348228 2248664 -2578498 -3793011 -508072 -2826978 -348009 -2855933 -2856204 724311 819881 724507 819963 
-95 -121 -141946 142032 5 -136 -1289340 1289541 -195 -45 -3052148 -1158797 99776 3337354 3052219 1159287 -99968 -3337404 3452383 -3452183 86 8 2819355 -3244822 -1748785 1792938 -2819337 3244875 1748921 -1792776 -185406 185359 -74 23 31 -1268415 -835999 -1292405 2589133 -1055869 1583934 1593420 -389875 -396071 2820982 1268290 835874 1292572 -2589233 1056140 -1583824 389713 -1593497 396145 -2821094 -2115998 3417002 -583184 2115969 -3416952 583330 5 -1777447 1777531 28 -315092 -4321664 9120115 -6687327 5538947 1291823 -1299494 -2751493 9209562 -7234980 314896 4321582 -9120087 6686836 -5539242 -1291708 2751524 1299314 -9209491 7234801 -1236003 2644993 -650228 1236143 -2644734 650356 -72 687752 -687649 7 -104 -548347 -4075534 2619367 2863604 -3317899 2207313 -2379770 -1615714 935041 -1748252 -2012372 -712814 -4004897 -2464885 2586429 2057586 -505522 869689 -1232371 -3320047 -38841 548313 4076030 -2863582 -2619386 3318005 -2207498 2380175 1615315 1748049 -935339 2012664 712669 -2057299 505680 -869878 4004749 2464860 -2586266 1232523 38873 3320047 -32 4222633 -4547703 708687 -1798722 -3790265 3311158 -4222533 4547615 -708944 1798697 3790111 -3311225 -4370762 4370691 3361054 3200189 -3361044 -3200176 
-6765689 1573576 -421098 -421062 -3148612 -2331762 -4933211 -4933108 11163717 4057332 -615587 4179397 1870432 621353 -615544 4179380 1870368 621409 -130004 -129989 -6240706 1081620 -683368 -584253 -2899761 -1382854 -683342 -584282 -2899691 -1382856 3404548 3404560 1993083 5912618 -1130614 1258047 214059 13119 -834067 2590385 2124809 1520538 534733 -522941 468141 1258015 214040 13169 -834064 2590412 2124762 534711 1520499 -522943 468166 1012948 -27609 -57434 1012964 -27595 -57424 -3660888 1005927 1005909 4608135 -2398306 -1033282 3941307 704229 708485 -1118817 -4059725 -757912 8637058 -2512065 -2398378 -1033317 3941330 704190 708552 -1118957 -757962 -4059761 8637064 -2512055 2867323 -2246204 -6519013 2867327 -2246178 -6519018 5080784 -4314044 -4314057 650523 -3659032 -458729 4112431 -1742026 -903238 1607632 -899454 1924012 -5829335 -596678 -2363414 -2113722 1863735 3555786 3414730 -8364474 -185655 -972232 1015641 2977890 -2047614 -1682873 -458703 4112358 -903204 -1742001 1607571 -899449 1924005 -5829394 -2363349 -596666 -2113839 1863844 -185683 -972249 1015691 3555787 3414779 -8364458 2977923 -1682925 -2047633 -4533250 -1062347 1709116 -1865735 43192 3638752 2026758 -1062352 1709120 -1865725 43158 3638743 2026740 -940584 -940562 1096432 1091349 1096429 1091336 
-471 52 -1332593 1332038 198 -104 -7298201 7297815 853 -129 -4056150 -104900 3971956 -654512 4055987 105096 -3971859 654877 -166352 166896 -792 126 -776441 -640909 -3151658 -655308 776488 640891 3151328 655253 -589811 590048 93 5 60 -448829 1171797 -2310150 -162023 -1738862 4338816 1715761 2389138 -53855 -1896790 448619 -1171590 2310424 162173 1738853 -4338460 -2389088 -1715666 54047 1896995 -206562 -1298468 -802082 206887 1298581 801426 -250 3332489 -3331942 471 3882737 1098909 2696497 1485194 -968818 6403948 6047429 3506016 -2299007 -1008140 -3882817 -1098601 -2697070 -1485159 968428 -6403375 -3505644 -6046524 2298048 1008744 -10170477 1906335 2559645 10169745 -1908110 -2559633 -30 1387032 -1386994 -145 -57 39387 2389447 -2779406 -3163914 7306295 716266 1149079 2565144 -238185 -3993635 4646017 -5623820 -2086957 -1581352 -71639 1355373 -334149 -913015 -9712883 4089109 4580949 -39417 -2389347 3163701 2779328 -7305839 -716440 -1148920 -2565302 3993043 237608 -4644695 5622857 -1354742 334456 912493 2085940 1580765 72633 9711880 -4580419 -4089103 86 4879721 -1980844 -1510758 -175267 127387 1079116 -4879532 1981270 1510957 175677 -126546 -1079595 -334618 335366 -1765988 -1496353 1765570 1495924 
5811430 -772953 3206186 3206444 -2060654 1294855 2387263 2388581 -10086568 935981 895677 -1363837 -650489 -2128616 896447 -1363805 -651270 -2128456 -3093674 -3093536 9131831 -1348520 -175422 95517 1952810 412571 -175290 95645 1953392 412694 -1470729 -1470659 -955560 -338597 -684764 1051909 -1210159 -1516205 -747808 -168362 -2078381 -649899 -299389 -1072588 -1205941 1051994 -1210387 -1515750 -747793 -168045 -2079183 -299876 -650206 -1072579 -1205607 -1884066 -600870 3593315 -1883998 -600610 3593485 3023024 -3093444 -3094036 -5293834 664206 -1633217 2799647 -187703 2100007 -2955039 -4633905 -1939581 4638299 -3008143 663472 -1633395 2799144 -187929 2100145 -2956224 -1940199 -4634960 4638649 -3007925 3845635 9939141 139891 3847443 9938713 139492 487222 -217588 -217866 1431713 920333 134850 -777794 678945 1348823 -2805967 1054273 -1003911 1116799 3240632 3489915 -7183214 5178959 5493508 3064020 -5059561 -3595557 -1683814 2892876 5606828 -18371 -2891146 134869 -778228 1349361 679434 -2807216 1054082 -1004101 1116324 3490642 3240665 -7184023 5179973 -3595760 -1683706 2893021 5493866 3064278 -5059541 5608605 -2891975 -19112 -599051 -979639 -2475453 -961894 -2298018 -4818511 2642906 -980526 -2475173 -961678 -2297948 -4818560 2642713 -4346943 -4346902 2368451 2403308 2368781 2403472 
2282549 156933 -1568759 -1568464 2849806 1824683 -2796592 -2795695 -315657 4066755 -2592179 -3656805 604719 2211548 -2592278 -3656831 603808 2212749 -1164954 -1163871 1734305 -9374706 449690 31451 -3318969 1151017 449943 31175 -3318215 1150897 166197 165802 -4649770 -1003972 -1083717 258547 562493 -47567 -145960 -1828353 -15381 393609 737490 116159 904384 258250 561925 -47105 -145991 -1828256 -15417 736980 393657 116316 904596 -3094848 -900439 73458 -3094807 -900119 73813 2534214 -4530479 -4529910 2344495 5011875 -1948117 -2027910 -567974 1164319 5352455 -3674055 -2248659 10097821 -4386397 5011584 -1948485 -2027971 -568129 1164511 5351350 -2248937 -3674034 10097537 -4386219 4071317 5587766 -3946917 4071207 5586905 -3946411 3820567 1259587 1259508 -113870 2116465 -1015174 -164489 113652 -289979 3013448 -1295696 817043 -2055063 1250236 2165228 -366655 -1768802 -1599552 -3600593 6714345 -50765 -153846 -1055404 -8395165 6688168 2146673 -1014813 -164943 -290147 113799 3014418 -1296052 817191 -2055608 2165148 1250046 -366618 -1768481 -50152 -153324 -1055575 -1600498 -3601518 6716076 -8396494 2146770 6688573 -2442560 1516478 4138868 -5158754 118017 2002026 -5093257 1516371 4138951 -5159392 118514 2001931 -5094313 3961672 3962452 -424388 -275724 -424989 -276347 
198 23 1796843 -1797108 233 159 5167435 -5167909 -42 365 -343834 -155150 -5489883 7107970 343417 154513 5489954 -7107600 6802236 -6802381 108 -804 1399670 -1595645 4511183 -610523 -1399586 1595638 -4511744 610712 -2435413 2435446 -418 -57 -87 -1784572 -3249843 2711788 -182347 553677 -342817 358466 -3013670 764435 1190014 1784624 3249950 -2711806 182305 -553994 342792 3013799 -358383 -764427 -1189838 395789 1906021 2068766 -396329 -1906128 -2068760 225 3313042 -3313853 187 -1816266 -2079265 -250335 -603050 1036119 -6649707 311788 -1530392 -1939411 1108253 1817109 2078915 250010 602985 -1035870 6650555 1529978 -312473 1941203 -1109004 -970419 -5242308 3268112 971183 5243285 -3268802 385 -536793 536929 -14 169 2255750 -2657286 690688 -1213388 6036699 -2258874 952955 -3140035 -1140074 -501613 304539 1945432 -5391865 -5329317 9652303 3636007 3104475 -957922 -7550812 2322801 523094 -2255924 2657237 1213370 -690638 -6036268 2258676 -952820 3139720 502014 1140319 -304683 -1945668 -3636028 -3104517 957765 5391610 5328697 -9651185 7549465 -522779 -2321695 -253 -461004 -248992 -3920039 2949618 -650360 -5760175 461245 249740 3919101 -2949613 650698 5759305 4273680 -4273018 -3381078 -3233932 3381037 3233914 
-17 -11 -1553987 1553972 50 -23 422195 -422270 69 -5 -3821472 -536175 4082657 -913357 3821461 536176 -4082621 913337 -8661863 8661814 25 -5 875126 125286 -1241979 290613 -875122 -125275 1241954 -290581 907506 -907469 -35 7 -13 -597808 767655 -1347327 1050913 -930679 914553 -1040606 2825022 1568982 643144 597797 -767638 1347339 -1050914 930671 -914519 -2825019 1040584 -1568957 -643120 -2398229 -947488 -988587 2398186 947415 988590 -7 1855472 -1855439 20 732322 -1429423 1180284 -3040949 893337 1840806 -4266656 -1310049 5538695 -3463372 -732268 1429398 -1180275 3040897 -893365 -1840670 1310037 4266619 -5538578 3463272 8749939 2851515 -6064965 -8749976 -2851546 6064963 -104 2968987 -2968866 -2 -2 -436187 639490 375600 218380 -1116726 2929210 -1572546 529202 572128 -1519483 850066 -984285 -556648 -1009931 5920322 -1140673 -899203 -989679 -7892971 3185330 2109152 436169 -639480 -218371 -375586 1116690 -2929191 1572575 -529256 1519455 -572160 -849977 984203 1140701 899219 989637 556597 1009876 -5920180 7892875 -2109111 -3185298 28 -4136324 12067564 3257591 -650299 3560424 -6039964 4136374 -12067535 -3257597 650346 -3560369 6039876 5239798 -5239703 -4041211 -4014357 4041152 4014292 
2908567 -2979180 1534285 1534274 4761203 -2865944 -2811454 -2811474 7560890 -7042193 724625 -1488919 2903378 -3885525 724576 -1488932 2903438 -3885537 -5595817 -5595943 3568309 7857716 618350 2288608 -1002533 -451813 618345 2288597 -1002543 -451794 2454836 2454864 -409892 937650 -612067 -1618316 918506 -121929 -758211 -2281578 -560595 -1659767 779530 512227 -275557 -1618328 918512 -121937 -758225 -2281607 -560581 779566 -1659769 512233 -275572 -950819 -4315184 -942482 -950834 -4315201 -942497 -588931 3405857 3405905 -4665898 8050856 -1263085 1570497 -5442036 -1448925 12313443 -1170228 -358643 4579938 -3904692 8050868 -1263088 1570503 -5442056 -1448901 12313483 -358658 -1170267 4579990 -3904730 -2870048 -2239365 -694494 -2869978 -2239302 -694569 -9122485 4377425 4377464 590438 1120418 -1829268 -1419354 1364762 2521282 -7142930 3034888 1137769 -2677869 241343 536100 2090121 -3041576 2085272 726087 -267961 -1891012 -1174219 59482 3781800 -3363930 -222803 -1829272 -1419332 2521280 1364754 -7142922 3034913 1137761 -2677840 536115 241362 2090109 -3041587 -1891056 -1174248 59493 2085297 726119 -267967 3781725 -222778 -3363888 3712901 827990 -511598 3103268 1848231 2278590 1127722 827951 -511477 3103318 1848198 2278628 1127688 -2089782 -2089750 -1171753 -1246709 -1171802 -1246878 
-1174092 -17091 -1549905 -1549877 4176809 -2205961 -737486 -737406 1223288 1981457 4989769 535874 -3188146 -2088912 4989721 535843 -3188159 -2088784 3206574 3206578 -3781463 1947283 365550 -1106856 149901 348654 365557 -1106872 149948 348665 -65079 -65072 -3391248 2883790 1897313 729802 1349930 -163693 5838 1921725 2530 -702061 -978801 -231701 2527910 729772 1349885 -163693 5825 1921698 2541 -978802 -702074 -231715 2527932 -832698 1425401 -2140787 -832730 1425430 -2140788 597638 -150489 -150461 1434460 -5806346 -485296 3988223 2109519 1724250 -3931110 -2136427 -1679926 3781615 -1749914 -5806375 -485311 3988191 2109462 1724291 -3931177 -1679963 -2136473 3781629 -1749913 1600814 -1690446 1019314 1600859 -1690451 1019304 -999599 -1181390 -1181390 -4618762 -6898029 147621 -2295986 6434300 4023068 -12803263 5017075 245645 2607379 -476980 2002100 -3283635 2962961 -4343600 -5433447 9822893 1129401 301903 -67651 5133548 -3811895 -3398603 147647 -2295998 4023029 6434265 -12803108 5017038 245643 2607325 2002111 -476980 -3283636 2962972 1129414 301915 -67660 -4343592 -5433437 9822910 5133438 -3398587 -3811876 -3122971 977807 3773706 -3258881 1261099 1566872 -4181677 977801 3773722 -3258875 1261094 1566859 -4181681 1658397 1658393 123935 13846 123924 13801 
126 17 -1235322 1235364 -11 43 -5875424 5875382 -114 8 9531692 1770198 -3373105 -7858729 -9531893 -1770215 3373168 7858626 1131155 -1131120 -92 2 2020993 1033018 -4857228 -996903 -2020887 -1032993 4857078 996867 -1473285 1473209 37 4 5 211792 2896887 3152481 2807119 22698 -1542912 -710272 -1808391 161474 -4508779 -211924 -2896966 -3152432 -2807063 -22707 1542788 1808450 710316 -161458 4508667 717410 44597 514575 -717409 -44495 -514642 20 -662957 662906 170 -1990188 -1505465 10323597 8283306 -2947583 460206 4308784 2637067 1644103 -3342777 1990353 1505474 -10324026 -8283384 2947523 -459966 -2636996 -4308613 -1644220 3343012 -3081218 -1316822 693137 3081260 1316903 -693206 267 1126877 -1127151 -120 147 1950716 -2710138 1502298 -20347 -7857690 1720126 256981 4493785 7184 686423 177180 1022926 -2875286 -2690693 7327823 1598358 1828787 -1222737 5959826 1009177 125691 -1950764 2710301 20454 -1502133 7857601 -1720199 -256955 -4493849 -686385 -7171 -177181 -1022962 -1598428 -1828838 1222716 2875285 2690679 -7327947 -5959635 -125694 -1009181 -23 120067 2163952 -1881671 1111672 1325980 -4957074 -120090 -2163904 1881615 -1111736 -1325975 4957161 4320741 -4320913 -1991755 -2025445 1991853 2025546 
-6738078 73934 -843909 -843866 -282704 -1944450 736661 736893 4698254 1018835 3804536 756242 -1029105 2935003 3804265 756071 -1029012 2935360 -2342540 -2342700 7351142 -1624469 -2235309 -1205180 2831313 1252287 -2235377 -1205235 2831464 1252393 1794125 1794193 -718087 -375753 -237466 2960959 1200304 -921351 -964347 824188 2710005 -686690 -1011685 302486 2382629 2960910 1200256 -921411 -964433 824148 2710039 -1011599 -686714 302452 2382788 -129239 -2894044 2659498 -129274 -2894032 2659458 -1231736 1264993 1264986 -8031694 -4133885 19700 9481985 2588841 1241366 -6154634 -3672676 -1244156 2610764 -5848536 -4133950 19739 9481743 2588545 1241532 -6154667 -1244306 -3672925 2610842 -5848534 -1630936 -1342990 1849488 -1630662 -1342887 1849372 -15693590 7712348 7712348 6321384 -6019572 1530847 -3418136 -5054703 -3382976 4785183 719288 -1171713 1262119 -370757 -1529726 29653 911014 866246 1264477 1305907 1306387 1071677 450271 -6229648 1156600 713821 1530855 -3418065 -3383080 -5054865 4785609 719136 -1171744 1261971 -1529682 -370740 29618 910995 1306292 1071618 450305 866463 1264700 1305548 -6229861 713828 1156586 2479429 665718 -2297773 2191802 1454255 -919338 -1666179 665651 -2297790 2191942 1454168 -919369 -1665972 4508864 4508708 -2634007 -2670105 -2633940 -2670054 
68 -8 -102068 102092 -5 28 480663 -480603 -42 -84 -5796446 4897731 3224590 -4057764 5796372 -4897827 -3224584 4057769 2051673 -2051597 -102 15 -624684 1429487 1418473 -1978058 624714 -1429458 -1418466 1978029 -641313 641291 -2 -23 -2 2126957 -1699766 -4040239 -681691 1987527 564062 1971833 400911 1428642 1223183 -2126992 1699741 4040257 681693 -1987579 -564087 -400884 -1971831 -1428657 -1223207 -1535150 -128295 1187275 1535160 128370 -1187339 17 -22074 22051 9 7172567 900855 -8269540 -4021493 -2040482 1183951 1734326 1458076 -4659438 5098188 -7172444 -900861 8269393 4021428 2040468 -1183811 -1458071 -1734289 4659361 -5098070 -3803195 -1152435 2722239 3803258 1152476 -2722307 213 -1851367 1851224 -13 63 -5286706 1427790 6889479 7467351 -12281018 6750281 -110502 -1611146 -458305 -3819249 908222 -433418 -4753120 -6116589 5675197 536781 -1900150 1177924 1080759 -2145471 -1480116 5286678 -1427763 -7467324 -6889452 12281052 -6750336 110535 1611133 3819285 458325 -908191 433364 -536791 1900143 -1177946 4753095 6116565 -5675204 -1080740 1480133 2145485 -38 1579697 1087669 -1672098 1445014 -584159 -2538304 -1579708 -1087615 1672015 -1445054 584193 2538338 780716 -780815 625615 630265 -625571 -630226 
706533 -2458512 999053 999069 1317088 -1563942 5508539 5508589 404367 -14493695 4727293 -4602080 -3122954 3349856 4727196 -4602029 -3122944 3349887 4108376 4108455 -10158331 5283070 -480631 2725105 3444407 -551231 -480668 2725086 3444477 -551225 919202 919204 -1708695 -2543381 906083 -358554 832144 -31636 -2306219 -4166707 469229 -208416 -1171035 -1567862 1915039 -358538 832117 -31691 -2306241 -4166688 469238 -1171027 -208370 -1567876 1915086 1137271 2451234 -2760711 1137249 2451246 -2760700 1044039 2258876 2258868 -14560432 1666516 -294288 7251469 -2131881 178778 2458934 -2515442 -1549522 -1035166 -404621 1666587 -294271 7251342 -2131942 178785 2458906 -1549523 -2515434 -1035245 -404553 3410960 817298 -2882759 3410889 817275 -2882709 14147399 -2110503 -2110533 6992198 -3886866 836064 -4640165 -3869384 -1945980 4010318 -728426 1817702 1939897 1292251 2137956 1552870 -1599834 -932687 110373 805017 1519398 1383313 -304288 -1151092 -1848086 223750 836015 -4640145 -1945917 -3869326 4010261 -728390 1817713 1939843 2137902 1292243 1552878 -1599832 1519412 1383292 -304261 -932740 110311 805037 -1151099 223726 -1848115 -4849341 -886297 2581525 -3982056 -1600020 2066230 1204786 -886258 2581480 -3982090 -1600008 2066200 1204795 -3907335 -3907346 182510 65687 182529 65606 
55 -145 -8202178 8201983 80 243 -630430 630393 37 -34 696227 -115507 2528820 -1674415 -696299 115524 -2528760 1674334 24969 -25036 -20 4 -5288981 -11906814 8095729 7292578 5288880 11906650 -8095268 -7292496 170702 -170619 36 -161 158 -5217780 6475614 6445927 -9823398 18878558 8591626 -201300 -338688 3685179 -5940028 5217955 -6475578 -6446201 9823329 -18878240 -8591569 338810 201292 -3685178 5940045 -1443785 689504 1020846 1443889 -689547 -1021034 41 -38660 38516 -5 -353386 67265 408090 463563 876299 -1254323 -3845011 -1771255 -893555 -2434190 353415 -67292 -408104 -463573 -876314 1254366 1771187 3844844 893425 2434183 1068194 436239 227196 -1068149 -436277 -227272 37 660287 -660187 -45 55 2148760 -463122 -803689 -2306120 -4255309 -326588 3647261 276041 -5780140 -8012113 -2137242 -2255252 89266 -827149 -1833972 1996662 236975 -233061 1458502 1447329 1806106 -2148812 463172 2306119 803677 4255299 326672 -3647224 -276071 8011948 5780072 2137197 2255241 -1996662 -237023 233061 -89273 827188 1833924 -1458534 -1806113 -1447277 -47 734840 -320756 -92745 91948 -646266 239743 -734864 320807 92735 -91924 646366 -239676 -69263 69256 -130669 -85704 130684 85718 
-2682682 15619385 5154285 5154058 -10837067 -14096952 -279118 -279089 -3254595 2465257 2242641 -248459 -2329369 1601006 2242663 -248375 -2329477 1601119 2537059 2537035 1678110 -206756 1996541 5748798 -16114965 -4810003 1996824 5749277 -16115243 -4810404 -3324480 -3324342 366867 6566638 -6674829 -5044804 -522421 6165419 -40779 -10452312 -153638 1429130 -4706569 845799 1447357 -5044674 -522426 6165440 -40349 -10452803 -153876 -4706490 1429279 845739 1447751 -3870596 4476959 7541511 -3870707 4476774 7541672 -4192666 6944514 6944556 -1236122 832947 1799467 1647269 262162 296877 -437972 6013038 2401765 4400552 417977 832941 1799420 1647283 262130 296773 -437969 2401858 6013124 4400583 418108 -1183080 1008056 1759553 -1183161 1008061 1759512 -2189367 -1918597 -1918635 2433059 -2949184 934943 -1478628 21890 -93179 260365 -1945716 -184025 531969 2131556 5770460 1558953 -257457 -71536 -1418390 1093964 17648 1934949 139347 1281 -3043941 35084 934918 -1478694 -93184 21851 260482 -1945841 -184185 531882 5770643 2131718 1559012 -257388 17599 1934950 139328 -71509 -1418407 1093970 1213 34973 -3044068 3443606 1224692 -1977158 -857977 -1584540 -4226859 -2281837 1224719 -1977163 -857915 -1584482 -4226869 -2281879 272647 272640 -1084759 -1083705 -1084750 -1083787 
-79339 -13738218 13712900 13713493 6205752 -17108133 653327 653238 1252184 -60667 -2857236 -4019885 848897 3068078 -2857190 -4019949 848875 3067999 -578401 -578404 -612399 -2197545 1484082 -7049913 7780022 9200953 1483869 -7050015 7779979 9201312 1213152 1213019 4740455 10472378 -7702291 224358 -9247891 4394153 1912497 -1541590 -4586898 -6610076 -2914457 3735762 1404890 224360 -9248230 4393933 1912347 -1541612 -4587177 -2914558 -6610041 3735611 1404785 649690 651474 -604588 649416 651632 -604539 -8701281 7949840 7949638 6166179 -340464 -2414292 -5956272 3281442 3536692 -554123 -2980602 -2450279 -640858 -290306 -340386 -2414200 -5956305 3281486 3536728 -554017 -2450284 -2980550 -640841 -290426 1254616 -396615 -2110315 1254630 -396626 -2110278 -730765 -2721930 -2721901 345186 814785 747582 -2213071 2733981 2308721 2102683 -909397 -1797729 2895407 1111054 2008243 -875310 1156422 1755548 1340237 261974 -61820 146275 -267157 -3561806 -2412181 957493 747531 -2212980 2308809 2734050 2102823 -909312 -1797682 2895610 2008302 1111056 -875320 1156463 -61805 146265 -267104 1755600 1340224 262006 -3561807 957539 -2412068 -1895762 -675112 693744 -738297 -253000 884832 -69416 -675076 693867 -738349 -253034 884801 -69484 2200614 2200713 -2004071 -2141596 -2004064 -2141595 
-17 -430 20409456 -20409331 394 -56 -1597622 1597674 56 -18 -1265186 -2594471 2333303 -2227798 1265104 2594375 -2333190 2227872 326169 -326297 4 -49 -4462317 -5826499 -801236 10364167 4462371 5826365 801680 -10363756 -3420837 3420866 37 68 -102 -3136744 -13126581 -1074984 -7098156 -1456882 -5056400 -3008885 -5521775 -72663 -13816851 3136615 13126479 1075335 7098429 1457005 5056170 5521822 3008647 72711 13816693 -1529969 3073998 445867 1530005 -3074194 -446213 -58 -1290021 1290101 114 1655848 2027783 -1486650 -1263018 3180502 3205616 1059386 -1051246 1082277 -3808969 -1655950 -2027911 1486472 1263087 -3180459 -3205715 1051144 -1059542 -1082342 3808914 876488 237348 612316 -876425 -237318 -612408 16 1327591 -1327610 25 -82 -674576 2027657 3661552 4037600 1769813 3750849 1691030 5357269 101030 3004613 -828293 741722 841917 990365 -464220 616860 630839 141700 2356589 4995245 3553180 674675 -2027702 -4037602 -3661545 -1769783 -3750909 -1691156 -5357210 -3004675 -101027 828250 -741631 -616873 -630875 -141733 -841799 -990271 464188 -2356584 -3553143 -4995193 -51 -34545 907930 -888946 -1012228 -578494 -657005 34480 -907799 889010 1012270 578670 657081 838968 -838946 -888715 -848019 888682 847982 
5382901 10980637 -1396089 -1396437 955688 -8740793 -271582 -271577 -3018321 -2799464 -1622547 -1703225 288769 -1519276 -1622763 -1703225 289016 -1519306 -253778 -253509 -810802 1615791 -898994 -9926610 1953832 -1952875 -898940 -9926659 1953895 -1952902 -6076353 -6076589 1039447 1311490 -2172052 16188835 -1790171 -9187211 -10471306 5919485 13790218 5550882 -4073715 -199646 5469496 16188658 -1789883 -9186982 -10471144 5919587 13790166 -4073140 5549452 -198860 5469614 -7319722 -272572 1571951 -7316463 -272201 1570120 -4136072 5783810 5784206 325211 1599090 188742 -843992 747276 1726780 2175699 1609630 -300071 -1661165 1748162 1599280 188681 -844065 747228 1726787 2175793 -300142 1609668 -1661148 1748155 974774 3505024 1067178 975139 3504786 1067083 1535126 -851251 -851207 -1687308 8794394 -5439845 -2299749 1042967 1430177 343776 1740899 3834885 -1241845 -2292559 -791309 -518110 -4532636 -366653 -1347258 -1666587 711006 1018070 1740520 -1543844 -4122874 13380 -5439798 -2299789 1430187 1043076 343250 1741025 3834875 -1241841 -791601 -2292471 -518057 -4532658 710801 1018006 1740271 -367362 -1346937 -1666247 -1544279 13422 -4122949 4149703 2815859 945254 -1950936 -222743 -626338 159635 2815141 944482 -1951211 -222977 -625783 160248 -460278 -460481 -990287 -1012803 -990349 -1012998 
-299 -658 813123 -812627 -359 485 -354793 354812 216 112 1650298 445038 -2293452 477107 -1650081 -444911 2293330 -476882 -2205888 2206048 7 -112 -1484977 402872 1084844 -539868 1485091 -401815 -1085071 540171 2276309 -2275349 -10 -76 134 2095454 904591 -3677049 -1472509 -392207 1796749 11225356 -3707486 -7754564 1267041 -2097484 -904637 3678137 1473845 391475 -1798632 3707847 -11226002 7754635 -1267716 -25418927 -2251030 13837791 25419919 2251115 -13837695 209 -5758232 5757622 -11 -1566541 510169 1468694 724506 -76837 -1290007 -813497 306699 -662456 361168 1566344 -510185 -1468608 -724541 76687 1289892 -306687 813214 662705 -361420 -2928084 1378444 895046 2927939 -1378990 -895246 -106 -655320 655466 83 -537 -381972 465404 -1802439 -1063802 3984382 -962159 258961 -535102 -862462 1689533 -331673 -154366 5348678 -2662436 -1667612 1563459 335136 2346006 3118928 446915 -774631 382645 -465145 1063712 1802420 -3984382 961978 -259456 535296 -1689355 862761 331689 154953 -1563498 -335225 -2346199 -5348732 2662516 1667884 -3118792 774643 -446429 -279 5554590 6246152 1894547 1800788 -4319585 -4980013 -5554934 -6246364 -1894327 -1800741 4319594 4979904 2473162 -2473046 1218966 1041303 -1218888 -1041229 
-943375 2588058 9993266 9992732 -23575440 4129753 -1896919 -1896813 3294197 -436076 -1113491 -895157 -1769320 754148 -1113525 -895057 -1769376 754266 3898489 3898481 -2968346 451858 -2990105 -401845 2202550 -1905199 -2989674 -401768 2202436 -1905544 9973058 9973461 -429717 -2593310 10570733 2244035 -8709852 -12605897 -4078242 56026 -5263024 -2282094 631548 604586 2849350 2243784 -8709826 -12605236 -4077916 56050 -5262944 631541 -2281732 604811 2849081 7354189 5965231 9711354 7353570 5964754 9711936 4332540 -3068012 -3067545 -1963747 2985132 1563207 758526 -747269 273720 4239490 -4144732 -352623 329842 -350997 2985229 1563065 758367 -747401 273648 4239498 -352555 -4144818 329893 -350869 -1898834 -6891960 -527930 -1898987 -6891877 -528039 -2058544 1461382 1461384 -4949387 5383303 -2360058 2595009 4133064 3768164 1087428 3044081 2015045 947164 114246 930365 -733433 838388 -3530998 -1565952 2986010 205709 -758933 133753 -2781290 318459 -666330 -2360009 2594872 3768176 4133064 1087377 3043901 2014935 946965 930360 114213 -733429 838372 205755 -758911 133670 -3530855 -1566045 2985781 -2781136 -666300 318389 -3114045 -364584 -4679359 -1461922 164826 -3295907 -2180997 -364394 -4679355 -1461742 164982 -3296004 -2181092 516371 516207 392379 374394 392294 374300 
-62 141 -3672839 3673119 -543 189 2517944 -2518066 82 20 -2139122 190897 1621519 641863 2139103 -190824 -1621588 -641873 -402877 403027 -10 29 10662398 249500 -3051340 -6990735 -10662606 -249184 3051140 6990607 4576623 -4576265 3 -128 343 -7296835 -5762235 16447770 5689033 -3490522 1682912 576921 544956 7300857 -13477591 7296595 5762020 -16448217 -5688948 3490379 -1683467 -544827 -577055 -7300913 13477936 -5012976 -4814868 7911465 5013308 4815269 -7911099 111 13205812 -13205995 -52 1957034 -3341960 -3906518 -4563893 271983 2311639 -86002 782858 1356666 2119103 -1956923 3342103 3906640 4563763 -272048 -2311460 -782818 85924 -1356555 -2119170 -1687977 685976 -1686813 1687894 -686272 1686797 -83 550212 -550078 -119 44 1060584 -2645524 2082455 2577599 -1876955 -2133545 -2322261 -3178032 763493 1406463 662089 -664555 2624551 483157 -4523688 -190970 95877 -3237825 4356824 253296 2507419 -1060589 2645760 -2577505 -2082321 1877006 2133587 2322296 3178053 -1406399 -763443 -662102 664708 190941 -95921 3237821 -2624675 -483202 4523859 -4356939 -2507520 -253316 -67 1671811 -1536317 2029572 1324635 -1500866 -431574 -1671839 1536132 -2029646 -1324671 1500697 431481 -4861825 4861846 -2804745 -2497385 2804774 2497260 
-1015870 -3523841 3213958 3213987 -8544604 6694106 -260647 -260693 1435886 714307 2513434 -1524249 71485 -98286 2513412 -1524235 71482 -98245 1975231 1975197 -2121838 -2089046 6049844 -3862433 3110236 -2223908 6049690 -3862419 3110332 -2223840 7083613 7083275 -1801986 -447986 -18411865 5126018 1131591 7067018 -5185892 -1986269 8325299 2977470 -4729003 -312771 -22792268 5126117 1131694 7066812 -5185900 -1986314 8325270 -4729066 2977554 -312950 -22792107 700146 -409427 4228644 699976 -409114 4228421 2546224 -3055261 -3055371 1719580 -1173177 -2710692 -1203669 1713749 1515671 758366 -2758679 -659183 317414 789856 -1173157 -2710658 -1203617 1713805 1515672 758350 -659207 -2758585 317341 789848 -1819433 -3645466 -654053 -1819365 -3645477 -653947 840821 56511 56493 5332037 -807406 -556049 -6416918 -654157 239793 -2870803 3236791 728725 1609330 301815 1558786 904093 -3989956 -2068233 -1657565 -265737 2024818 1847237 -178386 7134027 6851978 4936696 -556070 -6416884 239745 -654198 -2870748 3236800 728747 1609353 1558807 301826 904111 -3989958 2024837 1847237 -178318 -2068216 -1657570 -265720 7134033 4936651 6851942 124418 458032 -1215720 113152 778772 -134401 -1769368 458024 -1215536 113063 778691 -134407 -1769345 754425 754459 77626 238985 77661 239009 
3075143 397934 -2072352 -2072519 -8321216 13264080 -1729031 -1729078 2463128 -1951674 -61130 -1663411 844261 -1119515 -61083 -1663360 844300 -1119553 -1468145 -1468303 -142849 -3069861 -2242127 -1457403 4655905 -819120 -2242142 -1457446 4656657 -819768 -9451801 -9452666 24032370 -11567882 4907219 -4143291 922461 -27459 4263202 2211933 -3231494 1003602 -2831978 2456046 -6518304 -4143325 922539 -27420 4263079 2211403 -3230729 -2831671 1003656 2455816 -6518886 -4742109 12835398 -76406 -4742692 12836657 -77050 -15686306 7831158 7831528 235339 -258209 -847470 2760722 905323 -195211 3755110 1728131 -1605719 -642610 -1656266 -258314 -847636 2761062 905214 -195023 3755056 -1605911 1728300 -642937 -1656078 4367558 1963148 -7035256 4367754 1962940 -7034970 -2704003 6629606 6629561 -704971 -2888195 1314780 487211 205403 -407812 -2594891 3194213 13752 -1174786 -169311 568477 -741562 840137 1024317 142779 -1136469 72966 1294015 -76739 1825002 -979979 1444153 1314801 487154 -407812 205381 -2594962 3194305 13837 -1175031 568516 -169211 -741394 839940 72882 1293887 -76779 1024526 142910 -1136603 1825437 1444221 -980029 516403 2111867 2307227 -6598088 -3599137 -870809 -1287465 2111802 2307777 -6598451 -3599474 -870882 -1287334 6548823 6548654 -3913148 -4009560 -3913176 -4009626 
128 -30 -1347993 1347783 -278 549 -356161 356054 114 -149 322287 1130805 277554 -778929 -322231 -1130921 -277568 778809 -2461632 2461578 -69 -70 443922 -1141399 9901492 -8888707 -444107 1141093 -9901039 8888827 -11159973 11159407 810 -550 43 -1133152 1518514 -102208 -716728 -9577378 11152931 2102964 3647302 -4789581 -7899476 1132989 -1518444 102399 717171 9577679 -11153212 -3647720 -2102288 4789506 7898829 -5512041 17634480 -12101684 5511371 -17634063 12101765 -564 2648897 -2648303 97 -994314 -2319996 3771254 -1333725 3327642 -928144 2519682 -2761316 -4464765 2971821 994191 2319906 -3771088 1333782 -3327622 928473 2761160 -2519611 4464717 -2971992 2544856 -3641897 3731103 -2544627 3642102 -3731646 20 -918277 918813 -17 -141 380699 -212040 -407935 -238000 -366758 1243674 1019233 -4044109 1961395 1308074 2468153 -2822540 1403680 1356037 -1229720 -1091901 -1445748 -118973 6007444 -20712 1029002 -380597 211950 237936 407958 366652 -1243491 -1019317 4044065 -1308010 -1961446 -2468262 2822607 1091984 1445930 119060 -1403711 -1356223 1229546 -6007108 -1028886 20679 139 -1522204 7975780 -5430772 -4660210 184853 2326005 1522454 -7975570 5430453 4660098 -184836 -2326117 -1649159 1649583 205024 310324 -205326 -310635 
3770862 13142827 -3022878 -3022945 -1465903 -3871664 -1552186 -1552241 -2455428 -1210713 742968 -2069318 961571 -994618 742927 -2069308 961599 -994586 -1247526 -1247509 1599421 456092 1389666 -8016226 -5861780 1095182 1389651 -8016196 -5861915 1095357 -3173294 -3173163 -4038717 -9899461 -8137177 2320878 3100329 4178903 831060 6619160 2495813 -16917463 3659566 11512845 -24630 2320785 3100309 4179121 831235 6619364 2495467 3659590 -16917631 11513051 -24463 14503364 8377644 -2969998 14503408 8377566 -2969760 8287202 2076921 2076562 1471862 -1476853 223859 98643 1874010 939619 3458893 1211924 1688437 2286745 -1358135 -1476675 223877 98554 1874033 939530 3458963 1688489 1211914 2286803 -1358172 2795090 -387310 2102189 2795043 -387320 2102164 557284 3233561 3233548 3477030 -1224931 107169 -2750471 -1683447 -180300 -4805308 848919 644111 -791894 -1160106 -3876370 -992321 -1468030 1800071 6138778 898220 505134 -1372936 -3355433 -4860340 102212 1397683 107171 -2750512 -180297 -1683434 -4805329 848822 644060 -791808 -3876438 -1160138 -992352 -1467972 505138 -1372939 -3355483 1800108 6138794 898222 -4860512 1397689 102291 -9844787 -5628460 -1974032 -1014549 -3181912 -1343672 2361156 -5628436 -1974171 -1014523 -3181880 -1343726 2361108 -4684147 -4684021 137603 169061 137674 169055 
553 853 3577455 -3577748 -752 -38 -612565 612329 157 -739 606385 -339525 471290 -1101835 -606141 338998 -471867 1101710 1902606 -1902183 -477 312 -2132453 -827020 10106771 -9239814 2132100 824880 -10107234 9241217 15305676 -15304972 -743 -1550 -300 3246601 -304371 -6570259 -5881027 -9009732 14036787 479307 -2051857 -3129734 -8827953 -3247016 304262 6571590 5883197 9012417 -14038995 2050218 -476769 3129304 8828947 9016873 -13272400 2288977 -9017644 13270107 -2287665 423 -5443292 5444170 451 -5303838 -703834 6339590 -1360644 3442454 -1555415 -7571963 -2772027 -1307930 1652219 5303182 703989 -6339719 1360970 -3442402 1556962 2772073 7571817 1308309 -1652829 -1587374 -964463 -3950727 1586911 964668 3950779 926 -50328 51158 17 -387 -360547 605303 272795 701767 -935874 4239993 888969 -3285986 1029126 2975283 2225599 -3535465 -3236423 -986830 2562910 -313282 1317379 460079 2499138 3264730 2219256 360888 -605668 -701990 -272775 936362 -4240627 -889779 3286044 -2975513 -1029624 -2226539 3536032 313958 -1316810 -459500 3235807 986010 -2563402 -2499095 -2219505 -3265101 414 -1327203 -4581350 3383539 3854915 2602824 -1145074 1327415 4581037 -3382595 -3854244 -2602812 1145075 1975549 -1976430 970600 910507 -970790 -910867 
5066597 7395453 -972058 -971242 -7205490 194265 -880491 -880709 1023998 -6682185 1452788 -2615782 -2741583 -513262 1452999 -2615843 -2741505 -513512 1979021 1979327 -4583201 2267628 -1191469 -9555554 -2588005 6205473 -1192087 -9555840 -2585356 6203267 3316804 3319898 -5808874 -14170677 -4219935 -1830250 -797338 6924547 9413473 12956396 -11010443 10823864 -7782103 -1021384 3508134 -1829352 -797448 6922912 9412259 12954212 -11007191 -7782550 10824088 -1022145 3506084 -2245785 -10992659 6498775 -2244275 -10995155 6499196 2893558 4555415 4554700 4276203 -3093622 512095 -633419 1585901 -46305 7241312 -616332 303786 1973747 -2797244 -3094781 511890 -631801 1585784 -45457 7240958 303067 -617987 1973319 -2796862 -1887876 1164098 -162057 -1888171 1163826 -162824 8511572 3869968 3869978 594318 -3847814 1625422 -2319922 114670 -909812 1896503 -2720292 -3677255 991998 -2388566 -1110602 -4506725 2756449 -2917074 -3558281 -2197961 3312473 2666031 2375858 88350 -1554531 -804213 1625296 -2319825 -909635 114723 1896281 -2719255 -3677024 991253 -1109868 -2388321 -4506196 2755643 3312391 2666288 2375983 -2917635 -3558457 -2197494 89044 -803748 -1553961 2923439 413720 -1765910 4556174 3054529 55710 -179531 413464 -1766657 4556831 3055279 56206 -179756 -3633778 -3633514 -1105952 -1182078 -1105822 -1182020 
-35 11 -2622856 2622897 82 -63 2313500 -2313459 -73 72 -2919966 1049206 1247379 991493 2919960 -1049155 -1247388 -991530 371128 -371147 27 -2 6548370 368931 -7339057 -65308 -6548334 -368792 7338986 65135 184188 -184244 -2 158 -98 -9608805 1303263 10695194 2584046 -279026 -409169 5897735 1139623 -5277345 -5239190 9609013 -1303153 -10695330 -2584341 278877 409390 -1139389 -5898133 5277365 5239272 3046601 -1071894 -7313878 -3046321 1071957 7313863 -41 -25976865 25976771 -8 3184258 -867684 -6565876 -4895457 -211144 850578 2276956 1644833 1752824 1998660 -3184209 867680 6565865 4895402 211129 -850682 -1644803 -2276928 -1752830 -1998575 -1088664 -286409 137409 1088724 286447 -137364 -40 -2298633 2298505 28 86 1820130 888388 -4778 -997079 2822789 -4737562 -1255239 -2456166 303471 -1212655 192768 -643186 -3829652 -2662400 640079 466249 330833 -276594 1548484 8733305 2617475 -1820192 -888416 997078 4728 -2822822 4737581 1255333 2456216 1212620 -303445 -192700 643114 -466301 -330915 276536 3829696 2662520 -639934 -1548549 -2617467 -8733308 -95 -501143 2215671 -698158 364161 2884180 -4791 501035 -2215718 698149 -364202 -2884204 4764 8020590 -8020523 5599056 5219210 -5599022 -5219175 
-6071841 -2104747 3746167 3746188 -213246 -3583377 896539 896541 5952580 -1154028 -950167 1479727 3657720 254640 -950148 1479733 3657683 254646 -2551288 -2551231 2513824 7405113 -1433091 -3111569 277243 5646976 -1433210 -3111546 277359 5646919 1174105 1174298 -3139122 -4145385 -7348390 189726 4567851 -734363 1743572 -706689 -3083019 3461054 -10659787 -2694576 4285872 189830 4567746 -734384 1743514 -706816 -3082876 -10659599 3460993 -2694586 4285736 -9931397 18870863 -9230202 -9931318 18870723 -9230135 19397823 -8236365 -8236199 4613342 -413024 446667 -2465119 -470436 1509010 216118 -36654 -638353 230385 -1894881 -413061 446686 -2464993 -470441 1509058 216044 -638380 -36750 230360 -1894890 -2838127 -7158656 1967998 -2838158 -7158664 1967948 -8301297 2431024 2431045 1819377 3057362 247394 1220436 -2327942 -2418834 538052 -1774492 294039 -453300 -565 3249334 -1215701 1036968 1250112 -318667 -2264040 1044772 3679665 3084466 -918314 1590856 -1575314 247363 1220379 -2418783 -2327906 538052 -1774445 294054 -453332 3249304 -550 -1215653 1036945 1044723 3679619 3084428 1250098 -318660 -2264003 -918253 -1575297 1590837 6792468 4924569 3916243 -6148448 -3629404 -693168 3675272 4924565 3916170 -6148409 -3629378 -693156 3675259 -6686341 -6686387 2550039 2561650 2549998 2561466 
22 -280 2557794 -2557914 101 276 5907542 -5907531 -81 85 -159801 -186264 -848786 -70645 159675 186338 849062 70601 -18582 18579 -60 -103 5886740 -520449 -13083346 4765387 -5886740 521184 13083776 -4766045 -1304689 1304978 -65 569 -135 -4730911 7469525 -5868029 -7384789 1846643 4644869 13076076 -8967310 -12375391 -1666865 4730730 -7468400 5867552 7384458 -1846331 -4645342 8965364 -13076294 12376193 1667279 3060475 -6942147 -10711768 -3060212 6941683 10712185 -386 13996918 -13997309 27 -5163557 1283526 -6127690 -4274306 179814 -3673635 3404705 2438731 3174115 -990584 5163762 -1283650 6127698 4274141 -180230 3673764 -2438780 -3404846 -3174274 990897 -309449 2932014 -1592988 309391 -2931971 1593003 90 1183369 -1183865 66 212 2201328 4000250 -1600362 -2982529 921277 1413118 1068996 -1565226 -521811 1142092 -1539724 430092 -5829334 -4344625 971668 2768688 3131825 4818733 7269417 -4382393 -1709777 -2201269 -4000100 2982166 1600072 -921841 -1412944 -1068946 1565429 -1141589 521740 1539552 -429954 -2768165 -3131292 -4818500 5829359 4344681 -971868 -7269927 1709712 4382421 -47 -209756 3777350 941092 1640330 5022403 2112523 209622 -3777545 -940879 -1640260 -5022420 -2112614 -4539871 4540308 -3150991 -2940008 3151077 2940087 
3058790 -4809919 -1419903 -1419726 -103854 5712907 -337309 -336771 -2216422 1011291 -1430704 1069298 1983771 -2113260 -1430771 1069421 1983538 -2113201 -99115 -99067 -821043 -1951575 -74615 7385513 4113965 -6180634 -74359 7385154 4112849 -6179789 1925279 1925457 1610809 10974047 -9702033 477100 15911923 -4692252 -3429209 4120816 -5888686 -4475634 -20805798 7875912 7275823 476511 15912685 -4692581 -3429311 4120886 -5888515 -20806095 -4474461 7874464 7275705 5549255 -3436994 4065169 5549498 -3437599 4064177 -9315631 -3048995 -3047719 3208027 1353325 -1462992 -805803 -3107005 -4254550 1945990 -1287557 -484653 -1251881 3193658 1353386 -1462826 -806515 -3107146 -4254412 1945606 -484458 -1287358 -1251568 3193484 459665 896311 -623763 459559 896443 -623959 999911 -4542970 -4542853 3297108 6657425 580285 1217438 -4653829 -4974718 -6516735 1081469 840490 2836239 -845257 4828369 -2145633 1651177 227406 1441195 -878092 6044104 5837002 2745274 -5675980 -803679 -1102848 580434 1217757 -4975007 -4654002 -6516524 1081461 840522 2836065 4828312 -845283 -2145757 1651285 6044246 5837163 2745688 226875 1440781 -877872 -5675163 -1103029 -804111 -3144129 -2529105 -2258662 1845347 85920 -326650 -1090420 -2529129 -2258295 1845419 86072 -326176 -1090257 4944199 4943784 562914 451648 562630 451280 
2485683 4792497 3252976 3252706 -7733832 -3800215 -2931899 -2931918 -415000 249671 -306964 2605083 -5213227 -1681740 -307154 2605023 -5213044 -1681649 1027368 1027356 1443632 2045917 -5942837 -3408317 7693308 -1161997 -5942811 -3407565 7693296 -1162653 -3784358 -3784758 7995217 -548131 -18904147 5283617 11532553 -2313115 8523024 -9490357 -772277 -272322 8207225 -17730849 5255869 5284426 11531832 -2312692 8522260 -9490044 -772310 8207209 -272077 -17730175 5255719 8099441 -2106992 -287070 8099370 -2107019 -287180 756039 564380 563865 12043603 -3153783 227223 302733 -6144198 4292096 4279147 -1447586 -2160069 -1924412 319713 -3154501 227211 303238 -6144531 4291761 4279172 -2160010 -1447504 -1924471 319807 3242082 2517271 -1517758 3242198 2517426 -1517645 -5286183 1374673 1374627 3523432 6714934 617859 1646970 -3886197 -3481151 3138234 -3058385 -1351027 -2524302 2564061 -638533 1701058 -663948 -2773651 -993710 8772946 -1055166 -1970500 2530014 6554790 -2785597 -2036419 617767 1646629 -3480911 -3885963 3138272 -3058433 -1350971 -2524176 -638601 2564001 1701093 -663965 -1055166 -1970544 2529843 -2773660 -993763 8772537 6554489 -2036315 -2785368 -5657170 -2814342 -1046724 358484 306022 259965 -1942960 -2814335 -1046667 358496 306006 259973 -1942860 69760 69907 -78244 -119416 -78134 -119465 
-94 -332 5488763 -5488848 201 239 -3287122 3287414 19 -22 1311175 -648044 -1771030 -1318177 -1311000 648016 1771169 1318208 -38735 38717 -35 -36 1068469 -12257330 8957894 2835827 -1067944 12258054 -8958773 -2835657 9478168 -9477908 -33 21 18 -15544089 12124054 -4126326 16287862 -3700323 -3979116 -4779163 -4460880 -7755491 3294174 15544469 -12124483 4126422 -16289104 3701507 3978462 4460461 4779079 7756331 -3294118 -84929 2533359 925236 84656 -2533317 -925246 -183 3298236 -3298244 -257 14369576 -2233521 -6130737 4819060 4569170 6570347 -3925686 -2704728 -787776 461665 -14369372 2233496 6130476 -4819092 -4569723 -6570625 2704984 3925872 788027 -461656 -2097259 -4914568 -1996557 2097103 4914462 1996468 130 300313 -300382 29 11 1561034 5791712 -3955393 -4026334 -1189499 -143463 -2131396 -324713 607155 2588748 -695534 -181852 1133461 1613041 4921286 973404 1869683 2895701 2721346 -2165044 -1229983 -1561217 -5792085 4026491 3955453 1189358 143529 2131709 325505 -2588919 -607455 695305 182047 -973278 -1869567 -2895804 -1133347 -1612893 -4921650 -2721731 1230051 2165103 109 -181160 -310326 -912043 382291 52541 -1235200 181255 310377 912042 -382324 -52499 1235265 -856855 857004 -654023 -650673 653982 650474 
-4087712 -7917784 3434446 3434705 -963037 4014003 3521892 3521861 1662633 192001 4213922 782082 -2818506 -441145 4213997 782002 -2818485 -441251 113005 112962 2186093 2155816 8231516 7853330 -12562967 2773884 8232080 7852571 -12562810 2773922 -2278234 -2278089 12873384 -1380020 -12514277 7860549 -2923441 1204146 -14350801 12980850 -11529745 2247923 6400040 -7262842 3109318 7859782 -2922747 1203856 -14349985 12980720 -11529888 6399650 2247245 -7262823 3109543 2790499 829161 -5397779 2790396 829611 -5397450 -1786050 -1446630 -1446826 -3390584 506187 -889432 -4849283 -3518157 -5435880 -1594518 4212457 3240298 3872066 -549955 506651 -889635 -4849817 -3517846 -5435654 -1594090 3240221 4212454 3872071 -549858 1065355 1095121 -4633526 1065280 1094894 -4633515 -5925705 1803792 1803744 3872950 4399015 -2183809 -5091225 -994585 1186254 3555799 -2532700 4018132 11327339 -2973594 -5498332 -2415008 2655335 -2098067 350178 2351203 -600562 -1542335 486028 2121485 -358650 -628941 -2183662 -5090827 1186008 -994826 3555602 -2532658 4018035 11327267 -5498138 -2973565 -2415061 2655287 -600472 -1542211 486094 -2097829 350415 2351422 2121390 -628962 -358647 -1683446 -779882 1428167 -882992 -927782 2058313 -6509 -779861 1428057 -883104 -927857 2058141 -6622 1704413 1704482 -592772 -647898 -592713 -647915 
-23 71 1676396 -1676265 -100 -49 -186384 186391 28 -21 -849381 -4379684 5493210 -732325 849442 4379647 -5493449 732373 -1077928 1077956 56 20 9394230 1724960 1535143 -11499400 -9393969 -1725169 -1535377 11499437 -4556109 4555836 231 -25 -55 -2702747 6190338 -4890699 -3089342 3942269 -416917 -3024778 -25360525 13884437 2982858 2702817 -6190564 4890822 3089287 -3942185 416923 25361362 3024975 -13885081 -2982998 -1488054 3138731 -311131 1488266 -3138820 310934 81 -4848385 4848352 -87 -6161928 -2902728 246176 -3310026 -2431513 7514054 1961525 -400071 -1174176 3253687 6161851 2902692 -246220 3310094 2431580 -7513980 400115 -1961388 1174259 -3253733 993634 -13514 1236540 -993519 13653 -1236647 -173 -793421 793527 23 -5 2500147 3600964 -2022164 -2503569 -6086008 3127229 -484161 1337338 -778965 8003473 -2097475 -1121630 2206353 2427611 -5164476 5714561 6705957 1793239 -8537530 1930496 585507 -2500160 -3601042 2503665 2022206 6086277 -3127345 484172 -1337304 -8003744 778958 2097500 1121592 -5714740 -6706189 -1793263 -2206492 -2427676 5164695 8537850 -585506 -1930473 -76 345817 251411 -981991 74717 -681201 1166102 -345887 -251378 981990 -74711 681262 -1166124 1422229 -1422254 1084078 1046779 -1084082 -1046780 
68 234 -1750037 1750137 -127 -127 -6225522 6225248 18 10 -1306840 -497894 1590968 289515 1306835 497762 -1591030 -289525 -404758 404715 -16 9 -10595102 4658390 11695879 -2661740 10594971 -4658697 -11695225 2661263 6749855 -6749947 -141 277 -27 2764303 -8729799 8950007 5683339 4246704 -9635339 17045126 -9508943 1120300 2439316 -2764646 8729878 -8949804 -5682922 -4246753 9635323 9508876 -17045063 -1120444 -2439252 -638218 -3799330 -14944828 638361 3799365 14945068 63 3079623 -3079864 70 7443633 227145 7876678 1190159 -2818132 3240241 -5030529 -2092499 -2012028 -727127 -7443602 -227236 -7876441 -1190034 2818211 -3239752 2092382 5030417 2011824 727268 -567555 -2075056 -1997093 567576 2075059 1997288 -63 1040376 -1040571 21 -86 -2019329 -5027035 3084907 2566720 2862168 -3545485 -1540748 4040434 -1124011 1417898 -1396084 2218895 -5137233 -4630306 -7106850 2706276 2473221 1850992 -454948 -871925 -765798 2019443 5027059 -2566763 -3084932 -2862101 3545391 1540623 -4040674 -1417851 1124061 1396088 -2218966 -2706245 -2473204 -1850928 5137170 4630253 7106940 454970 765785 871964 -33 -85518 6362749 191620 2212592 5957828 4478063 85492 -6362849 -191605 -2212572 -5957942 -4478125 -1541753 1541782 -928163 -899091 928259 899034 
-3783965 -9251809 432756 432811 3199587 6136075 5612136 5612238 181665 22629 -2527844 5720891 1844573 -1584226 -2527888 5721000 1844414 -1584193 591871 591888 -1645083 363697 -3573783 4179001 -11182682 14670743 -3573950 4179071 -11182818 14670889 4770074 4769736 -841269 -22636265 -1100426 8643466 3210678 -8464791 1141907 -12940936 3767584 -2031109 -4650269 3580164 -1777997 8643046 3211171 -8464865 1141770 -12941269 3767771 -4649834 -2031672 3579990 -1778165 1733074 -4385771 542981 1733136 -4385704 543504 -2959391 9660931 9660926 3901208 -2978654 4094032 -5567310 -6293733 2843507 -11503350 362055 999801 3663766 -4416818 -2978494 4094102 -5567366 -6294045 2843605 -11503479 999816 362181 3663749 -4416835 -795796 -29298 -3042127 -795707 -29154 -3042037 10372519 6535237 6535221 -2146535 7304384 -2028862 3409231 499843 -228332 -3595861 3767486 531299 343147 1958896 4588995 1808608 1243821 231305 125761 -939693 864801 1066891 -412853 2944 -2087556 111254 -2028802 3409315 -228453 499688 -3595961 3767530 531297 343059 4588972 1958985 1808686 1243774 864676 1066794 -412909 231465 125936 -939411 3088 111279 -2087539 -798741 -1278395 -262736 2004850 665665 1366661 536702 -1278412 -262956 2004885 665584 1366450 536536 -2233201 -2233176 -2981558 -3092683 -2981557 -3092827 
48 21 2562154 -2562108 -30 -46 1298730 -1298844 29 12 1665119 -4888593 898324 -1126189 -1665058 4888493 -898472 1126182 70156 -70150 19 -9 18911995 -15085295 -1151052 -3517402 -18911872 15085303 1151288 3517143 9431245 -9431360 34 223 -61 13079914 -11098687 -4935378 5230391 9217876 854773 3432162 5455342 -324373 1966079 -13080034 11098624 4935611 -5230460 -9217544 -855009 -5455151 -3432043 324265 -1965925 -2248145 4591689 -6547755 2248140 -4591678 6547690 41 -1097792 1097597 -12 -10914927 -4838194 -6872788 14943383 1169534 6489979 -2167889 463207 2063217 1549296 10914974 4838092 6872839 -14943312 -1169638 -6489738 -463217 2167886 -2063292 -1549196 -2602220 -5872085 -2204179 2602249 5872111 2204217 -107 -267454 267324 29 -51 -1087419 2937099 3513043 2888420 3131517 265512 1063794 -81674 -2170824 -4640300 -1197958 -1160239 -754953 -1711039 -1802523 -943078 -2280894 -517788 -827511 -291203 -86119 1087462 -2937197 -2888413 -3513047 -3131401 -265650 -1063796 81764 4640169 2170779 1197913 1160251 943055 2280857 517790 754914 1711019 1802561 827500 86100 291230 -3 120330 3136111 -2277893 -227961 2176371 1751110 -120323 -3136083 2277885 227962 -2176367 -1751113 -216542 216580 647460 643672 -647397 -643757 
-14 -102 -7235968 7236463 -238 -263 2912989 -2912662 -82 -53 -1360699 4321994 2238377 1073369 1360381 -4322241 -2238245 -1073280 -1584690 1584810 231 147 -3961697 -9707608 -3014949 13773889 3962741 9706877 3014308 -13773690 -8360445 8360210 647 88 607 9832324 -967888 -976936 14208682 -10579131 10328914 4856169 -9992992 9806109 -3783341 -9833585 968119 976467 -14209007 10579344 -10328148 9991840 -4855399 -9806490 3783153 986834 -5223140 -592831 -985509 5222356 591883 342 -2637130 2636836 -665 5121652 1998372 -5015050 14557709 5802661 -11670127 2614604 -701455 236111 -1977638 -5121431 -1998530 5014707 -14556589 -5802577 11669986 701517 -2614375 -235857 1977545 2529829 5281869 1551823 -2529562 -5281500 -1552239 -488 -580339 580480 -31 128 -2073134 -2347267 380686 802081 -3024426 2686439 189327 -7273016 1021405 6111908 541978 -337126 -857901 -97201 -5128605 1965809 2992815 -706580 -3758905 2078560 1454104 2073313 2347782 -802122 -380643 3024399 -2686319 -189427 7272603 -6111655 -1021438 -542073 336984 -1965358 -2992512 706867 857171 96850 5128618 3759012 -1454123 -2078418 -416 441740 -96231 3245851 822001 144954 1264329 -442283 96278 -3245572 -821945 -144564 -1264120 689959 -690173 733677 697201 -733605 -697130 
4302826 -3297873 -3747078 -3746635 3854114 5221505 -525734 -525819 622084 -1682871 779400 690317 -1272038 -1011715 779476 690131 -1272199 -1011728 -1585617 -1585465 -5002118 -4379355 -1239966 1414695 1458377 1408478 -1239949 1415466 1458225 1407832 7774280 7775956 -16537398 -134575 -7577752 2227096 7092538 739907 -476786 5137609 -4378628 -12107188 11941288 -3796185 1982472 2226235 7092771 740004 -477789 5138149 -4379322 11942045 -12107822 -3796730 1982668 -15469962 9668967 14163439 -15470192 9669878 14163323 -11114295 4838228 4838412 3182273 -276624 98660 -741721 -2036732 -1341148 -37597 -2271247 579226 -582917 621081 -276810 98693 -741452 -2037894 -1341525 -36995 579339 -2271561 -582799 621125 -4834790 -6430022 4206165 -4835387 -6431065 4205858 13378255 -2289400 -2289330 3060329 1805010 187987 -857821 -4230082 -2403820 -201113 -928027 480952 2350044 -1182591 -5523954 -172275 1304400 8987216 4788765 4221195 -4434105 -2728948 -1026997 2277175 -2592870 -508910 188136 -857681 -2403912 -4230154 -200999 -928181 480938 2350478 -5524364 -1182603 -172280 1304449 -4434250 -2729186 -1026998 8987415 4788848 4221592 2277391 -508990 -2592985 10648339 6690987 -1517473 -2812577 -425055 -5196641 -4192985 6690947 -1517351 -2813138 -425130 -5196605 -4193067 3389811 3389781 -1153284 -1131155 -1153354 -1131340 
-202 755 -3324528 3322979 357 584 2432247 -2433547 172 352 -695253 4311046 494402 409467 696994 -4310455 -494544 -409820 -645786 645789 -340 -1 -5670502 5326472 -11411827 8727524 5666078 -5322849 11414029 -8728914 23576754 -23577308 -647 -60 -1675 727901 2666513 396314 -5181053 -4938420 2947259 -3669944 -3650209 8167932 -527756 -723184 -2670165 -393984 5181925 4937105 -2949655 3651258 3670287 -8164285 528148 -5117982 14973284 -4967461 5116589 -14972790 4967633 177 212547 -213217 2522 -577554 4828372 -1047596 -3340282 -503183 -8166561 -1614007 2330255 3365564 -2643757 577038 -4827712 1049483 3335999 502562 8167126 -2330524 1613570 -3366454 2644046 -9667523 -16147601 -4097130 9667498 16147624 4097780 243 771291 -771505 -291 -1040 -54843 -1447154 -825516 -537498 -3012461 1295573 908464 -1856946 1411836 2429486 383505 698182 3501959 1698442 -2638200 863933 488900 -1316017 -3215322 662797 445110 53931 1444815 538545 826676 3012531 -1295904 -908005 1858468 -2429114 -1411606 -383159 -697872 -864423 -489297 1314974 -3501401 -1698268 2636498 3213764 -444841 -662424 338 -18853 3602024 -8707809 -525991 1084712 1244481 19327 -3601823 8707502 525925 -1084915 -1244126 170454 -170426 -480192 -489783 480342 489932 
-1997431 5186727 -4371312 -4371840 1530954 3257471 -4161277 -4160758 1657876 2253035 5297316 1857557 -489479 -982921 5297326 1858638 -489552 -982916 469669 469563 -2039566 721908 -14999123 11782964 7122203 -4319025 -15000598 11785044 7118995 -4317147 -3212996 -3205215 -1981197 -799006 -9994542 15156573 -12638279 7805010 2787233 -5108074 -7254164 2689306 2215683 12208985 696125 15155960 -12637491 7805199 2784899 -5108957 -7253957 2215417 2687913 12210737 696268 -2756651 49330 -924298 -2758280 54294 -925851 2722083 -2801334 -2801000 16826261 -1333569 2257719 6283102 -13702891 -1833712 1630350 -1100128 -973921 -2897315 764442 -1333889 2259045 6283018 -13704810 -1834153 1628646 -973195 -1100820 -2896306 763751 605153 1096622 1597772 602038 1091320 1596406 -79804 -240496 -240218 -2424788 -7290903 -3040791 -7640703 4315329 3683849 276493 -957718 1405219 4701810 958379 1851923 1193294 874234 711292 -97060 -6024092 -1113755 -1017260 -3293102 -5178072 1609053 980734 -3040676 -7640956 3683659 4315072 275823 -957538 1405471 4701693 1852216 958757 1193376 874468 -1113664 -1017357 -3293462 712400 -96533 -6024545 -5178741 980753 1609063 966736 748749 736769 -563243 -84509 -58014 1649570 748705 737916 -566121 -84749 -57674 1649883 -384566 -384598 611700 617559 611493 617308 
-3076751 5310852 3090103 3090122 1460993 -8815074 -7263094 -7263056 -976359 10395809 -2943199 -3380763 1490820 4179794 -2942875 -3380803 1490679 4179688 -602911 -602923 2787484 -5651419 -16493816 10352482 7798055 1933649 -16493854 10352353 7798096 1933723 -165723 -165878 -5611322 -12385702 2001841 -10162234 4828263 3777570 -16776648 6343208 1330344 -272354 -3079905 -7687047 -4269572 -10162499 4828085 3777438 -16776569 6343226 1330469 -3079762 -272237 -7686931 -4269502 3176081 -687102 -2409267 3176165 -687222 -2409314 6728936 10918500 10918536 14537641 17649188 1469554 1848858 8906855 -4837804 -6946170 -2212440 -675665 -1913720 -492692 17649313 1469552 1848785 8906851 -4837743 -6946188 -675684 -2212431 -1913732 -492695 933141 784447 1033935 933221 784563 1033944 4074665 3309988 3309991 -2462805 -5008367 -999107 -1778351 -1068176 -942663 380059 116240 2011927 3123921 -1144849 -662053 -623710 1081550 -1281515 -590680 2917397 1280919 774397 1852285 4589712 -2318020 -2277 -999085 -1778271 -942630 -1068134 380086 116249 2011935 3123863 -662098 -1144862 -623715 1081531 1280897 774378 1852240 -1281563 -590696 2917336 4589664 -2278 -2318035 -2084792 -929287 -165461 -61797 135555 515514 895220 -929296 -165486 -61740 135555 515544 895254 -5532269 -5532287 -1983657 -2086342 -1983661 -2086418 
28191076 -8087707 -9629466 -9629570 -9924406 -2015322 -6988109 -6988063 -12277825 9698134 808000 5499283 -4328966 -13062129 807407 5499188 -4328682 -13061754 -6265369 -6265472 8629440 -10778273 8728776 3053130 5191785 -345053 8728669 3053139 5191770 -345075 16149795 16149984 4308780 -2888773 -1069348 -1403212 -1680000 10253765 -3844597 -5329801 6104610 10295580 2066699 2689461 12789847 -1402656 -1679682 10253937 -3844414 -5329662 6104476 2066578 10295332 2689210 12789472 4287748 7241120 -5049194 4287761 7241333 -5048999 1096555 8572389 8572371 -5318086 -1528283 -2587605 -1563807 244727 651917 -3282678 -4735246 -782338 364713 629236 -1528337 -2587576 -1563711 244979 651864 -3282717 -782330 -4735279 364715 629224 -2715469 -7216766 -4260324 -2715551 -7216908 -4260338 692473 984313 984311 2371014 -3255645 1308267 -1693642 362837 358046 1625364 -4641944 1089897 982985 965129 488553 1621955 -1271970 -4022753 -2366397 -2552898 346391 -31715 -527564 -3302262 -4081611 -1461456 1308207 -1693816 357972 362763 1625323 -4641888 1089893 982988 488539 965103 1621931 -1271925 346416 -31706 -527515 -4022691 -2366365 -2552755 -3302094 -1461416 -4081561 -1274027 500346 785010 -2093373 -388158 1303429 2307918 500352 784947 -2093440 -388173 1303350 2307850 -2716162 -2716151 -926677 -1025228 -926674 -1025267 
-2790 630 -1236309 1237936 1301 723 1778018 -1780828 153 3939 -20285703 -9525609 7570582 20888278 20286779 9527633 -7569897 -20889045 -1762781 1763457 359 -1183 -3362479 5972978 -1987437 -2940200 3368003 -5973436 1990237 2935839 1114404 -1114998 -1350 -2840 -491 16990387 13302813 -124969 8861699 8951493 -8460262 -6097486 -4392588 -10910169 -19086313 -16990211 -13303940 123702 -8861779 -8952917 8458289 4391785 6096832 10909886 19087451 1776222 4267555 2580828 -1777061 -4268187 -2581953 648 260771 -257647 -1913 -540795 950025 3161669 5942384 -4482860 196997 146171 812855 157234 62773 538817 -951701 -3161892 -5942804 4483149 -194755 -813260 -146413 -157946 -61875 -451253 -1866252 87678 451352 1866671 -87155 1236 39331 -38379 445 782 -2329972 -3855249 -2750195 -2714898 -2036291 4150878 -1510868 844016 -1137520 -676054 -1677486 2413591 459034 587796 5057687 803680 391590 2597681 8284077 2399918 2094929 2330321 3855552 2715015 2750177 2036684 -4150906 1510839 -843471 676593 1137821 1677552 -2413533 -803622 -391402 -2597470 -458744 -587584 -5057738 -8284212 -2095065 -2400914 158 -41899 -1400467 -854906 -527510 -1282676 -1486126 42005 1400858 854935 527468 1283008 1486496 42104 -43331 -224984 -230636 224372 229826 
22932772 -4915890 -7139970 -7139629 -10173169 -5233947 9273658 9273259 -2712755 -27730528 -4202153 -6242782 -2492348 1502224 -4196454 -6240068 -2494528 1496342 -3062030 -3061543 -2099756 8491774 -17793907 1128163 -9647096 15702046 -17793027 1126344 -9646539 15702817 3843141 3842657 10542392 19822154 3686571 -28843 4445511 5318864 340585 4343330 7639372 3039599 2744533 957734 -2811250 -33587 4441797 5318852 338200 4340720 7641818 2745768 3041314 960879 -2805879 3345576 2966283 4061066 3345050 2965005 4060459 -5388066 -11080245 -11080408 12194574 6103909 5593150 472190 1363835 -640029 -7988215 464401 1364828 2664646 -3165657 6104132 5592890 471305 1362274 -638718 -7988249 1364595 464399 2664580 -3165651 -655097 -2209916 -2395117 -654932 -2209275 -2395095 -8649447 -3275423 -3275452 -2753496 -5637784 -1084750 -1257194 -95515 -573937 -1350434 -253515 150910 -1940603 -955848 -1804806 -112130 -389799 -1304152 -895273 90996 -118115 -586163 -620667 253873 3296769 317220 -1084109 -1256098 -573176 -94746 -1349879 -254668 151335 -1940866 -1804584 -955523 -111634 -390511 -118344 -586266 -621414 -1304266 -895429 89559 251497 316645 3296127 -1147158 -290146 -1445837 -273267 115725 -1153095 -1294260 -290115 -1445471 -272965 115875 -1152786 -1293868 4601366 4601377 2184314 2327510 2184403 2327494 
-6614877 6129884 -1219969 -1219982 5502400 1221089 7664468 7664428 -13867506 -3883639 -2927254 -7925407 5715771 12133747 -2927231 -7925306 5715893 12133666 -9710346 -9710488 27562242 -14694408 -5062525 565714 -6071911 -6943476 -5062537 565772 -6071992 -6943400 11307496 11307635 -12912492 12052093 5406352 8174493 -1160666 -5433396 10277014 6000695 -5054878 5910385 -3571003 -7906047 -8627486 8174428 -1160716 -5433327 10276889 6000650 -5054896 -3571100 5910378 -7906135 -8627433 8050935 8372066 -12558772 8051007 8372209 -12558693 -11959273 11212675 11212766 924592 -5448170 2895556 3762867 -6788559 -1085205 5121416 -1212490 1361989 788825 922941 -5448170 2895584 3762851 -6788619 -1085211 5121361 1362011 -1212484 788845 922927 -2399255 -5483399 774884 -2399330 -5483502 774869 6340225 -3473908 -3473903 -1848006 -162848 -1143549 -415042 670248 211322 1161799 2828333 -160439 -570503 -953295 -797537 -1268253 629539 -4190898 -1542783 997928 1294699 712548 2160705 4243812 -1886046 1043181 -1143538 -415048 211327 670255 1161821 2828301 -160416 -570482 -797499 -953284 -1268267 629560 1294708 712557 2160744 -4190898 -1542779 997935 4243841 1043160 -1886076 -2692196 -1162143 1418788 -1309805 -1249639 1839976 1876602 -1162152 1418754 -1309869 -1249645 1839947 1876593 28383 28361 -1808540 -1860900 -1808565 -1860998 
79 -44 -2964079 2964051 -61 51 -13488465 13488657 -234 106 -16031622 19993137 13560042 -10871167 16031840 -19993444 -13559903 10870899 -5041825 5042051 80 -88 11368662 -4795304 8252117 8666516 -11368515 4795323 -8252303 -8666797 403855 -403521 176 41 -112 10656619 2139915 18388599 -12843370 -11312646 -5264079 -4574459 -9247453 -13173340 10225005 -10656587 -2140090 -18388612 12843692 11312711 5264391 9247437 4574352 13173273 -10224832 4410156 3219103 5813489 -4410241 -3219190 -5813732 33 1580747 -1580683 -75 -8983960 -3212185 -3695765 1470309 3577984 186569 -1278162 -1967369 -815068 -1237858 8983786 3212185 3695801 -1470440 -3577985 -186512 1967404 1278134 815127 1237896 93757 -967707 243960 -93817 967640 -244103 -79 41708 -41709 36 49 288476 -4596682 -1410284 -1196230 3824511 -6931949 2189078 3192163 1401061 4253012 732659 600751 -607107 329222 5472650 1082206 1733532 3845417 1903448 -2719173 -2429571 -288464 4596715 1196261 1410302 -3824464 6931893 -2189110 -3192293 -4253014 -1401067 -732657 -600823 -1082214 -1733533 -3845409 607135 -329212 -5472635 -1903461 2429552 2719134 11 -768423 -2754439 -621104 10586 -2233912 -1781483 768427 2754510 621131 -10569 2233984 1781528 -481222 481182 -249954 -291297 249959 291301 
1255321 -2828999 5890092 5889951 -2569493 -6305915 6947260 6946158 -17610025 10644547 10211365 -14106922 -16182793 5227863 10211313 -14106288 -16183275 5228224 15872563 15872864 -4523280 -8959637 -5323965 3694607 -2788559 -7939184 -5323155 3694782 -2788035 -7938425 12528034 12527992 18261090 344131 -13559112 -7112590 5941467 -13186640 8585285 8263775 5231109 -1277702 8739486 13148201 -1862088 -7112555 5941795 -13186888 8584871 8263385 5230738 8739737 -1277666 13148549 -1862231 -13491292 -7763094 -10117749 -13491489 -7763306 -10117937 13619053 4993092 4993053 5784289 800330 1066058 1308995 -1013138 -2455245 -22965 -2170471 890240 964778 491440 799982 1065836 1308578 -1013226 -2455184 -23126 890150 -2170551 964752 491345 -2757654 -2370436 -6196267 -2757629 -2370365 -6196264 -9255581 1501096 1501120 1519205 8898703 1215116 5610526 -1445503 -1082874 -4496467 3044409 -1806330 -4246014 -971081 -3659965 -501684 -701252 4246692 1584922 -4185582 -1580838 -1150943 -3473446 -3230113 -292425 726797 1215153 5610643 -1082913 -1445567 -4496618 3044518 -1806295 -4245947 -3659936 -971018 -501620 -701185 -1580880 -1150967 -3473558 4246750 1584953 -4185661 -3230182 726823 -292388 5592642 2980595 4634924 1205966 1677238 4141345 3084605 2980608 4635018 1206020 1677253 4141406 3084641 -4405661 -4405647 -612572 -621991 -612573 -622126 
1675 -663 379019 -379697 -625 -1588 -20170766 20169377 823 459 -4792696 12090892 -20213716 14411101 4790001 -12091979 20212828 -14407826 13469901 -13469176 -1694 -1629 14497637 3648603 11082855 11618468 -14496067 -3646540 -11082474 -11618222 -547461 546489 770 619 1321 1266320 13675081 -7471662 -7336535 -6795888 -13062180 2663813 9961672 14348660 -9921012 -1264135 -13673131 7471049 7337784 6796574 13061189 -9961445 -2664024 -14348253 9919294 -8770302 -9871175 -10759680 8769573 9870787 10760556 2558 -926492 928320 -748 -5937913 -4465977 -6583374 -1891195 622554 -606418 -1991273 -1692397 -960840 -1386109 5936425 4465718 6583202 1889554 -623129 606086 1692391 1991412 960878 1386034 815746 2468052 -391161 -815643 -2467887 391204 -1137 724669 -724575 -83 -64 565908 2524446 -2148844 -1685379 -6425918 4749209 198988 2940309 1054350 -503630 1129679 2320481 2401889 781366 -4881030 -1439396 -1233496 -4172689 -1497979 2488786 1789048 -566040 -2524551 1685047 2148521 6425341 -4748601 -198933 -2940050 503449 -1054481 -1129712 -2320284 1439384 1233538 4172650 -2401621 -781274 4880949 1498299 -1788855 -2488948 185 668720 5066104 2310310 873690 4176932 2310701 -668554 -5066162 -2310197 -873603 -4177009 -2310550 262972 -264592 -268110 -272144 268006 272038 
-19890481 8250923 5029197 5028980 7375732 16263293 9143409 9146911 -14022314 -3615302 17745913 5273296 811697 -16329283 17746727 5271384 815269 -16331802 -1161801 -1164213 17018220 17931757 -10248458 -12251140 -2308005 -2680054 -10250994 -12251825 -2309942 -2682035 8395361 8395473 -3979575 -7482084 -18176904 -14156536 -9400510 -247240 -6355873 -3325962 5331948 1290260 699342 1120166 8988689 -14156751 -9402906 -245833 -6354653 -3324873 5334202 697602 1289894 1117630 8990438 1535832 415781 -6217049 1537363 417544 -6215174 -26298719 -9917919 -9917790 9850026 9046015 1699739 1167352 9637461 3230445 2460002 -1434321 71105 -115106 427128 9047069 1700520 1168491 9637793 3230362 2460074 71401 -1433964 -114939 427364 -1067303 -1399029 -1722891 -1067459 -1399497 -1722817 10776406 -38572 -38704 1244891 3041582 987795 1929783 1535620 1638129 2002201 -2489271 -645834 -2068639 737403 519858 193166 -1147954 -649898 -242026 -620587 -335921 -507887 -597867 -2598019 967654 -908327 987699 1929301 1638416 1535993 2003352 -2490137 -645854 -2069149 519946 737226 192998 -1148359 -335669 -507668 -597137 -650337 -242189 -619760 -2597749 -908641 967221 -1055271 -383074 1049000 -346136 -97270 1182750 -301477 -383200 1048139 -346560 -97415 1182020 -301881 8436593 8436560 501403 499326 501459 499295 
-2584764 3457030 1838406 1838439 -1898080 1126818 -2271397 -2271455 10849033 -12175972 -1441363 18716006 -27466378 10996241 -1441026 18715931 -27467018 10996620 -6031139 -6031611 11550054 -7607573 508121 -9784837 3338271 6544904 508234 -9784817 3338385 6544825 -6808199 -6808200 -13713923 9665840 -1642723 -3751746 13455517 -7263604 -11382576 -8222092 -14116765 16785467 11923788 17361119 -6283576 -3751988 13455640 -7264079 -11382508 -8221972 -14116932 11924023 16786039 17361528 -6283800 1698249 1935063 -4324045 1698475 1935247 -4323890 -2849037 3807157 3807144 -62835 4242860 -588861 -2144668 5583375 3183632 3509885 487709 -927831 -917949 -870029 4242881 -588928 -2144684 5583360 3183600 3509944 -927848 487695 -917967 -870002 1056401 1033012 4221755 1056384 1032981 4221764 2948476 -2383207 -2383207 408465 4326379 430395 1318549 -1469400 -1216736 -6384240 3578897 755230 3899840 1454143 -931863 966478 1805514 -2608590 -1906093 -7539444 -1288404 -1680489 -4426476 -2719313 555172 1481203 430436 1318693 -1216754 -1469393 -6384350 3579069 755218 3899861 -931945 1454119 966464 1805545 -1288406 -1680504 -4426568 -2608737 -1906186 -7539634 -2719397 1481251 555231 -751213 326240 719111 -1229027 -255081 347386 2089827 326233 719028 -1229063 -255092 347328 2089846 -327319 -327323 -739150 -776003 -739150 -776035 
-212 329 -3340273 3340340 71 29 -12051928 12052070 -465 -160 8078171 -98118 -7604062 9390702 -8078724 99008 7603676 -9390371 -34062855 34063306 83 -169 7643013 6758285 5998197 6960016 -7643272 -6758895 -5998247 -6960099 697051 -696617 229 144 259 -4645394 -2609951 -8890668 43895 1152803 -3273213 22577255 644231 3308598 -5854038 4645559 2610366 8890856 -44411 -1153154 3272566 -643972 -22577331 -3308311 5853833 19043494 15768207 18603049 -19043760 -15768509 -18603484 115 -203680 203852 24 -1120889 -2476165 -4089710 -2452980 -1580729 -2830061 -979959 -899819 -575039 -429644 1121087 2476239 4089829 2453182 1580907 2830412 899810 979878 575071 429623 -281327 -3425997 438989 281256 3425978 -439143 -132 -164212 164221 -45 -120 856724 2521074 1829254 577411 -223581 2911380 -204842 -553026 -106458 -1012209 23791 862132 -8540658 -4441113 -3798721 677576 404880 -215183 397749 1055634 954386 -856762 -2521264 -577461 -1829299 223436 -2911324 204874 553258 1012212 106511 -23765 -862088 -677633 -404928 215091 8540757 4441160 3798620 -397764 -954339 -1055627 48 -1770416 -8900069 -3276923 -1211508 -6070191 -1882567 1770478 8900197 3276952 1211565 6070346 1882678 -282294 282200 169986 190053 -170016 -190234 
5192955 -18054305 1118238 1118134 -2490059 7668961 1993444 1993789 30992407 1232921 19965665 -17595341 -3134543 -5943230 19965783 -17595327 -3133961 -5943643 -14505150 -14504071 -654729 -12828103 1144403 9925356 -479783 1993945 1144131 9925187 -479966 1993774 -15956276 -15956278 -18760901 4510642 -19413082 -10135588 -8558808 -10913415 9279462 6902772 12707109 10949745 342629 1223328 3282818 -10135531 -8559155 -10913203 9279463 6902711 12707325 342466 10948994 1223162 3283190 9119352 6952963 7809626 9118762 6952424 7809002 4871863 6120388 6120401 3067184 -742523 -666757 -2293012 -1587549 -3151885 -6414011 2930634 327368 -624117 164767 -742455 -666668 -2292890 -1587487 -3151841 -6413977 327392 2930649 -624087 164769 2546823 2003699 7104878 2546835 2003812 7104860 3217613 -1596638 -1596638 2235044 9798506 1485458 6649359 1636022 1728981 1424342 550455 -806992 -5219137 -856206 -987032 -174425 -982399 -4384426 -2311678 -1608770 717202 7930 -125080 -619825 -1990307 -390007 1485419 6649293 1729045 1636043 1424451 550325 -806984 -5219150 -986970 -856204 -174409 -982449 717188 7931 -125039 -4384164 -2311551 -1608661 -619905 -390062 -1990373 -3522316 -2019163 -3008801 -580997 -1260731 -3533581 -601963 -2019112 -3008507 -580878 -1260676 -3533371 -601888 -2100394 -2100385 -408596 -372367 -408600 -372453 
-97 -203 -10215906 10215932 1 316 -23891059 23891563 111 60 15126111 -15872903 21726419 2901364 -15125858 15872771 -21726204 -2901613 9863169 -9862938 -164 -559 12545619 22714614 8850813 16338433 -12545880 -22714796 -8850980 -16338792 -8898 8771 65 199 -71 -5668394 -14640085 -6993101 8318568 6923053 10799636 -13392483 -5921263 -10440974 -977878 5668234 14639826 6993112 -8318477 -6922942 -10799506 5921255 13392270 10440886 977938 -4654745 -2447209 -3982375 4654565 2447138 3982346 412 599898 -599429 72 234687 -3862861 -8023329 -4672619 -5758771 -13651865 -1348942 -690319 -443704 -1452242 -234628 3862920 8023457 4672700 5758789 13651967 690342 1348987 443710 1452285 279447 227891 -39814 -279435 -227854 39832 -172 -89708 89692 -8 -14 176136 1540626 1901191 2196561 3919943 890096 -2178297 -6517630 -614370 -119745 -118588 66755 2726231 1522762 4430464 299365 232576 2082252 2082146 -327111 -300172 -176115 -1540628 -2196520 -1901141 -3919900 -890111 2178259 6517573 119716 614355 118563 -66779 -299388 -232583 -2082243 -2726150 -1522735 -4430420 -2082094 300159 326999 28 356848 1688955 344909 156347 987526 -256802 -356832 -1688909 -344890 -156341 -987524 256834 194579 -194841 -238538 -242313 238504 242273 
2232698 10444516 2559096 2559847 11634028 -31219547 -16554229 -16553700 -11794422 13500102 -76718 -11680539 -9362418 13034609 -77570 -11680689 -9363199 13034238 -13662326 -13662120 1084302 41209555 9904091 13658789 6309541 4493174 9903724 13658536 6309297 4492808 4750117 4750197 833027 -22998281 -777337 467111 3628823 -6328581 6362112 4665414 1933188 9837781 3264024 4425514 -5515023 467459 3629521 -6328139 6362124 4665433 1933256 3264267 9837893 4425860 -5514965 4784928 5812401 4979745 4784817 5812258 4979510 -22804196 -15905044 -15905065 -4602666 -4509731 -2604742 -2937753 -4513370 -3414765 -5119561 -1485138 -314622 -777616 -515669 -4509730 -2604622 -2937526 -4513208 -3414728 -5119413 -314582 -1485128 -777601 -515634 -553097 -2018570 -1214528 -553107 -2018587 -1214552 9838842 2816261 2816261 827433 3584899 626371 2815859 -318653 -436918 -1395292 1958136 -46113 -1299458 -562478 -1478155 135608 336206 -2549620 -1371175 -2200412 8104 -263241 -1060228 -647355 3938490 679443 626341 2815739 -437019 -318763 -1395475 1958069 -46085 -1299409 -1478182 -562489 135615 336176 8076 -263265 -1060315 -2549576 -1371155 -2200516 -647390 679444 3938494 -861298 158304 -1422345 -1342827 -582578 -1109614 -1469939 158302 -1422250 -1342810 -582559 -1109509 -1469890 7863094 7863103 1143027 1205185 1143030 1205067 
-1756699 -26734130 7574527 7575736 23705733 -7889742 27643689 27643072 -1650254 30662125 -11052326 2257889 -9766573 -2872421 -11053096 2256707 -9767387 -2873369 -21448376 -21448495 -24616884 3396179 -12423040 -12668651 -9711933 -22724450 -12422718 -12667825 -9711744 -22724041 939377 939326 8764258 -11877878 8169116 3995832 6333408 7452017 -1533497 -257809 -1091557 10024619 2560303 2192818 1449573 3996037 6333919 7452631 -1533066 -257388 -1090784 2560497 10024929 2193074 1449942 7738584 7028228 15952512 7738643 7028283 15952438 7835489 -784973 -785012 3299095 2094348 3180529 7210577 1576307 2191614 8586511 1033892 850606 1447250 2284108 2094325 3180441 7210380 1576255 2191393 8586022 850610 1033879 1447224 2284093 28902 -1466846 -1192572 28910 -1466842 -1192544 -1479504 1960158 1960129 -1247256 -6449612 -667166 -3838891 -551923 -585355 -1004161 -873623 309162 138178 67964 -706847 -123749 -974594 -3155990 -1703752 -659067 264639 -320794 -137238 -614202 -102381 -126059 -667171 -3839037 -585430 -551995 -1004238 -873791 309089 137906 -706935 67932 -123796 -974633 264639 -320813 -137274 -3156046 -1703777 -659185 -614285 -126114 -102423 -1986164 -756904 -3446184 -822445 -511092 -3316653 -1914791 -756902 -3446173 -822459 -511109 -3316636 -1914747 -1138347 -1138345 274978 332254 274998 332173 
-24 1106 -31139240 31137206 495 411 10202730 -10204057 -842 -1274 22477242 26418674 20244726 25182634 -22474743 -26417528 -20243174 -25181426 3017851 -3018057 -718 -968 -4693078 -15242051 -3315672 -7108394 4693485 15242071 3316070 7109750 128078 -127602 603 888 -875 -7288726 -14072767 -16408323 -9560215 -7653692 -20388722 -5682744 -4744926 -7050143 -8994471 7287715 14071428 16406879 9559861 7653268 20387955 4744461 5682356 7049662 8994116 -745276 -1520693 -1002912 745300 1520648 1003404 747 38545 -37778 107 645168 1458876 2753173 -144985 3834044 10572129 521458 120318 132347 525070 -644949 -1458998 -2753603 145271 -3833979 -10572284 -120374 -521561 -132349 -525241 -103357 354030 -205820 103315 -354057 205624 -469 427270 -427434 67 452 332864 4258928 2060960 2037398 2433912 3872239 1216372 6653118 775498 1455746 108758 1897967 438868 -1316 2163308 275985 367280 1265484 2354440 1178278 1072396 -332765 -4258460 -2037208 -2060761 -2433686 -3872031 -1216394 -6653024 -1455549 -775434 -108757 -1897803 -275956 -367250 -1265380 -438828 1337 -2163176 -2354284 -1072377 -1178396 -3 -26071 419875 332100 228727 443993 -263340 26061 -419935 -332067 -228711 -444036 263293 89 -462 -208699 -206381 208618 206135 
1227592 14174430 -22758479 -22761068 26852917 -4107237 -5131357 -5130801 -24723908 -10236496 23177900 15128267 13415317 18134536 23179755 15130470 13416772 18136827 -15627832 -15627561 -30145822 -10597893 1502462 -4604512 1512336 5376287 1502200 -4605537 1512067 5375970 7591993 7592019 21056570 8852342 -15382709 -9153393 -11837528 -15053622 -4356688 -5510974 -10364146 1343432 -3616211 -4630871 -5392336 -9154034 -11838519 -15055109 -4357503 -5511604 -10365930 -3616535 1343030 -4631338 -5393218 5127348 3353155 14426877 5127231 3353057 14426725 17504673 4583119 4583151 2026291 2452930 -669598 -2380116 3400239 1775404 1351700 -1286664 -483585 582046 -1035632 2452959 -669497 -2379958 3400144 1775661 1352435 -483557 -1286597 582069 -1035645 -392877 -1409701 -3986992 -392897 -1409716 -3987018 -10627419 44019 44072 1152506 8386841 788092 4230726 1735145 1802412 2176976 2400734 -126462 1090310 810800 1669637 112956 1634755 -1300894 -765262 1042468 330158 15873 1067203 1509583 -347982 356533 788137 4231086 1802539 1735272 2177134 2401124 -126379 1090856 1669755 810879 112958 1634959 330168 15897 1067284 -1300826 -765246 1042580 1509787 356632 -347867 -1402116 -536058 -2732605 -202524 14047 -1984408 -1734682 -536072 -2732520 -202525 14059 -1984339 -1734684 -3480226 -3480229 -570900 -607798 -570935 -607878 
39079532 -33055001 -27810885 -27810691 -31347592 -34796312 16931330 16931373 23262783 28389879 15414808 14363936 14638178 23029056 15414603 14363819 14638033 23028903 15344444 15344564 21473553 20313819 -5424289 -10012112 -3267986 -12774594 -5424332 -10012077 -3268040 -12774547 -6110079 -6110065 -13131555 -13846521 -7926649 -4395617 -7413236 -9540672 -4422064 -3774256 -10300745 -8376711 -3114219 -3339904 -6338179 -4395517 -7413070 -9540575 -4422022 -3774276 -10300594 -3114163 -8376749 -3339903 -6338074 -3909863 -4217903 -9334990 -3909939 -4217987 -9335011 -13444819 -4338649 -4338615 2979548 2889685 1146348 2202131 3312938 2106497 6055947 1336667 27231 -518037 1360453 2889674 1146371 2202120 3312940 2106514 6055864 27236 1336679 -518026 1360446 666709 2054874 2006186 666692 2054896 2006178 7394490 1170347 1170339 -37289 3388694 -262216 1243712 690022 811674 937800 1730075 -85469 1034399 251079 1331373 -318340 1017285 2374664 1216948 1191975 -113786 187764 184006 1282764 1360781 502499 -262223 1243662 811643 689974 937792 1730047 -85477 1034337 1331383 251089 -318344 1017275 -113796 187759 184000 2374705 1216978 1191966 1282769 502470 1360730 523951 -28447 1659758 556189 152075 1560243 326634 -28421 1659748 556213 152082 1560250 326652 2722895 2722877 -197016 -254301 -197011 -254425 


==> anc/coxeter/A10/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',10])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A10/optimal_value.txt <==
0.081014


==> anc/coxeter/A10/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 40507/500000 0.0810140000000000
sqrt(2 epsilon/|S|) (numerical):  0.127290219577154
d=2, D=2
Error: 384598382799/2500000000000000 0.000153839353119600

Certified
epsilon: 24932276617201/312500000000000 0.0797832851750432
sqrt(2 epsilon/|S|):  1/12500000*sqrt(24932276617201/10) 0.126319662107720

Certified (no self-inverse)
epsilon: 50249151617201/625000000000000 0.0803986425875216
sqrt(2 epsilon/|S|):  1/25000000*sqrt(50249151617201/5) 0.126805869412675



==> anc/coxeter/A10/root_as_integral.txt <==
100000000
574027 3632053 -1836413 946016 -1372384 -114450 -114454 -1372383 946017 -1836421 3632062 -4677025 2090442 2134514 1830268 2222254 898285 2828878 878553 4561078 -7422025 8735332 -1595538 -2207083 -2696757 -836244 -1483263 -1567767 878560 6366721 -5521059 -1890237 2679673 -3606840 2422858 -1483268 2828888 -11475921 12956033 -4309951 -1928470 -3606846 -836243 898285 10095719 -9280394 -4309960 2679685 -2696763 2222268 -9280409 10095728 -1890243 -2207091 1830275 12956052 -11475939 -1595534 2134520 -5521081 6366741 2090452 8735358 -7422048 -4677091 
3 3691024 -3453936 1527147 760569 -2111547 2111551 -760572 -1527148 3453944 -3691013 -4598968 783569 5241923 769350 4121111 1743220 1738561 4772123 3 -9436433 11150621 -1130127 -5405562 -9720 -3322170 -2487246 -3 -4772109 12795510 -13596645 495673 2310434 327452 3 2487251 -1738553 -9330724 9416334 1085751 0 -327472 3322176 -1743224 3807205 -2962690 -1085766 -2310422 9714 -4121093 2962667 -3807177 -495686 5405567 -769345 -9416299 9330696 1130126 -5241922 13596658 -12795507 -783563 -11150607 9436415 4598898 
1127734 6176806 -94316 -3078874 1160592 -1914055 -1914051 1160590 -3078878 -94317 6176814 -8965122 2128961 6108484 619116 3189238 3508256 1555392 3609859 7704320 -8426607 10872462 -2831136 1657656 -5393975 3511698 -4004162 1690985 3609865 -2429897 5917163 -7120012 -3170855 -6509817 -2375082 -4004157 1555407 2835426 -1188944 -6200847 3933218 -6509815 3511698 3508260 -11301320 13738233 -6200842 -3170859 -5393971 3189237 13738239 -11301326 -7120012 1657656 619128 -1188948 2835434 -2831141 6108487 5917164 -2429903 2128968 10872479 -8426618 -8965166 
2457987 676546 4649527 -253306 -2657891 1596850 1596837 -2657898 -253300 4649531 676550 -653894 3143725 -4804538 -751656 1827952 -4557625 154705 1748767 -894123 5366479 -6226729 -564573 6939289 -1678210 3740814 -263771 6998627 1748765 -14147216 16223639 -8174364 6485597 -9563158 4430984 -263771 154700 -1215646 3866263 -7155069 -3738136 -9563144 3740802 -4557610 7229658 -5609822 -7155068 6485610 -1678199 1827952 -5609836 7229676 -8174365 6939272 -751652 3866300 -1215684 -564562 -4804542 16223628 -14147211 3143743 -6226730 5366487 -653963 
-1 -6732489 557275 4204797 -1187414 -3002129 3002134 1187406 -4204801 -557271 6732491 10412125 -1395973 -7925934 -5196191 -2452176 -3678078 -7878414 -4216126 -1 9082321 -11909564 6419589 -6989083 2753070 519850 -4077374 -8 4216138 930821 -1840040 1375759 7701940 3908391 -20 4077394 7878403 -13382917 11840652 -2447218 -26 -3908370 -519860 3678069 7507851 -6880954 2447231 -7701943 -2753060 2452178 6880922 -7507809 -1375777 6989101 5196194 -11840661 13382915 -6419595 7925931 1840075 -930844 1395983 11909551 -9082301 -10412135 
1480459 -3275490 694071 4103001 2999567 -1968963 -1968952 2999574 4102992 694059 -3275482 7043484 -2746385 -1217795 -4202215 -3436426 -2940976 2220142 -4623012 -4734406 4404034 -7517904 5902228 -3914021 -5811993 7864635 -4092416 3362895 -4622997 4908935 -6267301 4042200 7908274 -6910906 16205111 -4092393 2220150 -7814253 7006658 -11443828 19856168 -6910892 7864581 -2940962 -8159893 9161429 -11443792 7908216 -5811975 -3436440 9161454 -8159925 4042234 -3914022 -4202205 7006622 -7814232 5902213 -1217783 -6267296 4908935 -2746401 -7517872 4404026 7043457 
-7 7715974 4608407 -122005 -3218884 -2329739 2329737 3218863 121991 -4608409 -7715965 -15053038 13517536 -781870 3017948 8752755 5665577 5815633 977945 23 -741516 -1098063 5523329 5225963 1430486 10451275 2446220 22 -977948 -9893526 8667032 -10013361 9239777 -441149 -8 -2446231 -5815624 -4948642 6502998 -7825582 -25 441139 -10451290 -5665575 8792380 -7678984 7825596 -9239806 -1430448 -8752751 7678952 -8792366 10013381 -5225991 -3017916 -6502980 4948641 -5523315 781856 -8667002 9893473 -13517489 1098093 741509 15052994 
28 -4068034 -3007303 -1748415 -2233882 -944685 944818 2233935 1748417 3007252 4068009 7887520 -10489029 3440203 -10022122 2993120 -4633023 22122 -584769 -11 317685 3046476 -17423889 10348862 -12913888 5551152 -3652101 62 584573 4836715 566363 -15799279 10463028 -4519502 109 3651762 -22059 5872018 819566 -7382155 4 4519331 -5550965 4632909 6969807 -4617571 7382431 -10462824 12913716 -2992977 4617353 -6969676 15799186 -10348564 10022023 -819848 -5871725 17423536 -3440006 -566521 -4836539 10488771 -3046347 -317761 -7887392 
3291591 -1168791 -1517105 898047 2856097 5010938 5010910 2856033 898002 -1517193 -1168903 6017781 -10091922 7444078 -4938318 5598484 -4299662 791332 -6271606 -2471439 -2162708 4226979 -14629660 12291914 -7507603 6484248 -9858323 1308477 -6271619 6831310 -5954108 -5996049 9610528 -5917493 7261858 -9858416 791336 10472775 -9968429 7476997 3511612 -5917607 6484368 -4299792 4664864 -6845067 7476824 9610790 -7507936 5598540 -6845148 4665045 -5996473 12292171 -4938583 -9968425 10472946 -14630139 7444161 -5954100 6831468 -10092232 4227061 -2162697 6017981 
5426702 107692 2076107 3897945 2622970 661941 661949 2622990 3897945 2076120 107700 4750049 -5159467 4837129 -7058040 -1433077 3872864 -9048326 6781227 -7615052 847855 -2438426 -7933285 8649387 -5879375 -8686390 19532710 -18024757 6781220 3289801 -625166 -10381187 9067502 8075733 -15495345 19532703 -9048332 -2318360 3881345 -11646080 5528933 8075720 -8686405 3872853 91164 4653461 -11646021 9067461 -5879327 -1433098 4653543 91087 -10381071 8649338 -7058002 3881343 -2318408 -7933189 4837116 -625195 3289843 -5159448 -2438480 847851 4750010 
11 449374 933636 2100365 3453623 2173756 -2173759 -3453621 -2100371 -933631 -449368 -1005056 3554178 520300 79883 6878647 -12171881 5384225 -2100314 9 339208 -4170248 10916548 3730442 -15923477 16593608 -10591551 -25 2100311 2729206 -5220748 10602675 8983282 -14621215 -40 10591610 -5384253 -4833492 1077871 1269419 22 14621244 -16593662 12171885 -14540012 11445447 -1269455 -8983276 15923494 -6878650 -11445447 14540054 -10602726 -3730449 -79856 -1077898 4833498 -10916550 -520284 5220751 -2729171 -3554182 4170253 -339210 1005043 
-3115517 903357 -2592452 -2792102 -959730 1151358 1151380 -959736 -2792086 -2592450 903363 -4296495 191146 -1956151 11655685 -5535954 8159737 -7160873 6538436 -740127 483842 4337005 -2129422 -8977539 13073535 -6500164 3577460 -8491030 6538403 -1340158 -2505604 4599919 6103112 -16566699 4155293 3577416 -7160822 11373185 -12759443 -10052796 28751166 -16566643 -6500130 8159647 9578289 -5880378 -10052777 6103043 13073512 -5535887 -5880444 9578272 4599985 -8977513 11655666 -12759447 11373184 -2129419 -1956122 -2505628 -1340188 191189 4337007 483854 -4296520 
17853072 422956 6296088 7059417 6481084 9095785 9095782 6481089 7059423 6296098 422958 19481662 -7945613 -2450682 -618155 -10144485 -660169 -2230025 -10359646 -4993805 -17900407 11662957 -7248680 -3933352 13246279 -8621994 -5174243 6698459 -10359632 -11135488 8025253 2560252 -6273070 2772748 1710800 -5174269 -2230013 -2738561 5456753 -4091082 2265851 2772642 -8621964 -660177 -2865075 62388 -4091155 -6273029 13246320 -10144532 62336 -2864998 2560232 -3933430 -618078 5456643 -2738489 -7248631 -2450702 8025227 -11135453 -7945622 11662958 -17900443 19481637 
-51 3037171 3950955 2660329 304387 -38787 38747 -304418 -2660345 -3951014 -3037174 -9431627 2849911 12359672 -13141731 10421577 3170339 -5866429 1747215 14 12953515 -12700916 -6828322 21254348 -3376325 -6400007 7178815 -13 -1747176 6151036 -1725873 1329200 -5790893 14926926 12 -7178771 5866384 -8710094 8553332 12378497 24 -14926948 6400025 -3170310 -6705048 8543369 -12378501 5790956 3376280 -10421511 -8543387 6705024 -1329133 -21254306 13141708 -8553331 8710119 6828308 -12359648 1725825 -6151054 -2849856 12700885 -12953373 9431467 
-1826449 2526307 1195654 -1659977 -2785176 -2872830 -2872756 -2785132 -1659803 1195875 2526582 -10448611 -8312230 11642457 -732045 -8056796 7263236 8230732 -10687691 12703413 15927180 -9944381 -13625306 3185315 14595939 -12407040 -6445904 23879761 -10687492 10380578 1537306 -6172322 -4817310 6090744 496458 -6445558 8230503 1344080 4772971 -11970613 -469528 6090299 -12407378 7263865 2300769 2552266 -11971620 -4816156 14596337 -8057352 2552371 2300512 -6172521 3185301 -731311 4772752 1345294 -13625069 11642653 1536175 10381702 -8312367 -9945459 15928192 -10449396 
-40 3828679 3128674 2192822 288065 1061458 -1061627 -288254 -2192918 -3128579 -3828491 -10349779 -2170006 2156877 10740111 -7687869 9407296 -3435526 3139995 416 14231051 -15338189 3173265 -754518 6131399 -5096933 5480476 819 -3140716 16559408 -15814824 -3195695 16157133 -6546098 42 -5480938 3436079 17389051 -2346682 -14833102 -57 6546519 5096044 -9406780 -4142245 2212299 14832332 -16157516 -6130348 7687289 -2212132 4142324 3195269 754789 -10740179 2347105 -17388995 -3174279 -2156061 15814984 -16558682 2169361 15337496 -14229971 10349102 
0 2059879 1870425 1437314 1690613 792568 -792512 -1690634 -1437331 -1870437 -2059863 -6163540 2259295 988375 -623093 8172723 -8412833 7674301 -2555707 1 8428469 -9206713 1592523 -639602 -1687890 10120426 -9098602 -16 2555677 10706367 -8943922 7230727 -12884883 2698710 6 9098589 -7674360 8384879 -18428330 12145618 68 -2698775 -10120520 8412872 20063224 -21087766 -12145629 12884858 1687987 -8172713 21087705 -20063282 -7230577 639607 623092 18428373 -8384894 -1592610 -988301 8943975 -10706409 -2259337 9206769 -8428389 6163455 
-900307 438758 -86228 -1850150 -3417493 2991710 2991707 -3417494 -1850113 -86170 438784 -3159737 -6680035 11419210 -7695173 3248043 3013775 -8671776 13373662 -8086283 8872217 -1643895 -15909682 4111010 5915932 -9552 1979185 -14126299 13373654 -1633712 5894522 20244035 -9999360 -14692476 14913963 1979233 -8671790 -3778511 14932624 8946408 -5711443 -14692356 -9555 3013784 -13789664 -5408666 8946487 -9999347 5915934 3248072 -5408718 -13789551 20243978 4111097 -7695148 14932529 -3778387 -15909626 11419200 5894385 -1633590 -6680010 -1644031 8872195 -3159765 
-9 -3726971 3531713 6291706 2993738 3353650 -3353642 -2993732 -6291699 -3531745 3726991 11376298 15937273 -5011277 -6616845 3093939 -558285 -15968354 84700 3 -20442228 220816 12714327 14879562 -9795839 -7234221 13584131 -12 -84717 -8406239 -17363994 3773315 8080660 5417850 10 -13584119 15968331 10577677 -7348148 -1033921 85 -5417800 7234213 558238 1304520 -10199946 1033895 -8080804 9795846 -3093811 10199920 -1304479 -3773152 -14879592 6616780 7348134 -10577773 -12714421 5011354 17364059 8406159 -15937307 -220750 20442349 -11376410 
-36 289474 -3193302 3241078 -1304064 3539846 -3539880 1304020 -3241095 3193319 -289474 -5219218 4077988 8855400 -8315888 1090041 -3624963 710387 -2046309 58 14198956 10472686 -14766105 -2960047 1873158 -2176231 -3887827 71 2046329 -18427308 -7676854 23228806 -1934205 -1183142 35 3887857 -710410 7445850 10969825 -16672871 -21 1183113 2176218 3625025 -11958715 -19157608 16672796 1934274 -1873115 -1090098 19157612 11958742 -23228852 2960052 8315969 -10969847 -7445725 14766210 -8855464 7676772 18427349 -4077955 -10472761 -14199072 5219146 
-3715957 -2446398 -5292428 4172291 -429660 -2211088 -2211092 -429685 4172323 -5292373 -2446404 -4557211 20315369 3201774 -14937749 5390121 -4029609 2922929 -10014202 1731792 11170048 14954119 -10567919 4832696 -5819312 -4711060 1677561 6088644 -10014244 -24483965 -13614239 15829503 144252 10616089 -2428906 1677609 2922946 3798769 773306 -7296598 14996921 10616286 -4711029 -4029642 3266632 -990389 -7296542 144159 -5819354 5390218 -990414 3266641 15829449 4832809 -14937804 773333 3798846 -10567850 3201721 -13614300 -24483943 20315455 14954039 11169927 -4557211 
40 1879188 4303428 -5571714 1474870 6270601 -6270564 -1474756 5571677 -4303448 -1879126 2796171 -19473496 10667494 18890 2811026 6462287 -3275431 5901130 -140 -13153145 -9900451 11745105 7421102 -1127383 1516059 9448181 -120 -5901055 13545973 17424190 8703224 -9565342 -9525628 -179 -9448270 3275663 -10126830 -108708 -13535857 191 9525792 -1515956 -6462654 -10555677 -23466083 13535741 9565111 1127410 -2810773 23466086 10555873 -8703163 -7421335 -18879 108515 10126563 -11745113 -10667344 -17423916 -13545919 19473270 9900506 13153287 -2796189 
-395 832055 -8396603 -1350573 7776187 1046417 -1047099 -7777439 1351568 8397047 -832647 -8472976 -1972882 3044306 851467 -1851110 4046252 -16189418 14567512 -324 21405296 13367134 6794385 -5137028 -19823468 -13802384 5946607 1372 -14566387 -7156005 5654839 304867 7974336 -14077635 2886 -5946678 16187148 -14674594 -16960379 6633325 -2676 14076700 13801488 -4041837 8546107 -3572344 -6632056 -7972075 19823852 1846681 3573061 -8548104 -307552 5139430 -851072 16963152 14678272 -6795311 -3046720 -5659272 7155617 1977537 -13368094 -21407360 8473594 
3042932 2346678 -2026203 -4203076 5226409 3029545 3029412 5224507 -4202842 -2024037 2346459 -2549976 -19182592 9595286 -955172 17480277 -17350914 8953767 -5096433 2998256 8652967 4046296 4303502 -9551612 -1688695 3117733 -110923 -11016889 -5099937 1756494 18483676 10281291 -8276182 3836899 -23437277 -112150 8957657 -15656933 -11172825 -4327294 21689374 3840275 3121173 -17351864 7413611 -3016685 -4329099 -8278344 -1683941 17480857 -3016214 7411369 10281282 -9550186 -955379 -11168701 -15653432 4302170 9594590 18482497 1758575 -19182322 4042781 8647310 -2547778 
5142495 2768934 7377283 4369266 -346837 -6107234 -6107214 -346878 4369226 7377362 2768913 2676829 3483268 4167295 -9082030 3406236 -15430122 6745261 22405875 -17826149 -8456658 -8184686 -7530119 -7987966 5768182 11906285 -4260600 -1392975 22405740 3522579 -8025579 -479280 -19998214 6613213 10277922 -4260553 6745394 13072619 -3031794 -17896738 -8983244 6613205 11906338 -15430169 17919426 7006397 -17896958 -19998340 5768386 3406210 7006323 17919242 -479238 -7987901 -9082063 -3031633 13072643 -7530146 4167308 -8025503 3522727 3483282 -8184834 -8456981 2676972 
8777588 3045725 -5554712 5149415 6886091 2116105 2116228 6885927 5149224 -5554873 3045733 -4684460 -1658245 609876 15801189 -15996816 369357 969916 6787440 -21276606 25022219 14363776 -9406298 -14858826 -4892469 5325836 -16524575 -20657776 6787878 -8039398 1243783 -12613734 6637498 12413793 9212482 -16524112 969891 -6901234 -474060 4891851 -9889543 12414098 5325844 369186 1179562 5708545 4891829 6637113 -4893129 -15996510 5708282 1179193 -12614013 -14859077 15801457 -473710 -6901017 -9406070 609094 1243903 -8039084 -1658349 14363847 25022477 -4684555 
212 22994 -5659254 -5169652 -6844563 3539507 -3538879 6844193 5169779 5659232 -22723 -2755144 -2158714 -27482022 9747699 13576610 -8513096 1552453 11526583 29 9770080 4214859 4534896 -9381490 -21177322 484303 12933676 -307 -11526730 7579401 546558 -9123463 -13158907 14505342 -1433 -12933647 -1551553 11171292 14576205 -2044348 -1118 -14505126 -482908 8511671 -13123250 -6978801 2043064 13160786 21177222 -13576716 6978322 13121746 9124429 9379993 -9745524 -14574516 -11169100 -4535807 27481465 -547396 -7579927 2157514 -4214325 -9769129 2754775 
2128876 1845152 1728497 -60495 -5224872 5469486 5469836 -5225642 -61050 1727898 1845163 -1227190 -10369816 -6216600 16087600 2504612 -12996508 7504969 -3543459 6851807 1917342 491640 -6788384 -10104695 980233 12065840 4683152 -122805 -3542252 -1765506 -8191521 11349236 15319465 -1380102 -29085330 4684533 7505157 22627474 16400241 -13270102 -19179492 -1378538 12065969 -12997394 -14490299 -5641278 -13270330 15318033 978015 2506129 -5641966 -14491678 11348298 -10105756 16088605 16401857 22628721 -6787982 -6219533 -8191465 -1764719 -10370059 492088 1918413 -1227519 
37 -1194400 -4250413 1474601 7027461 7754047 -7754115 -7027459 -1474507 4250426 1194438 -680214 9117731 -137420 12964149 -16701611 -11643229 20749725 -14947701 160 3778169 1862942 6073547 16764826 -5273775 -25715696 -15460328 -39 14947655 3380407 1362548 -14999251 2556196 7941086 177 15460383 -20749863 -11465272 -3664947 -2073233 -88 -7941123 25715645 11643327 -13026586 -15313184 2073149 -2556270 5273736 16701668 15313256 13026763 14999255 -16764937 -12964308 3664867 11465333 -6073429 137458 -1362577 -3380480 -9117912 -1862890 -3778086 680175 
4385913 2197998 2806738 6915407 1055110 -6059716 -6060099 1055415 6915521 2806591 2198120 -156565 -17898234 14650595 -9377814 -10044023 10227459 -10418082 -10612852 29337168 2391686 3959445 6003463 -17090432 -12130200 9804001 18112841 1310749 -10613461 -11182471 -1759048 8241948 1753251 -7281108 17479520 18113293 -10416564 2189024 -9409787 -2190291 -31254606 -7279359 9802240 10225619 16385336 8286660 -2192803 1753807 -12130117 -10042026 8288175 16386211 8242230 -17091185 -9378724 -9411094 2188935 6004787 14651418 -1758825 -11182695 -17899155 3959616 2391745 -156699 
-300 -1721777 840959 -1346373 -2700396 4078834 -4078365 2700263 1345724 -841227 1721526 1180482 13710975 -11093968 9126669 -22230467 19070411 -13763391 3526125 -1422 -69195 -1578493 -15564500 9478252 -1148579 15386516 -5962760 -50 -3525076 3204978 -2402947 -4243664 -6572227 -20088864 -801 5961171 13764547 191247 14171914 26416025 1433 20089604 -15387298 -19071383 -10229933 -16517508 -26415727 6572194 1149775 22231221 16516748 10228389 4242849 -9476648 -9125719 -14171093 -191587 15563924 11092813 2403113 -3204078 -13709356 1578099 68869 -1180477 
-18184762 -4545435 -4964572 -4839780 -5109014 -3911901 -3911867 -5108989 -4839862 -4964602 -4545449 -562102 -9486022 25577696 -4420907 -6869422 8643793 10560162 17865816 -21086128 -14600231 -1076187 14725500 5633558 7385027 -2402651 -12709824 12769280 17865992 -12950974 1384397 12539528 26998167 10491910 -6033629 -12709794 10560107 -7279006 -8645689 -6738278 -11657349 10491644 -2402640 8643876 -3535399 -5061620 -6738274 26997975 7385029 -6869446 -5061687 -3535434 12539492 5633557 -4421079 -8645594 -7278999 14725341 25577429 1384443 -12950842 -9485822 -1076171 -14600124 -562162 
8 3718405 2709517 9379441 -2784484 2064137 -2064037 2784480 -9379469 -2709548 -3718415 -1686113 -27947873 19315683 22779783 -10289093 207072 -5374571 4273466 71 -1760889 3742359 8007078 -50651 -6945075 17445521 -4113165 17 -4273497 -17388751 -5316271 -1038273 15275967 28530180 15 4113027 5374325 4114340 3416901 15695936 184 -28530085 -17445624 -207109 -3402842 -6904157 -15695914 -15276136 6945074 10289285 6904068 3402652 1038217 50856 -22779575 -3416744 -4114330 -8007244 -19316029 5316313 17388929 27948026 -3742383 1761003 1686011 
6984320 4483997 -2749981 2535901 -630170 5905052 5905081 -630117 2535955 -2749977 4484020 -1557246 -15320541 -11838689 -1247278 31733842 7043155 -22831573 7696004 -2310193 7137192 5418414 14722789 -5478980 -10408582 -23642411 -16451023 12895888 7696022 1123897 -749590 1325883 1084040 11805142 20601584 -16450932 -22831514 11555476 3536907 -13498710 -8850192 11805433 -23642514 7042755 -2903224 -2460434 -13498798 1084143 -10408623 31733822 -2460463 -2903244 1325821 -5478977 -1247109 3536790 11555417 14722825 -11838494 -749626 1123830 -15320544 5418434 7137243 -1557325 
-88 2435987 -3381794 -1397125 -5437833 -997353 997290 5437654 1397262 3381704 -2436025 -1005185 -12368932 -7840369 -14994618 5470089 42930195 16059604 -29345849 146 588035 2283012 12195672 -5120281 -20760503 -8871870 -7285580 -302 29345729 -1484735 -186688 8642093 4438956 1016443 381 7286138 -16058882 9116073 4526466 7661833 57 -1016663 8871444 -42930889 2541443 -123705 -7661467 -4438952 20760882 -5470100 123750 -2541664 -8642699 5120313 14994595 -4526256 -9115868 -12195267 7840726 186371 1484320 12368659 -2282886 -587991 1005097 
-6948711 -811688 -3742211 5425002 -6896031 -2284719 -2284732 -6896196 5424940 -3742315 -811642 -3175858 -16857756 6895834 3964616 3587344 -20631537 26029758 -194314 7112787 179536 5770702 16506569 7066323 10588032 -18657444 15725616 -22214440 -195067 -16007685 -11696420 -19476135 -4025895 -2259672 34142083 15725213 26030150 8764296 7103026 7520020 5877486 -2259740 -18657771 -20630308 -7533306 139671 7520193 -4025903 10587482 3587502 139621 -7533329 -19476000 7066273 3964237 7103199 8764564 16506945 6895491 -11696454 -16007703 -16858033 5770808 179618 -3175922 
-30 -57758 4970248 -3722562 1415638 -1265738 1265737 -1415621 3722550 -4970264 57724 1098031 6621597 3558441 16304827 -1541416 -10638590 11591837 -24249554 171 -4795070 -7351347 -25086606 -13559114 -11221744 -1373649 39106813 -24 24249547 6737760 7962947 16168723 19335093 -1365873 87 -39106887 -11592279 -8091750 -890259 12135197 -22 1366116 1373935 10638554 3309424 -4402082 -12135370 -19335091 11221848 1541541 4402053 -3309424 -16168714 13559109 -16304735 890217 8091686 25086497 -3558452 -7962892 -6737707 -6621572 7351300 4795039 -1098091 
-15197544 -5661994 -2667686 -1781999 -2437950 -5741861 -5741870 -2437963 -1782007 -2667648 -5662009 -1382683 -11879997 -4145102 32114373 -9441751 -8430865 -16306503 8424496 29001009 -9635691 -3385387 -10601082 23979412 -9392317 14487763 2772502 4223041 8424548 -7066245 772509 9776366 -9943058 26179586 23799849 2772842 -16306506 -8810358 -2491528 -9080976 15740699 26179776 14487985 -8431070 -1148967 -5856683 -9080854 -9942926 -9392468 -9442103 -5856784 -1149016 9776391 23979250 32114443 -2491508 -8810372 -10601200 -4144821 772479 -7066266 -11879842 -3385426 -9635698 -1382735 
-4066843 -4799912 -3208462 -2446531 947344 3187257 3187229 947377 -2446495 -3208431 -4799901 -301483 14097400 8279663 -16304797 8195735 -13492296 -24533312 -5850272 35580801 -294219 -173278 4590739 -4791671 35397766 15515243 -12715255 -30815351 -5850653 3041119 1276500 -12385955 15110873 11074318 7306995 -12715179 -24533290 -3365901 -839180 -5839544 -6646893 11074254 15515043 -13492277 -7791100 -2260255 -5839374 15111105 35397758 8196013 -2260288 -7791040 -12385748 -4791585 -16304444 -839206 -3366009 4590540 8279575 1276529 3041052 14097268 -173302 -294235 -301529 
-6195608 -3550408 1824844 325779 -2047985 -3687290 -3687298 -2048031 325755 1824829 -3550423 1116986 9636246 23044474 12837747 11144976 -22836466 -19507509 3694767 -12511874 -5212437 -4398633 -13493696 -28674600 -1645562 -6506228 17743518 46336620 3694798 -1920039 58841 -13291210 9881547 1556120 6190566 17743672 -19507395 -4971834 2563313 17868541 11941768 1556131 -6506067 -22836257 -5834797 1400177 17868613 9881537 -1645756 11144748 1400135 -5834813 -13291165 -28674732 12837503 2563365 -4971790 -13493614 23044548 58865 -1919991 9636334 -4398653 -5212452 1116950 
-53 -2202864 -1590346 -4212153 -3584565 295317 -295420 3584586 4212162 1590365 2202826 499398 13819166 11639342 -34086852 -40104111 -358949 25523278 22815655 -86 1497543 -978145 11613087 -12175548 -10936093 13747723 15074790 329 -22815381 6649123 2144110 -960695 1955812 12152940 37 -15074678 -25523289 2690470 -115295 -212834 126 -12152774 -13747802 358896 -742623 -828731 212955 -1955856 10935721 40104034 828739 742661 960799 12175502 34087206 115288 -2690565 -11613359 -11639340 -2144089 -6649213 -13819313 978114 -1497598 -499480 
59 -2553721 -1681410 -1290806 392399 3086078 -3086072 -392379 1290832 1681445 2553761 297125 19343584 32855700 3049550 -1186565 1949460 -25903336 -29663002 140 1240649 -2443310 5222002 -25808846 -16698357 10521734 -1168779 89 29663208 3624659 -1962533 -24490830 -23761323 3215787 -42 1168711 25903237 462012 -958745 -13366960 74 -3215788 -10521978 -1949777 -6296925 2193832 13367004 23761248 16698103 1186350 -2193827 6297022 24490980 25808900 -3049456 958768 -461933 -5221964 -32855679 1962559 -3624632 -19343596 2443315 -1240619 -297186 
14122554 4412809 3064801 2220826 1484102 2996245 2996289 1484061 2220838 3064760 4412809 110691 738146 -2758459 -15074121 -30818808 -28961061 -4120173 29056121 43597576 3601646 -18361 5687235 145652 -14854969 -24043832 -17051095 6496862 29055926 5950197 2244031 9087441 8696182 -5053369 -16406785 -17051184 -4120304 6751644 4528861 13324457 11236487 -5053306 -24043775 -28961016 5018288 4111929 13324316 8695996 -14855150 -30818854 4111991 5018264 9087207 145396 -15074209 4528829 6751668 5687367 -2758185 2244018 5950189 738259 -18329 3601734 110645 
-10517378 -2205374 -1288808 862909 -658405 -6982113 -6982106 -658368 862897 -1288830 -2205372 -2622431 -20584910 -35056814 -22622569 11435705 18551355 18286701 22181823 22478643 -4811997 70964 -24265173 -18704289 10303806 11717157 6014303 13635123 22181960 -9824108 -660284 -7271774 13807317 12020090 3321151 6014370 18286795 -8221580 486676 15861474 18174183 12020112 11717155 18551376 -1648819 2283142 15861523 13807390 10303867 11435544 2283114 -1648839 -7271734 -18704208 -22622623 486694 -8221588 -24265183 -35056858 -660279 -9824097 -20584891 70961 -4812027 -2622451 
-71 -12350959 -34600823 -73245678 -95799056 -53380128 53379783 95801534 73244500 34600430 12350564 162576 12346829 22593124 16832389 -5584248 -17096254 -13836800 -4825015 115 1446026 -482898 22452463 23831620 354373 -13494615 -8937834 56 4825148 4365162 -1595476 21814766 9118044 -2661617 265 8938218 13837009 6362817 -1328805 7157347 -400 2661381 13494230 17095901 3065637 -2607439 -7157665 -9117935 -354247 5584389 2607390 -3065637 -21814648 -23831480 -16832249 1328868 -6362805 -22452659 -22593391 1595429 -4365121 -12346710 482891 -1445979 -162632 
8581891 21273163 47522875 31348255 27232021 -126484171 -126564280 27271385 31352267 47527013 21274795 268311 -7243557 -7506139 17490004 19425620 -7969861 -12029605 -14475783 -8799749 -953592 3323202 -6599096 15831265 16466605 -16950844 -21555217 -23878152 -14475461 -3154280 2109865 15315783 20917319 -11308414 -18306968 -21555130 -12029027 294011 3107243 16507153 -3874321 -11302293 -16945245 -7964183 1309647 -345247 16492649 20902023 16450968 19413053 -347578 1306705 15322933 15842434 17500680 3108332 295557 -6602715 -7511872 2109593 -3154663 -7244733 3322764 -953748 268540 
-2641 -3668756 -6352657 -5612636 -65362334 130124455 -130046541 65346733 5592542 6322998 3655706 -531097 2049508 9664653 -17111732 20492155 -9298469 -604952 -299372 2700 324302 761498 6018035 -18147625 25263293 -9466135 -73320 7413 308390 654240 473936 -11787000 24642702 -10375592 5743 86791 612483 -2550018 -1775113 23703398 1018 10382442 9476378 9303171 4714449 3797061 -23713699 -24655464 -25273368 -20504143 -3796879 -4715276 11777652 18137934 17100933 1773211 2549846 -6014000 -9660188 -475244 -652229 -2044978 -763554 -323717 530960 
-4746193 -15240229 -20682908 -80759567 123737616 -5930166 -5929370 123736499 -80763644 -20683911 -15241448 1078063 7659697 -11856404 1533245 1653650 -15444984 15015217 7539437 5771829 222194 -566940 -9296775 3204490 4082853 -19260515 21812699 11622031 7539466 923398 -3851553 8694677 9971382 -7485168 32584603 21812144 15014749 -21095 2035419 -16152111 -43876059 -7484534 -19260497 -15444993 -724909 -2568006 -16151809 9972378 4083375 1654024 -2567973 -724787 8695279 3204747 1533463 2035474 -20952 -9296311 -11855805 -3851654 923560 7660289 -566902 222290 1077935 
-78 -9085335 -5791904 -125616817 81779138 33235280 -33234488 -81776875 125614512 5791853 9084460 215181 10725520 -6223326 -2298815 8289990 13934138 -16317097 -179917 109 526134 -191221 -5764743 -1872572 11908070 19134056 -21081486 66 180191 2731288 -5330474 12327571 29291110 41117172 449 21082020 16317658 2007029 3766496 -2765007 -408 -41117093 -19134423 -13934249 951182 -258491 2764551 -29290969 -11908219 -8289993 258435 -951228 -12327492 1872442 2298805 -3766477 -2007076 5764542 6223170 5330357 -2731236 -10725257 191210 -526129 -215290 
-4957708 -7669268 -117883854 98330435 41732379 -12206286 -12206312 41732132 98331401 -117886766 -7668282 298993 -5836709 -4280575 3846075 3568436 -5457526 -9905960 18615976 3577018 2669602 -6493267 7732912 19468471 22758612 12219800 5689749 42338096 18615407 270936 6513766 -7952170 -17757740 -29813352 -39792359 5690526 -9906047 -1286871 138661 -5664982 -18799209 -29813478 12220303 -5457709 -2116429 -712755 -5664947 -17757816 22759168 3568276 -712731 -2116442 -7952214 19469018 3845965 138654 -1286840 7733236 -4280617 6513861 270992 -5836837 -6493504 2669644 299062 
-38 13671173 -155476449 29569521 27837316 7689736 -7689724 -27836683 -29567964 155473759 -13670622 1601760 -1488398 -2879041 -890984 2076705 3912339 1029291 -22824951 -55 2719087 -9527612 13289713 25850992 33487056 37995063 35579657 518 22825268 3555972 3713844 63356 44882 2229830 -313 -35579378 -1029567 1434184 -173646 -816378 -155 -2230261 -37994623 -3912477 728943 854045 816271 -45183 -33486591 -2076807 -854031 -728958 -63503 -25850678 890882 173630 -1434214 -13289577 2878847 -3713746 -3555912 1488267 9527427 -2719051 -1601764 
8997164 148436465 -57723880 -46412542 -23585928 -14517347 -14517076 -23585981 -46411774 -57724679 148436261 11516622 -9918021 -19342148 -22809316 -23655224 -22808308 -19329196 -20201639 -41130811 -2867953 -6371185 6321731 11500919 14029823 16429382 20399867 17181363 -20201736 176566 -519713 8677539 12941108 17460942 21580361 20400190 -19329094 1804635 605665 8600411 11960413 17460760 16429513 -22808222 906374 959758 8600440 12941038 14030037 -23655065 959748 906389 8677482 11501050 -22809316 605635 1804640 6321772 -19342111 -519695 176596 -9918072 -6371266 -2867920 11516559 
-27 165623976 6659220 -18922937 -8969371 37572 -36914 8968774 18923835 -6659794 -165624315 14247272 -15245270 -27408288 -31588631 -33220461 -35548110 -34573579 -25350156 42 -4276309 -3713938 -3922474 -4407954 -5272670 -7685996 -8036519 127 25350379 -1521009 -1055423 -304180 1151805 49438 -149 8036458 34573523 -689845 -550310 497972 55 -49503 7686188 35548315 84721 -191928 -498028 -1152072 5272581 33220371 191954 -84717 304029 4407969 31588581 550283 689861 3922563 27408423 1055458 1521034 15245202 3713895 4276356 -14247355 
440817664 -106536214 -105361995 -98161042 -93682176 -92376108 -92376007 -93681996 -98161056 -105361971 -106536229 -11632721 9507672 17918284 19133997 20078652 20444141 20443990 20016987 15680833 -2741555 -6383010 11339338 17489751 19696943 22114411 23939733 24017120 20016937 -2150199 -5832164 11274630 17828920 18388955 21977592 23939670 20444109 -2283524 -4850938 9933435 16738058 18389038 22114462 20444110 -3058411 -4115592 9933362 17828931 19696979 20078744 -4115455 -3058468 11274572 17489690 19133996 -4850879 -2283512 11339331 17918200 -5832162 -2150190 9507682 -6383018 -2741561 -11632766 


==> anc/coxeter/A11/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',11])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A11/optimal_value.txt <==
0.068148


==> anc/coxeter/A11/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 17037/250000 0.0681480000000000
sqrt(2 epsilon/|S|) (numerical):  0.111312826999162
d=2, D=2
Error: 286348904957/2500000000000000 0.000114539561982800

Certified
epsilon: 21009901095043/312500000000000 0.0672316835041376
sqrt(2 epsilon/|S|):  1/12500000*sqrt(21009901095043/11) 0.110561939451593

Certified (no self-inverse)
epsilon: 42306151095043/625000000000000 0.0676898417520688
sqrt(2 epsilon/|S|):  1/12500000*sqrt(3846013735913/2) 0.110938018528012



==> anc/coxeter/A11/root_as_integral.txt <==
100000000
-8 2609551 -2452306 1509001 -646757 367312 69 -367388 646703 -1508946 2452132 -2609443 -3974979 1284259 2181894 2071691 1720611 1552612 2086133 859442 3447086 104 -6159325 8126103 -1064503 -2124072 -1378314 -1699430 -1075959 -2139537 -56 -3447084 9085717 -9900763 774497 1310157 1009432 946061 11 2139367 -859247 -9723253 9758195 -113312 -1301720 31 -946005 1075833 -2086034 9821540 -10010925 -123 1301735 -1009397 1699314 -1552517 -9538936 9538926 113277 -1310074 1378306 -1720474 10010699 -9821272 -774575 2123927 -2071662 -9757744 9722854 1064361 -2181681 9900179 -9085192 -1284202 -8125553 6158925 3974721 
637607 -3001301 3663844 -1044427 348868 1575217 -1214916 1575166 349011 -1044462 3663927 -3001407 4961131 -983424 -3522582 -1182027 -3381141 -991526 -2409577 -2851671 52738 -4824115 8549598 -11486370 1731767 3870784 1058859 2883117 1731433 1607312 3901817 52629 -10706965 11709575 1030070 -2988755 989985 -1066093 -879510 1607410 -2851789 9900452 -9807912 209196 180679 -262472 -1066229 1731413 -2409692 -5887083 4351541 3070198 180769 990024 2883213 -991557 690198 690903 209328 -2988867 1058825 -3381167 4352200 -5887718 1030088 3870817 -1182193 -9808392 9900850 1731762 -3522591 11709883 -10707238 -983560 -11486647 8549855 4961317 
-12 4108942 -2541765 -606321 2596038 -2409337 15 2409366 -2596000 606304 2541770 -4108978 -6518545 351755 6166060 747013 2753755 4506802 654926 3584354 4261478 -68 -8023581 10792087 -540081 -3516908 -1111233 490992 -3417245 -128485 3 -4261531 7667302 -7351854 -378871 -1674046 596635 -2859183 -73 128459 -3584420 501092 -1900867 1033224 5442872 45 2859229 3417234 -654914 -9857056 11571369 48 -5442880 -596554 -490919 -4506799 13639808 -13639888 -1033078 1674019 1111178 -2753828 -11571198 9856823 378898 3517013 -746995 1900644 -500997 540111 -6166055 7352066 -7667460 -351820 -10792162 8023711 6518567 
-1831168 3745009 -3019649 -4182383 2064432 431404 -4158669 431491 2064467 -4182430 -3019654 3745144 -7679561 -804231 6871865 3326154 366855 3966207 4970781 64530 1838740 6394796 -8224877 12503385 -3761466 1367041 -3549439 121976 954893 -3838268 -1670013 1838822 1532944 -361571 336352 -7657756 -1398376 -1080353 -5984478 -3838141 64568 10229858 -12054171 1437429 3034046 4236364 -1080349 954881 4970884 -11449389 10327612 977596 3033883 -1398440 121980 3966411 587429 587395 1437588 -7657870 -3549498 367042 10327581 -11449469 336389 1367193 3326144 -12054207 10230011 -3761579 6871919 -361571 1532863 -804087 12503575 -8224935 -7679881 
45 6543114 838045 -4336541 -691029 3889527 -58 -3889378 691285 4336665 -838240 -6543325 -12206880 2937727 5000825 5848198 4966155 714689 5144952 7544307 2808328 -54 -5719454 8549433 -5830772 8370534 -106925 -1260392 2188996 4388546 -200 -2808621 -5532423 8277326 -4341870 -2911029 -6369116 -2371534 79 -4388604 -7544387 11805335 -10613519 2502090 -5027028 244 2371701 -2188877 -5144822 1737346 -4064729 247 5027316 6369154 1260228 -714785 -10117185 10117227 -2501699 2910696 106783 -4966331 4064968 -1737997 4342612 -8370870 -5848347 10613263 -11805440 5830907 -5000783 -8277962 5533020 -2938162 -8549255 5719314 12207396 
-862191 5544605 2803532 -3365373 -5013905 -1573597 291902 -1573994 -5013936 -3365105 2803624 5544452 -12271200 5916280 1064882 1203677 5946069 1902321 1063648 1031833 7013341 7556487 -2266215 1670725 -5922744 8317469 -918422 4559359 -2759084 2275689 4559909 7012980 -8252233 12054878 -14781121 5373358 -5595329 -2670976 -6123601 2275349 1031758 3536664 3153142 -8700987 -2802057 -8659695 -2670776 -2758873 1063397 9250944 -4648034 -3895307 -2801570 -5594990 4559559 1902400 1424799 1425749 -8701631 5373778 -918290 5945939 -4648071 9251204 -14781215 8317083 1203528 3153906 3535850 -5922276 1064523 12054719 -8252181 5916448 1670084 -2265928 -12270936 
-172 3115017 2689297 307233 -2337773 -3675241 111 3675209 2337614 -307418 -2689347 -3114942 -7102391 6301623 373575 -2763895 4839390 2074447 5341152 673805 -87980 32 956010 -2314383 492534 5703318 -6461559 11295864 -562368 2810715 -49 88282 -4817108 5637863 -14149181 14633656 -7534531 6874139 -314 -2810483 -674073 -4953179 7399332 -14544146 8648279 -253 -6874071 562030 -5341063 6728244 -2332 524 -8648079 7534093 -11295533 -2074455 9213231 -9213450 14544491 -14633235 6461445 -4838970 1581 -6727793 14148963 -5703232 2764028 -7399541 4953147 -492606 -373627 -5637386 4816747 -6301390 2314754 -956416 7102190 
14 6478225 5596938 1678125 -456002 -1119363 25 1119258 456044 -1678210 -5596914 -6478038 -14369621 14578327 -2863249 7766434 1028054 7464182 2991236 3725896 -504335 123 1464726 -7054455 15599709 -5540924 11047712 374176 7599767 1374507 -63 504461 -7378621 3304469 7651193 -5904375 8224829 -1134043 121 -1374684 -3725733 -7694814 5008793 1908235 -2680670 280 1133443 -7599336 -2991351 -1973297 490826 -197 2680354 -8224759 -374315 -7463939 2360265 -2360196 -1908581 5904514 -11047783 -1027985 -490777 1973727 -7651681 5540997 -7766153 -5009001 7694863 -15599560 2863113 -3304212 7378649 -14578353 7054547 -1464885 14369318 
699931 -441478 693335 1721818 1769655 -1079242 -3055628 -1079211 1769711 1721774 693124 -441520 1599170 4984 14926 -870686 -1492782 -4569658 5350501 -3973033 2860900 -2549282 977087 -3444311 4002839 -2190438 -4608342 6881490 -9885737 12534884 -7603471 2861192 2547484 -3439879 2586539 1824549 -10364844 18719932 -14547667 12534961 -3973298 -1758723 -119220 -7683825 12732356 -14579709 18720351 -9886108 5350545 -3554347 6712800 -13373598 12732690 -10365429 6881333 -4569859 3446552 3446156 -7683936 1824758 -4608384 -1492819 6713028 -3554354 2586307 -2190611 -870709 -119488 -1758513 4002762 15005 -3439882 2547393 4620 -3443954 977343 1599190 
2118801 -2514210 -1940631 -78773 985603 4863657 6053488 4863556 985668 -78759 -1940561 -2514165 8112308 -8730597 2914058 -4181122 5264344 -2545635 708569 -4978425 -3101697 -4873663 -1745512 4647680 -10816230 8064174 -5353373 6822541 -8920959 2207687 -6905382 -3101605 3260388 -929421 -1462572 5552500 -3851408 5301406 -8610272 2208140 -4978570 6504865 -7203408 13721602 -1468473 -3527664 5301900 -8921416 708890 5453267 -13416028 22399575 -1468300 -3851932 6823095 -2545773 -4474335 -4473952 13721642 5553043 -5353857 5264685 -13416151 5453655 -1463058 8064552 -4181443 -7203688 6505002 -10816238 2914174 -929494 3260376 -8730293 4647688 -1745691 8112157 
9251050 444741 3771624 5558348 5040132 2405805 597793 2405848 5040116 5558296 3771679 444792 7916006 -8422329 6189647 -8774616 -631936 -4749906 -1102319 844266 -4665957 -3642170 1301596 -4262658 -10489264 11159890 -12520374 1777191 3529676 -4912644 3442673 -4665909 9306153 -5718700 -11442563 9052927 484531 -4255524 10186651 -4912783 844535 4004189 1755619 -12511298 -641018 10757885 -4255810 3530462 -1102694 -1787357 10319978 -12636968 -641236 484940 1776309 -4749651 3047800 3047663 -12511467 9052650 -12519720 -632087 10319824 -1787454 -11442358 11159642 -8774405 1755608 4004578 -10489312 6189764 -5718825 9306443 -8422692 -4262766 1301477 7915973 
-5 926778 1405687 1763362 3933296 3524496 -80 -3524436 -3933296 -1763387 -1405668 -926785 -2390867 3503781 -782166 5547998 3037355 -7753873 3789674 -3741377 870630 7 1610864 -5515321 12562214 -2095601 -3955832 11011243 -13918560 5210578 -77 -870806 3912471 -6860690 12766915 5209183 -17098031 9824156 -250 -5210225 3741085 -400370 -6721752 5383675 8207086 47 -9823560 13917978 -3789352 -7802373 5172731 329 -8207022 17097949 -11011021 7753430 -14385866 14385890 -5383236 -5209610 3955883 -3037235 -5172881 7802383 -12766558 2095272 -5548001 6721510 400098 -12561927 781940 6860690 -3912487 -3503607 5515469 -1611042 2391100 
52581 -558583 -691706 -1058915 138873 1383487 1102017 1383363 138825 -1058931 -691734 -558656 1399495 -3716211 176165 1007622 -766654 3958149 -6717270 7373201 -9209002 3605550 743915 1305081 -1599642 -1495666 3445958 -3146683 8165576 -17349888 15090000 -9209121 1111905 -254010 2595202 1956499 -8741274 2547231 8667752 -17349941 7373220 5088249 -7332116 -1407528 22657705 -23515940 2546770 8166052 -6717274 6075986 -9487919 -6003474 22657866 -8741150 -3147130 3958284 2903999 2903276 -1407662 1956672 3445853 -766590 -9487355 6075615 2594944 -1495263 1007326 -7331591 5087765 -1599956 176273 -253633 1111949 -3716191 1305035 743888 1399485 
-10665670 -2681725 -4182752 -3538495 -2479608 -4132480 -5178625 -4132397 -2479583 -3538396 -4182499 -2681585 -6610546 7580894 -2168044 -161958 7370785 -6289773 4491989 5986777 -5441953 5544989 5149503 -1688178 12056279 2082006 -16535960 16565875 -1196306 -10014930 13238718 -5441969 -3699388 -1223759 4552107 11383826 -11311395 1878437 12248671 -10014174 5985911 -8039185 516431 4793567 -2115857 7774917 1878153 -1196986 4492928 -8300346 3573271 12832827 -2117395 -11310380 16566692 -6290252 -4067550 -4068082 4794805 11383808 -16537146 7371937 3574161 -8301835 4552062 2083844 -163797 517753 -8040290 12055697 -2166823 -1223445 -3699738 7581346 -1688501 5149620 -6610830 
217 -2428039 -3694941 -2516045 347962 -333115 287 333242 -347848 2516259 3695036 2428250 7855703 -1538052 -10050166 10795163 -11896683 3244408 -2016793 -71839 1244950 -592 -10314132 12214311 5462440 -19057897 11877742 -4896599 -4157635 1921174 -1226 -1243519 -7900081 5375868 798807 -2424333 -11563731 5624858 -354 -1919640 70590 2779927 -9441663 -9732831 10837389 -148 -5625367 4157412 2016908 12133259 -7550430 -998 -10837195 11564680 4895008 -3243320 7216097 -7216351 9732494 2424659 -11876256 11895367 7550485 -12131760 -800095 19057753 -10794494 9440960 -2778986 -5462852 10050208 -5376277 7901005 1537443 -12214576 10313892 -7855354 
-470 -2644421 -2906748 -1060306 -1636049 -322548 -13 322118 1635714 1059821 2906490 2644107 8149927 2163097 -1794158 -5044761 2071782 -7731651 5999168 -6038444 873244 69 -11748306 16522333 -3177407 -715813 -3123003 6662322 -10308073 4954122 223 -873164 -20721134 12836324 2135977 -6865805 3272698 2750571 301 -4954699 6038903 -13187427 14750537 4553133 -7765120 -121 -2750547 10308413 -5999251 -11822905 4940270 275 7765694 -3273306 -6661447 7731210 -3997580 3996418 -4552018 6866221 3122052 -2070665 -4939655 11822586 -2135288 715640 5044541 -14750808 13186817 3178323 1793910 -12836354 20720923 -2162402 -16522483 11748556 -8150480 
-912 -1189692 -1291450 23103 1288175 2112743 -195 -2113153 -1288394 -23845 1290849 1189282 3603223 1439704 -1604222 3466097 -4916940 6233042 -13955213 8100155 -3138574 19 -4998496 4477900 3303813 3384358 -1780243 -12947175 14858924 -11019922 -496 3139327 -4475058 3359852 -2164105 13349289 -6840350 -6285021 140 11020483 -8100096 -6756463 5060653 -8203225 10669068 218 6284146 -14858009 13955339 -12627139 14104083 -595 -10667150 6840715 12946113 -6232229 -19503981 19504154 8202297 -13348131 1780679 4916911 -14104866 12627721 2164003 -3383793 -3465602 -5061725 6756856 -3303860 1604750 -3360735 4476672 -1440185 -4479308 5000114 -3604422 
14967269 1165899 5714103 6276648 6669636 6315822 6199100 6315524 6669295 6276461 5714238 1166081 17713403 2951550 -9675418 1623705 -3908336 -4598653 -2479126 -840870 -6539640 -3216141 -26416420 14166101 7056780 -5662190 -1111702 4549795 -2255354 -5055759 6776502 -6538961 -15296379 9852187 -3295516 176422 -4858438 1494055 -1516387 -5054586 -841636 -5304632 3301919 -4220508 -3302373 1289255 1494466 -2256658 -2477345 -1779274 3108164 1521169 -3303270 -4857502 4551023 -4599305 1452353 1453493 -4219573 175438 -1112064 -3907688 3107728 -1778263 -3296106 -5662148 1623398 3301520 -5303989 7057104 -9675616 9851917 -15295264 2951334 14165189 -26415635 17712679 
-2013893 -1047943 -2625322 -994844 992206 666828 -1464849 667282 992662 -994319 -2625518 -1048252 2021002 2065799 -8262871 8355014 -1256039 963162 3669453 -11108695 14916030 -10775718 -3443629 2103951 10502813 -7619526 -5730673 1947282 5393739 4182201 -23567591 14915014 727621 -5064551 -373436 14425490 -6010969 -16889032 14917921 4180617 -11107758 7707178 -11877792 -9055171 11432382 12151609 -16890133 5395457 3667780 6255910 -9140553 3412961 11432773 -6011436 1946826 962716 5843627 5844803 -9055137 14427715 -5732343 -1255187 -9142008 6256286 -372769 -7619663 8355351 -11879017 7707705 10505070 -8264764 -5065596 725065 2067923 2105492 -3445737 2022018 
52 -2731986 861950 2611670 4899478 371632 -563 -371261 -4899700 -2611131 -862255 2731950 9770488 11304637 -8276236 -2535240 8657759 -7323388 -6655570 2181080 -4461450 -829 -18804409 2092980 18245182 6106272 -16091348 5325603 6128838 -7486386 -1208 4463580 -3837571 -4319858 -4123901 6976323 5057594 -9965600 1595 7487126 -2182958 -3097721 -16133217 12940214 -3810660 320 9962993 -6128503 6656616 9584935 -5102024 1973 3811770 -5057969 -5325314 7322319 7767155 -7763661 -12943257 -6976221 16090593 -8656837 5098508 -9585950 4126159 -6107004 2534383 16133893 3099790 -18245307 8276410 4318407 3835745 -11303458 -2091823 18804305 -9770503 
2999099 2244486 1598993 251374 -374996 629923 -343791 630142 -374693 251007 1598812 2244726 -2314968 -4590769 -7567277 14690866 -8724507 -1883548 5149263 3451445 -11720902 11858929 3879057 -4940086 1986176 -15348830 9224434 8681538 -12652725 -2555351 17941251 -11720031 11198724 -7941637 -3872396 578161 -3332620 3989833 -7631765 -2554958 3451134 17202535 -4557276 -11198563 -13937670 13614525 3990115 -12653387 5148952 7325489 -3957326 5842606 -13937158 -3332743 8680469 -1882909 7248219 7248178 -11197255 577988 9224622 -8725423 -3957303 7325847 -3873696 -15348534 14691832 -4558179 17201128 1986736 -7567470 -7940714 11200051 -4591358 -4940646 3880335 -2315540 
-974548 -1122961 -1000084 -146904 1917742 -3515363 4525809 -3514408 1916398 -145682 -999415 -1122981 1237541 4151257 -9127342 6284213 -614181 283370 -949895 1256588 -2684976 51754 -1155932 -1338036 7250405 -580640 -3004016 534984 -724753 158248 -446903 -2685708 4245761 -1421110 -14826589 2852360 4172505 1834844 -924254 159380 1256111 -1276732 -16890057 20313936 -1025905 -445841 1836780 -724352 -950102 20423675 15712955 -26065044 -1026278 4171263 535150 284226 -19085954 -19085007 20307693 2853484 -3000779 -615909 15710098 20419845 -14820189 -581110 6283969 -16885160 -1270791 7246529 -9125984 -1425823 4241678 4152864 -1336913 -1156338 1237534 
112 294237 100444 -5439843 1465803 -3426625 -513 3426962 -1467028 5441159 -99792 -294222 713537 -9894409 -2950004 5655525 -3397275 2631301 6184881 -3953345 5710656 6 -2373543 -7101200 9063435 -1045177 2828831 -3986191 -5783959 7260886 2429 -5711368 17303143 17955565 -24683867 -5632362 4238298 -745345 411 -7261191 3954340 -16919696 -7247936 11997884 1155928 -476 746666 5782667 -6184727 7033785 14647852 2200 -1158024 -4238804 3987816 -2633564 -8364076 8368563 -12003353 5630265 -2826765 3398100 -14651472 -7037677 24690521 1044752 -5658252 7253228 16924143 -9067603 2952066 -17959251 -17307256 9895978 7102235 2372960 -713379 
-459132 623559 -869082 -4652065 3618725 1432245 -1942606 1432738 3618391 -4650967 -869489 623656 -446942 -11795094 253820 9007003 -9891571 15798726 -7676183 3923511 -820031 2271545 -384703 -6164668 13193213 2948546 -2560434 -10412419 7200683 -921041 -7122411 -820339 15277284 14569977 -18453193 8752284 -5328071 7149259 -15614839 -922117 3924103 -15389498 -1916395 -803026 335880 3480025 7151030 7201105 -7677877 -9313608 411614 20838426 337151 -5328915 -10413425 15799651 2575411 2576160 -805342 8753007 -2559567 -9891737 410027 -9314755 -18449120 2948527 9006017 -1914956 -15387062 13190503 255026 14567036 15273355 -11793517 -6162734 -381895 -448393 
64665 1515733 -7353497 -1992530 4591808 993392 31846 -911771 -4542983 1891004 7408585 -1427425 -10368543 -7112651 5994191 -1384044 5268991 -3576003 -8203789 10835491 261301 50196 26749648 10197164 -1965557 -8616882 -11382362 -167918 -2491064 -16590083 14976 -236760 -6056708 12682441 6151893 -2615172 -7661834 -1044135 88509 16468021 -10994714 -19360300 -8293642 10980450 4176785 24181 703067 2235071 8521101 4768367 -6029272 -106488 -3986125 7684418 407053 3303833 7074272 -7043085 -10940151 2282519 11443757 -5075660 5973753 -4711966 -6097423 8479819 1434969 8251324 18997624 1999115 -5888674 -12177975 6368024 6724294 -10297411 -26730249 10341195 
-5769620 -3904025 -2540683 4470575 -2109858 -3589207 -2890410 -3610428 -2213458 4513085 -2374254 -3937103 1076873 17115707 -4560366 -2303322 -8514211 12014810 -14122355 7193595 -1112253 -4400370 -564108 4539461 -1462896 6022258 -2838973 -10626462 11287468 5252561 -1298241 -1116864 -13857775 -22195131 -2314757 14660045 -1039561 15117400 -7909869 5625672 6947562 15823417 1779604 -1798502 -8371075 -2045119 15134060 11341361 -13932082 -2507670 2242730 9572038 -8466050 -866631 -10618841 12090917 -1114255 -1273499 -2046939 14716172 -2582332 -8631186 2378085 -2615962 -2455462 6212789 -2268702 1967207 16256253 -1415757 -4696200 -22473397 -13714509 17269037 4307351 -1168343 1310980 
522 -880733 -336829 7096261 4473007 -4760067 566 4760583 -4473212 -7097135 337502 881457 -1826154 16791673 7632136 -11942594 -5795899 8630982 -3742346 -12538366 812872 269 6386033 5791271 -9235188 9572020 7490783 -9281472 -6441939 2867123 -267 -810784 -15670328 -12240702 -2547488 -178028 9782089 10809704 1086 -2869198 12536914 -3230890 -12073233 11113355 15151683 -542 -10810771 6440233 3743132 15141731 11771680 236 -15151019 -9784228 9283856 -8631668 -6641877 6640647 -11112032 176876 -7489532 5795659 -11770997 -15143399 2547086 -9573564 11944962 12074631 3228759 9234819 -7631693 12244529 15673860 -16795564 -5792775 -6385880 1825806 
1857911 1117453 814210 -707879 -4224484 872084 13519752 873514 -4223340 -707670 816990 1117497 -331068 -9764576 1937771 10255112 -4959322 6207062 -4170234 -4135502 8264371 -6824913 3043625 501771 -13712199 -10024906 15676916 6392690 -2746959 -4971338 -4603850 8263467 -587190 2965295 4972763 15950693 -15459796 -4872706 7658347 -4967460 -4137998 5232539 15092381 1563605 -571861 -6564110 -4868004 -2746694 -4172069 -11037611 14006764 -385166 -568296 -15463009 6388815 6211329 -24924861 -24922110 1563826 15948426 15682907 -4960765 14002826 -11038381 4976576 -10016851 10250174 15091487 5228195 -13713212 1945399 2967433 -586268 -9764803 498150 3035864 -328529 
-344 -245475 -6880823 646764 -2743619 -4179564 -2341 4179858 2745172 -646208 6880121 244625 -5581292 6083966 -20491428 12152790 -2218873 -6447672 6037009 -2682580 5265404 1112 18909280 10611022 85391 -16889957 -10771538 4173676 -4465311 -2945015 661 -5269380 -5771122 -11262207 -13328181 8208027 12087274 -10155249 -1808 2947431 2683055 15125174 2850531 -1680130 -8217898 1168 10157432 4466329 -6035245 2215514 12513959 56 8218752 -12080766 -4177281 6446484 -8684125 8693400 1679125 -8212274 10765721 2219626 -12519536 -2212785 13325861 16894071 -12155839 -2855350 -15126418 -80463 20489613 11260117 5769920 -6078974 -10610024 -18910241 5581845 
-305 -460088 2577645 -338946 -6076035 -9356112 -231 9356634 6076091 338828 -2577875 459503 3220484 1320649 -2942379 -7327522 5340209 -79533 -2924080 21233914 -15367824 1054 -8236391 -3857580 -10398097 -11981214 4779357 22021202 6979125 -14421055 198 15365242 3669991 -409252 -1297640 -14919416 -1619684 15229179 -272 14422911 -21234514 6940723 3576337 5713501 956637 -125 -15230673 -6979755 2925166 12267992 16360032 -570 -954685 1622302 -22022246 79438 -8902462 8903290 -5713517 14918634 -4779796 -5338821 -16361577 -12269184 1297171 11983211 7327139 -3575716 -6941464 10398669 2941985 409590 -3670587 -1320531 3858000 8236142 -3220421 
-3154120 -3467186 -5330171 575768 3115178 -32150 3028104 -32643 3115023 575427 -5330364 -3467131 -1661960 825445 8736044 -2496573 -9856275 3937639 10510690 -6094446 -25963976 16954348 11786753 12067239 -4474353 1386574 7198262 -10054303 -9308701 14369553 2972155 -25964830 -16153367 3705818 1336621 16616211 3057654 -8294444 -4092698 14367810 -6092290 -11036594 -6187271 -5320502 14024384 19232794 -8295738 -9307994 10510555 1209737 -72426 -1993045 14023725 3057081 -10052448 3936897 -5126557 -5127444 -5322340 16616255 7197815 -9855344 -71333 1210077 1337344 1383906 -2496580 -6186930 -11035741 -4474657 8735375 3706107 -16152979 824827 12067553 11787460 -1662304 
4938161 2302386 -894382 4287935 8083858 -3115391 -4690325 -3115004 8084430 4287954 -894118 2302609 -3732966 1056240 17471965 -3842042 -16026662 1253494 -1468527 3730740 11336645 -18284458 13414459 8393489 -9782018 -10497526 871267 2291604 -772964 -11057974 -8080641 11338401 -10305139 5059336 647653 -5247026 -13148889 15386482 15562630 -11056920 3728101 -13273917 -12360924 93970 -11129822 11063905 15385240 -772435 -1467818 16253175 3066290 2873421 -11129456 -13148829 2290366 1253063 9963241 9964050 93351 -5246352 871440 -16026840 3065053 16253145 648415 -10496859 -3842351 -12361907 -13274495 -9780842 17473678 5059281 -10305378 1055687 8393290 13414415 -3733118 
341 -1398449 -1648776 -34846 -1788257 4342686 431 -4343084 1787710 34507 1649493 1399137 368485 13277516 -15894274 10967882 -15417887 15949236 -16678728 9095703 -3715379 1679 2732360 -206365 -5977842 11599338 -4268530 -2286240 -10854812 668750 -622 3715284 5036444 -3285564 -12764079 -256659 -10899246 18199034 -1209 -666927 -9094425 1159004 9535851 19567466 -11948905 -184 -18200842 10856259 16676136 -12281026 -9413176 351 11947266 10897656 2287379 -15948754 9584742 -9586315 -19568325 256713 4268138 15420608 9414317 12282398 12766031 -11601794 -10969061 -9536216 -1157216 5979787 15894421 3285987 -5034953 -13280742 205366 -2733569 -368614 
8215330 1724537 -2949302 3237879 2866912 6996303 730751 6995507 2867108 3237924 -2949152 1724572 -2072838 17052020 -17373612 13840923 -11170385 -5372274 16326095 -13291148 -1670532 -11322830 17334485 8245794 -9257756 4953253 -4086633 -6480225 -7684716 -14508673 -4328956 -1670956 1872210 -1221337 -18753580 -4731108 7895104 3981919 10619341 -14508628 -13291802 -225872 11108762 9129067 6191900 -12727943 3979512 -7683831 16327870 -13319496 -2612919 3530271 6194181 7897770 -6479541 -5376045 6667142 6665899 9126835 -4730972 -4086435 -11168538 -2611436 -13317248 -18752577 4951032 13840426 11107089 -224914 -9258183 -17372546 -1222422 1871546 17052254 8246100 17334533 -2072795 
13384464 5768267 -2276359 3041073 4018340 7250426 7272542 7251018 4017766 3041171 -2276624 5768120 -5381792 -9173172 -8626060 6654439 18403603 -4158547 -17944011 10871103 -7837336 -2166315 23986500 15435373 704683 -15811343 -17987993 891093 5181582 -2616891 -21439987 -7836848 -7093510 5208497 3923719 -1066956 4787092 -3386748 -25143935 -2616818 10872252 3849579 5004219 -3949517 -1271205 2239312 -3384484 5181271 -17944680 245089 350159 -8758205 -1271532 4787177 889772 -4159156 312772 313498 -3949361 -1068995 -17988735 18404657 349202 243349 3922650 -15809909 6654160 5005890 3850752 705517 -8628154 5207861 -7092855 -9172092 15435299 23986755 -5381938 
-1005 1354678 4336007 5384347 3794398 -182420 -526 181554 -3794904 -5384566 -4336272 -1355578 394642 -7597979 24822335 17973764 -28991245 358522 7855056 713652 -12378064 -1424 -5266331 -2656557 -6645046 -2140719 8101603 19075987 -4132862 -9749146 1459 12379023 -7215067 -2171209 -517586 22386158 5601777 -8639131 290 9749546 -712495 -5851086 -5298096 7642454 -11354497 -585 8639812 4133171 -7852708 827702 464883 186 11354112 -5600057 -19076508 -359581 1330937 -1331733 -7641976 -22384682 -8100354 28989916 -464667 -827382 516948 2141571 -17972739 5297343 5850907 6644654 -24820858 2169968 7214202 7598245 2655554 5264761 -394483 
-853 -1653269 -2065270 -108324 5000989 5521710 -1230 -5520647 -5002055 108358 2065068 1652835 662555 15323809 -2582262 5724684 867789 -29511910 11581580 16540091 -20104359 -721 1872058 -1724964 -3312662 10019263 14863502 -13214186 -19770020 -12049908 -53 20104951 6085160 -1375012 -10864281 -6499576 9573718 -4691129 -695 12050898 -16536580 -3851840 -336514 -9271729 14649741 478 4689275 19768593 -11583629 -8275087 -7234358 -4559 -14649017 -9570302 13218609 29512498 1846162 -1842508 9276222 6500994 -14865903 -872570 7229675 8272110 10864434 -10017328 -5718579 338748 3851403 3311161 2583195 1374848 -6087277 -15326003 1725300 -1872659 -662636 
-2480154 -483290 1830299 621378 -4421160 3211789 -9136008 3212832 -4420478 621209 1829093 -483791 226565 -7884455 3451085 14885230 -22261143 13215952 -11868284 5066875 -1111824 10494419 -4168290 -893836 -6187846 5325465 -13388319 18243760 -2562695 11706368 -339646 -1117324 -5251973 -589648 4734927 550331 -1312736 -7827747 6460929 11703649 5073124 -947075 7963184 22611903 -2522921 3150764 -7828514 -2570026 -11865422 -8351983 -14460198 -34500088 -2522047 -1309825 18239434 13211166 16032043 16031402 22607406 549112 -13384635 -22261706 -14460516 -8352538 4732942 5327105 14882706 7962025 -947221 -6186468 3451300 -590263 -5250443 -7880824 -893807 -4167046 226442 
-14909195 -5447597 -5557570 -2494144 -4252577 -936535 -2616060 -936724 -4250768 -2495889 -5557196 -5448120 1113294 -9722730 11486792 17670274 -303495 -16293427 4655671 25255835 10262904 -34750777 -6076855 529396 1106195 4114857 8995845 5440303 -6668338 -6630221 6593135 10258766 -10821039 -3578772 -7023069 11158411 26251316 5043775 -12789993 -6630891 25256550 -3143080 -3355579 -5345890 9374679 7695130 5034395 -6670723 4657654 -6698380 -7027213 -5099982 9377785 26250436 5442566 -16296073 -3137688 -3138243 -5347293 11158961 8998052 -305745 -7026923 -6697835 -7021411 4113928 17671640 -3356710 -3146978 1100068 11486301 -3576521 -10818192 -9717845 528382 -6076553 1113543 
340739 -1583871 -993361 -7272088 2952499 4449637 4420363 4449890 2951922 -7270014 -995265 -1582540 2182770 25285359 -10696332 -9127958 4921931 16517937 -9833219 3589823 930003 -25944908 -458740 -4002206 -10146304 7411258 7382061 5699852 -11872204 -10324285 6486117 924503 13607384 4876286 8140516 -4039604 -10309180 -3748895 -27046839 -10324885 3597966 -4358641 -461534 -1537906 11098162 39864417 -3739086 -11881474 -9832186 -2064948 -6428057 -15142308 11090875 -10302160 5692153 16523432 -1275195 -1277341 -1544824 -4036227 7380197 4925952 -6426252 -2064393 8140499 7412132 -9132538 -463117 -4355863 -10133818 -10693445 4875013 13603582 25274699 -3999718 -457876 2181676 
1180 2809641 -2623255 5673833 -1085739 410443 995 -407518 1087783 -5677185 2623616 -2809694 -1637459 -23760957 6931858 -5458819 7507298 11973763 -566689 16592335 -11337779 -2877 113031 4783192 26293081 3831932 -3934847 -14114413 -19685862 -1636204 514 11336065 -9548727 -4218828 -1303033 7269448 17218375 24078152 -6073 1633783 -16594149 6693964 -4155450 -12988571 -15949629 8797 -24081973 19682196 559828 1479688 3096014 -4891 15952868 -17227282 14118529 -11962815 -3309051 3309970 12990374 -7272387 3935350 -7506509 -3098957 -1480208 1308406 -3829068 5453396 4156183 -6696002 -26298122 -6937790 4222168 9557024 23773726 -4785462 -112918 1638393 
2169916 3203596 -3694382 3227809 -3148841 2847473 2542629 2848227 -3150559 3229689 -3694084 3203824 -1954043 -17634249 -226781 -13476785 7437481 30647183 2367551 -10113096 10239460 -10815580 4100576 6835942 22243408 1200563 -8371907 -10694551 -30454007 -11445463 17560321 10240718 -7356720 -1374158 2790157 5108632 10901000 5491867 12759319 -11449936 -10117308 7703312 2006116 -2463460 -5786591 -3668392 5498445 -30445868 2372070 -1235940 -2209366 -13195251 -5782013 10900156 -10696911 30642609 -394962 -392958 -2457388 5107192 -8372177 7438885 -2211135 -1237806 2785575 1199317 -13472524 2008866 7706108 22245486 -225152 -1376590 -7359372 -17638236 6836792 4100463 -1954191 
-1535 -2233871 -2114769 -7436454 4513299 -2076102 -992 2075262 -4513670 7435303 2114768 2231605 961704 18187812 -4355406 -16831275 -5901880 15065999 -12094720 13849834 -9817500 954 1310483 -2214529 -8274537 -4729997 -3418992 4520024 -23847577 19297068 -2824 9815284 11152125 8657844 14832303 4651468 -436566 -24164508 -1116 -19293597 -13841787 -8582397 -9250565 -18375892 -15262057 2199 24162126 23852144 12091744 8146654 6058250 1061 15267654 436938 -4513186 -15075702 -5842088 5842136 18378352 -4652549 3424137 5897458 -6059454 -8148866 -14836071 4731111 16836103 9250602 8579941 8268536 4357563 -8658701 -11152033 -18182949 2212596 -1312709 -961021 
1218798 7034 -1088744 2345023 -1517900 1164445 1020638 1163365 -1518427 2343072 -1090182 6937 -704549 -159111 -1605255 -13668200 -648073 574141 -11563147 26117864 -7843185 7484616 3368331 3373100 14383973 8003935 18193488 11110835 -19989518 5366145 -37573859 -7845095 -3112799 -7082657 -20882363 -17953037 -7964859 -5192867 28780549 5361327 26119622 7242468 4483716 16722 10630216 3897725 -5198740 -19992248 -11552153 -4621201 3005864 10775037 10631342 -7969240 11110570 582740 -1585979 -1586404 16966 -17956837 18189233 -655351 3006419 -4619218 -20877338 8008767 -13676578 4483927 7243240 14386443 -1611116 -7081555 -3111221 -157848 3373833 3368865 -704477 
209 -210237 3626315 3435452 3735710 1060940 201 -1061345 -3734971 -3435544 -3625801 210610 41810 273731 10272308 22783964 14113873 -20566061 -42892698 2385875 15255691 -1135 -1537880 -2752418 -9393163 -3413120 6731076 11248282 -203984 16659419 5526 -15254163 -1069113 40368 -5028322 1110296 18366941 11415609 -4367 -16660113 -2393986 -6027523 -5146460 -11437712 -2286211 -1903 -11414771 211089 42897438 -787581 -239150 -462 2282524 -18364957 -11253013 20564621 -1505253 1505537 11437678 -1105474 -6737030 -14113884 239581 789657 5033101 3409758 -22779973 5145184 6025550 9388788 -10271722 -38238 1070817 -273047 2751299 1537842 -41885 
-1251 2259331 2076787 723083 1876693 -3306672 -80 3306388 -1876872 -723306 -2077606 -2260465 -389443 -14136302 -14595847 29178880 -3014606 16861595 4042250 -2908031 -13884513 1634 -2662588 -918086 -9822765 20437581 -26954158 9375552 -3604966 3479563 -2705 13883577 -2221708 2917164 17537384 -17487485 19069050 -3942841 3232 -3480601 2907669 -2972343 -447310 -7363531 24940561 2168 3948086 3605550 -4043340 4880741 -546447 -136 -24939771 -19067628 -9374495 -16863095 -1299248 1298196 7360338 17484488 26959006 3019125 545433 -4881651 -17539468 -20434151 -29175992 446732 2971693 9822451 14593317 -2917471 2220067 14133623 918502 2662083 389401 
4208 443504 907118 -313331 -1838152 -177263 -105 176486 1837707 314011 -903313 -438025 550845 522059 4936236 9244244 22350227 1096800 4300647 -4526677 -37944918 -14128 -2022978 -2174325 -14071356 -25291391 -7401917 -20567955 8673763 27307067 8337 37943835 261095 1704976 -435193 18633305 -575692 3881157 -8913 -27301170 4538534 -1005270 3530585 18079172 4039686 -11139 -3904072 -8677719 -4287422 -1612561 -1626844 4928 -4040340 572445 20561846 -1094335 3493910 -3491585 -18071766 -18628121 7390614 -22360756 1631631 1614995 435940 25279543 -9253671 -3528244 1009524 14076292 -4926850 -1704761 -255834 -514730 2172935 2024042 -551427 
-11088264 -6707979 -4917317 -1129963 1096324 -380389 -315715 -380967 1097677 -1129740 -4918471 -6707686 523962 -12576082 -15859768 15655488 15293694 -3851794 -13377283 -17949946 5415505 34170003 -1747590 1751295 -7868110 18424610 11923944 1542197 4794909 -9711337 -14590930 5439373 -7136503 541033 3631075 -3753766 4099108 31429157 21315455 -9732735 -17949400 -6104324 -3953294 -10172540 240894 30839706 31424809 4788090 -13379100 -2199638 -6761161 -14270928 242298 4101109 1558331 -3848523 -3226686 -3230419 -10188400 -3773246 11923872 15277194 -6759250 -2197435 3633911 18446268 15652862 -3956109 -6104016 -7858788 -15864922 540179 -7136923 -12577588 1753023 -1745403 523073 
3856811 4968410 2382870 1290481 660141 -3884166 -361753 -3884299 659777 1290555 2383382 4968750 -1830338 -18432437 -26587438 6762622 -3688206 -4396272 25533741 27172419 2619388 -9198852 612736 2097484 -2624084 25582687 -1977710 -25172641 -865046 4004464 -4199994 2617051 -3911160 1036406 19379384 -1872167 -24216071 -4436533 -923383 4006003 27171849 306164 749612 2253787 -8022906 4408648 -4435874 -863199 25534666 6497787 2292719 -5382883 -8021505 -24216053 -25174339 -4396809 1611399 1612026 2256742 -1869812 -1976861 -3686044 2292118 6497049 19379349 25581158 6764706 750409 306264 -2625790 -26587476 1036459 -3911506 -18433717 2097037 612336 -1830522 
-3291815 200459 807578 2205448 477234 -4544633 -5102181 -4544977 477244 2205063 807572 200245 157693 -1822710 5098779 24441326 24859291 5209393 -11850382 -3322485 -8503840 -32727730 -2045099 -1594970 -9641801 -7951062 -9466269 -14442805 -4544131 29465539 34020959 -8504977 -2947335 -2892537 -12372848 -17275414 -14226146 2615891 29353587 29467152 -3322961 -1561609 1546116 1592331 8607328 11629639 2616884 -4542149 -11850391 -1530218 2681899 11092811 8607847 -14225488 -14442331 5208581 82725 82403 1592096 -17277067 -9469866 24857544 2682335 -1529792 -12372970 -7951908 24442263 1545953 -1561656 -9641534 5100921 -2892268 -2947048 -1821738 -1595340 -2045554 157906 
545 -3020706 -3750416 -4110852 -3849731 286081 231 -285834 3850166 4111134 3750371 3021237 772374 18341903 27129223 -3635645 -34418512 -16274146 3106008 6567869 -2773381 -616 2713524 385225 12739946 -10586692 -36713209 -8030190 16540166 15961998 757 2772061 5245044 996478 -4070817 -20619728 3432001 14490560 1725 -15961286 -6570885 3511398 538807 -10230424 512595 121 -14490162 -16543206 -3110401 -672644 -78613 -448 -513265 -3433858 8028345 16274528 -1451316 1451673 10230847 20617833 36711847 34420422 78604 672536 4070648 10587623 3638621 -538040 -3510756 -12738288 -27126856 -996574 -5244970 -18340929 -384654 -2712619 -772406 
-5568 1026506 2966069 1328358 -2866902 -3975125 -677 3977820 2864153 -1333353 -2967843 -1029223 -153752 -10866580 -18017177 -12702271 -16186023 -14700003 11157887 38796426 24310679 -25768 -2342901 -620088 -6065898 4223702 2417251 -3023036 7132913 22703382 -17752 -24355378 -774800 3927834 17317813 25308227 16016925 5356796 5419 -22699996 -38796394 233762 3623650 19450476 16284314 -11705 -5349208 -7097454 -11115105 2770891 -1304638 -10702 -16308645 -16014295 3057336 14743212 3445418 -3446736 -19464876 -25314923 -2403770 16205760 1295788 -2774912 -17323008 -4223800 12701694 -3627919 -237708 6065926 18015305 -3926704 773339 10862732 620279 2340011 154563 
-9127752 -2561454 -1545798 -3255155 -2127209 1009765 -1734899 1004309 -2130696 -3252970 -1541341 -2559619 418320 -5003016 -5036325 -2581751 14346031 31601278 30393680 326658 -28174379 -32271412 -2263844 62098 -3675272 -3008672 8989709 25165750 26196440 3236552 -21876787 -28138404 -2473340 612699 -4874385 -4398658 4060830 8018988 8571586 3267097 382712 -3969546 -3228418 -9736986 -14569761 -12797826 8026778 26206884 30410325 -3270514 -6091807 -13844716 -14545288 4085175 25163294 31581131 -1152679 -1147738 -9709176 -4362789 8993713 14322937 -6093635 -3266495 -4848734 -3000876 -2598030 -3222760 -3968705 -3684156 -5064244 618068 -2474989 -5021294 61165 -2267578 417906 
5511945 2222373 -279876 -2760680 -1916043 4297271 6716751 4297077 -1917249 -2760634 -279440 2222136 611591 15121330 32343984 26736760 2832373 -11608846 -11508394 -15920998 -22622216 -20543070 1155082 600993 25538572 28319212 6369289 -8969144 -7238997 -10188171 -21364106 -22617820 6617627 1331997 13675799 -556574 -12422252 -6147592 -1427442 -10183670 -15913051 5755424 -1043515 -7212329 -19742335 -15889692 -6144802 -7236310 -11505762 2187638 -3017338 -16349705 -19738421 -12418277 -8970618 -11613149 -901626 -900912 -7209633 -553834 6367130 2826930 -3017612 2188179 13678360 28319092 26734780 -1042852 5755952 25539171 32342625 1332562 6617684 15119762 601015 1154951 611570 
818 -8551713 -27568264 -50507964 -82307997 -101397078 -10461 101343036 82342632 50527283 27577055 8554454 -180455 8065981 17573291 21638206 3446285 -16214598 -14608813 -8638793 -3255490 -483 1075196 375955 17510098 27909244 9268559 -14449039 -13762060 -6652022 -2913 3253120 2134338 -265368 21759789 13896086 -8077679 -7001303 -4777 6644461 8634727 3161553 -2055071 10807005 -549191 -5440 6990838 13753198 14602572 495241 -4631515 4835 552335 8084478 14457948 16221743 1310715 -1310117 -10806503 -13894091 -9264095 -3442350 4629907 -496048 -21755862 -27901724 -21630153 2058154 -3161121 -17514285 -17578284 266212 -2134520 -8068475 -375856 -1075776 180399 
7757058 23121885 41270399 37662087 33799071 -127224276 -19248175 -127304797 33800333 37645790 41258380 23111835 1016449 -6063388 -7826676 15171312 3476554 15864686 -10035997 -13157897 -13453945 -8915753 -1161992 1516051 -6573562 13305412 912615 17816552 -15230655 -19682444 -20528578 -13455788 -748585 1406390 9532472 1784353 19036937 -13464211 -19938927 -19683045 -13159873 924615 3299014 2501791 15161045 -6757013 -13462223 -15230587 -10036139 -1641899 -2626456 24725818 15150191 19025158 17803142 15853883 1816188 1816523 2502665 1788579 916143 3479427 -2630270 -1643030 9543991 13321969 15185887 3299610 925501 -6569584 -7822049 1406672 -747154 -6059094 1515563 -1161710 1015776 
-4821342 -12242289 -20805738 -29649803 -749766 -36963309 198746690 -36980813 -712411 -29655083 -20804057 -12239906 -562718 4025219 3027558 5091262 -27201971 5627194 3979770 8093362 6479326 4353823 416688 -797251 3154499 6816142 -32097726 8890872 6592800 11900982 10231811 6480424 691141 -1205269 3331415 -27319075 9180218 7714633 14538519 11900404 8092402 485026 -2157558 -20288069 2956096 525464 7722674 6599703 3983645 -2043448 -5006040 4928015 2947575 9177736 8887405 5625193 6380487 6379761 -20292455 -27319364 -32098416 -27202443 -5006692 -2044418 3332346 6816986 5092395 -2155539 484773 3150865 3023187 -1205735 690777 4024548 -797130 416788 -562765 
-383 5219052 18546024 28830412 107157981 -105993584 17218 105938210 -107095907 -28842485 -18547748 -5230621 58603 -4256204 -13235136 10663221 -1795431 -15297380 12754484 4018506 2060615 1245 -304783 26986 -11831859 8651562 -5050731 -23731224 13784081 2641398 147 -2058699 -611900 1180972 3811384 -7713635 -26976877 12216462 1246 -2639870 -4015420 -867265 3911338 -13042417 -33519921 -11009 -12226226 -13793880 -12759931 -4617043 -4646278 4152 33518124 26988306 23741948 15306793 -2390212 2391449 13033733 7711175 5046666 1794109 4643157 4615645 -3805530 -8643641 -10654940 -3908322 868125 11826085 13230342 -1181510 611719 4256960 -27186 305293 -59740 
-5523832 -25500634 -40627647 -58155587 135614263 2185159 -25106043 2141000 135680998 -58231406 -40650057 -25496940 -1490668 4627076 -10416899 3262022 7404046 3583589 -12159025 12495390 11554676 8523139 999389 -1897629 -7897351 5659095 10890399 7165079 -15445318 16965077 15863498 11550649 435076 -2286695 6086678 11759977 7893625 -16480006 19649034 16957469 12487657 1420433 7593432 -10721957 -24087818 -53105691 -16453575 -15429151 -12151576 -1703069 -3327143 -7561693 -24102892 7901205 7162714 3577127 -1758564 -1759361 -10726477 11774193 10896513 7403599 -3328712 -1703816 6099095 5669953 3267862 7597564 1422797 -7898579 -10421944 -2289802 436653 4630997 -1899861 998792 -1489571 
-1741 -12392070 -36924582 -137172222 69585871 21124401 4068 -21135053 -69502204 137143890 36877884 12390878 6769 9922782 -2762794 210517 3766648 7383081 10867216 -13949133 -2924002 250 -142332 -2606170 -385521 5601149 10343022 15322063 20839572 -13594186 7871 2930842 2360874 -6683926 13523749 24822188 31817833 39531924 5369 13607564 13954610 3432154 4814983 -2304348 -4239985 -16330 -39543156 -20844941 -10875814 1651070 840052 -1124 4226246 -31812679 -15311383 -7381250 164296 -164822 2295371 -24819502 -10336627 -3767403 -842421 -1652761 -13520019 -5593334 -208952 -4810533 -3431183 382040 2754484 6683169 -2360588 -9921366 2603410 142909 -6612 
-6861062 -29552762 -109222059 122162621 11394681 -2271294 9058105 -2279633 11392475 122127674 -109187077 -29548888 -3970089 -4882349 2580577 5711881 4379775 6104194 3462181 -6684276 18232327 9313956 2975272 -7895239 8684595 16499707 15863983 19237302 15801204 89777 31939957 18235755 1386748 7862477 -10807570 -20783981 -22654417 -27014010 -40485860 77994 -6688108 -886578 -754620 -4170156 -4709457 -9290411 -27009055 15793714 3458830 -1387474 -758304 -2650549 -4710318 -22649892 19229357 6101216 478074 478571 -4169462 -20778405 15858690 4379074 -758911 -1386687 -10803724 16496172 5712248 -754972 -886706 8682867 2580818 7860640 1386802 -4880519 -7892517 2974603 -3969503 
-1953 21842267 157356422 -57468231 -15761353 -2459497 2798 2466038 15762001 57504132 -157380108 -21864635 2941353 495480 -3418416 -6092466 -6370364 -7351260 -8913232 -9661037 14340853 2439 -3497887 10985149 -13067688 -25302349 -28023912 -31188408 -32947665 -34389649 3938 -14333839 -2260164 -5420638 2624887 5596133 5989799 4481234 -5956 34388429 9661547 -830588 -290665 946690 1259359 -1377 -4489025 32951172 8917446 207450 -172963 -1009 -1261832 -5997695 31190815 7353282 195110 -195273 -947905 -5602397 28026600 6372321 173319 -207676 -2629169 25304997 6095922 290127 830287 13070048 3421954 5422515 2260511 -495471 -10986670 3499177 -2943579 
7940977 152589337 -84447419 -32703488 -10657688 -11336100 -13021922 -11322120 -10649510 -32713345 -84452257 152492803 12839822 -11166860 -20059799 -22110361 -21759935 -22971603 -22668168 -18320086 -15072774 -34501236 -1603869 -6495011 5711587 13131328 15536851 16393655 16328586 18742228 21135548 -15060171 -2198779 446872 5605725 9226246 10648703 12172043 14868603 18743394 -18306502 165043 312839 3901376 5199740 8174330 12176336 16333008 -22650060 461472 642363 3443771 5201061 10653895 16399350 -22951976 -533077 -532388 3901131 9228780 15539777 -21743348 642437 461623 5606458 13132233 -22095556 313124 165730 5713737 -20045844 446333 -2197826 -11157779 -6493355 -1601602 12831559 
-2975 175841074 -31282927 -9053523 -1690096 -781206 4643 794064 1704693 9063997 31321990 -175925855 14897132 -14653356 -25952860 -29194024 -29430652 -30520435 -30232761 -28989152 -27277678 9995 -3276337 -6338198 -311536 1951272 2024831 2230660 2142610 1516504 -4415 27287968 -178031 243789 319134 672474 737044 736503 -2216 -1524012 29000823 -133104 -62926 347360 214667 -3692 -742859 -2151475 30244611 177002 7789 -1748 -220225 -743605 -2239236 30531850 89180 -89193 -351220 -676955 -2032155 29442037 -8112 -177445 -322178 -1958608 29205363 63425 133302 307292 25962539 -244591 179055 14660331 6341326 3277640 -14904397 
488294487 -109721804 -106736991 -99580161 -94166452 -90624511 -90797925 -90623308 -94164477 -99578684 -106738112 -109722951 -9409867 7701471 14782290 16949595 17834738 17361584 17078850 17119345 16830573 13971524 -2320525 -5006963 8008507 15465402 18758138 19087412 19580943 19048752 19404937 16829255 -4427841 -5964247 8480428 16313366 18636630 21163959 19904616 19050170 17117903 -2954857 -5410101 7296585 12962029 19573450 21162926 19580405 17079829 -3504548 -4005719 7382992 12959521 18636312 19087873 17363842 -5492721 -5492745 7297273 16312647 18757970 17834997 -4006157 -3504140 8480532 15465199 16949005 -5410581 -2954445 8007980 14782429 -5964746 -4427482 7702263 -5007207 -2320894 -9409772 


==> anc/coxeter/A12/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',12])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A12/optimal_value.txt <==
0.058116


==> anc/coxeter/A12/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 14529/250000 0.0581160000000000
sqrt(2 epsilon/|S|) (numerical):  0.0984174781225367
d=2, D=2
Error: 69582772371/500000000000000 0.000139165544742000

Certified
epsilon: 3562667227629/62500000000000 0.0570026756420640
sqrt(2 epsilon/|S|):  1/5000000*sqrt(1187555742543/5) 0.0974702310469407

Certified (no self-inverse)
epsilon: 7194917227629/125000000000000 0.0575593378210320
sqrt(2 epsilon/|S|):  1/5000000*sqrt(2398305742543/10) 0.0979449997201082



==> anc/coxeter/A12/root_as_integral.txt <==
100000000
-572401 2052943 -2677467 1032825 -1070617 -211103 -277966 -277788 -211171 -1070629 1033041 -2677825 2053398 -3859912 850397 1958800 1538351 1402776 1515575 1454783 1013301 2252972 7690 3203211 -5895449 8325987 -1364279 -2449861 -1469006 -1210815 -1542840 -1783837 -831449 -2781410 8164 8687677 -9497389 434979 1256319 507274 517632 279242 1158701 -831751 2253169 -9276379 9425706 -496707 -740549 -701714 -523620 279356 -1784011 1013589 9543601 -8723956 -212366 484809 -701586 517842 -1542903 1455212 -8696413 8445807 -212466 -740861 507273 -1211171 1515738 8446034 -8696889 -496546 1256600 -1469024 1403168 -8724857 9544688 435059 -2450363 1538576 9427066 -9277808 -1364323 1959217 -9498909 8688991 850655 8327323 -5896423 -3860708 
71 -3753837 2760566 -1326212 -7857 817211 -1053236 1053315 -817160 7944 1326142 -2760121 3753529 6469886 -1638626 -3795532 -1840750 -3197475 -1565805 -3125097 -2286180 -1847309 -4117656 -220 8134777 -11040407 856768 3365712 678080 2161995 711220 1799212 2011176 218 4117679 -10462248 11428983 -322907 -1902134 257163 -1186043 -117139 -53 -2011001 1846953 9621511 -9003578 -361912 651292 -1022231 31 117038 -1799029 2286006 -6494796 5358811 1201486 69 1022177 1185988 -711001 3124852 2323887 -1327704 -1201547 -651197 -257202 -2161780 1565572 1326703 -2322819 361816 1902003 -677865 3197297 -5357746 6493665 322803 -3365300 1840477 9002419 -9620206 -856592 3795174 -11427555 10460873 1638544 11039111 -8133814 -6469326 
714115 -2762491 2727233 431207 -1470411 3121464 -623965 -624028 3121443 -1470367 431168 2727166 -2762577 5356833 -169945 -4500702 -5412 -2542270 -2591514 100511 -3505181 -1652930 -573672 -4208945 6653940 -9530607 702408 3924521 485425 771008 3187305 -229342 1782524 2583999 -573739 -7668241 7357772 847708 -97952 194528 2322283 -868455 1178325 1782519 -1652932 2116566 -772251 160879 -3575625 578221 -2839305 -868515 -229431 -3505238 6017884 -8454654 1526766 4565890 578234 2322306 3187256 100465 -13280317 13512131 1526806 -3575597 194570 771055 -2591491 13512094 -13280210 161016 -98100 485320 -2542333 -8454403 6017656 847749 3924586 -5506 -772535 2116755 702420 -4500712 7357843 -7668248 -170059 -9530691 6654075 5356951 
-33 -4605065 1150545 2310740 -2960861 341694 2863582 -2863601 -341713 2960801 -2310788 -1150636 4605201 8536952 -957365 -5967685 -2793097 -726761 -5064803 -2945486 -846591 -4887248 -3360218 112 7039442 -9545094 781786 -49220 1993050 -1605608 161393 2145825 -1769507 37 3360210 -2204800 597447 -377043 5756682 -514834 2008635 3934531 -2 1769280 4887343 -6861838 9409116 -750614 -4768961 -1979601 -57 -3934623 -2145767 846620 12573978 -12404052 -617851 2 1979583 -2008768 -161353 2945559 -6736522 3777508 618016 4768873 514828 1605509 5064914 -3777487 6736473 750768 -5756801 -1993002 726865 12403840 -12573885 377124 49173 2793154 -9409009 6861810 -781971 5967852 -597568 2204959 957432 9545511 -7039763 -8537203 
1042611 -4510763 1529925 4798247 -334867 -2395765 3274499 3274422 -2395841 -334860 4798298 1529970 -4510699 9638761 -35896 -4883810 -4740876 -1454830 -1029941 -5277106 -3470834 -18894 -2947555 -6669766 6684132 -10250637 5180747 -4137962 2176566 2225247 -2388983 -294277 3155836 45409 -2947566 567421 -4625914 2104675 6862259 4296581 1143313 2699945 6554671 3155903 -18840 -11908411 11293873 -1269267 3241294 -3323210 -404991 2699934 -294381 -3470884 4863679 -2067121 1235653 -4242298 -3323053 1143285 -2388844 -5277145 5845498 -9614208 1235735 3241337 4296731 2225275 -1029831 -9614337 5845787 -1269383 6862201 2176593 -1454918 -2066828 4863500 2104606 -4138033 -4740994 11293798 -11908380 5180614 -4883664 -4625899 567344 -35778 -10250600 6684168 9638597 
-14 6166969 2693879 -3200722 -3049479 2734002 2767996 -2767928 -2734126 3049147 3200551 -2693803 -6166685 -13113512 5642744 1445078 4830396 6361462 1597918 1937873 6165854 6171976 1518523 177 -3260451 2937562 -2905206 7335693 3037798 881870 307296 4999561 4589021 47 -1518351 -8497821 10653877 -4984934 1638823 -4873025 -3903236 426791 -175 -4588898 -6171773 7653884 -3103895 803578 -5396057 -4192215 -171 -426886 -4999733 -6165852 7042365 -10044890 2060205 -49 4191861 3902905 -307195 -1937833 -7252494 3789555 -2060234 5396076 4872923 -881700 -1597478 -3789961 7252768 -803871 -1638553 -3037622 -6361285 10044681 -7041975 4984409 -7335508 -4830211 3104269 -7653754 2905014 -1445186 -10653434 8497425 -5642442 -2937333 3260284 13112870 
-327583 4855137 2989121 -1652088 -5159765 -3372615 1096730 1096818 -3372523 -5159908 -1652215 2989321 4855391 -11634506 6179110 -353872 -193915 4973287 3473231 1295191 -546673 2267787 5828992 6397363 52067 -1127040 -3193394 4795481 269958 5494029 -54009 -910384 2152567 5456279 5828951 -8537255 9738423 -13549874 7242154 -2496914 -2391198 -3836940 -1078537 2152763 2268158 986600 7198661 -10572430 496363 -5810545 -7937308 -3836817 -910076 -546260 10927389 -2109931 -4158904 -4663502 -5810667 -2391274 -54069 1295289 4710499 -4284803 -4158788 496296 -2497438 5494547 3473144 -4284653 4710362 -10572772 7242676 269545 4973798 -2110223 10927556 -13550383 4796007 -193889 7198677 986909 -3193337 -353897 9739146 -8537983 6179548 -1127012 52029 -11635181 
-32 -4856884 -5776342 -3759921 290198 3793358 2160276 -2160136 -3793345 -290216 3759749 5776196 4856836 12184718 -13061604 1042973 -2245130 -894535 -4527812 -5721042 -3239409 -206121 1297606 -89 -3434005 9949230 -13243813 2200993 -3227042 -5810144 -6796464 -4287095 -928327 -71 -1297706 8037720 -1039689 -833053 -1951526 -3948914 -6226999 -3114315 -129 928154 205976 10472522 -8630486 6742324 -3804826 -2049263 144 3114157 4287051 3239395 946436 -6792466 4077872 210 2048946 6227283 6796468 5721157 -6933023 3411761 -4077222 3804910 3948703 5810242 4527849 -3411898 6932649 -6741853 1951393 3227317 894537 6792223 -946693 833409 -2201229 2245389 8630327 -10472486 13243907 -1043097 1039989 -8037861 13061530 -9948985 3433876 -12184661 
5718376 2095202 2989611 4639452 3928139 303542 -3468519 -3469162 302389 3927520 4639044 2989287 2094928 36849 552764 1071694 -200398 -4387054 -4519520 -912239 898884 2096529 28673 -355173 3522172 -4142195 2546935 -1456688 -3348659 -3170870 -635079 2936594 1794889 1385299 28710 1608985 -6080268 -840320 -367169 -2648044 2010951 3234132 5060813 1794709 2096729 -502339 733941 -13021164 4017517 -1773412 3469189 3233994 2937501 898546 -1889480 11120962 -25637857 5891120 -1774758 2013128 -635803 -910965 3139482 13111735 -25640029 4021372 -2651547 -3168386 -4520033 13110200 3142307 -13026553 -363476 -3352397 -4386461 11122646 -1888151 -845382 -1454898 -202647 735374 -501850 2544305 1071913 -6079197 1609187 551928 -4141331 3521757 37568 
-2716 1082021 1482773 1683305 2398120 3408717 1917509 -1919702 -3411881 -2401600 -1685270 -1483372 -1081834 -2749269 4093480 -928537 6526694 -1203673 1826070 -3250054 20388 -804408 -330765 1041 1055862 -3464909 9279412 -5680763 11373939 -6659053 2325030 -2382386 382210 -2111 336108 -896339 -4044936 16155018 -10559483 9374743 -6152097 959178 -8240 -369686 801781 -1923469 -4493798 16034595 -8927263 3217445 -13288 -936919 2369534 -14710 -5360717 -3247451 5737705 -9295 -3196346 6132400 -2311989 3246283 -8740188 4007610 -5731723 8912359 -9359937 6651335 -1821179 -4009056 8739666 -16030630 10552713 -11366946 1203111 3248347 5360141 -16153158 5677827 -6524364 4497436 1920851 -9276347 927833 4044953 895698 -4089840 3461061 -1053337 2742732 
2634531 -701462 -271984 362299 1576073 2269425 2443014 2440165 2264197 1572495 359641 -274216 -703186 4815119 -3093058 440213 -1670842 1471071 -2442661 2744258 -3937809 1030067 -3742863 -1592736 -2672061 3744650 -2953720 2466376 -4187980 5939316 -8595337 7689746 -8777485 2181784 -3742444 394170 1226022 -890409 4735752 -9294622 12604534 -15525368 9699271 -8778118 1031216 1983274 -2786587 567686 9377807 -13808787 16873401 -15526688 7693161 -3937765 841411 -3330243 1733277 11736711 -13813104 12613043 -8598413 2749059 -526823 -1994233 1724795 9390434 -9308095 5948896 -2445358 -2000736 -513704 543906 4751047 -4204721 1472750 -3325264 849710 -914701 2474593 -1680805 -2779911 1986103 -2968044 441646 1232426 395632 -3099583 3749958 -2673767 4819562 
8002520 -1009560 655720 2989131 4386559 5136615 5127695 5127902 5137046 4386847 2989278 655838 -1009462 10854928 -10110080 3813754 -6036174 2081283 -2722988 -2131326 742230 -5428346 -2726826 -6520512 -1887311 3440106 -11965206 10084735 -10087213 2678256 1417527 -8063448 4673246 -9407373 -2726971 6394169 -1875809 -9671422 12095001 -4935831 -2963764 10311262 -12303560 4673237 -5428297 5230858 -3739070 -4542727 6759497 4358340 -8037835 10311260 -8063760 742269 2653193 -2320463 817224 2784568 4357772 -2963677 1417496 -2131479 -262973 -1480563 817070 6759994 -4935964 2678243 -2722951 -1480175 -263643 -4542194 12094832 -10086581 2081406 -2320640 2652368 -9670099 10084736 -6035624 -3739299 5230810 -11964359 3813718 -1876246 6394131 -10109836 3439744 -1887468 10854691 
276 -562347 -1046855 -2049915 -3395413 -3969363 -1326621 1327186 3969647 3395246 2049831 1046816 562411 1553970 -2959876 -628209 -4029959 -3491362 5263175 -2659892 5766226 -976376 860587 -53 -1153498 3628562 -8090861 -741437 2282904 -10123878 14550127 -6776500 3737431 92 -860962 -1542747 6946723 -10974064 -6398246 14338396 -14102007 9117780 157 -3738098 976266 -783168 6678619 -4095140 -10838355 10163862 413 -9118870 6776359 -5766356 5193642 2845326 -1864808 1276 -10165902 14101993 -14549631 2659497 7222571 -7068312 1864739 10839197 -14337432 10122941 -5262511 7067460 -7221961 4095926 6396985 -2281631 3491203 -2846595 -5192927 10974809 740418 4030042 -6678551 783298 8090585 627958 -6946145 1542249 2959782 -3627814 1153440 -1553751 
2120410 407240 -173346 -188886 -234336 1524755 3011291 3011285 1524658 -234518 -189071 -173394 407181 2210734 1641487 -3790398 3526023 -2764005 5381985 -4395929 3804591 -6107540 3270668 -2437868 -5041168 6491928 1205181 -7195964 9705555 -6749981 7354941 -10998792 9197118 -9012973 3270777 -6932632 4831936 4900073 -5645657 3079069 -2147418 2782504 -13288859 9197673 -6107706 247012 -1008393 1888893 10531031 -17103190 5228650 2783571 -10999566 3805275 3559930 -5996132 -6200119 24305770 -17102063 -2149380 7356101 -4396207 2107399 -3444929 -6199832 10529735 3080248 -6750688 5382211 -3444999 2107400 1888691 -5646033 9705682 -2763916 -5996006 3560031 4899473 -7195755 3525455 -1008027 247210 1204576 -3790206 4832639 -6932820 1641052 6492176 -5041418 2210846 
-7956240 -1420463 -2400579 -2215228 -1189295 -2564155 -5997634 -5997624 -2563965 -1189043 -2215148 -2400590 -1420312 -4575018 8782383 -3202117 3387761 1819826 -5847663 3727153 4968167 -4298659 7310004 -457008 -1310497 -1005389 13663975 -2070552 -9585636 11547540 -5805532 -2985527 13796055 -10388427 7309961 -4081287 -431080 6565218 6687135 -17251552 9673909 6663536 -13354120 13795572 -4298387 -6135953 -544669 -1221356 4637754 -951292 656366 6662868 -2985028 4967810 -8365373 2115024 6895551 -4427362 -951818 9674741 -5806671 3727463 -2517765 3696379 6895748 4638261 -17252112 11548169 -5848014 3696889 -2517971 -1220928 6687349 -9586135 1820042 2114966 -8365651 6565444 -2070144 3387678 -545280 -6136011 13664207 -3201522 -431404 -4080728 8782115 -1005621 -1310091 -4575393 
244 -1445684 -2495133 -3526946 -3633232 -1079721 149330 -149112 1079761 3633203 3527147 2495181 1445810 4967363 -2195810 -9510911 7519505 -9428022 3439484 -537099 302511 3733620 248144 -73 -6739132 8276740 1415413 -18864555 15735550 -8863711 -2286789 6657480 -869969 -88 -248279 -5024787 6330479 4198403 -11748331 -4018862 6507034 -5318553 -61 870114 -3733789 5049090 1518663 -8661588 7954311 -11380251 173 5318337 -6657312 -302925 6765963 -5924373 -8978485 -238 11380496 -6506849 2285871 537608 7482345 -5119097 8978452 -7955057 4019399 8864010 -3440115 5119090 -7482291 8661915 11747542 -15735561 9428518 5924624 -6765963 -4198444 18864625 -7519813 -1518509 -5048521 -1416192 9511123 -6330948 5025535 2195460 -8276912 6739712 -4967285 
3 -1069079 -1679719 -1894541 -2909619 -2566832 -480506 480188 2566943 2909664 1894459 1679499 1069037 3253752 -1226858 -482979 -5374952 1720194 -5811436 10062706 -7607908 5507865 -1540090 223 -3749800 7199977 -5137788 -1399790 -3168274 6651249 -12991510 15922897 -7287965 19 1539937 -7495718 11686203 -2271900 -10967009 5499740 6301520 -7678742 321 7288001 -5507688 -10183659 11786515 7698353 -16746029 4832182 278 7678116 -15922752 7608310 -5092626 6919395 5373199 351 -4832320 -6301510 12991474 -10062724 -2032185 -2809000 -5372837 16745413 -5499668 -6650996 5811073 2809156 2032837 -7697973 10966680 3167580 -1719933 -6920112 5092247 2272134 1400190 5374483 -11786106 10183067 5138155 482854 -11685989 7495140 1227519 -7199647 3749738 -3254067 
-1828623 1306166 802261 -300082 -3140909 -2953742 -1542462 -1542397 -2953622 -3140710 -300648 801807 1305764 -7590963 -4551157 8067219 -6325098 3534807 517236 -756204 4459233 -6689500 12028589 -3348263 14090421 -11299062 -10822570 6655248 -106613 1283 -2947340 -3558606 15149032 -16374245 12028993 12840329 -6015548 647020 -6908495 5119377 5897613 -9908776 -2052240 15150115 -6690203 6539478 3198409 5676848 -10975585 -9889201 15294712 -9908211 -3560373 4459861 2174161 2494593 56998 -3647447 -9889262 5896875 -2947218 -757002 835629 170282 56321 -10974661 5117878 1705 516667 171448 834071 5676295 -6908108 -106902 3534503 2495749 2173168 647161 6653973 -6324136 3198705 6537421 -10820414 8065707 -6013202 12838477 -4551047 -11297133 14087728 -7589356 
87 2270047 2526575 1877641 -767670 -2128765 -935241 935487 2128787 768361 -1877674 -2526805 -2270308 -7582232 -1294772 2922001 -1697265 864007 621905 8069504 -3990665 4690089 -1111039 130 10962101 -11935296 -4604507 643693 2440377 2786476 -3926730 11157512 -5275204 1002 1109458 13082385 -12825990 -456803 -5235917 7961105 4252153 -3554020 585 5273246 -4689356 14294805 -9515168 2758548 -7859879 3917269 -454 3554975 -11156930 3990338 14585016 -8661245 1502853 16 -3915506 -4252702 3926838 -8069353 14396564 -14174954 -1502782 7861229 -7961583 -2786563 -622277 14174907 -14397600 -2757949 5236767 -2440890 -864240 8661967 -14585392 456177 -644158 1697789 9514392 -14297603 4606456 -2923226 12827648 -13084773 1295882 11937270 -10964337 7583403 
-3949313 -1913970 -1753455 927108 1370354 -2323004 -2194757 -2195903 -2322977 1371563 927132 -1753746 -1914963 944524 7699520 6972235 -13574544 7941792 -4390766 -2683079 2341856 720863 -512840 -738020 -4641219 6878550 -2476849 16235342 -13626709 -1271352 5823105 -628815 1334695 1471266 -513115 -15200425 4916322 -3457010 336391 11414252 -3742960 3630596 8181237 1336089 719759 -19087686 3302564 13013570 -4221841 -3038196 12970483 3630890 -630722 2341346 -7434041 8480497 -4310897 9864900 -3032545 -3744402 5820970 -2682062 -5605591 -95679 -4304508 -4225577 11413734 -1265347 -4393595 -98009 -5597656 13014394 337927 -13630908 7942381 8475127 -7430206 -3458167 16232474 -13572551 3297196 -19088020 -2469682 6967205 4916348 -15202377 7702633 6880588 -4647858 948136 
-1416 -2844534 -1077221 1268798 3855233 -298684 -1031060 1028863 297789 -3855539 -1268947 1076514 2843582 9926106 8669529 -10480646 3306254 1219458 -6525738 818380 -2038567 -3355214 -427419 723 -17543691 8053095 16575000 -4605235 -9988130 11188567 -1857750 -5716439 1927924 1371 426408 -9766740 -653012 -2465775 5832999 -1062235 -4210333 2754189 1622 -1927446 3356333 -2195965 -15121093 4682927 -4567513 10062032 3303 -2753051 5715240 2040537 11785932 -8041955 6911667 3192 -10065052 4208546 1862335 -820499 11504746 -9069836 -6911972 4565685 1066168 -11190367 6524604 9070431 -11505356 -4679001 -5833328 9981846 -1215363 8043278 -11791665 2465904 4614286 -3313266 15124741 2188493 -16577043 10485177 654672 9762097 -8666533 -8052218 17543726 -9927455 
-7657680 -999255 -1538410 -4042760 -3776121 807452 -6708997 -6708852 807124 -3775460 -4042344 -1538126 -999767 -8892477 33387 3893970 -1778971 2081852 3349108 -5040311 5344621 6928728 -8922630 9496269 11774153 -9701808 1982406 9237673 -7103677 -6389338 14109061 -6687147 -9213249 18135967 -8923300 10990485 -1529068 6238586 3192703 -7801998 -5051928 5542629 -2546572 -9212665 6927682 1156534 6622904 -6028233 4284501 -8839848 2447864 5543469 -6687654 5344324 -12871384 -11482306 8408764 15264206 -8837906 -5052677 14109315 -5040237 7894762 2956484 8408651 4283219 -7802003 -6387244 3347666 2954837 7894182 -6027157 3194023 -7105393 2082248 -11481502 -12868816 6237710 9236877 -1778673 6620337 1156241 1984897 3892763 -1529270 10988226 35225 -9700466 11769702 -8890107 
-191 -10955 -348807 473317 -2033619 3274403 -5133832 5133896 -3274723 2033795 -472652 348130 10576 -322420 87960 568833 -385057 -452391 -76580 -102158 -141150 328767 -74836 -440 1206553 1658184 -2469041 -1840013 315246 1597455 -188504 -216784 668837 -375 75054 -3122790 -3322497 6597577 -327947 -339275 -1203327 545990 985 -668397 -329339 6261548 11252842 -14831347 -2920224 4053255 708 -546020 216580 141650 -14202602 -17049834 24209448 157 -4052908 1202393 188923 101979 21305427 18578799 -24210370 2919355 341629 -1597256 75839 -18579440 -21306173 14833346 328844 -316848 453334 17050883 14203184 -6598324 1841206 384000 -11253468 -6262765 2469444 -569178 3322058 3119438 -86103 -1656180 -1207716 323029 
-1799927 336874 -752555 -1801444 -2135649 -3429725 2177753 2178111 -3429794 -2136136 -1800351 -752564 336596 -5013994 -1530829 859476 -4158058 11457096 -9723753 11096067 -9244995 7584403 -6742869 5982090 8836782 -3195404 -366600 -3772441 -2856992 15593700 -12369738 103345 -3249736 9310183 -6743797 4487704 -1040928 7355374 -8608703 1719946 -6105958 12995682 -13592634 -3250121 7583669 3131896 -5234004 15923218 1016061 -6959828 -15795430 12996026 103371 -9244643 10171456 852853 -10854162 14818185 -6961373 -6104772 -12368583 11094807 -1266250 -4744519 -10855576 1016227 1720779 15592701 -9723670 -4746235 -1266630 15923549 -8609272 -2856534 11457881 852613 10171025 7357706 -3771775 -4159641 -5232718 3133591 -368585 860557 -1043144 4484149 -1529454 -3193799 8836293 -5013503 
1398252 -313734 190048 4473625 -3522952 3179354 -93172 -92764 3179351 -3523652 4473620 190636 -314090 1797045 4295798 6208092 -8482147 1741199 -4818076 4289067 -6189706 -65673 2261457 -3616614 -597277 9089508 -16318269 722111 5054841 3644632 -5958304 4391559 2897299 -1372847 2260811 -18464291 -10071192 17632483 -4239440 1786110 2935873 2020806 1388133 2897311 -64456 11758186 17383372 -10845142 -2112590 2746618 -11099993 2022390 4393054 -6190754 -13575487 -9897846 1991522 3051586 2747352 2933907 -5957806 4289519 6438796 1762189 1991330 -2113404 1785667 3644897 -4818955 1761488 6437218 -10846824 -4238415 5055335 1741798 -9896989 -13576433 17632961 721781 -8481999 17384575 11759959 -16316558 6206560 -10071705 -18464304 4296175 9089086 -601453 1798971 
-36 -2207354 487434 8129360 647 160131 883583 -883201 -160442 -1297 -8129503 -487254 2207478 5077574 13868753 8177066 -13210484 1403488 178256 -3025909 -4419440 -3394927 -5547634 933 -6760393 10316555 -12642845 10969652 2498072 -4376606 4814609 3682475 -6283326 1757 5545844 -24570301 -17705528 11667258 2107703 7872522 4893484 2922022 -1053 6282488 3396399 10013389 2498797 481795 3484476 -3708490 -1704 -2919972 -3683094 4418274 679935 -947618 -7373853 764 3707608 -4894421 -4816231 3026979 -1060868 -4581238 7372417 -3484176 -7873056 4379342 -179619 4580653 1061502 -480953 -2108404 -2497763 -1402578 946727 -678210 -11665366 -10971071 13211211 -2499413 -10010476 12643137 -8177908 17703975 24571646 -13869532 -10317619 6760897 -5077901 
-290 525491 -757497 -1527278 -5793900 1182072 4393090 -4393135 -1182871 5793354 1528075 757641 -525911 -2465740 -2890099 -3802814 -104014 8824992 -11909244 2394588 10934676 -7074329 4797200 319 5557136 844807 -3904986 -8371471 -3006654 13284215 -4449905 -9327680 13894235 1043 -4797621 -567104 -3003315 14960749 -3653411 -10775539 -2370566 9369396 463 -13893771 7075083 10555350 14139315 -1754777 -8732178 -2122663 151 -9368740 9326560 -10934766 -9172366 -1387030 -5488968 -326 2120886 2369961 4450970 -2395331 -2758496 -21679685 5488432 8731504 10775328 -13283555 11908860 21679287 2758132 1756088 3653994 3006169 -8824019 1387737 9174651 -14959545 8371890 102159 -14140426 -10551661 3904597 3802237 2999646 565879 2892138 -844797 -5558203 2466131 
-2092533 -2202577 830411 4862256 -2952146 -6012940 772144 772888 -6013445 -2954467 4862706 830912 -2202703 3106953 12099010 -5348682 -4356402 299939 3125005 -12406538 5695173 2795501 -7014041 5060644 -6887055 675507 -201843 202000 -1885190 3529669 7958331 -9357844 2141559 16888173 -7014674 -7403219 -21802022 4791059 7116321 -3404662 939513 1369677 6777042 2142140 2796988 21286542 -5345379 4918201 -3487506 -10255965 3466616 1373327 -9355806 5694703 10931264 11791428 2067571 -12460407 -10253258 936014 7958161 -12404685 -9984954 -1816473 2065902 -3490490 -3405978 3532872 3122814 -1815456 -9989289 4913382 7118801 -1884836 300336 11794714 10928737 4793397 199170 -4354735 -5341178 21294610 -201972 -5352145 -21806810 -7402903 12099878 674729 -6889450 3107968 
-331 -770728 1203536 409093 -4080015 345066 2844774 -2845102 -346486 4078522 -407180 -1202946 770142 4048090 3349607 -12609484 9118646 -2091260 -1622505 4907547 -9905540 12401968 -5201001 837 -9487135 -3876358 5806495 -4322843 2571949 -603324 -195576 12217042 -7928147 2497 5199420 5781124 -10474546 -2487900 13378577 -126731 -15813025 5791854 1192 7929285 -12401721 17487773 6886661 -13799108 -5777381 9708337 23 -5791403 -12218976 9906655 -6959976 9888467 -4062775 -1038 -9711265 15813158 197688 -4910456 -14165979 2522533 4063622 5775906 126096 604110 1623084 -2522577 14164968 13798295 -13377058 -2571713 2091431 -9887229 6961033 2491468 4324046 -9121396 -6885940 -17479968 -5808063 12608987 10466976 -5784583 -3345677 3876783 9483957 -4046875 
308710 1498250 -3260068 -1283058 -245181 -1964119 4973666 4972978 -1965094 -245121 -1282973 -3259712 1498341 -7521852 -9072024 9770768 1348276 -6659510 10786525 -3983718 233705 2057754 -7771134 4438143 19480686 6024679 -13495877 -6040402 10037554 -2197326 -2363615 -5243310 -2649266 2659859 -7770864 -6289640 6822234 3225577 4197436 -6520156 9197320 3661481 -4719867 -2648189 2056961 -8712621 5991366 1462396 12236932 -1608311 -5200934 3661455 -5244151 235074 -5460531 17596227 1117706 -10421724 -1608927 9199435 -2362995 -3983290 -20512786 -2401095 1117537 12237249 -6519549 -2196745 10787177 -2398236 -20513220 1463436 4196086 10037409 -6659800 17597633 -5457899 3224403 -6040483 1347613 5989561 -8712049 -13495741 9770818 6821936 -6288689 -9072819 6023979 19480193 -7521853 
497 711933 -3931720 -1088396 4335811 8393280 4988611 -4988372 -8392639 -4335884 1088119 3933052 -711766 -5199264 -719907 2905258 5407867 2981710 -673889 -5689669 -11993950 10402595 -1936183 -278 13900198 5999752 2497911 5016091 -2805176 -12406167 -4417467 385771 -12884261 -600 1937731 -3812029 7862889 4815623 11781356 -1752610 -15745984 -3017322 -899 12884858 -10402977 -13891214 329990 -2606699 5962444 490126 -510 3016898 -383845 11992427 -11693468 -14673874 -2928954 739 -490494 15745350 4417078 5692163 5840323 -22805379 2928525 -5964097 1753872 12407385 672324 22805612 -5839455 2605675 -11782752 2805747 -2980709 14673294 11691505 -4817740 -5015736 -5406667 -328174 13890698 -2495739 -2906308 -7860807 3814879 718169 -6001813 -13905385 5201092 
-231 -692217 8005437 -921960 -1567835 4022535 2022099 -2021664 -4021998 1567518 921935 -8006201 691937 10094592 -4103514 3509524 -5634626 7904991 3031997 -5612333 3783640 800544 -3271455 -975 -29412755 -15633627 7813887 17984146 4627945 -2703576 6783106 8005324 4720100 -1177 3272555 13898431 4164683 1362472 -3771647 1017393 1514031 -5036990 985 -4721056 -801663 -1876456 7236906 1486852 -83979 -10023007 -594 5036208 -8005136 -3783733 -10617438 -8205349 -173395 831 10024627 -1515510 -6782734 5613119 4741335 -12183724 172399 85363 -1017073 2704023 -3032733 12183450 -4740886 -1487495 3771995 -4628798 -7903317 8203919 10616484 -1360663 -17984240 5634178 -7236382 1877084 -7814893 -3509509 -4165158 -13899323 4104307 15634704 29414550 -10095116 
-3641939 -1200396 -8291427 1138353 3701292 -1153491 -3117021 -3117925 -1154299 3700034 1138220 -8290578 -1200457 -9034338 10381671 1424694 -421782 -2964242 1829505 -2831094 2837356 -2042392 5527213 -12007528 26046123 11568409 -922966 -2559371 -9065060 -9221228 -1163447 3352504 -8122697 -17209428 5527112 -10823322 -7287238 4455370 7474376 -1919224 -4224573 1608611 14367142 -8120858 -2042884 54037 -17156783 3660680 6148865 7348494 -265375 1609025 3352495 2839800 14942573 -10181353 -316091 1050340 7347097 -4221906 -1161610 -2831352 9866609 -497857 -315031 6147317 -1918953 -9219155 1830076 -494920 9867383 3661533 7471930 -9065661 -2963951 -10180559 14942432 4454836 -2559255 -422722 -17154974 55858 -923026 1424396 -7287693 -10821532 10380859 11566480 26043454 -9033590 
-1941806 -157576 -2815421 -2918670 -5459064 602482 6614036 6613769 603043 -5458991 -2918949 -2814748 -157450 -2436965 1268331 -12672187 6208275 12721067 1554270 1981304 -1889502 -7467582 13795396 -12410871 4237868 -1292776 5326220 -4560021 -5684623 5663732 5961665 -213383 -10398488 -14605160 13793947 6685113 -3499678 613669 10267271 6268091 -15269024 -9222917 14372527 -10398894 -7465272 10249966 11558849 -826417 6950664 2410871 -10759490 -9221874 -213208 -1890129 -13346293 9367458 -3587236 17436904 2409818 -15271217 5962973 1982312 -17576592 -5059423 -3587782 6953014 6268961 5663881 1552172 -5058808 -17575777 -827403 10265664 -5684483 12723792 9365980 -13346558 616298 -4559190 6206897 11558556 10248727 5326480 -12670696 -3498092 6686392 1266754 -1294252 4236085 -2436606 
-9049884 -3230426 1617174 -2003241 -2443527 -5858703 -4600421 -4600453 -5858761 -2443709 -2003175 1617132 -3230425 1570958 6587893 9691930 -10116535 -8744021 13290249 1941290 -13726678 7086926 17638029 -11908429 -13131258 -11180046 367328 14389595 8428226 -12736407 -617099 18146582 -1773991 -5831661 17638197 5827820 -4248805 2653282 418333 -8080548 -2249841 8961855 -451459 -1775042 7088924 -360194 -4937443 4635256 12587830 -7623340 -17964686 8963139 18146415 -13727375 2813503 4056271 2765002 1402052 -7623835 -2250975 -615176 1940646 -5400284 -510526 2763882 12588455 -8081185 -12735546 13289305 -510472 -5400773 4635602 418300 8426231 -8742728 4056374 2813904 2654244 14388780 -10116094 -4937680 -360311 367857 9691596 -4248554 5828313 6587194 -11180194 -13130417 1570459 
-158 753486 1986457 -1605820 1148182 -232024 -2508169 2508980 231951 -1148975 1605746 -1986662 -753546 846487 -9560327 10514928 -8538856 14237157 -17130854 15934200 -8221160 8111848 -3719099 -612 -4870987 -3278745 -118300 -2089625 1005152 7271659 1454124 412589 -459263 -1830 3721068 1308082 8153708 15791774 -12864828 7215871 -16153308 14215505 -30 458751 -8111749 -6604997 -7697929 -9729698 15105877 271089 -159 -14215992 -411156 8219026 9433272 -2139468 -10143534 1267 -272604 16150711 -1453150 -15933820 1092463 12195552 10144203 -15105042 -7215194 -7271859 17131150 -12195960 -1095333 9728816 12867306 -1005198 -14237006 2141477 -9435735 -15791902 2089351 8540089 7700086 6607671 118278 -10516335 -8155387 -1307426 9561173 3278480 4871481 -846712 
-364 -496737 -4407569 -2990547 -4054282 -1851548 -2965014 2965229 1851729 4054400 2990400 4406509 496160 -2060956 7715467 -21245345 -8578273 19095491 -1739780 -12090512 4658578 16551812 -5638035 -509 7830957 3268238 7107492 -3894231 -23620584 -2811123 14860494 -2521409 -12446318 -1180 5636746 4363250 -1785704 -662943 -13502878 2681036 1470416 -4248542 -2105 12446365 -16550738 6957054 4639470 7341724 1716588 -13711233 408 4250066 2523436 -4661730 45320 439908 -2428761 735 13710975 -1470560 -14863119 12093797 2312282 6137313 2428931 -1715753 -2679155 2808545 1741665 -6137680 -2313564 -7340705 13504444 23620994 -19097944 -439238 -46340 659258 3896486 8579078 -4639076 -6955582 -7107462 21242156 1783486 -4362957 -7711009 -3267571 -7828241 2060018 
1488568 -647474 -2819934 2185697 566569 2428729 488550 487764 2428407 566167 2184714 -2820781 -647554 -1622176 14309410 -14982962 11252414 -13013353 2444908 11289298 -15174942 8222628 -10706338 1737173 10040916 4965894 -267485 6179743 -772294 -10631388 -8587854 6315156 4023087 -7912942 -10706871 -461243 -9791023 -21101422 7338800 9886022 1529044 6912240 -22871328 4020674 8225995 7325127 7488855 4526436 -5912636 -6070942 14575864 6910517 6315014 -15174123 -9920522 2102087 5100606 5968088 -6073140 1528229 -8585412 11287406 -1156284 228239 5099496 -5911059 9887325 -10631840 2443395 230663 -1155954 4525687 7336011 -776667 -13007903 2102074 -9919629 -21100261 6178016 11249924 7488898 7325981 -266457 -14986368 -9790447 -460737 14310082 4967015 10043347 -1623204 
-297 -1314739 -1930677 -843199 649366 4898134 -1142466 1142200 -4898670 -648896 843589 1930565 1314847 -318449 15939764 -17020676 5396575 3859513 -12881559 12359023 -6676996 -17743287 14708787 416 4310027 1597685 963949 12363969 239027 -9461939 -15255894 -18514 14060734 -134 -14708389 3659334 -4649368 -14247051 -7648354 19471591 -8158612 -7603087 256 -14059595 17744576 2001804 3503746 -556679 9676039 -7261355 2650 7604480 17904 6675341 -7200845 -4923799 -8597147 -417 7259631 8155951 15256571 -12356225 2056590 4385651 8599432 -9678106 -19469661 9461823 12879526 -4385224 -2057214 553380 7650548 -238745 -3859618 4924925 7201409 14247061 -12366109 -5395855 -3505098 -2001943 -962086 17023306 4649644 -3661007 -15944121 -1597155 -4310464 318382 
-2173851 -3060549 -1017998 -2723247 -1421819 2492258 1588100 1588178 2491381 -1422297 -2722949 -1017439 -3060558 470923 20864058 -14185817 -5769638 2000242 8984121 -8597266 15035160 -16910738 -13260817 12467588 1048829 -3020321 -5459759 13970912 3741491 -2413003 -10659961 3473068 3910547 4022759 -13264729 8967329 -1070432 -3747768 -10850052 -1427014 13546963 -10474889 -680838 3907924 -16905851 -1341389 2801372 9378020 12421730 15595644 -23599585 -10472013 3471907 15035306 -3254627 -5043253 -10987696 7308967 15594818 13549128 -10656619 -8599132 560819 -2827044 -10985038 12419775 -1431303 -2410888 8986493 -2828128 561225 9380713 -10849941 3741257 1997879 -5042342 -3253973 -3747769 13968839 -5770487 2801815 -1341262 -5460741 -14184506 -1070165 8967887 20864275 -3021106 1047528 471379 
5645924 2486191 3228786 2702243 764431 2479699 -1503127 -1504299 2480345 764188 2702211 3229648 2485346 1999981 4487545 -4061551 17926054 -18550713 -604081 -8945166 10379914 -825589 16011667 -22362817 -1826054 -902591 -16370699 -616737 -2004700 14943506 -1582251 -6013959 -15918657 9532288 16000783 1757836 1936236 -8561954 -5042861 -10921043 4673300 14096740 12321621 -15918001 -814025 -3450630 8916328 18495344 -11677441 -7518836 -7547949 14110440 -6024440 10371430 -5293178 -1928263 -3427099 2234038 -7523248 4674594 -1582359 -8940550 8348072 2001824 -3427622 -11675271 -10929030 14950523 -601403 2001718 8352182 18507389 -5046597 -2000983 -18563386 -1930966 -5295735 -8566008 -613286 17930667 8919852 -3453983 -16382689 -4063978 1936913 1762139 4498007 -905496 -1827526 2000884 
1187 -1246954 1558756 172594 -702097 1688000 -2809294 2808079 -1686457 702429 -171426 -1556755 1247627 1762552 15131951 -5595729 11467546 -19275136 1195607 7379311 -11779803 16607133 -16004230 -6458 -3058459 -4543592 -17511549 6529359 3565891 12609824 -755397 -15666594 1135470 3473 16013803 6414802 201793 -7576140 -6450191 -8018535 1018321 20689150 5450 -1145266 -16611054 -4035277 6593727 19418422 4130271 -7955606 -3361 -20681258 15662773 11788822 -5550818 -5787155 -4510134 1536 7953752 -1015838 753326 -7385351 7868182 1470385 4506672 -4135733 8011089 -12599113 -1195854 -1469440 -7863078 -19406255 6446843 -3565756 19262346 5785396 5547821 7570830 -6528758 -11456997 -6589050 4032058 17499728 5593642 -200582 -6412483 -15126425 4542038 3056849 -1761178 
11257687 4809057 1258308 1362359 3037319 5068208 3462685 3462107 5068301 3037634 1362227 1258584 4809526 1329705 2110013 -14545476 -8643255 25534714 3322158 -14035301 -7720063 17011342 6564287 -22091336 3770422 5384353 4516883 -2493079 -8371026 -9378186 9514909 -1564284 -12948688 -8159629 6564379 949948 3574064 -2330939 -19239861 -3780347 20395693 2592208 -21765814 -12950204 17009836 1586192 5040995 -2163471 531644 -1290604 -1653711 2589904 -1562175 -7716631 1048561 1676928 51898 -18223951 -1289318 20395289 9515436 -14037639 1516197 1802543 48783 530301 -3779548 -9376714 3323498 1803056 1516897 -2163533 -19238699 -8373242 25534302 1676313 1049129 -2329496 -2494088 -8641849 5040749 1586135 4517600 -14543775 3574747 948926 2106330 5384711 3770470 1329482 
1253433 -862314 56286 -533776 3362505 -529415 373399 381712 -534804 3364636 -539428 53317 -865165 656867 19501354 664458 -6763209 5706657 -29337480 21883195 7247108 -11773991 2927471 -13325997 2199549 -2318595 -7296439 -1627374 17610425 -8817554 2353248 -12298904 -9987979 11435832 2928405 7281053 -175214 -9368666 -8431776 1595643 -2324580 6739137 7408236 -9972558 -11763412 -2523023 -2606261 -8480993 15622790 -5630996 9076096 6749941 -12313407 7225108 1318469 4345411 11318764 -14233297 -5626224 -2315275 2349294 21896112 -3933271 2053158 11359002 15628585 1567055 -8847849 -29335323 2036114 -3945960 -8495380 -8442857 17630688 5720335 4359618 1326993 -9369417 -1625997 -6801251 -2613283 -2527568 -7295835 651557 -172239 7293740 19531116 -2320094 2202940 657618 
-435 1963381 1757496 3943341 -1557729 3640638 -5260111 5259523 -3639570 1552961 -3942583 -1757687 -1961521 -562440 -20599802 7082072 24637960 -8798408 -834178 -6777312 14308747 -5981334 -1298219 9908 -2058194 1100653 706829 40289 -13161474 18443817 1808743 8143361 -9835793 -10297 1293484 -8177102 -2270892 -21398 6919377 18894473 -4968433 -5594991 -7140 9851575 6003027 3476287 4912038 9730009 -3579358 -4205254 -6907 5583998 -8123909 -14322138 -5806796 -9301673 -25730525 10010 4214003 4972774 -1811107 6741939 8488507 10572082 25714319 3555769 -18897796 -18432854 880274 -10575268 -8483094 -9717836 -6907464 13133317 8794042 9295806 5806256 36175 -38402 -24630148 -4909050 -3471628 -693221 -7084140 2271282 8165511 20568822 -1096157 2055805 561088 
188 -78691 -368109 -3037769 -3089939 -197730 -3276665 3276663 198005 3090287 3037321 368381 78641 -618019 -1197620 -8203273 -14287819 -7143146 32138980 -1094388 -16267354 -4585754 21169155 -1456 1369510 455051 3695008 4384207 -15098709 60420 -3969403 16533376 12140793 -198 -21168549 1230034 2750197 15205274 -1446196 -13922516 -8405018 11708944 -1099 -12141772 4587417 -60164 1949315 8644924 -3749600 5704279 2013 -11709170 -16534801 16266371 2168628 -4601658 -16102574 123 -5702197 8404507 3969462 1093618 6693651 8348096 16101555 3748040 13920896 -58612 -32136818 -8348068 -6693657 -8645742 1446269 15100316 7142359 4601772 -2167959 -15204281 -4384606 14285945 -1949852 59784 -3695866 8203519 -2749832 -1229579 1199839 -455200 -1369963 618258 
-153 2413087 -907360 5783232 -4109690 -1376894 910051 -909480 1376482 4110434 -5784883 908065 -2413554 -1617761 -25686853 1534877 6410437 780518 1864301 23759953 -15746546 596670 8032872 -700 800670 5090831 16053362 1696453 -6421651 -13159386 11053879 -3693495 2027107 204 -8033193 -10566143 -4408912 -6418134 7580479 6420604 11411789 20138606 -2222 -2026782 -596517 6156716 2285778 7221096 -4116263 -26027815 3835 -20140799 3694509 15743970 -1448375 3210869 14721800 -1239 26031946 -11417347 -11051270 -23760243 -1017929 -5575450 -14722805 4119947 -6423035 13163041 -1866339 5575435 1017246 -7222463 -7580586 6423664 -781872 -3211087 1449638 6422253 -1698047 -6409992 -2286959 -6158971 -16060726 -1534870 4410521 10569247 25693889 -5092679 -800946 1618053 
-3321094 682012 -3733539 5776266 -5474831 635073 -2971560 -2971219 635694 -5473670 5775409 -3733555 681486 -2102083 -25623302 887483 349585 4261708 -1306015 13900808 3888733 -8344048 4941750 11401012 1145405 4800244 21802693 6582594 -912997 -17032136 -4538937 -11224168 -361088 3400443 4940916 -10205738 -7895286 -14112155 -248600 5919855 22015128 9287822 27499757 -364440 -8344662 8447016 3114057 9814271 800246 -10513466 -28472802 9281963 -11223462 3895408 -4806467 -3841527 -776229 -3288577 -10507113 22012052 -4541215 13895041 3595048 -228574 -777534 802342 5918966 -17029434 -1310267 -228334 3594746 9812169 -250251 -909428 4260609 -3841888 -4806998 -14112482 6582380 348329 3113815 8446038 21799346 887438 -7895067 -10203775 -25616775 4799556 1145999 -2101923 
2455541 367921 3697144 1393927 38648 868532 -2461257 -2460659 868211 39049 1394556 3697840 368151 448200 -1654708 -6332457 13756791 3163196 -20405160 -1159069 -15364527 1537744 -4298355 29545305 -476234 -1429449 -14969818 -3747670 -3990540 -5634647 27400454 11257552 12780884 -18383465 -4299843 -368660 400773 430575 -1040844 -12907378 -5274726 -6035921 13298326 12780844 1536237 -1369044 6052929 21188092 14148611 -4470030 -8237790 -6035604 11258018 -15364558 -2082569 -3591821 -5243500 -23458519 -4470413 -5274045 27403336 -1155892 6157762 1605259 -5240940 14149997 -12906997 -5635458 -20406147 1603574 6157418 21189087 -1039661 -3990463 3164915 -3591507 -2082221 431203 -3748109 13759632 6053065 -1369512 -14971373 -6332466 400901 -369755 -1657879 -1429602 -477113 448175 
585 1084572 -4404010 1823470 -1223518 3059912 -332834 332978 -3060123 1223864 -1823034 4404232 -1083825 -1069362 -8536945 98930 -14301775 2103204 14068995 -1110369 17676101 10013767 -20169204 -1421 2220097 4138782 22012869 9492918 4242258 -7935311 -38351071 -13568345 -1074052 1133 20169093 -2923976 -2987018 -6824890 -4613668 6994742 6633310 15878722 -979 1073296 -10015597 5117019 102677 -5746151 -4146434 4969105 224 -15878492 13567524 -17673891 -2452553 -2578753 -10365291 368 -4969547 -6633379 38349732 1111290 905860 3785709 10366825 4145193 -6994489 7934141 -14070829 -3785387 -906582 5744976 4614296 -4241246 -2102048 2579883 2452950 6824368 -9494440 14300533 -102873 -5117662 -22013040 -98117 2988003 2924071 8538276 -4138250 -2219436 1069364 
14624585 5491600 4674488 4720049 7042948 448541 1973774 1973956 448853 7043568 4719832 4674253 5491684 1124798 -1610564 -13124872 -3819425 4584381 1506928 -8806756 6277586 -27513648 1963606 28690377 3048928 3666943 -3961609 -4406213 -10534761 -9376002 -10245661 25395274 -7915499 -2318686 1960583 2082459 7331043 7543782 -3949832 -929300 -8918810 16855616 531845 -7917143 -27513798 -2452208 1380816 -10517869 -12188126 -20747118 -6411776 16851963 25393329 6281171 5527058 10545679 16440517 300598 -20745080 -8919963 -10246299 -8802874 -1310837 4997035 16439411 -12188017 -929360 -9377471 1505720 4997333 -1311301 -10519552 -3949951 -10534753 4582602 10545939 5527865 7545691 -4404172 -3819442 1380215 -2452812 -3962029 -13126697 7331756 2082633 -1610527 3667111 3049400 1124691 
11439678 3709824 2223902 597667 3400284 5278758 3529674 3529547 5279169 3399198 598433 2223955 3709625 2005589 6731140 -6290281 -19872959 -8250345 27566191 23787906 -24692128 -18946345 1270286 7773962 1310673 3071304 4061154 -3094861 -8832807 2381207 5226168 -20938471 -3412921 5496702 1275793 4167587 5727448 6715136 -4941433 -17161693 -6411331 1642032 11669490 -3415785 -18948484 526796 5834221 6877110 -4992524 4477487 17998273 1649997 -20933703 -24694982 -695561 -1263612 -8794975 -14200383 4475279 -6412726 5225354 23781463 4977174 1403243 -8792932 -4990141 -17163227 2384839 27567590 1402283 4977548 6880818 -4943542 -8829885 -8246593 -1263599 -697044 6708383 -3098994 -19874312 5835529 528268 4063005 -6287718 5726147 4167382 6730942 3071352 1310835 2005497 
503 -532405 68549 2727905 -2533548 1421613 4575 -4351 -1420927 2533399 -2727774 -68298 532845 -360210 -238980 5866425 -5118710 3232598 -6809327 -13902959 7951996 -12178724 21008141 -1149 1782828 1706606 8369546 -1085903 15619043 9612642 -2524331 15562931 -29134178 2568 -21007815 -1965512 -5088809 -22462706 -15027603 -13237314 -9387732 25361198 1260 29134867 12174430 3995435 4002732 12252082 16343135 2686673 1141 -25361887 -15568340 -7955949 -4775582 -264907 8661271 -2468 -2685050 9388270 2525137 13911288 969681 -3126591 -8665919 -16343336 13234173 -9614000 6816903 3126568 -967742 -12249211 15028001 -15621378 -3233779 263034 4775031 22465009 1086158 5115569 -4001559 -3994868 -8368083 -5867755 5089353 1965549 238330 -1706226 -1783526 360430 
6070800 -153807 758328 2359640 540975 4463083 1668179 1667407 4465463 541400 2361914 759606 -155122 666161 13872138 19139321 -20546604 -6287750 -7056719 -12777556 -6871723 3519604 -7813649 18895754 4121053 1901312 13047217 -14862551 14126197 12869331 10414240 -2390629 -5670375 -35251440 -7808444 3244311 -1135160 -22173363 -6701566 -12293931 5470932 594442 13263417 -5644215 3532278 2844931 1047216 -1527395 -14335708 1889032 -14522715 604300 -2390374 -6903627 -1780258 5313059 10420794 29432586 1879770 5481146 10403704 -12816614 -336111 1478784 10414517 -14345780 -12273915 12882348 -7053759 1480779 -336818 -1535050 -6696604 14129688 -6267600 5311908 -1782870 -22187894 -14886136 -20542234 1044208 2843199 13044862 19158357 -1134906 3245821 13878434 1899654 4120592 666780 
4019 -841366 1191628 2675858 618725 1967872 -442939 445592 -1962208 -618504 -2673965 -1190635 841682 478385 4490188 15817029 4645961 19298589 1818331 -35662290 -28714221 10558117 7556523 9204 -383443 -1132568 -1151050 -18703562 5245676 11686075 -8145281 -295429 20026774 -19663 -7565889 581884 -843644 -14210308 2420297 16684335 10814988 10526964 7229 -20032773 -10551306 -791888 -2504746 -7296101 -8398830 -7796237 -7175 -10529500 287135 28704101 -2624036 -885564 -4226923 16163 7801021 -10810833 8157252 35651770 -1024208 1220047 4236311 8382899 -16700171 -11669646 -1822025 -1218519 1024770 7296303 -2427819 -5230633 -19310207 890777 2621636 14186900 18687698 -4673349 2506843 795510 1167531 -15794966 842505 -577772 -4472570 1134871 388281 -477487 
6050795 3644012 1578354 2362836 3095114 -1338337 1131756 1131506 -1338570 3095216 2362984 1578735 3643725 -482015 -10886243 -22906466 -4773670 -10507964 41527 956909 13120355 26292318 -4111819 8468223 2079185 4693711 4844552 26034449 7135784 9155270 -14894123 -11870432 2361396 -30857874 -4112283 -3435686 1322760 4939610 -20388711 -8088064 -21909870 446860 23119645 2364033 26292643 -68766 2595650 -6262968 9439433 -3202397 4750068 446718 -11868496 13119032 1800758 4043809 8243110 -7221122 -3200816 -21908205 -14893610 955246 -1156707 2767184 8242611 9439792 -8086943 9154846 40957 2767380 -1156596 -6262753 -20388838 7133961 -10506270 4043677 1801056 4940183 26033739 -4770942 2595487 -68949 4842885 -22906424 1322979 -3435914 -10886227 4693496 2078855 -482105 
2782 2433303 2610806 4826190 4377695 -2950786 163818 -163805 2951194 -4376801 -4824390 -2608205 -2430141 -556584 -17711240 -22769712 28621024 25860024 7227133 -5330436 -7799464 -4570088 -2400340 -4853 -1917937 816674 -13993377 18605896 3059404 -5197911 2589498 -1001940 -1734102 1719 2397265 -5857039 -872794 5299265 -12399058 -3992449 22790219 8945715 -1327 1739445 4575812 -2971524 -69559 -3426125 10501713 30175060 -3390 -8953117 1003806 7806197 1668516 -185065 -397873 -682 -30177735 -22797701 -2590921 5335725 -1632196 -1745074 399174 -10504172 3985853 5189412 -7230459 1746884 1633306 3431797 12403102 -3060190 -25859668 187790 -1668362 -5296924 -18608515 -28624485 72256 2971040 13992469 22767387 875165 5857002 17710102 -815390 1918280 556989 
16282571 8700177 6768709 4386233 1976953 3326451 539037 539580 3325924 1979277 4388583 6769434 8701080 1507579 881749 -255125 -12556616 2295741 -3820994 11858567 18169545 11222533 -10814223 -31646601 1525335 4182275 2774153 -11904387 -341064 -24005188 -6908882 3351596 14847490 11820972 -10786418 410254 6229014 1522036 12854865 -22024058 -16048038 -20494463 -5424515 14836126 11239254 -572857 8293079 16224480 -14293366 -5270793 -24117534 -20495786 3334942 18164922 -956617 7042569 3187594 7626057 -5258065 -16030758 -6905614 11849248 4125739 4778997 3179103 -14302335 -22022445 -23995683 -3828639 4780580 4124080 16211614 12847129 -328475 2291738 7041690 -954836 1528614 -11879826 -12552269 8290693 -574321 2777240 -268250 6229196 407594 872092 4184108 1526000 1506850 
5619 -302132 -471011 212056 1748265 -145247 488642 -488523 146996 -1747089 -209162 476155 308476 -486124 -2634080 -5951986 -4644809 -18959039 -15364138 -6456252 -4256951 22181131 36317656 -13198 1513919 1866131 10341831 25493316 11309098 10711984 6643642 -20731269 -12943400 5543 -36324638 -371420 435512 7712574 -6112031 957445 13013039 -5748750 -3482 12954108 -22173067 -388222 -3080423 -16399412 -17075384 1785339 -9318 5733772 20735268 4274081 1663253 -630431 -10370082 2657 -1789906 -13023562 -6650489 6466284 -1797790 2697774 10372547 17063555 -971946 -10732134 15361298 -2694591 1800225 16411121 6124639 -11308596 18961313 635794 -1663549 -7710548 -25501889 4635417 3085799 387949 -10339950 5951133 -431243 371137 2632889 -1863093 -1513199 487173 
-9117767 -3571415 -3282568 -3088716 -880190 -292912 -2842738 -2842955 -292697 -880362 -3089175 -3282560 -3571375 -1073183 -9236199 -21185784 -9541314 18125911 -5642117 -997333 4017908 3517929 10932208 18984678 -2244932 -1899052 -9043264 4911766 34099008 -9576062 -2286598 754385 -9431307 -6233245 10932299 -1759205 -1145638 4274862 26159286 -18728175 5551013 13647791 -1943260 -9433563 3514943 -3257375 -2725332 6748484 -18914846 12638574 26093065 13648079 753125 4015914 -1021678 -3727462 -14026794 12078599 12637332 5550643 -2286127 -995793 23221 -3903348 -14029087 -18918242 -18731442 -9576152 -5641088 -3902669 23218 6746320 26156241 34097143 18125003 -3727950 -1021752 4275345 4913904 -9540223 -2725418 -3256511 -9041303 -21184541 -1146135 -1758914 -9235461 -1898905 -2244681 -1073307 
3823 1907103 2539202 2138031 2102179 1813448 -151381 155835 -1811093 -2103094 -2137643 -2536697 -1904016 -588143 -12537166 -24761973 -17548877 18755314 25949218 9283459 -2447557 -908798 5460100 14421 -1434989 306907 -11887090 -6104438 29012849 28051251 -1957037 -17415084 -11417037 -2840 -5439611 -3362869 782313 -681726 19441072 12776138 -12442659 -14758346 -20927 11394265 918020 -2567224 761745 7904737 5362497 -10472471 -7974 14739566 17414301 2467025 -634522 906346 4648265 -6193 10469150 12452379 1970478 -9270296 820490 -685826 -4652910 -5357613 -12754741 -28048109 -25964569 687366 -818171 -7895481 -19423525 -29024594 -18793886 -905836 635130 693236 6097776 17517790 -758347 2568551 11889427 24751449 -778252 3365016 12535692 -305892 1435151 589012 
-5505319 -1886679 -1431194 511106 1299044 -1616961 -4072695 -4072759 -1619069 1296233 508516 -1434269 -1888915 -449541 1313798 8167083 24913260 31694067 12841348 -10396291 -17092511 -7392118 -15751406 -25242202 156237 -728335 -3714371 1306191 7020379 -4798932 -12061131 450378 22443763 10208243 -15759437 -1681548 -3235881 -11831618 -15260999 -18926075 -9200612 14298969 36071269 22456137 -7393212 -1196885 -2186021 -6351991 -3041269 3786048 12918609 14315207 470996 -17088498 -692353 671412 5764690 13168903 3797034 -9187954 -12058931 -10404933 -1744401 -686843 5758896 -3047483 -18942056 -4832076 12811376 -686001 -1744940 -6360655 -15283851 6985766 31670781 669993 -691580 -11831154 1313177 24933858 -2186951 -1193590 -3700015 8196527 -3236844 -1677302 1329204 -728757 157730 -448814 
11982440 3858745 2162915 3614763 3454982 2264174 2188319 2187738 2262749 3454718 3616211 2164138 3859226 1022894 4364330 6250587 4271907 -4530319 -19589196 -29135686 -24353807 1527470 26427370 26100882 1795791 2165334 5938267 3648226 -4073283 -18239464 -27820852 -24567614 704597 25066290 26434979 1744962 2656586 3238165 2349575 -1802361 -7705541 -12785059 -6653662 718361 1545461 2027026 4682469 7072313 7901005 12070031 1573711 -12781237 -24558644 -24342418 1099891 5252103 8524954 11294430 12076566 -7700987 -27824143 -29138909 1764534 3831891 8531267 7915936 -1790429 -18241806 -19596518 3830255 1765492 7084539 2363898 -4071648 -4535718 5253190 1100349 3242416 3644707 4264980 4684290 2026712 5932969 6242520 2656922 1743135 4358638 2165118 1795029 1022863 
-3656 -539291 -1875727 -2871789 583317 3089859 1424969 -1425754 -3090922 -585113 2869043 1873723 536761 153179 8163610 13034397 11005550 10964419 16541520 7899420 -20743718 -32356079 -15300417 -7283 887250 338283 7733544 3760989 -948655 6786141 5247162 -17279579 -23053614 -8257 15284102 2035602 -969555 -7045483 -22331068 -17993333 -7735090 -7949558 676 23049789 32352492 732140 -3659197 -20577006 -26456059 -13027385 1537 7958923 17293460 20756292 162991 -1132344 -11212131 -4170 13020218 7739987 -5232197 -7885062 -1550269 3276558 11203615 26447368 17992308 -6776202 -16530760 -3279306 1549522 20573077 22333407 955858 -10957996 1128321 -163456 7046761 -3758791 -11005063 3656018 -733946 -7736497 -13037359 968679 -2036123 -8165580 -339702 -888697 -153598 
-9884606 -3159954 -1700623 981968 743247 -3334079 -7221447 -7221408 -3334025 743964 982502 -1699987 -3159625 -2260489 -11111407 -22178952 -21518456 -5581988 7600322 7127971 6872021 16009788 19840192 12234966 518716 -4097304 -20773652 -30725123 -15265910 1453422 4545982 7612438 20384505 28318126 19842854 -2270977 -6039339 -19094362 -11579733 2421495 4969488 5634589 13790591 20386429 16013322 -915800 -3768019 -1717291 14963444 15552324 8962120 5634036 7612459 6874711 71803 1713423 15663139 28774741 15552751 4969785 4545382 7128656 -1859649 383931 15664923 14967416 2425569 1456194 7600991 383443 -1859223 -1713445 -11574865 -15262843 -5581503 1714047 71862 -19093929 -30726315 -21521260 -3767313 -916075 -20776442 -22184026 -6039349 -2271748 -11114018 -4097278 518481 -2260692 
11184 -10521166 -34398736 -63604154 -94765450 -89916720 -19223470 18924134 89726381 94826900 63803780 34546029 10606059 -635610 8434033 17426592 19136462 8370392 -948464 -12812664 -14320668 -9773760 -4071047 -13475 963671 -1236632 15656001 25918834 16023462 4265928 -10968676 -12633516 -6621100 -32521 4028268 938917 -1637918 20222472 20757986 11319034 -4356111 -6289145 -40781 6548007 9723082 595998 -2500735 15372953 16331425 2951957 -9218 6237140 12585684 14289391 -172924 -3637834 8060383 32139 -2911416 4362619 10977493 12826608 1617051 -1969764 -8020360 -16288670 -11282731 -4225653 986694 1966605 -1624871 -15347605 -20734127 -15987872 -8331880 3640930 172879 -20225638 -25917596 -19122272 2506218 -594025 -15678511 -17448340 1646396 -943617 -8460729 1244552 -963673 639122 
-7121127 -24973096 -49949786 -68411214 -25801204 70261073 96757513 96814801 70527327 -25521994 -68220235 -49850669 -24945532 -826615 8847316 7752853 -5834736 -13102793 -12907427 -5933434 10378734 16746769 13706615 7850289 -96217 -2740090 8151674 -947986 -11303195 -12572350 -4060211 16654342 24875639 21640025 13718849 1418445 -3016574 1012636 -7180212 -11126022 -3285851 18286483 27909575 24896611 16776025 -634277 -2363148 -7696120 -13257391 -13707701 7937077 18303792 16692103 10421056 416831 -590692 -13760301 -23436287 -13717024 -3273131 -4026239 -5895182 2417453 718598 -13783800 -13305600 -11159426 -12584106 -12904369 724222 2412819 -7741550 -7242333 -11350525 -13126580 -579748 417276 952473 -1024842 -5891064 -2355695 -636405 8105083 7702689 -3011197 1415917 8823166 -2736652 -99164 -825030 
-56 -1586199 -3984873 -5960050 -31348754 69894870 -139850190 139832221 -69874574 31360047 5954564 3983571 1578887 -162395 966054 3491385 -6540039 16969447 -16293272 7721549 -3222350 -813875 -380485 563 164952 -33220 2921019 -6544472 21133943 -20177200 10375347 -3938437 -501263 -68 381797 327309 -148118 -3224806 19751568 -19993719 12056782 -4139343 417 501646 815636 -965735 -1085060 13447929 -13785797 14618155 -2162 4137596 3936912 3221965 3571556 4287346 -16273164 -2856 -14623902 -12059731 -10378488 -7723036 -6993684 -8692732 16272503 13786187 19998278 20180734 16297027 8691637 6992563 -13447563 -19748333 -21130769 -16965763 -4285952 -3571170 3224133 6542441 6538608 1086115 965825 -2921562 -3491434 147586 -327182 -965255 33393 -164671 161696 
-668833 -3414490 -6783081 -12143227 56099230 -124480784 90360573 90452322 -124388702 55987359 -12080239 -6764323 -3411278 -128685 407771 -4442976 13910692 -10055418 -10803591 14973147 -4875456 2142978 1623948 932312 -19669 -774120 -2802442 14836066 -11428248 -14982656 20555026 -5067997 3356659 2710863 1626017 17721 611169 8738585 -10152086 -16513581 22547840 -4515397 4439483 3361607 2149802 1054234 3730198 -12545045 -22824146 11856630 -15943205 -4542119 -5086650 -4887862 -5363733 -9632675 3639494 35472107 11891526 22556926 20567060 14983131 4100106 5638821 3641280 -22795982 -16508811 -14972804 -10793553 5643862 4103981 -12544489 -10175933 -11448098 -10068753 -9625900 -5360276 8723227 14821031 13899429 3719646 1050830 -2797824 -4434800 614080 17466 403717 -771899 -19663 -128453 
-841 -785517 -5227162 -45164872 121959045 -80674042 -64268680 64133099 80830625 -121933639 45126509 5229845 773976 134516 2006441 -10613912 7883564 8995939 -7858225 -8610008 13672682 -4437396 -577674 1495 -73130 -1287399 -7377105 9832873 12365767 -8985347 -12344061 18723321 -4655929 -459 579281 189529 -2543242 10816930 15657874 -4418128 -9907347 25390998 3856 4659708 4443030 3176186 9562724 -5093006 -26900319 -34498334 -6195 -25393837 -18729930 -13675174 -3290544 -6075699 -609743 -22922 34466694 9887594 12319777 8592803 -3343157 -3945123 604735 26918337 4451928 9010921 7877587 3936573 3336495 5102952 -15634381 -12345855 -8977617 6086480 3296397 -10823844 -9851191 -7899447 -9560997 -3175098 7374053 10612816 2538511 -189694 -2003551 1287783 72925 -135401 
-1919421 -8919662 -7890976 -89172161 130343184 26632474 -52347992 -52421329 26570683 130416109 -89174522 -7873777 -8908950 -104448 5248747 -9665966 -3097959 7820233 8246815 -2691029 -12489134 10761852 2967520 2440441 -314165 -1256894 -8179441 -2794688 10660512 12352511 -3034359 -17778753 13569276 3798869 2968266 -39963 -6640335 5148087 20492791 24182924 8507180 -9972144 24156798 13566423 10760287 3287904 8724817 -4812861 -10873780 -27516863 -47232163 -9963138 -17771462 -12482437 221250 488928 -275343 -8084060 -27540651 8492334 -3048497 -2700616 -2879516 -3424776 -278642 -10895672 24169629 12338188 8235028 -3428544 -2883190 -4813815 20502674 10668258 7827436 484696 218971 5153923 -2790731 -3094206 8730684 3288811 -8186233 -9674510 -6640192 -40276 5248522 -1256007 -314218 -103568 
-174 -24659069 -2148845 -145572955 21349869 76720033 40185695 -40174140 -76720643 -21374996 145604540 2158157 24633524 -1164617 9961257 3431537 -3627257 -532101 9788339 14013977 5349881 -11924593 1965343 3288 -344425 189137 -404463 -7122595 -3427554 11047648 17416280 5958415 -18049170 -966 -1961465 -79849 -9918526 5048497 15490442 33209663 42756272 29431306 -5078 18043571 11925511 1886390 2182922 -2069268 5171181 12656000 4869 -29432706 -5957081 -5344157 2443417 4059186 -904481 -308 -12650864 -42761082 -17417305 -14010278 1579869 1545194 904116 -5169353 -33216668 -11051955 -9786844 -1543990 -1579108 2069848 -15496962 3423285 533715 -4058851 -2443572 -5051668 7121169 3630842 -2184445 -1887840 405208 -3426732 9921219 79791 -9961456 -187237 345260 1162029 
-5012455 -31343727 -131687065 100880548 49978398 17448919 -4616762 -4627900 17442295 49973193 100855631 -131584109 -31322705 -3317256 -3438627 -652311 2813301 5882761 6407371 3552022 -751986 -2912236 19195047 8460268 2544925 -8848442 5382198 14108574 19775653 21401443 17659239 11256273 5984758 36007389 19201435 1844226 9926491 -8723974 -13673888 -14389447 -19738213 -26711880 -31529373 5966614 -2918349 -2259668 2803399 -4718294 -9399141 -13965975 -20560203 -26710941 11238967 -756771 -1672333 1516581 -4325941 -10201392 -13966765 -19738019 17640292 3547165 -1389824 -378619 -4325607 -9400363 -14389955 21382128 6401292 -379243 -1389624 -4717594 -13671078 19760105 5880041 1515924 -1672892 -8722688 14094408 2809495 2804184 -2260205 5374177 -656380 9923798 1842027 -3439760 -8841056 2542424 -3314343 
-1777 26627770 170207138 -29421956 -22539574 -22650951 -10222826 10214043 22657935 22591232 29473623 -170287493 -26648953 3655019 -1785684 -3767401 -3763474 -5329379 -8033505 -9386663 -8769368 -6076327 13182449 2927 -3653999 12463316 -11870177 -21393408 -25734503 -30382426 -33112783 -31435033 -27909087 11074 -13170939 -3576600 -4098722 2449504 3270095 -272473 -3077832 -1752876 -8670 27913601 6076370 -584719 -266103 2355896 943533 -1138888 -9930 1734324 31439223 8766930 -190926 -854114 932578 -2441 1127268 3068317 33124052 9389120 105446 -503802 -934863 -951543 266037 30396473 8038487 503092 -106502 -2359794 -3275770 25748458 5334933 854871 189106 -2453725 21402503 3765506 269733 583817 11871785 3764922 4103847 3577645 1784435 -12468881 3655897 -3657470 
5620686 161368163 -76764006 -33101941 -19121800 -16064373 -14462259 -14458408 -16081092 -19141422 -33087296 -76782440 161450502 13871874 -8825050 -17402614 -20476702 -21001488 -21033331 -21146119 -20338709 -18615266 -16604053 -34558877 -2173007 -9607310 6461044 12261899 13006134 13383686 13615485 14094480 15397169 16352191 -16616289 1546662 -2574065 5134536 8435604 8884124 9225862 10619438 13189729 15400410 -18625836 2410605 -2179903 3908594 7888589 7712200 8017914 10613892 14092679 -20353886 1063085 -2241783 5206528 8882332 7712265 9220288 13613523 -21161020 475667 -963329 5208237 7891577 8882560 13385283 -21044913 -962620 475921 3909472 8433998 13007705 -21013807 -2242215 1063100 5135047 12265569 -20486615 -2180928 2410981 6462875 -17410719 -2573131 1546140 -8832241 -9609894 -2174573 13879026 
-1397 -179913601 33691627 23712648 1000849 -8284800 -4200663 4211544 8291781 -996653 -23701863 -33654264 179842892 -16135025 12241388 23104895 27467290 27434387 26603521 26478257 26927840 28289422 24921915 7788 3904214 6339592 -131028 -1187220 -2119726 -3965292 -4661972 -3008167 524515 -4710 -24915170 611766 1341582 -869654 -2435625 -4299318 -5464066 -3931643 -2034 -531101 -28280423 -526827 -167889 -461122 -1176389 -1892235 -1033 3928748 3002618 -26918805 -488116 -527123 -126260 -1839 1889396 5459938 4655454 -26468681 -361210 55370 123892 1173215 4294970 3958282 -26594895 -54888 361023 459433 2431436 2113206 -27426569 528046 487876 867216 1181874 -27458250 168369 525820 128226 -23097004 -1340628 -612545 -12236935 -6334954 -3903378 16128869 
517921311 -109052175 -104552639 -98413705 -96289346 -93639319 -93490191 -93490934 -93640142 -96291425 -98414156 -104553703 -109051768 -9693390 7580655 13593598 15028194 15200314 15284961 15633103 15636821 15194578 14856512 12881052 -3319583 -8090338 8488201 15562856 16476030 16626933 16390286 17577661 18140568 17117482 14856291 -2325346 -8648636 7565276 14725959 16093825 16127810 17836309 19159507 18140124 15195506 -2582287 -7714462 7755666 15160900 17259801 17027294 17836604 17578691 15635969 -4255058 -8005727 10494501 15894995 17261343 16128075 16389950 15631284 -4095352 -6122114 10494255 15159221 16094036 16626511 15284972 -6122330 -4094851 7755880 14725680 16475648 15199007 -8006111 -4254513 7565092 15562340 15029327 -7714907 -2582294 8488685 13595479 -8648105 -2326038 7580464 -8089525 -3319469 -9693454 


==> anc/coxeter/A13/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',13])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A13/optimal_value.txt <==
0.050144


==> anc/coxeter/A13/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1567/31250 0.0501440000000000
sqrt(2 epsilon/|S|) (numerical):  0.0878320074828165
d=2, D=2
Error: 664284679953/2500000000000000 0.000265713871981200

Certified
epsilon: 15005715320047/312500000000000 0.0480182890241504
sqrt(2 epsilon/|S|):  1/12500000*sqrt(15005715320047/13) 0.0859501546283573

Certified (no self-inverse)
epsilon: 30675715320047/625000000000000 0.0490811445120752
sqrt(2 epsilon/|S|):  1/12500000*sqrt(30675715320047/26) 0.0868961754598557



==> anc/coxeter/A13/root_as_integral.txt <==
100000000
27 -3830904 2316399 -1062126 143649 211621 -125458 126 125376 -211521 -143598 1061947 -2315919 3830606 7441470 -1545009 -3412305 -2282972 -2651661 -2530482 -2388937 -2787059 -2367902 -2068996 -3794514 -279 7709731 -10739669 793201 2240026 1100429 1210020 1373069 950877 1325386 1444677 281 3794526 -9481555 10442948 -392172 -960446 -447922 -328427 -721539 -175301 -70 -1444408 2068663 8290138 -8087232 26470 30023 39612 -315219 -35 175149 -1325151 2367595 -6460415 5718870 523864 221837 122 315272 721503 -950634 2786959 4851154 -4445147 -15 -221864 -39655 328212 -1372896 2388612 -4520297 4520117 -523710 -29875 448036 -1209661 2530298 4444786 -4850616 -26453 960184 -1100289 2651361 -5718041 6459447 392190 -2239597 2282756 8085914 -8288843 -792987 3411899 -10441210 9479967 1544953 10738121 -7708706 -7440777 
775651 -2476355 3376871 -957438 437625 917257 -345008 1530812 -345034 917291 437598 -957566 3377201 -2477013 5281025 -590963 -2952121 -1462263 -2304002 -1110622 -2357883 -1349557 -2041395 -2440210 -4617 -3946620 7458359 -11105650 1359400 2910711 1312881 2497187 1333000 2178229 1486281 1254480 3273927 -5203 -10477634 11877660 -68050 -1751766 418996 -1147205 -21146 -714757 -870379 1254646 -2440630 8991671 -9050828 -77301 1022751 -611068 376083 -469526 -714753 1486476 -2041789 -6374683 5353575 1173650 -117862 1563577 376066 -21222 2178272 -1349997 3710701 -2537863 -157517 -117786 -611058 -1147287 1333263 -2358301 -1128441 -1128975 1173694 1022741 418994 2497363 -1110965 -2538394 3711366 -77374 -1751925 1313030 -2304451 5354317 -6375442 -68223 2910935 -1462691 -9051888 8992803 1359425 -2952748 11879187 -10478976 -591238 -11107307 7459646 5282292 
-7 -3941382 958788 1393789 -2025524 1306122 -503708 -2 503765 -1306068 2025501 -1393826 -958710 3941312 8020259 -1053764 -4536725 -1709739 -2818337 -2478922 -2418591 -3195838 -1132538 -3703428 -2823729 -85 6154463 -8085690 358238 882098 -89592 257444 641131 -634141 1683215 -967633 88 2823638 -3539557 1708007 616564 1751020 1218429 1520353 603725 2654109 -61 967642 3703517 -3136708 5559715 -1539912 -1829495 -1307645 -2500655 -94 -2654020 -1683241 1132453 8550109 -9854996 81040 2353945 98 2500626 -603747 634197 3195826 -10267373 10948472 14 -2353854 1307624 -1520352 -641096 2418579 11421977 -11421962 -81049 1829469 -1218494 -257329 2478808 -10948400 10267279 1539842 -1750889 89590 2818320 9854796 -8550033 -616585 -881967 1709714 -5559755 3136886 -358289 4536638 -1707800 3539301 1053750 8085440 -6154271 -8020117 
-1687813 3242156 -2449939 -3038101 1410381 -1766226 -2260952 2432336 -2260859 -1766086 1410430 -3038171 -2449955 3242247 -8104488 32222 5017529 1524345 1637638 4423418 1548904 1796683 4043558 583533 1674474 5111000 -6726637 10077790 -2051099 -520911 -1751098 1476575 -1784709 -1230097 767996 -2453507 -1317730 1674452 3361484 -459587 -1084431 -4021768 95848 -3297303 -2510690 -481261 -3856498 -2453538 583663 5289555 -7779938 -753249 5929648 185721 1223546 2977454 -481273 768003 4043580 -10572913 11853667 -526949 -1786922 -1664505 1223467 -2510743 -1230092 1796650 9393789 -6919805 -743268 -1786994 185733 -3297418 -1784748 1548854 -2883306 -2883666 -526792 5929684 95833 1476575 4423454 -6919892 9393828 -753186 -4021751 -1751134 1637723 11853643 -10573050 -1084540 -520731 1524395 -7780176 5289769 -2051153 5017727 -459530 3361529 32186 10077864 -6726725 -8104636 
-29 5090960 1951236 -3260441 -95369 2506902 -2057750 -36 2057736 -2506867 95412 3260505 -1951283 -5091048 -11457288 3278526 2960024 4714654 1983297 3194879 4596269 1281567 3483606 5373215 1368320 -22 -3527926 2803881 -1349482 5125436 82584 1705248 3301093 -83420 2097079 3873483 -32 -1368386 -5373344 8962692 -1015681 -4295515 -2306857 -987890 -4270546 -1830610 63 -3873565 -5373213 10042940 -9222637 291719 -870421 894099 -2055564 124 1830589 -2097017 -3483495 -3189157 -482354 170285 5859952 69 2055611 4270711 83300 -1281628 -6306060 8954245 17 -5859998 -893871 987917 -3300983 -4596307 12136243 -12136165 -170257 870392 2306909 -1705312 -3194842 -8954371 6306092 -291599 4295467 -82734 -1983463 482447 3188996 1015910 -5125559 -4714737 9222537 -10043075 1349531 -2959926 -8962997 5373495 -3278584 -2803737 3527836 11457350 
-1346463 4325917 387324 -4551322 -2746816 2136824 -333106 -4809317 -333227 2136844 -2746602 -4551206 387160 4325632 -11143493 2837403 1938063 4376004 3625005 135468 3222625 5111316 1308117 278925 4175827 6150372 -4614482 5981002 -5174622 6346104 615396 -1465880 1705179 3344358 -594274 -1274650 2354777 4175864 -6870179 11261753 -4758160 -1435412 -5878616 -2777556 -971270 -4225281 -5327167 -1274780 278673 8370250 -4060347 787310 -6593835 -2171018 749899 -3804482 -4225490 -594399 1307712 2960338 -5811621 -1034388 3260997 3605240 750023 -971192 3344077 5111236 -11535133 10334341 -2924869 3261186 -2170751 -2777590 1705255 3222440 3497398 3497861 -1034495 -6593778 -5878382 -1466099 135164 10334537 -11535196 787352 -1435626 615183 3624692 -5811229 2959841 -4757761 6345913 4375857 -4060496 8370229 -5174726 1938095 11261236 -6869799 2837110 5981085 -4614430 -11142776 
-193 -4310748 -4238994 -4717 3438348 184106 -3652129 -171 3652090 -183838 -3438385 4432 4238727 4310651 10897030 -7315292 1202952 -2484410 -5609438 -2585440 150805 -2974599 -5087566 -2318246 462033 -21 -1274702 5636819 -2042159 -3616017 -4865257 -3415441 -509528 -3130906 -5529157 -2641263 -156 -461808 7745196 -7657172 5364981 -5573519 328970 2576027 -1037507 -2663063 -172 2641250 2318086 1852082 -6112076 1889803 2196741 4939904 3226264 -150 2662985 5528927 5087790 -10647764 10076766 -4379507 6263796 405 -3225928 1037440 3131227 2974834 -232039 3694516 169 -6263660 -4939818 -2576093 509555 -150638 14116696 -14116628 4380027 -2197209 -329125 3415163 2585246 -3693906 231075 -1889158 5573167 4865458 5609541 -10077460 10647637 -5364643 3616214 2484658 6111379 -1851492 2042083 -1202811 7657497 -7745422 7315146 -5636430 1274465 -10897188 
-125091 -4155817 -4048186 -1089857 3205622 4559641 2178734 -445345 2178724 4559871 3205696 -1090094 -4048613 -4156085 10920283 -7904351 1087091 178652 -1648524 -2801057 -1665316 740549 -533238 -3317580 -5151730 -4509036 -2532587 6247929 -4009454 348445 -326604 -4664730 -1002902 214899 -874943 -3746968 -5528939 -5151610 6476817 -5063301 6669825 -3298108 464071 -590303 1710871 939821 -2111422 -3747156 -3317636 6455625 -12760390 12770827 -2026826 4966663 6429914 3684527 939523 -875270 -533503 -4713489 -4322268 9648005 1601123 8350903 6429843 1710548 214479 740254 -9887383 1564620 8186143 1601355 4966704 -590743 -1003158 -1665269 -993032 -992793 9648222 -2026862 464102 -4665218 -2801347 1565001 -9887934 12771308 -3298514 -326827 -1648693 -4322269 -4713857 6669940 348760 178329 -12761043 6456172 -4010317 1087386 -5063321 6477189 -7905114 6248869 -2532871 10921019 
-24 3123765 4739543 3618682 369661 -3670993 -3230757 133 3230750 3670768 -370102 -3618708 -4739316 -3123524 -8844533 9286097 -838662 1184924 -1388168 2186250 4505849 4476761 1331168 -626491 -1178267 113 4026803 -11021167 11968215 -3743352 2429196 2833318 5141175 5790797 2465080 471422 280 1178373 -3662905 -3069062 4466522 -734433 3047989 5765519 5047056 2471934 325 -471693 626649 -8973987 7959105 -5621062 1393418 2125558 3792560 -55 -2472677 -2464681 -1331447 -4852262 11197107 -9173301 2074696 59 -3793333 -5046941 -5791073 -4476865 5760080 -2594854 187 -2075278 -2125280 -5765435 -5141060 -4505427 11133655 -11133876 9173391 -1393403 -3047906 -2832703 -2186217 2594337 -5759383 5620198 734690 -2429107 1388418 -11197566 4853103 -4467143 3743418 -1184893 -7958228 8973602 -11968150 838526 3069653 3662566 -9285704 11020753 -4026694 8843951 
2802993 931692 1993670 2910602 4108853 1694760 -3165147 -6118544 -3164974 1694965 4109017 2910393 1993400 931514 332452 632479 737635 2447344 -3524299 -4444186 -2402286 303091 2109131 901521 173674 -442955 1593897 -3739414 6571393 -3489748 -576146 -4385701 -3539930 1875877 1907042 1500416 867715 173797 3472964 -6281380 9242801 -4753140 -3864743 41963 -231841 4625716 1502091 1500389 901548 -498924 -1688576 597275 -2495438 -4286686 3699736 3811123 4625432 1906696 2109186 -10570893 9118692 -11537921 5637461 -3466612 3699568 -232048 1875554 302888 -3725972 14995478 -23843853 5637301 -4286722 41959 -3540139 -2402524 7489952 7489453 -11537303 -2495317 -3865072 -4385716 -4444247 14995666 -3726336 597641 -4752909 -576368 -3524262 9118278 -10570858 9242505 -3489421 2447496 -1689163 -498801 6571059 737673 -6281100 3473052 632089 -3738830 1593738 332699 
-221 -969140 -2013544 -2755420 -3634317 -4163365 -2216496 -122 2216270 4163240 3634266 2755262 2013453 969028 2783171 -4347708 752894 -6791443 542045 -2459029 2027853 1648250 1721490 889514 605870 44 -1830615 6008922 -10977925 4853312 -10181321 3599487 -2044970 2565495 721906 687460 323 -606058 -1261603 7854646 -16671148 7217721 -8243821 2753637 7884 989832 574 -688228 -888973 1052222 7532451 -15527994 3499998 -3189170 1059571 693 -990987 -720875 -1721862 5491295 5616965 -9578969 642127 263 -1060264 -7030 -2565826 -1648281 7506647 -3542961 20 -642321 3189530 -2753749 2045113 -2027694 7471343 -7471297 9579212 -3500041 8243764 -3599307 2458883 3542817 -7506801 15527978 -7217625 10181307 -541840 -5616862 -5491586 16671467 -4853435 6791447 -7532417 -1052330 10978221 -753060 -7854807 1261592 4347879 -6009309 1830809 -2783296 
1974612 -305873 13646 630041 729047 1178226 1130494 1957980 1130703 1178481 729288 630222 13747 -305895 2642673 -2594378 863434 -2111075 1749703 -2598823 2684004 -3764333 2679036 -3529178 536102 -2150287 747009 634583 -3597338 3387359 -5340165 6106728 -7831132 8263403 -9640176 6742190 -5838518 535934 1878635 -337698 -3887181 6146691 -7414363 10302185 -12504778 13658542 -12461568 6742089 -3529241 1852546 -899726 -2969125 6837926 -8727478 12633717 -15292233 13658595 -9640600 2678683 1769615 -540117 -235821 3653054 -7291459 12633639 -12505134 8263535 -3764398 -601799 -40237 2822215 3652710 -8727097 10302208 -7831668 2683871 -1840224 -1840792 -234974 6837499 -7414132 6106986 -2598865 -40051 -602262 -2967864 6146405 -5340145 1749776 -540919 1769613 -3886110 3387684 -2110779 -900408 1852722 -3597228 863262 -338582 1879326 -2594274 634044 747339 2642744 
-11297856 -1813749 -3027185 -4220892 -4980898 -5042860 -3706453 -3892348 -3706339 -5042541 -4980469 -4220655 -3027152 -1813762 -7977263 7834989 -3562980 5416676 -1758958 4373454 1555637 -68702 3488169 -59577 4480386 3110436 539101 -2804440 10212008 -8402178 11136488 -4093497 2792816 4543017 -4539074 7372993 -1181288 4480456 -5296735 1186922 10168639 -9855177 8552647 -184199 -5351196 8912950 -7462120 7373637 -60092 -6595281 1534300 8758286 -5559169 1593180 5982220 -10039057 8913650 -4540511 3488357 -2897692 421873 5809747 -3946949 -2223475 5983447 -5353282 4544277 -69889 -3882718 -3484728 9573809 -3946444 1592143 -181975 2791014 1556243 -1848788 -1849429 5810198 -5557967 8551406 -4092413 4372763 -3484200 -3883500 8758871 -9854556 11136224 -1758329 421756 -2898453 10169564 -8401828 5416767 1533313 -6595378 10212604 -3562773 1186222 -5296316 7835016 -2804753 538889 -7977072 
660 -413896 -1000213 -1638107 -2206684 -1966970 -973148 40 973390 1967646 2207506 1638688 1000627 414266 1387511 -1784643 -810745 -1371262 -3536113 4352012 -5031233 6157819 -2382761 2432374 -150861 -314 -1553328 3333234 -4412450 -1744346 4019823 -11164662 13084057 -10447864 8168368 -2361408 -194 150497 -1452225 5081795 -4466836 -6932464 11793643 -16639535 13908462 -6126865 528 2360863 -2432652 -366972 4428414 -2561575 -8869346 10033203 -7887789 1276 6125728 -8167875 2382661 2419792 1197295 -2071743 -2765825 1139 7886020 -13907215 10447295 -6157773 4676654 -3021076 -363 2764878 -10032553 16639289 -13084558 5030790 4590044 -4589625 2071302 8869584 -11795362 11165299 -4352578 3022075 -4676009 2560090 6934016 -4021591 3536280 -1197441 -2419217 4464996 1745697 1370732 -4429298 368313 4411290 811036 -5082241 1453105 1784008 -3333065 1553518 -1386759 
-12808638 -3860710 -4380035 -4342232 -4267988 -4073911 -4348787 -3813950 -4348935 -4073978 -4268062 -4342320 -4380009 -3860791 -5736812 4652973 -1255141 1702652 3071644 -2167889 3207731 2331284 -2282130 6518307 -2907243 4209752 3705260 -4691788 7298085 323995 -3161259 9093710 -4645109 91568 10247078 -10946162 11234129 -2906998 -681565 -3268510 5391398 6589548 -10852259 10899372 407367 -8309466 16210301 -10946268 6518097 -3001545 -2144838 2290051 10264443 -7969479 7321624 4585563 -8309697 10247367 -2281987 -4640265 1486090 4489192 363651 -1524583 7321384 407915 91458 2331135 -9104373 1369168 12172367 363436 -7968894 10899650 -4645483 3208304 -5209651 -5209374 4489160 10264790 -10852719 9094488 -2168143 1369411 -9104435 2289373 6590438 -3162050 3071872 1486789 -4640591 5390324 324902 1702145 -2144585 -3001840 7298206 -1254755 -3268440 -681302 4652805 -4692109 3705340 -5737009 
4664158 803324 662825 -140681 22168 1587572 4736271 4720665 4736204 1587741 22069 -140769 662850 803293 3709700 -3359634 -2119447 1639697 -2356962 5588262 -2046082 2163669 -5687924 1695275 -4641209 -576924 -2043122 4777814 -3264700 -5849486 8485773 -5398430 6019093 -5326889 3736007 -9879875 4830278 -4640982 -1636371 5661834 842442 -6643933 6323539 -168364 -2747543 -5444060 4543591 -9879000 1694834 214476 2336214 4094094 3805117 -11798388 10632904 -9102583 -5443000 3734835 -5687427 4050375 -3750321 -4315722 21035835 -23537034 10633811 -2749397 -5325365 2163270 1781299 -7805429 -4939844 21036432 -11799892 -167019 6017927 -2046187 -281985 -282745 -4315656 3805282 6323188 -5398448 5588563 -7805250 1781189 4094557 -6644604 8486661 -2357441 -3750678 4050274 842462 -5850282 1640506 2336565 214264 -3264509 -2119969 5662342 -1636454 -3359678 4778038 -2043675 3709941 
127 -1161695 -2514847 -3243580 -3070483 -2211811 -27035 112 27151 2211904 3070280 3243865 2515091 1161806 4041971 -1153924 -5795122 3075917 -7187157 2972075 364092 -3785322 6502691 -1633516 1479405 -243 -5600439 9732381 -1201333 -12653186 12564369 -9415867 -4312340 11372699 -9226603 5401387 -427 -1478854 -7822074 10518895 478151 -15078452 6920172 1629418 -13074779 9369211 79 -5401375 1633103 -2254157 4795216 669873 -6353247 -5979128 6276172 -1092 -9369285 9227493 -6503065 5310979 -1047135 -3485232 -754023 -1141 -6274598 13074989 -11374326 3785975 3804624 -4747550 247 754631 5978165 -1630454 4314350 -364985 3350150 -3350005 3484476 6352833 -6918215 9414060 -2970954 4747063 -3804647 -669615 15077811 -12563689 7187254 1047322 -5310512 -478397 12653905 -3076623 -4794665 2254877 1200049 5795373 -10519288 7822857 1153206 -9733006 5601254 -4042058 
6850271 1132599 1260501 1704981 3235735 3722568 2283892 2543404 2283835 3722775 3236077 1705176 1260350 1132454 7615967 3662872 -7979756 7186037 -4156998 -3635725 5216097 -5793739 1253796 -2144241 -2422251 -1273173 -13514960 12268406 8039173 -13317940 5094162 5883837 -13075022 9041618 -3012891 -3449920 1305449 -2422487 -12416166 6399190 5755012 -4588036 -7319029 9359017 -4283070 -4497033 2682779 -3451304 -2143796 -2519967 -1657286 -1353925 2071509 348335 -8564066 9811379 -4498776 -3010711 1252571 2343994 -8460756 566505 602898 11601001 -8563924 -4281635 9038990 -5792523 8376244 -1422437 -5815684 603801 347422 9359336 -13074093 5215450 1307558 1306729 565843 2073360 -7320366 5884904 -3635721 -1421455 8375661 -1353877 -4586913 5092607 -4156477 -8460280 2343349 5755329 -13317614 7186244 -1657619 -2520747 8040178 -7980098 6399037 -12416539 3663245 12268541 -13514893 7615869 
816 -1443501 -2446190 -1163502 622784 808676 299536 258 -299315 -808211 -622378 1164256 2446951 1444181 5325091 3919859 -8576673 7677174 -5338066 2309536 -5657550 4284139 -7202609 4292586 -1086858 30 -8886320 10329310 9098553 -12076774 4829773 -1462660 1960125 -11347559 9480199 -5626442 1548 1085998 -10550413 5608020 4633478 2738338 -11420415 3236380 3673075 -7989312 945 5624013 -4291798 -4038213 -1691235 -6643850 16476075 -11509143 286302 -138 7989045 -9479572 7202150 -174761 458999 -6726559 6831830 667 -286878 -3674758 11348738 -4285093 -3188581 6030172 -536 -6833544 11509257 -3235159 -1962057 5658596 -7561482 7562019 6726842 -16478351 11421344 1463180 -2310590 -6029892 3190279 6643842 -2741014 -4828893 5338138 -459523 175026 -4632712 12076277 -7677783 1692139 4038362 -9099018 8576819 -5607465 10549393 -3919609 -10328523 8884544 -5324185 
7807481 2902015 4204340 3819851 2980951 1319294 102097 558279 102273 1319446 2980939 3820098 4204625 2902019 1945362 -909575 2851754 -3431723 -1517964 -2162076 -615250 -1526688 -4539114 10146931 -9566037 5766125 -3139708 665327 -3460130 2911597 -27511 -2353129 -5206922 4486256 5232664 -15631634 21230462 -9566512 -637256 285913 -4648516 -5987627 5886357 1709897 -12666229 6460969 11114670 -15632142 10147602 474440 2672883 -1366802 -14062170 4740940 9139701 -15926587 6460550 5234039 -4539958 1054827 4169789 2723369 -17947718 1562174 9140963 -12666350 4484795 -1524895 4750955 4311164 1349177 -17945481 4736751 1710979 -5205105 -617352 2722936 2722176 2720450 -14058551 5885545 -2354842 -2160495 4310859 4750950 -1367987 -5987418 -25077 -1518828 4169252 1056720 -4647443 2910297 -3430751 2671726 475949 -3460618 2851764 284894 -637016 -909809 664844 -3139541 1945085 
700 1652454 1895450 -434936 -1367860 -990254 -152612 -90 152722 990688 1368239 435686 -1894372 -1651735 -6124939 -7115842 2677047 2670835 -4221156 7696108 -4469844 4948628 264430 2227927 356235 400 11380483 -12088395 -5793618 -3084765 9393318 -8919663 6263278 -1902610 3211422 1946 1369 -357029 17658164 -8778959 -981577 -3057022 1309630 1652321 -3381273 1669769 1135 -3933 -2226624 14497799 -8042613 -5428213 9140485 -12972991 6235987 -1318 -1669392 -3210513 -264911 12685650 -5439723 -9847232 7687154 898 -6234361 3378553 1903395 -4948909 6120961 -2030612 485 -7691186 12972703 -1651488 -6263160 4469187 -595316 595780 9846992 -9141319 -1309016 8917721 -7695489 2031570 -6119506 5426410 3055460 -9391238 4220191 5439717 -12684506 981217 3084741 -2671573 8042791 -14496342 5791679 -2676196 8778654 -17657491 7114983 12087825 -11380881 6125231 
-4853643 -1543470 -1398181 -2061747 -2148204 -1364842 -930802 -1692064 -930900 -1364332 -2147869 -2061682 -1398430 -1543719 -2033229 679970 5099109 -7643261 9637833 -7298871 7622677 -4961572 2684884 1361 -14478 221602 1512327 -1260828 -2980379 10333414 -11445548 12168984 -8526748 6915448 -2088990 -497668 1909531 -13935 -1556829 3320508 1703744 -2534925 6403635 -806888 604240 -2021767 3446582 -497032 775 -8498785 5926642 15095058 -15080091 5722563 -3281604 6299440 -2022846 -2089266 2685205 -8098479 -3205973 7669420 13499960 -11710190 -3283188 604914 6915279 -4962303 4112652 -9562657 -15984140 13499655 5724272 -806982 -8527775 7623679 3314451 3314418 7670262 -15079809 6402068 12170238 -7299901 -9561944 4113234 15093884 -2533462 -11446458 9637893 -3206557 -8100001 1703906 10332563 -7642322 5927015 -8499349 -2978621 5097883 3321107 -1557816 680333 -1259883 1511356 -2032739 
-710 -495484 -396382 74683 1443550 2096589 255411 34 -255249 -2096916 -1446229 -75468 395611 496282 2174188 1992597 -6841066 7454033 -1153307 -3963796 4096317 -3281973 -867810 878490 -221100 768 -4011224 988831 9168527 -9055674 233886 7586117 -7214048 401939 906507 -1035506 747 221601 666709 -4134901 4091475 2594003 -7849480 295534 2804118 -4488471 1220 1034158 -878788 7529332 -10707068 -5179863 248702 9598080 -8290314 1965 4484579 -910367 870650 9052366 -17408937 6333488 -7016089 1068 8284991 -2806138 -395178 3277678 17780053 -15349496 62 7017660 -9600405 -292699 7209243 -4091597 17298994 -17298392 -6335129 -249439 7851234 -7586187 3965022 15347742 -17778272 5179342 -2598695 -228186 1152911 17406089 -9050284 -4088619 9054276 -7453627 10708604 -7520918 -9175177 6843713 4130960 -659309 -1996353 -994007 4021167 -2179569 
1682796 -1785448 501925 2246214 3793952 611083 -685660 -836091 -685454 610083 3793113 2246108 502272 -1785273 9595642 8710080 -4422389 -1805871 1781132 -2991075 -8695044 6896079 -4619518 56919 25954 -3434636 -18024647 9374219 11311403 4297294 -12449466 1995460 8698675 -11893852 6541844 3727268 -2835308 25598 -15093814 4489883 -4975198 10660139 -2697805 -5933762 5071195 7529612 -5003224 3727031 57196 -13289580 -280392 2240730 -507585 3458453 8637334 -7798342 7532100 6542007 -4619575 -6168046 4840457 3450320 -862308 -4980150 8642574 5068973 -11893959 6897458 -2728901 1600881 -829656 -859480 3453795 -5933454 8701804 -8697294 -216702 -225085 3448524 -509411 -2693264 1991966 -2989115 1608065 -2739188 2244650 10658856 -12450025 1782259 4850024 -6173957 -4977633 4303487 -1810295 -274059 -13294428 11306355 -4418396 4492690 -15094771 8709383 9373812 -18023294 9594754 
410 -150332 82488 1382522 -21926 767096 3431379 267 -3430996 -766742 22270 -1382088 -82138 150471 87214 3094010 4366028 -6409371 5676196 -2258592 -3487427 6790149 -10520999 6717245 -3829321 -83 -244758 2636417 -6439424 7909585 -2050635 2585699 -1554218 -7635379 14187692 -10377525 636 3828439 -6679208 858306 3015285 -4626179 3196249 8612938 -5018409 -2036888 -695 10377098 -6716748 -4522926 879768 17134419 -7009421 -15536251 12500065 -919 2038058 -14187737 10520485 2014559 -2767213 1986600 1201876 497 -12499994 5018674 7634874 -6789764 -716256 -19448439 308 -1203154 15536564 -8613242 1555024 3486823 13214937 -13215390 -1986409 7009765 -3197051 -2585733 2258646 19449328 716049 -17135728 4626781 2050810 -5676725 2767424 -2014928 -3015391 -7910360 6409957 -879462 4523197 6440446 -4366551 -858080 6678390 -3094126 -2635603 242482 -85961 
1142 1238842 -668332 -4796649 -5126530 -688134 -1364895 797 1365573 688553 5126736 4797389 669276 -1238163 -4689178 -11831834 690342 3123952 -2984738 -2401779 6953890 2609500 -3140059 10393776 -892900 -1749 10075166 -4489424 -6715267 -10578920 6843973 5483085 -13075090 328335 13198289 -6957402 -2543 897409 11634058 8412895 4799685 -11753638 -7933663 8778779 -1769331 -7765672 1655 6959297 -10397033 1505326 14946963 -6371908 -6924978 997352 -6414509 1214 7761090 -13197648 3140730 -11130162 2122475 9198385 -8678007 -1086 6415765 1769019 -329134 -2610082 -999006 6189078 1715 8675942 -1000414 -8776395 13074002 -6953927 -2127259 2125641 -9198009 6924419 7934557 -5482813 2401412 -6187296 996653 6372849 11750927 -6843716 2985245 -2119171 11128609 -4799676 10579842 -3125703 -14943889 -1507319 6713168 -689477 -8411083 -11634606 11831750 4489980 -10076842 4690536 
7925814 2051957 3938393 1445620 -511876 2602711 4112742 7182788 4112144 2602813 -513308 1444883 3938407 2052018 5808563 -7325849 5718493 -5482372 153948 1791499 1806270 -3864624 432253 -5669562 5794779 -5963856 -6576511 1652086 -9316540 2809917 6089837 -1126166 -2094274 2277716 -1976198 2594296 -7448176 5794105 -1429511 11157359 1880845 -7013902 3556401 4833323 -1700312 -10915878 4014721 2593408 -5667845 -10077482 20302283 -1516448 2402607 -6839096 -1749337 3732050 -10917174 -1972721 430966 -16203638 14053360 752718 -4831644 2480614 -1750253 -1701361 2277917 -3863358 -14474739 7727434 12910501 -4832714 -6839695 4836122 -2096933 1807326 -9466932 -9468293 755150 2402071 3554718 -1125055 1791139 7729867 -14473274 -1519550 -7017608 6091673 153737 14052283 -16207415 1884025 2808100 -5482530 20306948 -10075763 -9319511 5719026 11157923 -1428131 -7327250 1651479 -6575398 5807917 
1054320 465654 1043405 5441204 974795 -2400412 -2751124 -1936747 -2754669 -2394146 970282 5449370 1044293 465449 620526 9293509 2523870 -6594474 933061 -4087127 -1402297 -216242 424353 -6423680 16440570 -10452691 -2735540 3330560 -6429891 2312394 -1000789 1629737 -4633373 -4667409 9049780 9962726 -17819805 16436887 -10482555 -12785397 2655779 -7695582 5326415 9015948 70305 -11086073 16982744 9964615 -6428591 9723967 -6198918 4410157 -8120760 -9105883 10401749 3902554 -11078558 9049119 423544 11698305 399759 -2251586 -10253181 -11663870 10393565 69579 -4664735 -215101 6128664 1062469 4387849 -10254824 -9108646 9029934 -4626137 -1412378 3743790 3743658 -2236101 -8111030 5325823 1619598 -4077588 1069458 6149087 4382808 -7697607 -988713 930018 377057 11670347 2685048 2323640 -6607332 -6172712 9747294 -6454605 2540709 -12808773 -10510644 9301197 3341256 -2737484 621227 
2077 -243731 1218399 4067500 -1712885 4301325 -1066338 -1100 1061899 -4304347 1715544 -4058063 -1216148 245618 1530502 3628971 9301992 -6105537 -2119905 7634805 -8381949 1842639 -564866 -3869668 -1561473 -9706 -4066320 3821287 -11037253 8704117 5801397 -6565431 7774478 -366553 -2304515 3376645 -18044 1592920 -12867327 -10814744 14045528 2291334 -1865185 6704336 -2644402 5826048 14424 -3359418 3857387 9809847 14044962 -14531486 5874967 -2118055 -2599046 2619 -5846849 2322415 563597 -17268303 -12546989 11632290 -1983378 -9974 2619001 2643399 354609 -1840252 9971040 1273904 3683 1962649 2101528 -6687161 -7784014 8378967 2430118 -2425377 -11633694 -5890011 1873918 6569099 -7643579 -1269329 -9958515 14539126 -2308334 -5802999 2122555 12546896 17287308 -14039665 -8701132 6093281 -14053645 -9795916 11024658 -9295902 10796176 12850177 -3614749 -3814669 4064539 -1530569 
4054228 1447888 1642452 -421713 4173902 -2378039 3105292 1254834 3103411 -2380424 4172045 -419804 1642779 1447744 1616172 -1023607 -8071738 7679208 -3184855 -450223 4857143 -6630432 5569087 -2724128 949373 -747044 -2436724 -3917683 9769729 -3373181 -2468424 2604604 -6544371 5517726 -3110009 -1204224 -3172877 946061 11009556 7732181 -17332828 2261950 4169342 -4907086 -1394142 -6873611 5948689 -1208007 -2722757 -8677847 -12948960 8611118 -3519756 4554701 1974159 7525142 -6875446 -3103948 5569486 15129432 18453770 -10680239 -1557840 -11230693 1970972 -1387116 5522914 -6633333 -14331798 -5592946 9209764 -1552704 4555926 -4907804 -6551682 4866858 6507005 6498473 -10691461 -3522090 4177147 2611212 -459745 -5585333 -14329306 8611785 2252952 -2468199 -3179358 18454624 15135979 -17327162 -3374586 7672874 -12948784 -8669222 9764030 -8070945 7724773 11002866 -1019874 -3915263 -2439254 1617267 
-3345 607614 -821391 -3964364 2366962 3548277 2779268 -1239 -2781291 -3547285 -2370528 3963107 819068 -610643 -2196756 -6260300 -2009197 9288373 -6193568 11686360 -11882614 3395821 455288 -1406589 4287215 3187 4508554 -4378393 9097039 1739549 -1613011 -8592321 9080627 -7950666 -8120693 5408354 7772 -4297313 12108153 12991164 -9485147 11634431 -10553511 -1122169 -9827544 2268701 -4528 -5411117 1413269 -14125047 1019714 122621 2227713 -1012906 4576586 -1536 -2256004 8117286 -458098 -10567048 -3087 15354932 -6815987 8243 -4584965 9828456 7952804 -3392855 -4718136 -9881745 -3062 6823892 1011618 1122622 -9072160 11877743 10608697 -10611667 -15353788 -2217725 10551472 8586663 -11683071 9882141 4723681 -128223 -11632505 1615475 6196034 -9152 10554291 9497741 -1733222 -9296086 -1011285 14126342 -9102870 2016488 -12994865 -12117352 6260569 4380661 -4509313 2196645 
-6002289 -4154943 -1621235 3125439 -1815704 -3672832 -867839 -2644473 -866775 -3672917 -1814538 3123825 -1621005 -4154972 3667148 9603310 3833286 -10088601 -32908 3089596 -2079721 -8028204 4076697 4440322 -9688485 4108311 -5894127 5438194 -8195603 10525232 1275383 -6363405 3803468 10159900 -8234067 891833 16838745 -9687927 -17396385 -12052795 3153277 2274982 9056087 391834 1762974 7797166 5266864 892923 4441142 3464343 -2130148 3946673 9825863 -2594132 -8918962 7304571 7797558 -8235442 4076728 3385192 6747617 -16659946 6122896 7633115 -8915487 1758733 10157618 -8027334 -10228855 -6235970 8972006 6119275 -2593144 390971 3806219 -2083167 4358161 4361792 -16655378 9824560 9052711 -6364983 3093986 -6239578 -10232924 3949046 2280625 1273836 -36023 6750514 3386100 3145892 10524759 -10083688 -2133906 3459288 -8189134 3830200 -12047560 -17389329 9601132 5435018 -5895947 3667851 
419 1404491 -3673382 -2600527 1386621 4082337 2477612 -9 -2477670 -4082026 -1386290 2600511 3673854 -1403833 -8595710 -6154324 8277205 -3676555 7782839 -4876150 2308727 -7657960 8221034 -6758557 6016308 -398 20469475 5384348 -5237473 -1191028 -995463 196642 -4804609 -5309623 -9546883 4827618 -1648 -6013959 -3743485 10542827 12280590 -5523510 -3188098 -9174376 9269947 -5907599 244 -4826733 6757121 -13731606 2347482 5199032 12748789 -6118967 -9217459 107 5905299 9548715 -8221790 -5183347 -10431166 -10116300 10599415 -637 9219097 -9270413 5308031 7659200 4158653 -8008342 -169 -10601214 6118688 9176017 4803158 -2308673 2523636 -2522724 10117488 -12751855 3187182 -194960 4875572 8008257 -4156851 -5198237 5521916 995340 -7783074 10430377 5183898 -12281092 1189683 3678234 -2347718 13732215 5237816 -8277637 -10542253 3746015 6153476 -5385450 -20468853 8595107 
-1493458 39128 -2286567 -2071232 5198668 39987 -3830302 -1933229 -3827921 39757 5197093 -2071267 -2286028 39298 -4474155 -2411969 12219382 -7518622 -1535167 5701386 -8700103 5715031 -494656 1646928 125964 -2282758 10691412 2300308 -1707178 6906015 -1769065 -10600341 -159774 -1756105 1544546 -729816 -6179987 126711 -694696 14224810 -3692210 -7307082 -1270103 9376666 -6919935 3820942 2002419 -726155 1644360 -25630415 -11801115 11897981 9124031 -5493208 998774 12466826 3820766 1543722 -491511 7667209 -6286463 -4763125 -3591337 16372511 995596 -6917886 -1755732 5714434 8779569 3597451 -6355701 -3595322 -5496645 9375576 -158898 -8702928 -417213 -414687 -4761867 9125862 -1273149 -10601996 5704256 3592924 8772000 11897566 -7304486 -1765989 -1536301 -6282220 7663972 -3690351 6905618 -7517671 -11797143 -25625834 -1709643 12219402 14222627 -694269 -2412639 2299530 10690617 -4474006 
346 754072 -5551107 3117346 -93387 -3480936 3293942 217 -3294619 3480679 94622 -3116623 5550698 -753643 -9221492 7091069 -3698944 5294900 -8604471 4600407 -2560837 -166152 -350849 -2013154 2143021 -781 24713818 12949926 -9654750 -9076364 1530726 -4753463 -5566140 -1110313 -4464078 -3937277 -1867 -2142211 -14999068 -12075086 -2237753 10345192 -3663909 2481333 4616117 1114874 -601 3938376 2014135 10887524 -2136212 1769107 -999740 2693607 -2170937 -105 -1113498 4466812 347937 5556895 13385896 2298136 -12565783 1192 2170966 -4615638 1106726 168572 -15177361 -6132988 1 12563489 -2694786 -2479381 5563895 2560290 4393198 -4393173 -2300835 1000794 3664267 4755328 -4602466 6134218 15179064 -1766097 -10349096 -1531406 8605741 -13386363 -5553172 2238621 9075836 -5296847 2133695 -10889207 9652160 3701137 12075100 14996874 -7090248 -12948073 -24709620 9220013 
4729552 2505017 -415564 777806 931918 1308804 5281564 -2740131 5293831 1307587 923786 777654 -408547 2504294 -3445604 -5184671 3654773 68786 3556921 -6057957 1423447 9617626 -11739395 3282809 604439 -3191099 11624910 5642783 -6221692 -7940772 -786269 10638787 -6586880 -10652811 6515879 -1164047 -7318594 606111 -4567890 3546966 10816898 -4838968 -8556286 3235736 2473564 5228825 -10841153 -1145287 3271034 -1128974 4763556 2871265 -1923022 6352798 -3310858 -13017960 5224062 6519046 -11720874 -1130915 5409052 -16384720 -1988315 9802622 -3327677 2492140 -10648913 9610299 -7723258 -16662916 14309249 -1994654 6331608 3224976 -6588052 1422018 20416036 20428550 -16393011 -1919834 -8567176 10648648 -6057783 -16689820 -7754425 2879597 -4832235 -769528 3558183 5424781 -1139111 10825353 -7942269 73067 4780214 -1106774 -6227511 3652361 3539180 -4561165 -5190318 5632163 11598260 -3435506 
-3697 549698 -4901425 490555 4741531 614150 -7222360 2401 7214653 -616786 -4744345 -491072 4903207 -553894 -7079596 4362613 774181 -2471508 -729469 -149222 -214805 4929904 -11265148 6758219 -360818 2328 18697814 8079833 2748152 -15333 -10861323 -6031677 836904 -2906823 -2838424 -11224306 6026 362241 -6072085 3468928 -4407996 -3426108 6150422 6442312 -11273799 3640647 8644 11227919 -6764831 -12051416 -9381531 -5664171 -2316087 12862666 10262459 9167 -3650601 2829194 11283815 4505513 -9466583 5629783 3738007 -10876 -10258098 11271295 2924140 -4946728 18609699 16068110 -11082 -3734183 -12872332 -6448474 -826748 214283 -7308542 7275634 -5601108 2315990 -6137170 6018184 157443 -16042076 -18599347 5656407 3435044 10864187 724492 9460021 -4504245 4392038 26026 2472710 9376077 12060756 -2738181 -782319 -3478912 6079907 -4353346 -8090585 -18721693 7086955 
-5930874 -2304365 4384363 -3291059 -3193573 -643887 -794846 -9670789 -795174 -643544 -3193121 -3292011 4384530 -2304328 6164832 -3378859 4127204 -1436375 -4827621 7991603 -7420772 5007258 -270771 -729182 7957216 1947704 -24847984 -16046160 3443785 10869820 7279911 -3789020 6017687 6661201 4583939 4325628 4751452 7958116 14044971 975179 -428650 1627508 -11279438 8800450 -5762827 -3090315 1915410 4326410 -729366 1320776 1890265 -420834 -5590229 -2835893 -272932 2424201 -3090962 4583863 -270503 -6321249 -6100154 -2620740 1094993 6539718 -271756 -5764272 6659790 5008112 3611314 -15483311 3965731 1096257 -2836402 8800513 6018611 -7421265 18029249 18029330 -2620766 -5589716 -11279428 -3789166 7991405 -15482985 3613331 -420467 1626043 7279054 -4827186 -6101681 -6320766 -429873 10869819 -1436032 1889000 1317730 3445882 4127318 978230 14048134 -3380383 -16047574 -24848076 6164666 
1466861 403381 -4487326 1714002 2040108 2491706 2492441 -5876592 2492425 2491767 2040415 1713698 -4486428 403332 -4779551 3479675 -347008 8021034 -12911511 10011354 -6045002 -4185422 9004457 -5911071 2067024 -6922785 17432494 10594298 -3424786 -26807 -326822 -16000668 -1069130 5056348 -4459852 -6102186 -8566127 2066551 -10070811 -1643436 -5542417 17535117 -7043211 4019891 -2655916 -3367072 15967249 -6101879 -5910401 -1906496 5807916 -6758271 -7677401 7927140 7540549 4625867 -3368131 -4459422 9004221 -12533658 1048380 8009079 1907266 -4289719 7539183 -2655946 5058180 -4186621 -906038 -9228249 25556 1906514 7927954 4018825 -1070006 -6042960 12591182 12591273 8007838 -7676383 -7042054 -16000639 10010843 -9228381 -905805 -6758565 17534178 -325332 -12911354 1047869 -12532703 -5541820 -24928 8019884 5806808 -1907542 -3424963 -345908 -1642391 -10068770 3479387 10592435 17429288 -4778570 
-49 -84067 3115265 1905148 5837098 -690997 283570 -69 -283570 690415 -5837310 -1904792 -3115531 83722 2076460 -236016 18490585 -7155360 -11489159 12388752 3093623 -9639435 -1516792 3153145 -6043251 213 -7087492 -3897237 -6484900 10986009 15590402 -9645663 -6172680 12594348 2890528 -9268247 900 6042526 -1505006 5499214 -1543077 514044 -2687514 9924219 4067723 -8254961 210 9268075 -3153111 -15750171 -12734515 1897852 13464006 9127360 -8113603 1587 8255588 -2892092 1517163 9120202 2930575 -931105 -9700276 -996 8113089 -4068707 -12594020 9640364 -2456530 -318812 -1138 9699932 -9127987 -9922000 6173719 -3096230 1918971 -1920034 934578 -13464747 2687211 9643078 -12387111 319512 2456449 -1897415 -511886 -15590185 11487786 -2929584 -9120879 1541268 -10985753 7155761 12734668 15751590 6484652 -18491262 -5501414 1503925 238091 3898022 7088484 -2076939 
26 -164465 -1419146 434921 -495927 5482969 4464841 498 -4464899 -5483659 496194 -434531 1419047 164468 -568037 3728457 -7125406 9391754 -594241 493203 6785149 -16683917 -5774879 19087339 -9721762 -729 2255150 297989 2780070 5547706 1388042 -9998954 -8104312 11392031 107005 -17355828 -434 9722701 2371265 -2951023 -6312235 14486000 11618748 -16735680 -7263383 850721 -13 17355687 -19087290 3256194 8306599 -3914849 2984956 -2084510 -2684544 827 -849850 -106894 5773149 -15057842 -5851036 -6521300 12006485 -999 2683127 7262308 -11392330 16685281 -2832427 -6956435 -658 -12006423 2084897 16736571 8103745 -6786604 1431466 -1433104 6521987 -2986303 -11618436 9999883 -491457 6956860 2831633 3917249 -14484583 -1388581 593607 5852785 15058528 6310788 -5548151 -9390536 -8306652 -3255088 -2781108 7124071 2949674 -2371923 -3727356 -297247 -2254444 567769 
255697 265048 -105771 -1680998 1933508 4692262 -2405302 -5072716 -2405426 4691883 1933022 -1681215 -105454 265116 265479 -4615723 4183761 -3911780 9992593 -12710313 8328171 -10508114 14831592 -7203738 637359 949093 -1020156 -478293 5074247 1590396 -5131736 -4896395 4465900 4949678 -4231313 -3664631 2332657 638668 1421284 7589674 12566785 -3993673 1772916 -18969882 9930557 -6176482 11344204 -3660843 -7205641 -8350356 -2829476 -14471439 7913772 -1440702 17149645 -8896358 -6173886 -4231624 14831842 -2363145 -12616101 -9186406 -3962123 2650036 17150405 9929575 4946643 -10504332 7549334 -843354 17013876 -3962896 -1441204 -18969136 4467953 8326364 10373037 10373174 -9186474 7912960 1772310 -4893472 -12711965 -843178 7548954 -14471727 -3995033 -5132070 9993951 -12615402 -2362921 12567827 1588469 -3911171 -2828951 -8349357 5074628 4183715 7590044 1422138 -4617623 -479012 -1021540 265827 
-5792006 -2366105 -3171280 -2590206 -2454272 3879 -400626 2134745 -400449 4279 -2454523 -2590341 -3171525 -2366107 1148452 3839983 -5276529 1136118 4194663 773161 7583152 831150 -9836806 802667 22946640 -25307974 -2706398 -1696520 2803084 3720693 -964704 -3401617 -2996601 8797476 10253958 -16702387 -16694300 22947257 2488684 -2476467 -3063966 4022445 12678498 -6690039 -12419191 7704748 13599423 -16701754 802628 1875472 269482 -2477427 9476628 10529521 -3642887 -15369501 7704654 10253459 -9836617 -3184654 -3425287 -8718413 8992354 19884109 -3642604 -12419732 8796292 831323 -2709389 541953 -7965086 8992746 10528809 -6689663 -2996898 7583999 -6287077 -6286996 -8718715 9475752 12678735 -3402350 773043 542068 -2709007 -2477427 4022854 -964642 4193837 -3425549 -3185604 -3065005 3721071 1136092 270350 1876396 2804280 -5278642 -2476978 2489167 3840598 -1696340 -2706267 1148623 
-6501374 -2545792 466345 -905229 1059704 -5725339 -1916214 -4152721 -1917175 -5725216 1059645 -904786 466120 -2545584 1584547 -8205411 22618194 -4874700 -12305937 83324 10432646 -7307547 -2703235 5369531 5957235 -3834642 -7358990 -2414367 -9195318 -2679248 17723523 1134112 -6660222 1863486 9000285 2904173 1816069 5959935 -6900191 2478522 6944058 7104998 -8570527 -3646064 9940472 5534229 911299 2904384 5366450 -8848496 -11178837 -9685579 4369387 15457294 -892871 -8183673 5532896 9002232 -2702840 10108540 4613510 9208106 1190914 -19854455 -890419 9940827 1862627 -7308471 -5120835 1238330 -12239718 1192393 15456085 -3644593 -6659951 10434058 -2727808 -2728524 9209461 4368436 -8569349 1133654 83605 1240043 -5118914 -9683986 7105680 17722474 -12308633 4612915 10107827 6940520 -2678314 -4873475 -11178740 -8848336 -9194755 22618151 2477403 -6900745 -8204597 -2414012 -7358010 1584111 
-480 -759391 -867075 1372722 -223743 1516410 -4129867 146 4129733 -1517821 223513 -1373041 867300 759007 -109049 10271449 -9319278 7795708 -14649212 5857932 7118170 -10829410 9617591 -15996499 9181889 -720 2033455 1020972 -141804 9403305 64589 -5360916 -5287776 -2745045 5120794 2545507 -766 -9179463 993268 -5298797 -20669709 -3502409 3029782 13774131 10734888 -21358579 835 -2545354 15997175 2132919 5751859 11536515 -5717047 -9213179 3683481 -1292 21358782 -5118317 -9618334 -8141044 -6239340 5097601 8335275 -1656 -3684566 -10734179 2745537 10827670 11813183 5275426 -1916 -8334010 9215882 -13773812 5286938 -7118020 -1772061 1770389 -5096320 5717482 -3031750 5362655 -5856593 -5275095 -11814193 -11535894 3502658 -62012 14647927 6240491 8143014 20670905 -9403645 -7796578 -5753104 -2133011 139699 9321031 5298232 -993828 -10271093 -1021900 -2035477 109648 
-2382971 -1876358 -1123403 411989 359715 3825046 -4425050 -3186145 -4424198 3825330 360074 412989 -1123160 -1876022 371451 6544813 -3448824 11445657 -18104213 -5504805 17692509 -6104714 -10686448 11708092 -7701194 3966743 973414 -332109 -2290724 13778905 6406880 -6743915 -16353252 -230904 13655265 8277912 -9196072 -7698363 482627 -2758251 -16493732 -1693995 8374905 -3796381 13511836 473709 -19275422 8279244 11704375 -2310882 4587277 2988819 2573922 -8376941 7491406 5934890 474503 13657384 -10687070 -11638859 -8575891 -4829112 1033247 4123716 7493467 13511287 -232626 -6104213 7455360 1521643 12635606 1034029 -8376585 -3797722 -16354166 17694861 3139817 3140312 -4828792 2572576 8377609 -6742881 -5508358 1520509 7453766 2986031 -1689996 6409905 -18103850 -8575239 -11638460 -16493976 13776855 11447390 4586233 -2310604 -2289631 -3444416 -2758754 479897 6540783 -331345 973194 371220 
581 -1521160 -2397845 -3902179 -2417797 -819088 -1133692 371 1135283 818799 2418611 3901837 2398155 1521594 395223 19540866 -24176202 -12931175 14197378 5041418 -12610188 -416742 2673309 10709583 -4431780 -569 2759428 -991681 1362924 7759273 -11331612 -11211852 3739266 5892243 -8319562 -2465270 -116 4433376 10386061 -466589 89039 -20278332 -7529273 8314133 -2909221 -4398753 1505 2462692 -10713109 3752331 3665021 6456640 11873095 -465372 -17131621 82 4399419 8317261 -2671060 285988 1606491 -3964105 -11192780 -373 17129786 2905413 -5893103 418363 -1045286 -415100 -1372 11191965 467050 -8311301 -3735890 12605668 1119182 -1119088 3965472 -11872271 7527030 11212179 -5041634 414501 1043815 -6457210 20275907 11330849 -14192987 -1604537 -283944 -87002 -7760155 12929435 -3665453 -3752631 -1363946 24174035 467546 -10384763 -19538689 991854 -2758533 -395333 
2033 451133 -1390231 -249689 927529 -3120894 142147 -548 -139206 3121722 -925055 248365 1391278 -451317 -675260 -5891793 2353669 -13499099 17267233 -8194482 11759593 -18415533 14981733 -416490 144192 -2519 1454277 2303990 12754565 -6762041 -2536832 -14709412 11712339 179634 4292960 -8262186 -307 -147005 -2271166 -182034 2214565 -1425767 5709286 -1598123 3984546 -12678765 -4107 8258345 413312 3226136 -4659912 -16654240 4044343 -13019987 15968731 -360 12678624 -4290390 -14980265 4630816 6056964 20597307 -9526787 -2909 -15970555 -3982331 -181693 18414124 -4780181 829632 -2921 9524731 13025991 1599511 -11714383 -11757381 3992090 -3988037 -20589161 -4035790 -5719408 14701564 8190719 -832055 4777548 16653597 1415439 2543636 -17262873 -6053839 -4629908 -2216063 6768221 13490534 4660204 -3228378 -12760609 -2363901 183063 2279074 5914607 -2305249 -1452270 676045 
-3973303 -139849 -2526423 915857 -1056217 -1326849 -1060830 -2466296 -1063504 -1327697 -1058540 916817 -2525801 -139093 -1528259 -25450570 11853258 -876375 9493021 -6726073 1291422 11474085 -15341850 12610448 -2455869 9255731 -479681 3758576 18209362 -6910185 -3356870 -7217881 -638320 10009784 -1510766 10306998 -10340555 -2468529 -10462205 -1368072 -959927 10579845 18261865 1737818 -11136655 -3934057 415695 10302260 12620999 3714689 -3806164 -15707172 -7418007 -5533604 1737244 21832669 -3926981 -1517890 -15334782 -254470 442594 1848631 3794716 -1446632 1731208 -11129936 10015881 11476321 -2856849 -1891795 6061112 3803046 -5532019 1741122 -632667 1279551 2218440 2214750 1839797 -7430645 18251682 -7206143 -6710765 -1889673 -2849805 -15690849 10586008 -3367921 9480436 439257 -253965 -955280 -6914760 -869791 -3803488 3714552 18206690 11858999 -1367050 -10465058 -25460434 3758240 -481816 -1527964 
4804212 347979 66553 -1710241 4009655 391924 6025795 -3094161 6027391 391011 4011681 -1711645 65850 347275 666656 21244550 -11262668 -16440383 18862383 -12195089 5407377 1715931 -6638975 833767 -6255749 -787048 3199132 741049 2619339 6826247 9687643 -19916740 -2185642 553681 3465843 -1821769 -7458549 -6248818 7100281 1647760 -824904 -11420475 -4473188 5733702 -5391214 -2771381 -15294674 -1819420 828633 -597747 -1797091 -15536406 9917271 6410948 -965561 11737637 -2778733 3470354 -6640292 2313376 6722706 16587615 -562267 -10508419 -955241 -5393903 549898 1710279 -7901750 -7133823 -8980352 -572558 6406634 5730358 -2185235 5418105 9496178 9499508 16600552 9929248 -4466275 -19928914 -12208006 -7134192 -7908070 -15552830 -11425988 9693985 18874431 6727422 2315020 -825812 6828918 -16448799 -1800546 -598331 2622103 -11266552 1647976 7102937 21251678 741021 3200456 666512 
2453 -1394917 211164 -1514124 2866178 2394629 3596996 -111 -3593548 -2393362 -2863642 1512225 -209682 1395319 512505 16276477 -6766588 -650532 6087287 -19361695 12727691 7339654 -19743885 -12515035 15502130 -4084 991685 -1795980 -5238048 9865341 17725602 -7327699 -12159531 -9729763 5516956 13326486 1130 -15503926 5676304 -209013 -6328386 -5287159 9564059 -6097499 -10226422 584357 -4042 -13334443 12506917 -3499047 -2307091 -13472147 15444248 4713458 2836424 -5286 -583274 -5513098 19751863 -2569519 1688639 2440087 -6571589 -1791 -2836856 10232922 9723110 -7347611 -7328867 -3316037 -4184 6568632 -4706230 6098537 12157159 -12723808 3089786 -3086234 -2432740 -15433875 -9579422 7321205 19361332 3313635 7326797 13475772 5274420 -17717357 -6085431 -1686226 2569029 6327318 -9855375 643618 2309536 3495128 5226980 6751778 211486 -5665008 -16248324 1793626 -989140 -511387 
5760823 3780994 2019031 1632798 2083505 1176831 -659606 -1463711 -664950 1171798 2086722 1630414 2021485 3777900 -515925 123578 2042464 1294239 1426529 2217983 -2886237 -7571405 -5994787 24395988 16775199 -34338937 255999 647379 1946334 -3411935 -8420128 -3768755 6289811 9869291 -11089591 -15507140 3611825 16731195 281172 629067 2701072 -4482462 -11631604 -7536457 10691867 10302652 -14800720 -15501397 24428418 1530158 896704 4716336 -3869316 -16591252 -7913884 17550176 10321438 -11124486 -5994908 1524061 897197 7748621 -5201137 -18907897 -7883834 10724308 9850896 -7585232 3882681 1731996 17248952 -5206705 -16604366 -7556250 6317160 -2856443 4200287 4202263 7775161 -3857918 -11657329 -3750845 2190829 1740269 3892850 4727717 -4493733 -8407324 1399275 897247 1526628 2696687 -3419786 1304744 897695 1517760 1903578 2040068 632635 295228 162666 639312 253604 -513158 
6190 -1463435 1073035 -1201031 1281213 -2316821 -2586591 -1269 2585594 2319800 -1276851 1204152 -1068758 1471490 1278004 18552664 -1182161 4502204 -12273873 -12393334 13938594 -6159236 -471074 14824965 -20609130 -36823 -999298 -3880450 -20077691 -4085011 6151720 8003011 12647112 -8582605 -16558038 3846030 4023 20644276 6624573 1548710 -2064632 -5211551 -12319209 -8960936 15490329 9170443 -16166 -3878554 -14772420 -5633806 564794 5579271 5037952 -6108538 13807849 20436 -9149447 16532443 456890 1164022 135489 12433770 -1767082 -21599 -13824186 -15469030 8606552 6146916 4837908 3902883 19027 1756142 6074995 8943968 -12634375 -13946882 777714 -769401 -12417767 -5046850 12295350 -8011385 12399060 -3898629 -4830510 -5571792 5203398 -6170025 12279287 -133146 -1160614 2071430 4075790 -4501531 -563115 5637617 20083044 1186158 -1547084 -6624032 -18553571 3882042 1000013 -1278997 
3499757 1444799 162498 -1210999 -9663 2775854 430943 4615524 431855 2774719 -8762 -1213370 162347 1444116 -232481 1601549 -6290244 -18420571 2758248 33196990 -9001257 -8979589 -9334494 8368026 -6738123 10147246 1934903 2017878 10938332 4436595 -9275198 -2007399 -12543298 14708721 5984012 3336510 -17904751 -6736903 1287851 1093470 12829318 -864771 -8783327 -3725733 5176978 -14286381 -12389661 3339475 8366761 3279937 304865 232597 -5027752 14176581 4534655 -11049471 -14294407 5984033 -9334479 2494098 -3104814 -11373459 1684481 -8429626 4543161 5176669 14711553 -8981293 2548170 6897248 8064390 1693049 14178516 -3733178 -12547960 -9005363 -7701267 -7701597 -11369707 -5035165 -8787701 -2004150 33202421 6896287 2546770 227535 -862324 -9273543 2756725 -3103982 2495782 12834018 4434351 -18427556 304058 3278699 10934154 -6292011 1094837 1291809 1611310 2016643 1935111 -232008 
1701 -2033704 -187922 -5547082 1600500 -1865526 2513750 -119 -2507710 1863152 -1606264 5552568 186868 2038462 827671 21883806 -2932192 -19545879 -1607589 16293285 -14579349 -4387995 59987 -2193810 5333554 10916 1257476 -2317400 -7463050 -5725110 3552887 7127583 -12551254 7951515 3238401 3901247 -12684 -5332504 8418349 3034277 12650517 4200453 -12247010 -16094969 -2634162 -16892953 -920 -3898083 2211546 -2429492 -2121994 -12293475 -15551406 7854833 16710046 -29316 16885115 -3221111 -51496 4391575 2194543 5972283 19681287 15291 -16720283 2655630 -7963644 4333675 -4137909 -2638330 -21658 -19693421 -7872062 16121300 12567388 14604925 -960611 966838 -5960275 15555101 12235348 -7155351 -16268355 2624963 4130562 12314791 -4204532 -3567985 1626211 -2181680 -4385173 -12653348 5732645 19534706 2124236 2441554 7493931 2920488 -3037421 -8430237 -21921925 2324802 -1255912 -830896 
790096 2040632 -536200 2800297 -3080075 -1729773 2748408 -1152104 2753538 -1732816 -3076378 2788981 -536179 2036475 -1548390 -19694064 -3968678 -835635 8712805 5087201 14369420 -26603003 6956075 8012324 1939153 8391136 157975 3096892 13397560 2768207 -5502267 -13281770 10694409 -9059156 8068124 599121 -9266921 1951281 -6069353 -1929616 -4149392 -1503456 -3518863 13691871 9954655 -1121440 1129608 606842 8003731 5345807 721646 10259680 2557451 -12010105 -5791389 -27157891 -1158702 8077909 6957730 2684376 6655800 8330215 -6243444 17514778 -5758156 9943444 -9042698 -26611877 -3778741 -7985108 -23154881 -6205538 -11990834 13662151 10671731 14336250 4756315 4754055 8336842 2525917 -3541963 -13266427 5116550 -7990627 -3786844 10236012 -1493718 -5495109 8711531 6659353 2692764 -4124403 2754873 -869942 717458 5340263 13379711 -3973389 -1923285 -6052362 -19649598 3091896 159802 -1546567 
264 742387 -2302752 2390811 -459869 -799956 810420 292 -810923 800161 460300 -2391629 2303217 -742351 -490294 -7240973 1299286 -15003816 3155882 5007383 3295134 15087630 -12989369 12712483 -5221894 112 602058 2357143 17793313 3605770 9590299 -6984298 -18865308 -1670048 -19902914 9268235 289 5220542 -1918011 -1427874 -10404532 -2042373 2646661 8316989 22745811 7226072 1001 -9266406 -12714671 2455582 -3893872 -6957621 -8780323 -12650649 -12891723 1456 -7227467 19901968 12985646 2381114 4317717 17691074 21017587 -1346 12892414 -22750934 1671457 -15082267 -2378809 -2445134 1386 -21017304 12652620 -8321462 18864945 -3295108 1770916 -1771951 -17692691 8781179 -2646272 6986095 -5008311 2446389 2379968 6958185 2043903 -9591330 -3159071 -4319039 -2381415 10407105 -3606141 15004679 3894447 -2455809 -17795784 -1298778 1427948 1919640 7244705 -2357900 -601663 490365 
-12918 106162 -262521 -1181103 -4391756 -2104087 -2359307 -12838 2323753 2136268 4355807 1241434 194815 -95167 -401433 -3657807 -6331302 -18114383 -11766466 16653027 25155651 -11861220 -18771872 3227831 25727453 -68913 886036 1200817 7427097 2074754 -8271651 -6467756 6496294 3507940 13006517 4277930 135835 -25593355 -196471 329084 8372937 2115237 -16227996 -11865739 3990446 21191911 94437 -4452888 -3437894 3449098 2645862 13197351 -75983 -6699303 -1766037 -155515 -21002822 -13280469 18963902 1891196 -1074448 -366782 -5741997 -98050 1619060 -3485885 -3642039 12300953 5244462 3399906 94397 5823043 6728704 12081399 -7023218 -25244103 -1279241 1258083 354633 69460 16280630 6355037 -16574726 -3344812 -5224132 -13257998 -2313091 8495336 11852146 1030084 -1964535 -8672545 -1889997 17880342 -2656118 -3360064 -7003572 6327725 -389069 131107 3434715 -1149345 -879724 384359 
1255948 -556201 3316191 -2975080 1709035 -1607516 1704315 1252186 1752012 -1563857 1797975 -2950180 3320067 -557970 831074 10867083 35959 11323844 -4431207 -3798093 4491359 -21503176 -9695439 10404614 -6268878 6965967 -287356 -2514140 -20834853 -9007327 -10957739 5583184 25940007 6731845 13455629 8634721 -13513829 -6794420 3177472 2941276 14822736 9763539 -2798976 -10836384 -24809278 -9011763 -9044630 8547301 10337829 -4366200 537066 3130520 440489 -1359700 7169923 15413180 -9440835 13186524 -9309014 3609869 2132942 585236 -4038456 9418580 7203276 -24885576 6654760 -21256304 -933497 -2635530 -9240747 -3919505 -1222558 -10590057 25800511 3980446 984669 1009952 589980 439321 -2468738 5711462 -4135475 -2704188 -1039689 2861695 9720421 -10785240 -4190212 2153836 3570443 14648067 -9046726 11687539 483256 -4434364 -20978859 164234 2933578 3180927 10938107 -2538021 -304967 838773 
1305930 282502 -696101 -2195768 1986922 13911 1379715 2483075 1379746 13632 1988004 -2195412 -695266 282508 128598 8883715 7301643 -14741778 -4925258 12992775 12094720 -7353160 11247604 -15599799 1037293 -12091066 490377 -324785 6046176 -5510831 -3327827 184115 -6478107 -16419832 15193465 -11009189 16525677 1036519 4377365 3219190 9056254 12564322 10535023 2674261 -4468035 5469970 -29016028 -11008676 -15600703 -1248893 -5827859 -13857547 -22951013 -16656548 101305 12711560 5466808 15192092 11244334 4983980 3574048 1011028 10731877 19701594 102069 -4466271 -16414743 -7350928 -3054516 65435 9543964 10730510 -16658662 2673673 -6478911 12089096 -1562449 -1561902 1012606 -22948745 10540198 187925 12992249 65554 -3055061 -13861025 12561366 -3332165 -4924894 3574188 4984577 9057259 -5510623 -14732816 -5828981 -1250920 6043151 7302647 3220343 4376651 8882455 -324873 489790 128627 
1359 250300 2799957 291545 1752972 -3369979 -1240081 168 1240172 3370664 -1751958 -290627 -2799242 -249013 130914 -4345703 -2818868 21895937 -469042 -3848087 -7362016 7349705 -22965470 -471042 13595068 4940 -1201886 -1438667 -13829648 -144973 -17345067 2356340 9243405 36703374 -4232493 4365135 1326 -13591614 -1132331 2849170 8988675 -2559341 10702312 -4281317 11884604 -14107387 -309 -4369381 461316 -5727939 -3405126 -3939103 5273607 -15519345 -2272542 754 14113527 4234408 22963435 4816593 2656807 14791663 99967 -43 2268378 -11883585 -36706300 -7348041 285466 1294148 2835 -97399 15512296 4279302 -9248663 7365940 1910690 -1909936 -14788066 -5277912 -10703260 -2360174 3851189 -1293401 -285042 3938339 2561418 17344626 465867 -2655486 -4815290 -8986767 144296 -21904768 3404792 5728701 13833741 2819520 -2848095 1133057 4345808 1439670 1203169 -131542 
7891290 2349540 2821174 3200643 2066924 1163710 397079 4296 396371 1162587 2066964 3200238 2821749 2349525 -879339 3980948 3511353 -10188145 -10938966 -2945262 8251138 2652038 -19442939 -25837210 6161225 42838053 2201077 896086 4377645 -4190717 -7092423 -9008883 -972635 10473054 6065455 -5757026 -9612168 6163116 2099308 1187950 3120676 3542472 -8663842 -16199178 -1167282 15592692 19038250 -5752196 -25836645 2009537 2115000 10877152 2485558 -16030244 -17131549 -3470203 15588142 6064542 -19451947 1760342 2872948 9705879 131871 -8934286 -17133334 -1163971 10482680 2652595 2968361 1242928 13297826 133151 -16034519 -16199065 -971055 8251547 3634191 3634381 9710496 2484891 -8660993 -9010678 -2942944 1243244 2968936 10875991 3544305 -7097482 -10937174 2873418 1761736 3123707 -4193272 -10184683 2113839 2008001 4374432 3510808 1188954 2099167 3979893 895870 2200745 -879435 
-3986 1126673 -1257927 -683226 1271894 -349857 1747410 -4153 -1754238 341297 -1264489 683583 1258576 -1128271 -328962 -8520737 -11199517 4748117 -15218015 21194614 5030339 4430944 7231483 4644140 -12337746 23173 -183065 752394 4772536 21249834 -17394309 9588689 -22981253 -12812084 -3188221 9594161 6421 12361322 -1166822 1924898 16537020 -8481725 18462414 -9470654 6214846 -2817531 -15469 -9609666 -4669259 -58240 -1946086 -12246656 7965941 -6164380 16703895 18572 2864769 3260399 -7201759 2322835 -1215513 -4906380 -20213544 -42186 -16745729 -6220779 12812305 -4453038 -2277361 1647797 25447 20218763 6187183 9513617 22965463 -5071642 13979 -18607 4901682 -7964745 -18435511 -9612755 -21193225 -1635214 2276739 12208269 8461986 17355971 15243916 1208485 -2313510 -16491394 -21201113 -4671348 1934892 38189 -4812243 11141740 -1914036 1155030 8471820 -753730 176782 328662 
2753630 595582 -226867 -338805 -2043396 2641544 2328931 2727205 2323121 2642724 -2047329 -337063 -222851 591774 140056 15514465 16867792 -24914185 -8919379 172011 13895735 7821233 -8808686 8019634 -7157906 -15452483 1952721 581366 12464684 -14181320 11885564 7462642 4674185 -900575 -23318763 4485853 -3465742 -7123361 3733062 -3110130 -12804795 6721484 -8521961 -13934279 331546 -14590550 9222539 4463259 8004992 6030236 3334933 11292872 -643797 -7034372 13156063 -9610231 -14585117 -23307775 -8835044 -2628461 2317556 1381326 -1579376 25870127 13100817 310432 -861694 7805271 -18798 -3837030 -15387614 -1515260 -7016707 -13901527 4747565 13882668 1372869 1372950 1396232 -672443 -8578408 7428932 105058 -3842479 -11678 11331348 6753285 11939055 -8869205 2321530 -2635187 -12856785 -14254418 -24930482 3339845 6030224 12449023 16907077 -3115833 3737547 15543272 578404 1952837 141459 
615 -310531 -232168 -2466689 3983 1023694 -472192 311 472700 -1023521 -4288 2466719 232719 311115 520995 4854091 3014517 -1658320 5774171 1873627 13967566 -4578693 -12284881 6827089 -18608492 -1008 -405994 -1570539 -6639575 -13531456 -9624403 -20352736 3029525 -5873267 657172 34993567 -116 18604794 2889293 3985087 11062733 22954098 6575305 15376141 -8162205 -18067630 3647 -34988648 -6828820 -2623660 -1373193 2428964 -15112959 -3468644 -6927371 -1748 18064763 -660531 12278737 706380 -2656942 -12967063 -6146361 2386 6928445 8159137 5874867 4580197 2257589 1233900 -2060 6144687 3466398 -15381593 -3027349 -13959319 -2487890 2488555 12968103 15113837 -6578464 20350568 -1870645 -1235079 -2257280 -2423986 -22952405 9622762 -5776073 2657538 -706835 -11063945 13528711 1654492 1374892 2625220 6642129 -3010961 -3985682 -2888882 -4851716 1570837 406766 -521326 
900532 1861620 -204338 -302349 -446990 -1285461 1281556 1044910 1281775 -1285301 -446664 -302701 -204668 1861596 48065 -8743190 -12187011 2654266 -11507038 12095170 33908545 13372962 -14237803 -8470539 5498849 -13105684 -1280901 628420 686805 13772786 -16387480 -12386925 1618649 -11839576 -15949027 7104648 30403747 5495543 -1956763 1556791 17572494 2227574 -504342 3613266 -8056938 -5597299 -724473 7111084 -8467723 1052974 1623258 4768144 7923546 9246711 4741271 11593891 -5598783 -15949687 -14240179 2518792 -1889705 -5623257 -13687788 -14431145 4742244 -8055451 -11840381 13372761 415591 -1571393 -10570666 -13688275 9244480 3612819 1614445 33909417 -231589 -231932 -5623497 7922659 -501049 -12386974 12098190 -1571408 414496 4765693 2228476 -16389807 -11507873 -1889228 2519188 17575333 13772943 2653278 1622632 1052369 686977 -12186548 1557943 -1956029 -8742732 627738 -1281586 48234 
-1314993 -490225 708191 -4320 -1748453 803641 -1159602 -688974 -1159809 803375 -1748564 -4486 708204 -490306 331232 5135570 10996037 8873239 21427729 1738266 -8102072 1404356 -11020266 -17183527 1642817 -14205208 -1193468 -2865628 -9719670 -24847838 -7321703 -17072501 -10523413 19419931 11474336 8461993 33956376 1633308 2289478 292020 -7318031 14084998 7437393 3240503 14265907 -10421435 -19058993 8462446 -17189344 -309428 1899932 12954136 8157244 -2304824 2964049 -12004869 -10420170 11479154 -11017729 -3159560 -1181008 -818993 -10033334 19851 2962308 14263591 19422260 1408340 1725852 -2605956 -10906111 -10028042 -2302172 3238920 -10525169 -8099899 1776506 1777286 -814251 8161159 7435807 -17077449 1736967 -2606783 1726507 12957635 14086346 -7323266 21430450 -1180396 -3159489 -7321544 -24854419 8873594 1900094 -310028 -9721539 10998952 292041 2289671 5137308 -2865958 -1193375 331284 
500 -968437 502789 1786546 1286570 2249992 1311601 -95 -1311069 -2249990 -1287010 -1786159 -502923 968798 133616 5659371 12609577 6388114 9555466 9093857 -21401448 -39069160 -16399839 16694909 17020564 -1142 424025 -413035 1613902 -6730203 2128438 20089522 2290626 -12939764 -2075045 11095467 -734 -17022406 1278875 -724565 -12051112 -10650592 12476782 12864760 9593274 8395605 1421 -11095269 -16693983 -409465 -1979658 -11401413 -4749797 -2318027 1799156 -1575 -8395689 2073424 16401808 -3196385 -1177792 -8610032 -8571881 228 -1802205 -9596009 12934587 39068610 -2878057 -529752 2661 8575835 2318388 -12863817 -2288192 21405126 -304795 305002 8611140 4748790 -12477792 -20088834 -9094597 530400 2877816 11398039 10645330 -2131992 -9561975 1178211 3197155 12052001 6734173 -6388402 1979009 410390 -1608354 -12605565 724365 -1278798 -5657435 413400 -423837 -133909 
-197 2281780 2056611 3095263 2742294 -1493876 406393 -90 -406363 1493925 -2742128 -3095104 -2056841 -2281957 -512432 -20163512 -26157185 15703919 25872706 3754874 2378736 -5220549 -3428064 3805017 4330238 2899 -1649256 224408 -11429106 18283009 16802596 -12496664 1643071 1156847 -3977862 -112497 -1712 -4328944 -5134689 760374 9907312 3689372 -16983028 12868884 18361632 2496399 42 110777 -3804629 -2808846 320816 -474549 -9662607 19411565 22705306 1351 -2494440 3977467 3426901 1550951 -1730934 -8830818 4100207 -193 -22704169 -18362025 -1157749 5217990 -277284 -825744 136 -4099751 -19410565 -12867330 -1641162 -2380034 -1960620 1960210 8830339 9661691 16983983 12498577 -3755663 825977 276928 472856 -3691014 -16802697 -25872615 1731014 -1550863 -9906843 -18281435 -15702878 -320764 2808594 11428892 26155005 -760491 5134214 20162831 -224190 1649411 512368 
130 -371825 -186794 -1295891 1117340 1531100 1077312 284 -1076953 -1531773 -1117450 1295649 186935 372034 -319662 -430440 -5174395 -11081628 -21228120 -20941192 -337629 6231608 6342755 21074620 26218625 1520 639089 842203 6237068 17122668 14350206 7813253 13780119 -3510596 -23041808 -9851750 -4569 -26217113 809693 1281497 12821023 12073585 2166580 5567923 -6411489 -18588435 457 9848292 -21067536 212140 -2018244 -5788016 -17382556 -9452656 -3708381 1028 18589583 23039695 -6339273 1541800 -2143411 -13668771 -10658108 -531 3707981 6407989 3507602 -6232491 144480 1303026 317 10658662 9453783 -5568871 -13778728 336223 -2360490 2360668 13668536 17381621 -2167169 -7810249 20938962 -1302662 -144151 5786521 -12073617 -14347776 21224647 2142756 -1541561 -12817691 -17115962 11081414 2018235 -211624 -6236007 5170000 -1282041 -810540 428145 -841438 -638571 319252 
-3662315 -3010583 -1993000 -957935 555144 444156 -147439 1025881 -147815 444120 555093 -958132 -1992676 -3010529 210658 -7628017 -20209418 -12424182 6054838 -263634 -5920624 -7408206 -11095128 -657682 24560948 38041059 -660326 73042 -11147848 -3101271 18651697 8930942 -358397 -1403941 -13182763 -18565197 236850 24562030 -2019536 997849 200161 15205806 5982661 3807280 15348371 6472204 -15124767 -18570804 -660588 -2972094 932232 3134188 -2323334 202211 23711808 27933364 6471490 -13184319 -11093822 -1712114 -1000959 -8042590 -11118832 8400103 23713133 15347877 -1399970 -7402712 -266647 -3394536 -20413514 -11118632 202584 3803631 -356572 -5916966 -709440 -709557 -8042227 -2322313 5978638 8930480 -263250 -3394424 -266053 3135930 15206380 18653040 6052937 -1001187 -1711541 203197 -3096978 -12423555 932856 -2972354 -11149945 -20214212 997914 -2019911 -7630317 73040 -660612 210419 
2013588 3183168 3179467 1257679 307258 -1928809 -2279599 -1130696 -2279853 -1929006 307200 1257014 3179106 3183148 -528395 -14495428 -27208341 -14104178 6874537 430092 1903174 19563322 26520165 14639122 -4471931 -10465792 -810341 585125 -12125660 -1182656 15129278 -5867113 -16873241 1969590 15097769 10034816 -1073529 -4473450 -3486973 1225378 8316059 21561799 -4573789 -24830628 -11922557 765114 4223358 10033705 14637092 -2406197 1888566 14584360 2544827 -14218451 -6810267 -1655996 763231 15095271 26519000 1239359 962238 4247872 -6422698 -1237037 -6810300 -11924115 1970093 19566913 3301762 -1193659 -2841012 -6424886 -14222470 -24834414 -16873724 1908169 2520260 2520156 4248482 2543664 -4573718 -5868066 430404 -1193278 3301881 14582921 21562296 15128159 6870549 962165 1240284 8318118 -1180439 -14105201 1887899 -2405911 -12124204 -27208797 1225545 -3486280 -14495044 585024 -810283 -528179 
-4083754 -1173486 -1033758 891346 1837131 -1212923 -3054442 -3004268 -3054832 -1212940 1836814 891425 -1033693 -1173251 461440 -4051000 -4539983 11001819 29607297 24739862 5545310 -13788109 -18010850 -7813778 -8852968 -13305264 -720345 -398409 -6531500 -1684671 9820892 3779662 -7545049 -10870074 757761 17375462 8293830 -8855099 -1908434 -1642252 -10283568 -12112486 -17011847 -15325515 -316951 22165829 35938135 17378257 -7814163 -2121769 -646894 -7128536 -9412317 -3849116 10455974 22546135 22164324 759436 -18011054 -1442264 409942 1860569 6126727 12487450 10455926 -317891 -10869688 -13787093 -1289666 -478565 1951904 6128531 -3847213 -15325088 -7545366 5546605 -1001290 -1001399 1861317 -9410454 -17009544 3778484 24740761 -478674 -1289276 -7127023 -12110117 9820308 29608992 410029 -1442213 -10283858 -1687395 11001681 -646529 -2122407 -6534229 -4542207 -1641934 -1908453 -4051058 -398431 -719873 461179 
476 -437450 515880 568746 -2123036 -3188204 -1883724 184 1883575 3187979 2122810 -568312 -515887 437801 -190084 -780341 -269361 -3670998 -15563273 -25282937 -20790686 -275125 23277561 30382342 14306686 45 -335720 -37675 64500 -704234 -8288871 -16038484 -12913030 5240722 23811724 23432052 2993 -14303642 -29798 1223648 5179863 8813539 7542563 7073969 10614263 11280896 168 -23428906 -30381722 847123 2028504 11141777 16980540 15116390 9104020 -925 -11283789 -23814151 -23281252 1252858 863899 10067036 9278275 205 -9104566 -10617120 -5246054 270456 1568087 -877535 1337 -9275464 -15114166 -7074420 12908743 20787003 1444056 -1443271 -10065523 -16978767 -7542431 16035419 25280655 877747 -1568099 -11141799 -8814693 8287913 15564751 -863542 -1251979 -5179102 706460 3674805 -2028743 -846590 -62262 273734 -1223891 30120 781922 37518 335607 189689 
-1533 -1694601 -3374635 -3451813 -2272554 1015 1868034 134 -1868171 -1387 2271816 3451022 3374423 1693031 294227 13651599 26819929 19785744 -6432321 -20267199 -11227228 -3500086 -4764074 -8429521 -6418872 -4588 1613305 350258 18122605 16657801 -12076734 -27806957 -11317207 4196453 3933347 -1850974 -7962 6406955 3528803 -709636 5375526 -15332142 -27958718 -8270381 9544502 7844534 -1516 1844349 8424720 3594084 -1258042 -11251068 -23532930 -9125119 4121215 1566 -7839578 -3926412 4770407 1069095 -1392311 -14222910 -9202038 -3473 -4121459 -9536646 -4183092 3512591 -1902925 1058376 -3499 9193332 9121865 8277364 11329932 11237889 -3022827 3021791 14218136 23529016 27960587 27812544 20271631 -1059665 1901689 11248441 15331249 12076879 6431443 1391318 -1070059 -5377429 -16659848 -19788246 1256922 -3595621 -18124831 -26822291 709790 -3529584 -13653254 -349703 -1613890 -293724 
-6221006 -2434177 -1343611 -1745897 -1838341 -651647 -382046 722042 -381417 -650656 -1839156 -1747629 -1345143 -2435436 1581040 -1767789 -2198849 263155 4135673 11817193 20637445 20808760 6330051 -15171106 -27515694 -18418561 -1148323 690969 -2745977 -216080 5085134 12999336 24774455 26552451 11201940 -14949332 -33491754 -27523080 -1872242 93546 -2708397 -1213660 1776273 11236243 17226993 13047912 -890060 -14954136 -15180989 -2553742 -1517186 -4921694 -8245397 -7744214 -84308 7745291 13049845 11200500 6324797 -2780081 -2802215 -11112372 -20010036 -15388462 -83332 17228821 26552944 20807718 -2138701 -3043212 -16202695 -20015756 -7750818 11229909 24770890 20636998 -2289919 -2291515 -11121397 -8259734 1760162 12986778 11811364 -3042914 -2140256 -4928044 -1222216 5080885 4135969 -2802675 -2779513 -2706912 -208684 272472 -1517922 -2552402 -2737396 -2186259 93353 -1870035 -1759915 691245 -1147415 1580983 
4250260 2126029 334709 -1264135 -2007499 -6646 3236229 5287255 3235835 -6483 -2007642 -1263913 334743 2126573 608921 6704878 18903541 24557109 15562648 -2052750 -12367330 -11559876 -10536512 -11485821 -12756894 -9160205 270609 1313682 16905362 30626757 24650099 2746712 -12538447 -13145668 -12063804 -13574241 -16643775 -12754851 1237605 846904 19091148 22355033 4105167 -10132321 -9440859 -6567004 -8452526 -13573247 -11482173 3335040 295073 10084047 332085 -11423362 -9092193 -5144447 -6567041 -12063987 -10534568 3131707 -1074201 -5540272 -17656562 -13526088 -9093108 -9441439 -13146176 -11558347 1786141 -1731630 -10371237 -17655759 -11421899 -10130633 -12538962 -12367615 -256210 -255857 -5539526 334481 4108431 2747845 -2053752 -1732144 1786677 10085739 22357550 24651508 15560594 -1074557 3131383 19091514 30626944 24554797 295456 3334785 16905222 18900946 846829 1237061 6703275 1313834 270404 609018 
-486 -7742028 -26158969 -60981766 -97775825 -82080930 -54452958 19106 54464748 82093176 97757837 60966808 26157353 7732500 -230504 7003641 15402458 15771784 11265332 2428160 -6630243 -11626637 -13660289 -8526292 -2945640 1962 -62215 -826336 15206788 21163744 17465092 7265724 -4107277 -10624016 -13816658 -7285810 589 2947419 281794 -2930234 17060053 22502580 13846065 2283095 -4213091 -6980281 3684 7290625 8529661 608814 -4405708 16288123 16618997 8245818 2378492 3258 6986809 13820102 13663453 480213 -3738893 10394405 4706593 -2115 -2377600 4213783 10622892 11627015 193904 -3434049 -1202 -4710463 -8246242 -2283716 4104776 6628546 1762362 -1761043 -10398629 -16621759 -13850682 -7272230 -2432084 3434389 -194086 -16288381 -22502086 -17466409 -11266542 3739288 -479485 -17059678 -21164637 -15772429 4404146 -609457 -15204097 -15399010 2928807 -283009 -7001852 827055 62065 230175 
-5858283 -23509104 -43251785 -63844530 -46947312 21945891 92814040 127430161 92789577 21924928 -46979167 -63835826 -43263331 -23514339 173054 7147679 8739027 331012 -10580248 -15378804 -10372779 1152419 11094501 14097764 10707019 7023143 -961128 -1145586 7692492 3659987 -8832029 -15388301 -9314708 4757778 17532176 21435375 16950911 10706037 -1876354 -3052796 2219886 -5916509 -13207790 -6278641 8515679 22403253 26452143 21436717 14098880 -1818990 -3620764 -5909122 -13396149 -9401254 4661782 17470259 22397085 17528343 11091334 188255 -1033525 -15946555 -19009278 -9565059 4663021 8510776 4754371 1149455 2706755 2434025 -19923897 -19010649 -9400096 -6282711 -9316684 -10374808 3627125 3627390 -15943798 -13391343 -13208087 -15385499 -15378256 2433090 2706243 -5903346 -5912751 -8825836 -10576493 -1034220 188125 2222770 3666459 335102 -3622467 -1819533 7697145 8743901 -3051841 -1875996 7148794 -1146369 -960916 172508 
1091807 3697335 9610756 18277758 -11454654 2851332 -110260787 176420428 -110316978 2903448 -11475056 18262808 9604363 3685977 60896 -855926 711672 172527 9841454 -20316974 10057831 -273601 585185 -2196598 -1459454 -519545 377984 404451 361035 -268847 11976509 -26500628 13120059 -1448748 -290901 -4175049 -3101466 -1458384 556863 322722 384849 9055437 -26947565 12681841 -2559512 -935790 -4955640 -4175959 -2196182 150386 -164814 6975731 -19299630 17527646 1634706 3027956 -936284 -291960 584951 920311 -157697 -10479937 14674919 -788303 1645008 -2549437 -1440031 -267169 -5160869 -5725964 15404076 14662890 17524044 12676735 13113409 10053707 10664090 10663694 -10483910 -19297118 -26944405 -26499358 -20316663 -5728771 -5163154 6981548 9064973 11985003 9848852 -153784 922066 383128 -273034 169782 -165890 150464 363118 714776 321542 556329 -853728 404747 378286 59954 
-1485 2800441 7867636 27567466 8218749 68112003 -152668972 -64791 152487384 -67531550 -8464580 -27568717 -7919316 -2830203 48266 -2217055 -2186494 -6659014 16262650 -802805 -17563714 5299570 1177738 2781905 785443 2817 176154 467861 -2397840 -8251537 17991852 -2047164 -22958530 6184063 284467 2639500 8288 -776515 843 1294183 -5907720 14705612 -5087533 -27786444 3660980 -2577153 4608 -2626766 -2774515 -347817 330003 9361819 -2900762 -21372038 6792288 32938 2613303 -246633 -1151839 1857211 4987727 -6616340 -26524051 -80519 -6849129 -3744788 -6255194 -5354336 -6053057 -7455407 4518 26475222 21423635 27812067 22991457 17585950 -184087 185721 6587525 2939828 5106934 2074116 824030 7439144 6044179 -9330067 -14684117 -17961252 -16241950 -4954882 -1840828 5868082 8193941 6604707 -343795 343453 2414024 2208277 -1296507 -3177 2222948 -467502 -176657 -48382 
734810 5315669 16733341 3286118 57585667 -149344226 37936624 54235919 38531186 -149614195 57564507 3187671 16709710 5318636 -169654 -1421407 -4939374 14272031 -4404054 -7421779 -4438134 14630588 -5770252 -1968731 -2548442 -1044729 234957 311281 -4062702 14658062 -7118118 -10432385 -7832766 17959178 -9414639 -4195544 -5193911 -2551828 507971 600194 10164284 -4984621 -8347358 -5981393 21333884 -8725266 -2778420 -4205594 -1980317 1114698 3170322 -7313895 -12141605 -11525991 15830718 -14983804 -8716346 -9415352 -5775341 -3968986 -8570023 6090988 13425966 41187442 15800862 21316330 17932385 14607804 1974773 3649343 -1560595 13529720 -11444694 -5874773 -7745285 -4372174 728999 729388 6116165 -12132446 -8328578 -10426306 -7421265 3678226 1997576 -7351095 -5042499 -7189627 -4470040 -8589677 -3977030 10186366 14690103 14295705 3169716 1115572 -4055002 -4933816 595591 507675 -1414039 309757 234167 -168522 
777 -6155891 -24507618 -22016695 -107193641 124261547 41076896 17847 -41098649 -124260235 107144302 22053848 24513779 6164050 -616273 3052869 9906102 -11549446 -4272876 1565550 7345761 14673774 -8719043 -2327280 -1909299 -518 208215 -899528 8844482 -10500162 -2519654 4521854 12244024 22210099 -9135412 -478878 -1379 1907155 -91090 -2461410 -7769967 -2286895 4825855 13611652 24195129 -9645455 -4356 472693 2322157 -155077 -7116720 4220434 12934670 23147169 34382857 7639 9647794 9140653 8721758 4298108 8113267 -8382937 -8839440 317 -34375001 -24200095 -22211477 -14674620 437607 1657300 899 8843136 -23136317 -13613323 -12242702 -7344683 -1037412 1039705 8381711 -12932999 -4835787 -4528011 -1571247 -1658335 -438344 -4216248 2284942 2521573 4273895 -8112540 -4297631 7767180 10499657 11549514 7113194 153961 -8841344 -9903087 2463578 91158 -3055389 900000 -208486 616809 
-4424630 -21662091 -38469279 -90015763 136359636 37038572 -28238846 6988614 -28228054 36974932 136351098 -89936747 -38424776 -21654460 -890184 5380163 -9038376 -1612922 6239197 3159115 6257533 -1506951 -9744264 12076174 7879891 5216931 -18130 -3455390 -7360643 449839 9991749 6037921 10375024 549517 -11008118 17849218 12441370 7881922 599633 -5063141 3275048 13339691 12183534 15782839 5809420 -7998209 24034653 17852657 12082418 2124019 8881434 -6619853 -15808994 -16488637 -27453986 -42119656 -8012597 -11017680 -9746625 -563660 882129 -5020420 -4811992 -13601490 -27463609 5785954 532204 -1515124 -2721498 -2125820 3816002 -4803173 -16488615 15769769 10366574 6256167 -967947 -967100 -5015551 -15809226 12170879 6029165 3157807 -2125392 -2720621 -6621211 13328349 9982253 6236709 878577 -566351 3273380 450434 -1608688 8881196 2122279 -7363934 -9040459 -5058016 598824 5374979 -3451387 -17736 -889370 
1716 -11359619 -32188508 -150094172 80332200 34793878 -9993610 -807 9981615 -34810705 -80400261 150163645 32205210 11371910 -293021 8882031 -3891266 -1553821 3432503 2663838 2042016 6879893 9465062 -12657177 -2689392 -1124 -348607 -3112784 -2182153 1553502 7602866 6931187 6610844 12719250 16662000 -12809134 -3345 2685209 824529 -9925919 8027758 20078628 22321936 22830976 29387900 33577655 -9749 12796089 12648020 3640001 5583930 -2899458 -7555668 -9561584 -4524666 10168 -33578910 -16657216 -9461020 1333980 642182 -2612709 -4822691 3186 4537878 -29395161 -12719710 -6879572 -345081 -163944 693 4828715 9574057 -22838496 -6611912 -2042135 -777927 778878 2616332 7564267 -22331053 -6933960 -2665539 164259 345342 2904733 -20084220 -7604188 -3432612 -641673 -1333500 -8030977 -1553901 1554822 -5588504 -3641097 2186409 3894875 9930019 -823775 -8886471 3114028 348778 293106 
-4920987 -30439248 -137319023 114550219 30645506 3762868 13362074 13554569 13372657 3781276 30630678 114486973 -137145312 -30441725 -2335498 -3385484 579132 3660643 2877154 3284054 3133893 4147882 1485888 -4677655 16642943 7582888 1998686 -8959443 5973352 15142827 16304832 16832188 17123718 17797461 14215128 4751696 32436313 16658283 1228358 11012851 -6576819 -14474174 -17595353 -18522074 -17855742 -21072387 -30140607 4721900 -4683467 -2912618 965459 -4199640 -6942378 -7856946 -7536281 -11617986 -21066801 14189348 1483195 -1506542 230966 -2728008 -4311230 -4057164 -7531278 -17846375 17773895 4147730 -69970 667346 -4728836 -4311565 -7852314 -18513353 17099462 3132787 -144578 -144164 -2729023 -6941015 -17589671 16807581 3282939 667144 -68867 -4199615 -14470388 16278631 2874334 231120 -1506389 -6576616 15118384 3656925 965302 -2913101 5962846 578296 11006169 1224089 -3383413 -8944440 1996441 -2333716 
-2022 8995025 176072502 -52276709 -22162795 6681757 1779129 3113 -1777780 -6680428 22214047 52382015 -176222347 -9006053 2641454 755967 -1045851 -3879074 -3499816 -3274248 -3138672 -3000110 -5470049 -6042813 14254985 1756 -2449003 14505594 -10473294 -22124983 -24954117 -25941351 -25931409 -25404374 -28334819 -28633160 17567 -14239575 -4339495 -5527027 512236 3741962 4918407 5556987 6142007 2239699 -14179 28639435 6035905 -940292 -279236 1210448 2118163 3084850 3490905 -9109 -2261813 28348035 5467283 51381 314733 -372616 -390830 -1583 -3501437 -6157883 25423959 3002680 335750 1778 -1004 388636 -3094328 -5572078 25952139 3140065 -55386 54805 371078 -2126404 -4933067 25961381 3276306 -1376 -336329 -1215029 -3753437 24974175 3501859 -314566 -53136 -518789 22141534 3880151 281523 937928 10478375 1042802 5537571 4341208 -760114 -14516265 2450831 -2642221 
8296703 173664164 -78145576 -36328984 -16785214 -16098229 -15579512 -12408256 -15561293 -16096619 -16789857 -36347843 -78138170 173849481 14358290 -9238752 -17666417 -20149474 -20901114 -21607020 -20881504 -20386884 -19654983 -17195963 -14465188 -31730851 -2141618 -9040877 4671603 9571397 11044210 11421072 11802303 12046817 12286663 14091408 16141756 -14483546 466358 -1350144 4338693 7384844 7819952 9106478 9315460 9802644 11662457 14086806 -17221038 564629 -398296 3158453 4713924 6115553 6674903 7591777 9803521 12283413 -19680419 311542 -147303 3102993 5881054 6098466 6675429 9317929 12043208 -20411017 -247270 208415 2801643 5883704 6118814 9111251 11801055 -20904562 281987 282188 3102987 4715046 7821977 11418305 -21632585 208767 -246214 3157775 7383925 11038600 -20928876 -147122 311692 4337645 9566805 -20174561 -398282 564245 4668758 -17689619 -1350986 465423 -9250824 -9043931 -2144961 14374394 
-4679 -196166395 17669719 13548452 3767493 -892267 -468283 11921 476331 922493 -3755775 -13508286 -17605737 195997503 -16875905 12366051 22434495 25947365 26771793 27119307 26813690 26605310 26270841 25833764 22482752 15895 3286607 5065778 1182289 757157 243694 25448 -11781 -91049 440058 1413077 -5849 -22467889 403601 514278 -172547 -975702 -1304897 -1341478 -1203093 -698856 -5955 -1426289 -25817538 122470 102985 -415536 -594141 -651064 -544570 -2569 689827 -449514 -26250831 -121933 -148671 -80225 -200671 -4942 536418 1191934 79950 -26586189 -141659 -20247 -1597 193827 645918 1333899 3542 -26792283 -76997 77565 75545 587928 1294987 -36124 -27100188 19579 141546 412694 968356 -252405 -26751001 149362 121026 167086 -767119 -25929860 -102196 -123288 -1185981 -22417566 -512557 -404133 -12356907 -5057839 -3284907 16862354 
562567957 -110456163 -104792877 -99083030 -97136693 -94895367 -94070498 -92277303 -94070438 -94895318 -97137652 -99084126 -104793166 -110454477 -11406862 6613133 12857684 14090460 14706058 15084220 14559873 14032505 13674318 14056817 14107492 11954076 -1631210 -9949652 7716083 12809058 15045954 16423257 15798977 15415377 15459318 15765865 15179524 14108846 -804961 -9118081 7266019 12206760 15207977 14877447 15087515 15119752 15467437 15766368 14056747 -717333 -7272642 6942590 11613594 13918535 13762505 15209684 15119845 15460188 13674486 -3075209 -6425624 5489820 12724241 15381916 13762583 15088510 15414950 14030460 -4765343 -5481294 6166072 12722829 13919019 14878559 15797729 14561983 -6176995 -6177572 5491203 11614073 15209114 16423604 15083451 -5480680 -4765548 6942114 12207693 15046593 14705356 -6425304 -3074856 7265306 12809366 14088938 -7273256 -717589 7718139 12858854 -9118349 -805232 6612438 -9949665 -1631954 -11406895 


==> anc/coxeter/A14/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',14])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A14/optimal_value.txt <==
0.043705


==> anc/coxeter/A14/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 8741/200000 0.0437050000000000
sqrt(2 epsilon/|S|) (numerical):  0.0790162731883213
d=2, D=2
Error: 307891679333/1250000000000000 0.000246313343466400

Certified
epsilon: 6521014570667/156250000000000 0.0417344932522688
sqrt(2 epsilon/|S|):  1/12500000*sqrt(6521014570667/7) 0.0772144446629633

Certified (no self-inverse)
epsilon: 13349920820667/312500000000000 0.0427197466261344
sqrt(2 epsilon/|S|):  1/12500000*sqrt(13349920820667/14) 0.0781205539316679



==> anc/coxeter/A14/root_as_integral.txt <==
100000000
-10630161 -4995765 -2902231 -2323238 -3165537 -3724703 -4195082 -4456627 -4456683 -4194954 -3724442 -3165011 -2323028 -2902346 -4996108 -2599034 3015520 1393101 945386 222061 217783 155617 265359 118173 287149 872475 277578 -789958 5700720 -9184553 4664962 2606536 1959771 1032890 1090853 902645 1531155 1461187 2202959 1284025 277487 330884 -5891330 4165735 2907977 2182534 1186361 1720353 1664403 2689480 2629375 2203028 871817 -947435 -4198349 2654872 1296876 1220906 837389 1701365 1736041 2689438 1460985 286591 -96607 -3252588 1891161 53264 341784 451910 1701440 1664324 1531555 118716 -543398 -1747378 1409319 -313566 342448 837481 1720457 902734 264829 -846591 -1292042 1409679 52935 1221054 1186533 1090872 155752 -1292522 -846018 1891058 1297362 2182669 1032583 217561 -1747446 -543779 2655074 2908126 1959347 221748 -3251977 -97047 4166115 2606855 945433 -4198735 -947682 4664953 1392834 -5891668 331038 3015186 -9185085 5701010 -2598297 
-3251648 1679613 -3700535 -49014 -1704988 -1502544 -969062 -1121816 -1123122 -967227 -1503831 -1705137 -44906 -3707175 1690501 -7190729 1014251 2805366 2043934 2410752 2254697 2193122 2384022 1754845 1911810 2645507 541509 4084943 -6466193 9624628 -987681 -1758544 -714525 -1182572 -1169715 -1016203 -1478015 -1257037 -739108 -2492648 552517 9373180 -11485385 703263 1074438 710362 516217 800328 135665 602254 849349 -743536 2650882 -7741657 8065946 173228 -406870 61551 8867 -234050 -65289 602851 -1260080 1918007 6973766 -6715572 22150 -623619 -220172 -794652 -232158 138484 -1480386 1763679 -4992992 4043283 276944 -133164 -222632 8106 801057 -1020057 2389902 3908644 -4410143 279062 -624419 62827 518843 -1171688 2201457 -4411680 3911996 20997 -408024 711909 -1186524 2260625 4049930 -5002761 174550 1077734 -716758 2419255 -6729164 6989961 703327 -1763150 2050621 8088866 -7763235 -990750 2814766 -11517568 9399467 1017435 9656580 -6488975 -7213543 
-4171 3758348 -2328925 1377141 -76553 -526605 473445 -490995 487890 -475923 522942 71276 -1377720 2319081 -3753344 -7853980 1180311 3336404 2044325 2851921 2178914 2843927 2116623 2950389 2363808 1787289 3770232 6465 -7970357 11396673 -1169554 -1954219 -739502 -1549864 -841625 -1532663 -700939 -1355776 -1639922 -3535 -3768768 9617365 -11520527 281799 1238343 193989 960822 165108 1007699 328625 1153 1638033 -1780430 -8175635 8500073 244062 -337244 610443 -211966 722636 -230 -327610 1353169 -2359159 5972577 -4917691 -657244 -59286 -911610 -969 -723396 -1007673 696465 -2944567 -3516574 2480582 664024 59 911481 211341 -162686 1530308 -2109857 1448977 -464507 -663078 57899 -610421 -959693 837974 -2838390 451971 -1437443 656855 336048 -192456 1546579 -2172501 -2468074 3501514 -243878 -1235612 737594 -2845786 4897570 -5952415 -279883 1949623 -2038193 -8476785 8154249 1166091 -3329070 11489464 -9590922 -1177288 -11370149 7952290 7833580 
3351732 -1423546 2568513 1846660 36910 2969088 207794 1485205 1484141 208283 2969289 36227 1848054 2567909 -1426248 7053882 -920238 -3372915 -1031843 -2580561 -1877507 -1818615 -2629073 -729715 -2795006 -1322101 -1193525 -3656483 4497482 -6532111 40627 1562024 -400795 484822 527452 -218924 1554491 -549862 1023767 917647 -1195335 -4193251 4126322 432880 56014 518919 956766 -214374 1803491 -530574 1266730 1022318 -1324271 -630775 2837042 -1265497 -1113936 -881694 -1797152 76250 -2048008 -528870 -549742 -2796204 5060332 -7321028 828287 2279344 552352 2726210 75987 1804087 1553685 -732118 -9898748 11831595 -608782 -1549885 552471 -1798570 -213307 -219988 -2630848 12481636 -12343914 -607747 2280621 -881654 958425 527303 -1819979 -12344182 12483719 828498 -1115357 518670 483406 -1879441 11836157 -9903572 -1266451 58370 -400612 -2581782 -7328186 5066745 433377 1561099 -1033918 2842787 -635403 40044 -3375728 4124480 -4192569 -922140 -6535208 4500780 7060670 
-486 5120871 375982 -1517721 2182799 -747755 -757895 1621214 -1622078 757990 746497 -2182015 1517059 -377715 -5120016 -11852341 2686060 4944799 2903312 2549951 4403117 2058651 3895337 3598921 1778730 4440920 2579129 888 -5921677 6618730 410564 481207 62699 2014178 -403920 1391778 1174287 -653523 2047012 -1170 -2579385 297538 1079710 -445199 -2495623 -12486 -2576468 -644065 -888671 -2779282 57 -2047540 -4440420 5594345 -8631377 643500 3402473 168833 2182349 1907109 1297 2780351 652683 -1776782 -9908898 10764470 300065 -2078382 245772 -354 -1907481 887044 -1175478 -3598162 9592739 -7887972 -1016957 179 -246396 -2180618 643969 -1391448 -3893996 -4873228 1836950 1017492 2077111 -167907 2576101 403438 -2058184 -1829062 4865093 -301044 -3401634 13276 -2014996 -4402398 7880732 -9586424 -642072 2495839 -62652 -2548608 -10760288 9905758 444695 -483080 -2901958 8630422 -5595151 -410722 -4943516 -1084288 -292265 -2687346 -6614096 5919027 11849572 
5553205 -2451336 1638272 5606306 1740744 984809 4350433 797001 798933 4349813 982638 1742672 5606770 1636004 -2454390 12514116 -2706465 -3441380 -4263680 -1579155 -3944437 -3953446 -1394535 -4022646 -3116270 -663439 -3769337 -5836329 4145715 -5020434 997966 -2144836 405834 -1911300 -2035652 642014 -2076254 -1047908 1294585 -1891838 -3769789 3394172 -6878416 856963 4849493 1297921 1506911 4080804 1364404 2137580 4637048 1291389 -665990 -9404910 10245582 -157335 -827889 -1192295 1842980 -1346858 -314477 2137123 -1051581 -3119833 6268845 -3869043 -690302 -1705283 754699 -1897583 -1344397 1365693 -2076332 -4023851 407689 -3740930 -200367 5109126 754038 1844228 4082666 640657 -1396124 -7961028 10726942 -200395 -1707758 -1191717 1506006 -2038960 -3957098 10729623 -7964949 -692751 -824351 1299243 -1913630 -3943542 -3748639 416759 -158192 4850175 403958 -1581653 -3861985 6264947 856973 -2147997 -4267568 10246205 -9407876 996731 -3441696 -6885594 3401592 -2711783 -5018466 4146230 12523055 
-1249 5101742 3541401 -1569103 -1136952 2800000 -360803 -2363556 2364461 356832 -2800171 1137508 1565841 -3543273 -5100675 -12833184 5589126 1536648 4948184 3052018 1339246 4849678 3264062 1149675 4060554 4086078 448467 1233 -1487916 -2002377 949532 5032285 2448854 921619 4528306 2945633 762820 3761544 3519076 -281 -447713 -7985335 9211856 -723775 -1227603 -2600253 901005 -724644 -2971714 219163 -2137 -3521152 -4084907 5370870 -4061544 1010543 -3838104 687111 -965240 -3295476 1237 -218562 -3760485 -4057917 3051553 -7092827 150485 4871613 2231934 1747 3297540 2970385 -762445 -1146395 -10398050 10597867 -349420 -3175 -2233985 964490 719788 -2947668 -3263757 7469911 -3330111 350392 -4869307 -685040 -900979 -4527621 -4846637 3318749 -7461840 -150838 3840825 2598990 -920010 -1336535 -10594998 10399926 -1008728 1223560 -2451798 -3052548 7099743 -3062210 725583 -5030451 -4946094 4051612 -5362964 -950756 -1532443 -9212076 7988487 -5590266 2008275 1483047 12827363 
3370461 -1778251 -1084770 3486829 5199584 188982 -1931396 3373595 3371889 -1930829 192615 5200488 3484614 -1085945 -1775976 8660305 -4355177 1589354 -2511540 -4408649 -279895 -296790 -4089582 -2571078 924117 -700644 -3807592 -3681624 363066 1513096 1060772 -2887975 -3868621 -449003 -283361 -4392959 -2463714 938328 -768275 -3681329 -3806756 8777202 -11472546 4641381 -1740996 2505508 2834568 -1324442 376779 4073101 2038302 -765903 -698206 -1459752 -3767809 -663260 6460643 4320798 457118 2361758 5768764 4071454 937440 926151 -10246349 11487681 -2983062 1891921 -3054262 -1385767 2358890 372508 -2464967 -2573418 7109525 -1528748 1230851 -5994739 -3053036 456873 -1325012 -4393932 -4088980 7836080 -10710829 1230178 1896442 4322426 2833129 -282516 -296294 -10711470 7839273 -2979908 6458248 2502960 -450209 -279860 -1524310 7103409 -660688 -1743591 -3867032 -4406441 11483466 -10248160 4640245 -2885601 -2509918 -3775610 -1452328 1058827 1591183 -11467117 8776081 -4355070 1516401 361569 8656641 
11 -2789004 -4308455 -1734567 2885756 2220759 -3076853 -2832027 2833993 3076714 -2222706 -2885528 1736038 4308905 2788540 7733271 -6988750 2150261 -148531 -3770026 -3734500 350939 542846 -3382677 -3455225 -311317 1194316 -1482 -2518848 8622250 -4731189 -886195 -4372806 -5060203 -732445 -629963 -4650725 -4670691 -1158488 -834 -1194225 7386773 -4321403 3470364 -5495020 -3298348 602507 549419 -3385580 -3536509 166 1160709 311115 7008919 -10677117 3510672 -104142 3657930 4555826 46831 73 3539050 4669650 3455378 -8747573 5115260 -4107918 6308878 3784436 -1061 -47740 3383710 4649183 3380291 -5807873 10495246 -3946825 -2938 -3785463 -4556379 -547446 629435 -544489 10469193 -5602116 3951844 -6310884 -3657167 -599927 733687 -349915 5597639 -10467566 4106408 105948 3301541 5060640 3735506 -10500516 5812069 -3512023 5494560 4373510 3769288 -5109501 8746467 -3470384 884008 147327 10681624 -7013901 4733575 -2151861 4319103 -7386748 6989207 -8624319 2520219 -7730871 
1232386 -1204148 -2201116 -198203 3676567 5046031 1164727 -3757104 -3756441 1166195 5044919 3674536 -198789 -2200078 -1201598 4573856 -5188790 3217145 1789353 -245525 -3570061 -3727800 -144198 2173944 1081587 -1617862 -2945223 -2053379 -1087997 4877663 -3459718 2163131 -177574 -5024717 -4507334 -1227293 1844108 184248 -2374102 -3432291 -2946188 6301458 -5589993 6159910 -2810536 -2222107 -4241638 -156401 2496114 1338664 -1774923 -2372391 -1615428 7702602 -13142848 10675305 -3331854 -1004487 3076707 5383158 4045369 1339838 185838 1084270 -4635048 -3794950 1734280 2695252 2173445 7690802 5380626 2496926 1847579 2173173 -11633500 10073838 -10631866 6088228 2172564 3074285 -157992 -1228492 -143448 -2366663 10713493 -10628899 2692934 -1006388 -4241351 -4505505 -3727849 10716923 -2369188 1737305 -3333043 -2220992 -5023158 -3568061 10068991 -11632661 10675700 -2810733 -175113 -243744 -3798330 -4631097 6155829 2164981 1788657 -13138743 7703754 -3463613 3217159 -5585885 6297966 -5185232 4876773 -1089035 4569622 
-35 -1313259 -3492299 -4105698 -1373339 2751672 4370717 2081245 -2080783 -4371086 -2750747 1375503 4105985 3491086 1312696 3768422 -6600956 2003420 -557219 2721091 435815 -2211426 -3669132 -2618350 295521 1793663 1349846 -2052 -2767628 9652394 -11431282 3638303 -19084 -429302 -3489884 -5278370 -3882584 -900293 856004 -931 -1350453 2592706 5419492 -5779547 314784 -75085 -5118354 -5831834 -4893435 -1589147 706 -857357 -1796128 10021336 -7062074 6795496 -4110984 -380777 -5140823 -3058039 486 1588763 902425 -294643 6423985 -11446901 13055958 -3705080 -156526 886 3060699 4896506 3878182 2619014 -4559530 -4742991 6344543 1026 155386 5142321 5828862 5279559 3665294 -10738924 6230514 -6346609 3708334 381375 5121737 3486608 2214355 -6232958 10740955 -13058090 4113423 73461 429547 -438464 4744819 4556483 -6792881 -313979 17338 -2721834 11451699 -6428874 5781630 -3640595 558626 7058303 -10023213 11432799 -2000752 -5422798 -2590478 6600489 -9648542 2765682 -3765537 
-1427631 -3042805 -3430126 -3173591 -1687489 807413 2831487 3949957 3947334 2827158 802304 -1692708 -3177983 -3430993 -3042953 6619413 -7787879 532733 -746355 739264 1532226 908213 790410 -733728 -2278782 -3058301 -3410342 -2923543 -86673 4803536 -7580006 -283379 1267810 278285 2082216 -362988 -550119 -2716998 -3669548 -3668542 -3409619 3812704 2443070 -861806 -2018132 4523379 -906659 2406697 -1579016 -2174687 -3471123 -3671027 -3054666 4985415 -2815085 7757181 -4457351 7693807 -1586673 2335492 -2391816 -2174103 -2712112 -2275988 1273505 -6405225 15328145 -5368054 10046545 -1473040 2336658 -1578194 -550439 -728912 -3037389 -8232175 19223064 -5678761 10045104 -1587620 2407015 -358173 792297 -6368522 -8026896 19220196 -5366800 7689469 -906990 2080736 909495 -8033100 -6355822 15313640 -4454395 4513798 281586 1527418 -8232034 -3024719 7735933 -2013986 1256555 737688 -6400659 1281946 -884332 -275488 -752036 -2806422 4991634 -7597738 536729 2454364 3813665 -7794046 4809398 -88445 6619650 
278 634745 2229494 3920738 4480182 4001061 2810074 951083 -955465 -2814557 -4003287 -4479352 -3916765 -2225184 -631109 -1232991 4533076 -1485211 5411151 50934 1959672 -822910 -899174 -1997064 -2218595 -1842627 -934045 2346 1252888 -6710703 12487309 -4592425 7991028 -1163255 2170283 -1319534 -990103 -1777797 -1116666 2939 936159 890871 -9853453 17060612 -4776342 7920067 -870753 1568187 -650720 -519044 4571 1120176 1849336 -3645102 -6962392 15769906 -3383954 5728204 -212086 649499 6463 514655 1787686 2217642 -7102532 -3885271 10585134 -1655757 1939665 5933 -660350 658285 984553 2001568 -7427668 -337913 3813002 4231 -1956950 219349 -1575700 1324283 896403 -5802388 3201842 -3836424 1664351 -5740751 874519 -2175672 825238 -3194585 5810784 -10602576 3390683 -7927023 1165619 -1961369 347768 7433407 -15784456 4782048 -7993999 -51422 3893049 7100706 -17062045 4593065 -5412109 6966298 3640957 -12478102 1487223 9848675 -894507 -4525010 6703670 -1251796 1223417 
-1858725 -1410761 -1671274 -1733115 -1026366 -234215 618365 1099279 1100101 622587 -231568 -1023379 -1732067 -1671593 -1409784 1118655 -2842861 1435041 -1367624 2114538 -1087965 3200225 -2337406 3030367 -3626432 1555974 -2897854 -57947 986243 787994 -3641272 2769468 -2838801 5021583 -5123075 7392918 -8065541 6848288 -7616009 2880624 -2897588 2405467 172443 -2467789 3862191 -4464301 8636617 -10227460 11890232 -12807780 8639775 -7612298 1554033 2324887 -1803993 265480 4520494 -5951266 11969287 -13463228 13823038 -12809272 6846335 -3627175 1229611 -2861740 2676050 5346558 -7116885 13031163 -13466634 11894327 -8071470 3031343 -499973 -3664575 3718975 5920962 -7117627 11973220 -10238057 7397382 -2342391 -2020006 -3329779 3726176 5349541 -5955439 8643291 -5130146 3201792 -3323881 -2026268 2683444 4523740 -4465730 5027634 -1087387 -3667705 -506955 274891 3861686 -2835504 2116127 -2868881 1228814 -2455445 2763711 -1359771 -1811534 2324598 -3632490 1432046 168113 2406610 -2839964 784889 989213 1115585 
1610258 242030 584656 148051 31957 586666 644245 678354 677281 641686 584138 28826 146941 586075 241833 -869686 -5812684 7570956 -5014594 4186579 -1767545 1269989 738414 -1147857 1382288 -2014719 462938 -1841351 4313542 -3964082 -12283640 13061024 -8289544 5442212 -1822953 -1182995 3707188 -5209120 3976859 -3526181 464216 9119151 -3998357 -12112535 11498043 -6814227 2274684 1353245 -5212582 6198723 -7109010 3980461 -2018449 11211643 -5928741 -8490878 5940270 -3180343 -1491017 4204726 -7500973 6200067 -5213838 1390227 9576638 -5747722 -3585338 2740765 -775465 -2557868 4212664 -5216665 3719027 -1151658 6285626 -3286315 -2345105 1888640 -769655 -1506450 1370880 -1195597 747812 2719930 -287419 -2345806 2733099 -3165977 2258150 -1805900 1266088 -295569 2730974 -3582430 5928140 -6802141 5426872 -1760338 -3290813 6290965 -8494906 11489860 -8279895 4181681 -5744237 9576425 -12118022 13062029 -5016775 -5920963 11208687 -12286106 7572905 -3992188 9118294 -5816744 -3965379 4311459 -870705 
-534 191162 617430 1119936 1549518 1981723 1556979 791091 -792611 -1557676 -1984101 -1550807 -1119606 -617202 -190042 -315900 963390 391062 497971 3484997 -3394170 4632116 -6047807 3297213 -3838678 1064566 -730835 1840 421092 -1959180 2324116 2073639 -3286046 9718811 -11977296 11177255 -10595049 5242974 -2613855 5400 729615 1053041 -3258603 3596016 4855983 -8541937 14437839 -15216413 10091995 -5393803 16250 2596825 -1057649 87553 -3225848 2682728 7198375 -10616875 11231334 -7015106 15525 5364274 -5227477 3834726 -1645268 -2614137 1746939 5398751 -4559833 5906 6997229 -10079911 10589328 -3294860 -3184991 -112013 190347 1264 4554750 -11228165 15216173 -11179550 6048717 -3969650 2426265 -190703 -5404078 10623342 -14446124 11986285 -4635446 -2427088 3970487 -1740076 -7208257 8552085 -9725758 3397146 113050 3180797 -2673123 -4866193 3294035 -3492082 2620963 1637452 -3588232 -2086061 -491823 3232009 -96688 -2311927 -398837 3261768 -1060160 -955694 1961029 -425016 314373 
1988582 914263 1450317 348152 -627808 -508006 465072 1566262 1564652 464336 -505751 -623274 353361 1455181 915793 -1309463 -3190778 2133825 610678 -3699702 7186939 -4989620 4848064 -2947838 -359911 798180 -820657 198872 3187728 -4324729 -5176715 -373273 8493879 -11613070 13972076 -8315891 2621271 572797 -2544409 2881755 -821611 5918563 -1800671 -3424850 -6447592 13851717 -12155011 5741923 49830 -6067900 4585516 -2549853 796458 6849263 -1816838 -1284766 -6012235 3827581 1232593 -9860342 6656446 -6072816 574856 -363230 8439757 -4072771 -1862338 3647082 -11463509 9767927 -9858866 54408 2619813 -2948331 8418594 -4634917 -5440616 9338506 -11456867 1232645 5742794 -8307108 4845930 3986810 -1720486 -5437428 3640079 3833715 -12143377 13964123 -4980548 -1718265 3991083 -1856601 -6007361 13838583 -11596259 7180570 -4636740 8414635 -1283516 -6429726 8480494 -3690691 -4068727 8434256 -3427370 -359471 607436 -1822711 6846013 -5170058 2137598 -1811557 5927295 -3190593 -4338543 3188715 -1311681 
2117448 1423118 2044873 1950386 1553682 410088 -916712 -1853565 -1853257 -918270 409891 1553393 1952610 2047994 1424182 -1911751 463598 2909826 -2113806 899473 -1897500 -938473 -1681006 3299929 -4408967 7923841 -5252416 3796665 1225978 -3210268 -1325518 5593518 -3694984 -391495 -85973 225939 -5079865 13174643 -13898747 14530975 -5253075 2066912 -3186620 -4081022 3572275 -597317 -6126999 3310079 3462051 -11164116 19605678 -13897118 7921520 2508212 -1680528 -4215928 -2908706 6979189 -11568715 5752561 5418330 -11160603 13178004 -4407746 2127799 1365656 -3401986 -9510287 12187248 -13816033 5753629 3466135 -5083283 3302828 2153150 4011833 -3038845 -12027380 12190426 -11566206 3302669 239222 -1684042 3252312 4464602 -3041393 -9511527 6977676 -6115939 -96901 -931626 4465507 3249023 -3394953 -2912949 -599838 -382643 -1901877 4013986 2153938 -4212377 3575841 -3697652 905742 1364948 2126484 -4080295 5595001 -2119160 -1678387 2512491 -1323382 2911950 -3194852 2072164 461838 -3218967 1225546 -1912659 
910 548175 1705645 2606964 2792014 1852489 392018 18379 -17535 -391857 -1855510 -2791230 -2605070 -1702989 -546307 -1146617 854494 4133666 -4747595 8428562 -6917117 4173270 487538 -3601986 1748524 -3502512 146185 -3627 1642219 -5113135 1499235 11727542 -15170342 15259893 -5419482 -1717450 6754230 -7768979 2415651 -3047 -139870 2024266 -5851451 -516534 14636663 -10702336 3920256 8769357 -9660549 5665909 2097 -2410303 3498282 -1726580 -2142820 93864 3693724 6807845 -7557631 7772446 11202 -5681802 7772800 -1746407 -6007264 2004465 5391267 -5341406 7267428 2275 -7786164 9668330 -6758418 3597558 -5257477 2400090 3285830 -2189 -7267753 7550378 -8762834 1713207 -481551 -1285253 802636 -3292398 5337339 -6796509 -3934359 5431859 -4177797 -802952 1291505 -5392703 -3702187 10715501 -15271020 6921915 -2403569 5263931 -96541 -14641007 15178904 -8430911 -2004990 6021065 512156 -11728131 4747008 2136269 1733710 -1498116 -4135234 5847089 -2018996 -850513 5107061 -1645888 1147710 
2707 160197 270933 708 -803125 -1732225 -2260026 -982813 983541 2263811 1735609 801672 -1816 -271349 -158490 -742017 -544205 1984616 -3714315 765538 -3088055 4343867 -3716219 8525857 -6548592 4544737 -1680977 1086 1160108 -1136380 -3344650 4147711 -5048609 1040686 -2670956 10894469 -12332304 13128302 -6392131 5240 1673319 395497 1395013 -3230242 -1813419 5534102 -4570241 -374820 11128685 -8085549 -1 6379586 -4539818 -2576314 5022501 216137 -13857452 16718288 -6777219 197219 -11921 8088189 -13125431 6541295 -3482395 5706694 6076976 -14813160 9539821 -12034 -179697 -11134983 12325156 -8520271 721741 877202 3112979 -7213 -9522592 6776431 367094 -10884882 3715426 5703000 -4638839 -3107873 14824183 -16738327 4579938 2667726 -4346063 4640707 -5696215 -6093790 13870316 -5532926 -1057236 3099052 -888806 -702842 -223554 1796032 5082423 -781201 -5731136 3510264 3233277 -4172887 3731579 -5037406 2600850 3342807 -1991603 -1400748 -384228 538721 1134878 -1152366 740455 
-2439433 -862903 -908969 459618 529860 -649881 -1596182 -955273 -952791 -1591247 -644276 532455 458329 -911575 -864243 291638 3477168 3500333 -8690446 6908234 -4418225 -1463110 2895748 -4146298 3901378 -1123635 1727426 -267194 -2300375 2868333 -1079031 13883264 -16729319 5634106 4374771 -9604996 6511015 -2108630 2910873 -2134071 1727886 -6305424 1903606 -4725002 9797605 277247 -8121813 8416085 363005 -1530917 3132987 2917943 -1128110 -9845589 5392538 2567806 -6201645 10732478 -390710 -7966193 12967604 -1512694 -2134494 3911465 -10872001 7386568 7720307 -3666856 -5818113 12961391 -7970022 340208 6535304 -4166994 -6442471 3429968 -490488 4285536 -5837726 -370728 8409152 -9628398 2901754 -2311307 -779948 -495834 -3634521 10697071 -8109958 4376110 -1469543 -768034 -2328605 7708498 -6170296 266497 5635647 -4414010 3433211 -6447978 2566970 9804908 -16724952 6907270 7374334 -10875367 -4715327 13880071 -8682847 5386331 -9849470 -1066157 3496330 1907083 -6316052 3479783 2877012 -2307958 296537 
-3363668 -2182117 -3020482 -2847866 -1406001 123529 1039593 1494053 1492395 1037315 121244 -1409364 -2847196 -3017589 -2179270 1890823 -1435286 -2246445 1509263 -46961 2708424 -2885474 6013971 -3481564 -2238782 5443878 -10714948 4556051 -589004 4669341 1516498 -1904167 -143425 800283 6067762 -9884524 8219761 1472941 -17447170 15502972 -10718075 -2879401 4109684 1720148 4284686 -6194040 2290187 9588542 -11191370 -187642 10558025 -17453956 5447625 -3681267 1051150 -186334 13294897 -8749245 1482527 10585781 -8956989 -189277 1481550 -2237223 -4181758 -1106929 -669701 14318484 -4782520 217322 10573578 -11181712 8222313 -3473590 -5630546 -2436793 2863603 12235677 -4792861 1499370 9581554 -9882969 6013154 -5614666 -3973444 2857171 14325609 -8752122 2286836 6075286 -2888384 -3969816 -5617175 -672325 13279967 -6172177 790798 2712559 -2433738 -5625440 -179510 4270263 -144081 -44920 -1105252 -4182987 1717962 -1889810 1496267 1061740 -3677032 1497125 -2234132 4105702 -2870802 -1440590 4658231 -574130 1882564 
527 -3368704 -4012291 -900865 360642 306504 -42116 -70262 68975 40857 -309443 -358453 904119 4014351 3368572 10353477 9153262 -7731804 3816863 -3380313 -3704173 1187043 -4058950 -1478734 -1848356 -1480010 -92286 414 -17622066 19843217 9814775 -8429632 10637 2460252 -7003856 1773602 -1400736 -3580114 527309 -8077 99959 -22494627 9770833 2306902 -365578 -5321898 3020012 -814325 -3449809 1213987 -5377 -511197 1480407 -9712550 1927931 -1729408 1248293 1775417 -4373002 2773437 -121 -1207171 3582108 1848248 -2912330 949931 1562189 -4446103 4415373 4367 -2779688 3456204 1389591 1481771 -1593994 901571 2574550 2791 -4426936 4372540 807840 -1757170 4048773 135576 -225567 -2584103 4432371 -1757990 -3022253 6991665 -1175438 225681 -127288 -1553559 -1267869 5330992 -2450490 3690914 -902802 1596358 1734852 364995 -19709 3384516 -942724 2915560 -2310103 8433122 -3818771 -1930961 9709725 -9810878 7731818 -9773587 22485273 -9148981 -19841414 17617182 -10354011 
-421221 157656 331081 -361224 -1109764 -1352273 -149248 1622022 1624054 -148435 -1358619 -1114810 -361664 327410 152594 -1126675 -1532345 2413116 -4880158 4222907 -3973654 8933877 -8041146 5770582 -5792923 4938861 -3757592 2687636 2184282 -1791367 -2554430 3291094 -3173477 6323506 -7091670 10595045 -8525039 4093970 -5223092 7131131 -3760737 768913 2208958 -835629 -6649484 9227854 52877 -1587736 -4831844 7504871 -1833955 -5224274 4932186 -3372412 4718617 9013169 -13827147 8043504 -3062854 9379648 -18263482 7507882 4097899 -5792984 -2230943 563133 6287399 4765819 -12941062 -2011961 9365979 -4820347 -8522286 5769755 4129044 -5263639 -9872267 20796267 -12989313 -3032373 -1585293 10575494 -8040118 3199721 -3851625 -9906671 4815365 8020550 30773 -7062240 8917771 -3768032 3111395 6275728 -13850675 9280018 6305046 -3970317 -5194906 4050796 9058320 -6667251 -3195515 4240716 636934 -2304806 -844050 3353247 -4927159 4789007 -3442847 -2590474 2447824 2254327 710167 -1527090 -1757763 2159092 -1112502 
-2721 -569529 -150761 850992 282061 83313 473683 343807 -334880 -475068 -92577 -289235 -852176 151059 567232 1647932 885971 7710570 -9166860 4420575 780634 -4725186 3091676 -2344150 -220353 -1220539 -633884 6423 -2887046 3903391 -5592436 14631791 -6479504 -3613206 7893173 -5375612 956010 449928 -1408139 23603 609956 -8774178 5900276 -2313313 1825273 8309913 -4808082 -76112 5043574 -1985355 -3510 1375261 1250187 -12772498 10365487 7511921 -4303513 -2772777 9223847 -5741770 -56928 2029414 -425386 189137 -13524492 10471064 738132 7134455 -8930036 -7655 5805536 -5073287 -995657 2369335 -11481454 8384375 -4409055 65728 8850039 -9241565 75795 5422269 -3131719 -11070033 9320151 4349741 -7095437 2813354 4805936 -7926012 4772533 -9344289 11086797 -701754 4230804 -8259863 3658432 -808591 -8417279 11501734 -7455171 -1859366 6454138 -4388815 -10467619 13508815 2310013 -14609063 9133214 -10340029 12750408 5582191 -7698076 -5889398 8765992 -884916 -3906205 2881727 -1646658 
-777 -393423 349571 1207208 1861915 1920909 818365 -133186 132787 -819099 -1920853 -1864164 -1205216 -348797 392156 2035339 3299841 -3191939 4384290 -2183789 4729139 -6478336 2456592 1961085 -10519081 8236069 -4208445 -5878 -4103165 -196669 4688103 -302193 -155881 -3869882 11501017 -8358038 -7775926 15766796 -11666994 -4704 4220939 253318 -4717847 -764786 13344969 -7680660 -6115434 9230712 1688756 -11085728 3286 11682516 -8247192 3887270 -6079201 -9725097 15618812 -3384 -7469278 2112475 4800 11078994 -15770423 10526832 1187786 -1199220 -4239228 3603219 4215954 -809 -2115863 -1684958 7775758 -1967462 -4436461 6507440 2269565 120 -4213020 7467304 -9228402 8356636 -2455457 -7932095 9359012 -2271965 -3597703 815 6114205 -11500614 6483094 -9360767 7937864 4234725 -15624010 7688604 3874521 -4734648 -6514913 4443756 9734432 -13355687 159202 2184606 1191936 -1184056 768612 303570 -4385331 6079848 -3889398 -4689252 3191999 4716672 -260284 -3295450 196691 4088005 -2028294 
-2173 -1105241 1389404 3808716 3494697 2855180 1972067 851094 -848231 -1966819 -2857545 -3495760 -3814141 -1395308 1105965 5161194 6134602 2461192 -5159757 6283201 -930940 -4112477 2623854 -3746835 -3607665 -1087395 -2600978 -5641 -10403747 1595648 3687783 11475285 -7917867 2030102 7911302 -6209174 15683 2501008 -3577225 -20464 2613292 -7239979 -5825552 -271068 7091555 4938382 -4705852 2618086 4783814 -4229380 -11377 3594709 1078372 -985333 -8658302 5701185 -1443711 868766 6845169 -5272433 4341 4219999 -2497512 3599953 4669137 -12796114 2606877 5663918 -5951345 -8607 5267812 -4767739 -34433 3758386 11396698 -16634249 -2822096 -8285 5977442 -6842266 -2617333 6196023 -2605942 14642742 -17274430 2841352 -5651793 -886425 4695029 -7874593 4086154 17276084 -14659812 -2630150 1481277 -4936392 -2064572 951794 16643903 -11435698 -5714211 -7078602 7921497 -6282936 12821717 -4677257 262755 -11468087 5155950 8664004 978752 -3698742 -2448887 5832614 7251043 -6145874 -1596009 10433903 -5173702 
1721518 -1196183 577952 1842361 1589691 682010 -604817 -238385 -239654 -599520 682049 1586862 1833442 573350 -1193288 7319742 5172520 -11123531 7562502 -265315 -7095463 4561295 -1448520 -3558124 2503005 -482414 -2593472 407009 -14082555 3941160 12959334 -11733016 -2396042 12634532 -7477611 -2009315 7113633 -1787729 -1501779 5079661 -2590270 -4544536 -5562969 1831295 3552627 -7898977 86032 5901893 -4580128 -509665 4484269 -1498594 -474489 8435464 -11149605 -3948177 -3937015 9232003 -4884399 -2879183 6655812 -498166 -1789910 2501006 10721115 -10059220 7429137 -5921011 -5015837 10156782 -2855035 -4598687 7095258 -3543490 11245068 -3694980 -4030170 6714177 -5000153 -4917542 5894926 -1993056 -1466117 4593232 -889023 -4017860 -5923720 9224986 95535 -7493426 4564899 -856669 4576517 7416230 -3915369 -7914432 12625764 -7088219 -3685252 11206141 -3952851 3548213 -2377640 -273442 -10032590 10696092 1846075 -11745243 7567446 -11125813 8412587 12946427 -11114542 -5535390 -4542964 5154875 3946215 -14057808 7308641 
-2807007 -3979748 -780063 2998706 1845759 -518842 -1749426 -2444453 -2464932 -1762011 -522307 1846892 3007201 -776337 -3983159 10324132 8744843 378260 -5260812 -2756805 4240430 -8001505 -2485518 5093847 -5755671 3105891 -441590 -2359719 -21043432 9291266 2358324 10623965 -2442141 -10668528 9934023 3414235 -8972584 8716427 3901628 3012 -417937 -16912943 -4830049 -7299906 6787559 7000683 -3247322 -3496550 7239858 9468433 -3678993 3965725 3036800 -1258109 -9018027 732080 2993108 -2820377 6396590 5823318 -8650326 9425913 8633285 -5669687 5164175 -4677182 -1221361 3244003 -681724 -1422478 5652001 7394331 -8901206 4984836 2643316 -3398773 3217750 -2089711 -590404 6555838 -3629570 3347313 -2347736 1545198 -651540 3425622 3020211 -2777845 -3174285 10058276 -8107699 -664950 1608887 -1119429 2987076 6910012 -10746646 4321436 -3379890 2582606 634043 6907954 -2443555 -2835692 -4612451 5116511 -7359474 10617519 -5217553 -9002285 -1207049 2387791 346720 -4873051 -16913570 8761535 9286330 -21063749 10334191 
-22730 -99253 374870 473567 355859 -375513 -1075165 -1272638 1251898 1059795 370030 -336678 -450574 -399120 45249 787380 833738 -2874597 3996201 -6179824 6318108 -7969144 10117139 -8216508 7294873 -6196032 2592468 -35521 -1909399 -1137293 3626604 -1178780 246222 -6454524 9671981 -4061097 4662994 -7402323 6597908 -56761 -2552207 1403976 -3154621 -5682114 9836441 -6910044 4891372 -10656854 12585679 -3025026 -42639 -6513076 6206560 3907240 56343 -8478779 250985 3663410 12688629 -13605771 -41323 3097783 7540279 -7397040 -2791068 5059725 8447576 -17642788 6773136 -4219 13696233 -12471598 -4841787 8333966 -4536785 2372890 15350688 20849 -6782270 -12657435 10660748 4114706 -10167615 3865430 -2417682 -15305471 17716009 -3657047 -4991193 -9514066 7875622 2397233 -3886570 -8473996 -143200 6976217 6295562 -6245886 -2399618 4523045 8430445 -9680434 -262677 6131582 -5101259 2839014 5565267 1279985 -4022134 -169922 -3906334 -3580905 2850558 3096781 -1592805 -734988 1258780 1669172 -662080 
2258522 1230034 3040404 2969034 1050211 -146134 -1032010 -2489024 -2477634 -1009774 -131882 1044408 2951413 3027310 1236208 -124248 1641353 4507263 -6342187 2392406 -3825135 -1745819 3090021 -8511948 5141436 6767551 -10165943 9162611 -2974530 -2079892 -3054950 6583433 -875408 572497 -4090944 -2850920 13897022 -7428110 -6025581 22769609 -10170404 -2662015 -2158556 2048170 -10450141 4123123 8653665 -9453683 -3643701 10926888 4425027 -6072730 6816506 -512154 -355433 8378369 -10813450 -9531045 12989660 -7610025 -4280676 10930619 -7381129 5095141 3565155 585172 -2370820 -9177950 645936 3385629 -7525800 -3729038 13851133 -8477135 3757644 -1102261 4928472 -20164995 640434 12893358 -9409411 -2850113 3040505 6998623 4419239 4894572 -9102851 -9585783 8652150 -4147609 -1721972 4386394 7008131 -2415152 -10770460 4127497 575857 -3826784 -1152017 3746375 8422302 -10508042 -840513 2410934 564950 3517875 2109233 6582549 -6358533 -309418 -580377 -3105998 4552442 -2092748 -2669231 1604814 -2061194 -2894903 -158966 
-2823 -1099816 2681329 2930916 -17035 -3766607 -4307547 -943336 960597 4310631 3762063 11024 -2944823 -2694826 1098037 6339064 7013392 -8233562 -800619 1413395 -5250284 4675327 -647993 1650412 2759802 -5049570 -526816 -18792 -14624933 -3590274 7272727 -1158012 -5354502 4926438 118507 7569475 4345162 -2647528 5087300 -55676 581241 1173906 -11032238 -9802021 -240767 8062691 -4947221 1946674 6398168 2861117 -33 -5068151 5015226 12414499 -9835522 -2065403 -10403490 8344300 5972580 -2567864 10016 -2927743 2682537 -2782810 14811671 3444688 -1555612 1902112 -4910360 -35784 2610121 -6381473 -4404741 -1621252 5010453 14153892 -10414319 41494 4915622 -6028967 -1914642 -7565618 643724 -11094761 12349033 10385716 -1839208 -8322048 4923686 -94711 -4665041 -12372138 11053520 1551388 10441018 -8057164 -4924605 5264906 -14143538 -5031436 2065183 251548 5346764 -1407823 -3430893 -14818596 9794335 1138885 807185 9844315 -12426786 -7272375 8219854 11050661 -1152009 -7019986 3592374 14663829 -6352007 
1863841 1474135 790825 196231 620338 -443493 -761708 1772409 1777198 -757936 -443843 618069 200121 799057 1474601 -2826342 -189868 -5102780 7550212 -7119261 6279465 -2976108 -1474723 3895105 -3886704 6659345 -8646758 6722799 5170344 -3866870 5043621 -4301843 1971718 -4788324 3002194 2646092 -5115474 249227 -4827176 10872656 -8651484 7575729 -3193062 -9028478 10977963 -3229577 -2579539 -6233184 -1386402 13949086 -12078112 -4816514 6651564 6045447 677411 -12451839 -288768 7870568 4625852 -5111465 -12537392 13965819 241159 -3879735 -2096586 9060810 10177060 -12210532 -8039266 14600981 -5104299 -1385070 -5101356 3883290 -6390605 14570940 3444483 -3351795 -8018178 4624217 -6259168 2659779 -1464692 -10910742 114990 3469016 -12237540 7852398 -2545322 3008937 -2994070 67562 -10892396 10190857 -281446 -3232346 -4805501 6305331 14553006 -6394059 -12450261 10973363 2003268 -7133097 9059940 -2110686 -9012972 -4291706 7544045 692690 6052854 5017827 -5079723 -3200934 7566379 -192224 -3873723 5151486 -2820653 
3067 -745037 5505376 5111319 247770 856436 576451 -1705429 1706815 -564309 -868125 -233648 -5112256 -5510266 746576 6973024 1294306 11605173 -7810876 -3420941 7702824 -1776691 -4301202 3517662 -898282 -5264322 -3373352 8966 -17152354 -4914183 -11153302 14486586 11042292 -8519541 4674501 13842966 -1413397 163922 5033862 10348 3340958 -6051617 -9837217 3827288 -2394978 6036454 10122417 -2603735 -1194136 9847903 -18271 -5052095 5284937 7166611 1102674 -700939 6365438 -4398456 -5898761 8143997 -3771 -9806565 -166433 878308 -497874 -782131 -7820253 -1154272 9327281 18374 -8164987 1172567 1387650 -3494519 -1167764 -3871853 10723146 -5480 -9336502 5913433 2626605 -13835388 4278913 5467306 9275464 -10688083 1151927 4421811 -10166217 -4684722 1799649 -9268597 -5456468 7768699 -6362390 -6022588 8523318 -7720452 3852143 1106043 730845 2415523 -11057616 3425824 839669 570225 -3882504 -14504805 7835151 -1163731 -7182758 11192126 -11642344 9848922 6074134 -1288199 4916684 17173946 -6977621 
682749 65811 943126 -1034428 1021455 -4664038 2920961 1380913 1376714 2929719 -4664691 1026119 -1010748 960140 60800 1270678 1960772 -8948491 3545711 3445561 -3675097 5882331 -2107920 1236148 -1913245 176178 302515 13422 -3740271 -5448485 8296861 -1602491 -3093681 4739786 -338525 585353 -1524610 -261741 501268 -955896 301666 10112553 2376082 -14123685 -35423 5430351 -4681336 4883468 -4910967 -962080 -1562156 521498 138092 -2666137 -12465831 14666772 -427745 -549745 1393744 -3297266 2420160 -934968 -276003 -1905336 17932248 19863591 -15553087 3651116 -2205222 -4039295 -3271557 -4895865 -1530993 1237093 -19079537 -5027806 7584273 -1909408 -2169612 1374811 4863907 631241 -2124527 720044 30418 7625897 3639982 -563077 -4651055 -318300 5873710 55946 745524 -15589625 -400643 5464281 4706275 -3651976 -5054037 -19109915 14671744 -23567 -3064619 3440444 19885057 17950894 -14140007 -1545141 3522511 -12484877 -2631143 8271369 -8921384 2324972 10079846 1979569 -5455140 -3798781 1296992 
-1083 -88611 -477529 -1647727 1621416 -3737118 2563075 -2536461 2537959 -2557546 3728329 -1625302 1652964 476812 85829 -34450 1269139 -5624392 1309092 1617895 -1273943 -1049530 3294445 -1778048 686435 1744170 169052 -9543 -164315 -1842250 5883037 149044 -4860498 2774214 -1891662 -3052002 1647448 1830253 -3198053 -3858 -154452 6141364 6408005 -10286516 -3370392 1092886 1219570 -1420273 835966 -3340920 14384 3202863 -1754309 -8873227 -11137169 16459695 -1773572 -1531112 -627656 3536647 2059 3325290 -1834623 -682012 14844583 15233059 -16046840 -522313 -555128 -13605 -3537097 -840462 -1637008 1764996 -14454519 -14514294 13392109 11925 550568 629441 1419046 3057991 -3294764 13899486 14690123 -13397111 530385 1527176 -1203839 1885010 1059597 -14694936 -13897518 16041499 1760790 -1074291 -2774550 1278827 14500122 14433334 -16441089 3370219 4866055 -1623562 -15209897 -14827597 10269278 -144413 -1305624 11132754 8898040 -5885172 5609479 -6430667 -6151501 -1251291 1843849 146020 44144 
-1690255 -1770788 4167128 1863219 -5179020 -4005403 -2367863 4370873 4347332 -2378071 -3980119 -5125761 1858489 4113913 -1763233 6097902 6145685 -383078 -4777476 1017663 967394 3268916 1104320 -6745399 1959938 -4676351 8196930 -4432637 -17902004 -8488557 -5993646 3101744 5432334 6436218 3069306 2567568 5049460 467306 3738957 3648059 8298510 1727937 -12444049 65461 -5314381 7266421 8718032 -2026775 -3064501 -8699882 13088021 3821738 -4792852 16672162 7353353 -2095660 -2449175 -4319947 -3319999 1930800 -3933190 -8720194 321317 1988245 -1183746 8463215 5439863 3991265 -6153468 -13292102 1912495 -3000323 4896763 -6716833 -4373076 14989289 -1807422 612190 -6118867 -3326665 -2041350 2621143 1047453 -18430146 -4711340 -1813148 4059578 -4208524 8609942 3084474 3270897 -4546514 -18420497 5354801 -2391300 7292130 6340058 975770 15001458 -4297061 -2131206 -5250369 5329595 1031869 8369505 -1126689 63118 3123990 -4778805 7227973 16544059 -5910874 -367260 -12398813 1675002 6140950 -8406155 -17683394 6014717 
-1397 328460 -1091726 -363927 4345764 1572785 2861174 3068623 -3042979 -2867461 -1596748 -4372109 368363 1114090 -331487 -1894391 94306 -1891299 5616816 -4763239 8972629 -1119537 -11967604 8123923 -230362 -9335481 7096956 -8050 4682859 -609464 7770080 6545774 866874 -11927053 1530705 10517432 -14567281 -11177788 10762734 10786 -7053692 4121204 4342829 -13170641 13996682 5426857 -9578468 -4998445 -409391 4934209 42151 -10745618 9298809 -10723555 -9273173 494025 9142525 3581291 -3903410 6332525 -5964 -5002312 11152269 274204 2652488 3550446 865673 3816855 -1414755 -59812 -6319772 403862 14607859 -8191925 -7377625 -1098999 -7265139 14182 1395172 3896390 4949734 -10506728 11992472 -5138153 -13449644 7229847 -3799466 -3603503 9638119 -1515780 1130154 13421421 5062254 -816190 -9183969 -5391420 11972031 -8956568 1156913 7348546 -487209 -14010610 -862376 4769035 -3487684 -2645649 13145675 -6546791 -5621718 9305241 10811819 -7768733 1854468 -4402532 -4077538 -64811 549977 -4759742 1917547 
-7848 601468 -4315225 598675 3060712 2956631 -2444371 -4417382 4458963 2423441 -2991044 -3112549 -584362 4355447 -620420 -6919456 560194 4970722 -4169341 2778264 -2735766 622139 -763793 -1078782 2831463 -8230112 6436694 -22170 18654964 8899737 1465384 841145 -8619177 -5743760 1530682 2158883 -9163861 -9607872 4430069 12570 -6353117 -9668016 -179736 8384994 -793257 677905 -4410563 208415 6680789 -2773454 50881 -4388768 8185005 -5115417 -5686608 -6110878 1860197 9664808 564358 -4729084 -14934 2675702 9621799 -2818758 1444669 -14082802 -8489269 4919063 6292159 -68895 4746898 -6700169 9206270 1012688 13618441 506308 4945675 1967 -6340929 -595463 -221639 -2143489 787555 5783506 24222827 -4966230 -4864365 -9721404 4491985 -1490472 -600040 -24267598 -5944795 8535771 -1883150 -614804 5816627 2738861 -381903 -13648993 6102556 731956 8653251 -2749205 14145990 -1461911 -8367905 -807606 4119919 5760468 5273189 -1507625 -4987735 67758 9692920 -502789 -8985686 -18841053 6985428 
-713319 -508681 85370 2264244 -2316679 -131763 873412 -1019263 -1023758 878000 -137520 -2334535 2278736 80703 -511221 -295284 1299134 7150439 -6186707 4783928 -9443342 9300020 -10965520 9910553 -9493802 4978294 -1903355 358742 1593396 4305192 -10116346 -2244688 6390270 2017626 -4140453 3959155 -1767185 1479590 2102435 3246313 -1924159 -11727171 -8466813 12543947 -5067003 2267637 -8613498 17537640 -6465142 5812975 -4498524 2075267 4990625 10561277 4815640 -5721245 8240964 -833474 -5715507 -9731510 1221575 5826977 1501306 -9497934 -883885 189143 -13678025 453763 -2311521 20492218 -9748345 -6464113 -1737663 9898963 -4456115 1567549 11879132 -7969246 -2318161 -5705776 17543199 3936019 -10955193 -2551280 2314467 11923041 437629 -849642 -8589614 -4136844 9298143 2326383 -2516648 -13672449 8213977 2265140 2028328 -9444331 1543792 -4478331 -5731677 -5067168 6395627 4774385 207685 -907231 12577571 -2266147 -6190349 4858886 10638918 -10159367 7155250 -8527819 -11781475 1322258 4329679 1610997 -299708 
-1537738 -1092113 109473 1849356 -2907731 -933596 4734139 -4132531 -4130839 4711635 -933479 -2883767 1830503 116606 -1089340 708943 5210354 529720 5383920 -12173525 7994776 -3587831 -501407 -2312212 3408864 -2864081 1136981 -1564270 -1665056 1465224 -9319312 1959020 10973285 -6069213 -6123614 7896784 4122077 -4139156 394644 3497147 1136604 -6213219 -8815123 -3892264 11445491 -6750495 5959185 2108930 -1556037 -2333739 9349948 382976 -2854501 10088388 8556454 1075719 -5047527 1074452 -2629443 930972 -322291 -2366135 -4135310 3407624 -8071108 10828710 606470 -8480124 1178228 2407268 969156 -1564185 4131090 -2319825 -15725243 -19495415 -508456 16334970 1235928 -2612647 2091670 7897148 -461881 19065842 2434944 -506410 -8521886 1050957 6006446 -6109290 -3604956 2410798 19032212 611736 -5015460 -6773397 -6080822 8011626 -19445591 -15675846 1111794 11394690 10969618 -12173692 10802183 -8023456 -3908081 1987269 5362039 8493737 9962856 -9284366 559208 -8719960 -6148107 5163004 1429288 -1705739 721759 
2245 90211 -2779150 3262618 3597925 -3755870 -3827805 2375180 -2384326 3846010 3757996 -3616437 -3258474 2785327 -88514 -4788007 5896033 6310734 -10233332 -235330 3340138 -6164075 6901710 -1865053 -3900578 2871933 -2760362 4012 13898801 6812692 -2575923 2760573 -3192153 -7173616 -1846874 -2284670 3894762 -391847 -11317088 144 2768271 -10735691 -3839843 -2579731 -7526748 3531223 14587809 -1927878 552138 1507961 -7804 11320054 -2866117 -5702975 -14262952 6033594 3256391 -6755640 3871807 10684276 -33139 -1513202 413648 3872037 17775397 3108167 1477505 -12150744 8211708 -5271 -10683161 -537483 -3902419 1867004 4244037 13038954 -2711602 8765 -8211038 -3846528 1925627 2267931 -6867339 -11707975 -11943603 2719020 12128685 6724480 -14593915 1879837 6130148 11957450 11772792 -1468141 -3291907 -3563498 7188633 -3342622 -13099350 -4299502 -6025375 7549845 3187858 251126 -3070725 -17816962 2590018 -2772665 10245270 14317368 5779522 2574662 -6348317 3794198 10746875 -5869618 -6830670 -13905987 4786486 
-801 -114776 -3682486 4462745 -3549628 -1928497 3888414 735820 -746766 -3886737 1950351 3519672 -4505936 3727310 116451 -5569637 12544874 -6447810 1505788 -531301 -1216660 762531 -6476850 2761161 -2084319 -919956 -375996 12069 17046720 10982932 -7383818 -5032858 -1506888 -1101863 -3296785 -2342743 -2293547 -1211107 -2940820 16612 394200 -16663383 -19599252 -937827 8319821 5292936 -3459982 2116971 657494 7098384 -109371 2964387 976474 21663188 6442676 -717092 -3504483 -2268096 -1873825 -1857319 -54922 -7076087 1330227 1953277 -1699385 11331179 -1179039 2232121 -8323323 41803 1798691 -633766 2251919 -2668427 -14186517 -8787504 2649910 -66197 8335672 1905693 -2072062 2280736 6507339 4756080 -2939471 -2605530 -2209757 2199230 3330538 3419869 -763796 2964908 -4739716 1113813 3524187 -5348320 1215299 1125882 8778154 14221260 728419 -8382411 1453904 676599 -11407081 1621971 1061926 5031760 -1516876 -6377345 -21643436 7458620 6417139 19649751 16832311 -12610549 -11122905 -17222485 5615954 
108628 -233146 -5083323 3516796 3663440 -1976071 -1671697 2668231 2651302 -1701317 -1951749 3690150 3470014 -5036146 -233234 -4432828 5295569 2767174 -1971234 -7236585 2342922 6162289 -7629264 -6358552 11063395 -3302426 -6529933 1092803 17641320 15171068 -4559454 -790070 2043805 -9162811 -10661588 5335181 1733634 -12280841 -1696892 -500703 -6540421 -17158297 -2715176 -9212698 834434 11210291 6081732 -1791559 -1092180 766799 14002163 -1667805 -3268408 -4666987 -10198362 -2521001 3676658 7442046 -3242901 2350308 12571295 725702 -12263430 11069236 11477178 3110074 524513 4218090 -47760 -6066899 2353403 -1132776 1763618 -6371679 1056363 8870028 -1638764 5081048 -755 -3212013 -1808105 5372704 -7596065 -10920924 -3510142 -1650510 4222465 7486504 6098817 -10643132 6183158 -3442369 -10926782 544876 3683627 11162136 -9146530 2356441 8915163 1176855 -2524793 788252 2080413 -7263825 3007430 11451616 -9234621 -734087 -1945422 -10232569 -4860936 -4476458 2812680 -2522865 -16963220 5162751 15039613 17421916 -4357027 
4038050 2557151 -2547764 4585519 -773570 -432359 1808621 1710145 1672367 1765035 -423702 -753455 4587504 -2567629 2554757 -6833626 8183858 -8299536 515763 7635159 -5324854 -6283043 9537395 -2818646 -6236205 2062277 4020282 -6263496 20916357 10116414 19085 -10482803 -12685338 6402703 5437471 -13644979 -6981839 6752134 -1594546 -12641294 3971887 -11515008 -13665044 2430031 131102 1057321 2077019 -1447648 5075655 -737336 1774485 -1685305 2185481 16678685 2429712 3197279 -9298889 -5775530 7976830 2097256 -14306827 -606987 6726839 -6372510 3949938 4828813 2595154 248408 -2181006 -7889228 2195393 4903175 -6985049 -2740773 -2077486 -2022307 1464106 -1696857 -2202205 8138124 -1486312 -13601273 9549078 3026060 523442 1496939 252523 -5794358 2187421 5468320 -6322571 625780 3073883 2701876 -9432188 1062371 6290087 -5262379 -1988913 -1969752 3205568 173532 -12770930 7566798 4777643 3927374 2312007 -10423352 545292 2402338 16627216 82801 -8364645 -13656591 -11486495 8232544 10123214 20953731 -6844140 
-19180 15350 1537490 308844 -1049446 -1604238 3067818 4411381 -4429658 -3080270 1609686 1049759 -362834 -1503657 -36075 1061785 -3887680 6753821 -5851637 8930177 -6319891 2192693 402284 -7915031 13552600 -13034402 5075115 29094 -3081389 21862 -4874027 -4185195 6600368 9612763 -2345264 -3652076 35656 1591583 8247497 66012 -5097467 -3996050 -576522 9948400 -6660860 1874691 -8867289 2674507 18712765 -13410990 -13678 -8237131 13008697 2594545 -1406837 1631048 14651619 125917 -15892831 -7608720 48639 13421903 -1643122 -13497991 6909335 5264087 -11668423 -2397135 5556662 42840 7580328 -18755275 32250 7937424 -9112493 -197846 -4153704 3496 -5537339 15821958 -2672240 3784230 -478092 -7785920 -12591412 4143177 2387670 -77672 8835782 2302933 -2133605 12591833 7771394 11634295 -14571505 -1893483 -9655421 6360067 205096 9120527 -1660554 6656390 -6483241 -8981589 -5302525 -6954770 -9962234 4282873 5852875 1392573 -2743689 4891918 -6677112 714222 4148965 3792833 -153749 2848443 -990379 
1677190 1597337 1614135 1713964 4292274 -2430233 -2035533 -1040401 -1043026 -2041392 -2427091 4290628 1703550 1622584 1597747 -1357649 -3334121 12138950 -4544037 -7412158 6156516 -5302550 1333634 3418030 -7182681 2843537 15601199 -12127130 827025 -615377 -4581990 8784 5419669 -928401 -4195514 -6974344 -760528 14199388 -890365 -14891997 15601914 -2008299 5007712 817294 -6340236 -10655985 14024899 6569464 -13584259 -184664 12879624 -889522 2856331 -11198593 -9392333 3783316 -114850 -2554770 208960 5746006 -1645695 -198612 14214169 -7176898 11275005 4756177 6980011 -16279881 -13917456 11531990 5742499 -13598625 -750801 3413021 1490028 5130904 3697216 -2574914 -13918207 215704 6574460 -6972187 1341653 121705 1606491 3697813 -16273899 -2556938 14026988 -4194461 -5298042 1619493 121748 6986337 -124036 -10671588 -909843 6149160 5139761 1511990 3780798 -6359472 5421106 -7405567 4736214 11263814 830085 3534 -4546359 -9384688 -11216987 -4565693 12137221 5039625 -1972852 -3359101 -636911 783541 -1342180 
-1791067 -1141735 831157 156824 -886271 -5083083 461590 2659582 2664829 457958 -5083793 -893061 151442 824470 -1143835 934185 -4781256 9696546 -9139134 1000800 5537701 -8362592 11186430 -5791820 -6757647 9158706 -12068288 10971537 -2270543 473684 -5396033 -4382558 3724147 9674739 6145183 -3586546 -4946879 211730 8424503 9158803 -12053145 -6465920 237051 9726568 -5947072 -8754715 10237900 -713299 10609844 4175251 -21094010 8437208 9151427 -1274539 -5241958 2819805 6082896 8567624 -12394833 -11015269 6737895 4195164 219135 -6764075 11533995 8593310 1118981 -2967295 6256577 -12220047 -11006948 10579373 -4967685 -5765398 -6368890 -1649478 -10726854 17585478 6267064 -12370076 -711482 -3588423 11176381 -2741657 -4056031 -10693736 -2975263 8522548 10210398 6175267 -8360955 -4072081 -2746302 1115597 6094474 -8723315 9664956 5503261 -1640667 -6364054 2807665 -5972723 3683450 1060604 8585021 11530103 9739238 -4378719 -9160852 -5231919 -1258619 -5368235 9664623 235060 -6462025 -4774673 477728 -2272329 936241 
1310 539152 1687386 3494126 5315320 -949387 1386716 -1247005 1243828 -1392172 957074 -5310711 -3492643 -1689796 -539328 -345899 -7665676 19148008 4107391 -16740492 3381008 13576487 -7855584 -4390801 226671 2606164 -6471865 2806 559448 -96663 -8006678 -267970 16813952 443494 -11935100 953784 13179525 -2659102 -10056185 -2930 6483646 -6896902 718380 162950 10985386 -2234939 309456 10227825 1651178 -5080175 25975 10046352 -2639401 -9143508 -10465230 -6810963 691029 15019405 6280105 -8395626 3118 5071593 2636600 -193154 7559349 3684359 4288748 -288253 -12589160 11119 8418217 -1668373 -13163477 4402654 -3775774 -2591725 -3130538 -8754 12576896 -6262106 -10223903 -943667 7807327 3381670 4186506 3154263 292271 -15028647 -331211 11925120 -13548684 -4182275 -3392139 -4292543 -683897 2258394 -478296 -3392851 2607978 3793278 6793465 -10978356 -16809210 16738463 -3705101 -7568255 -182350 279246 -4103525 10460869 9132940 8013918 -19158557 -712059 6902676 7670209 100773 -554375 346590 
-779 -191270 -517602 1695090 -811468 2089100 527459 -984084 975142 -523192 -2083715 818210 -1700341 518366 190763 -716875 5606445 -4944161 8400939 -13910884 11363984 -6620821 8901485 -15274942 10542601 -6903696 2457909 -20634 2712354 723333 -1700959 6113275 3109575 -638221 -9940479 647099 1950567 3444169 -4198814 57 -2416583 -1002650 -4720083 -14098115 5561614 -4245991 13695540 -3905588 6695098 -13224783 32058 4157356 6865331 2826853 6661595 14251073 -8717761 5369168 -15806478 7446201 -44980 13227885 -3443826 -10492716 -9099304 -5615766 -2381512 10170705 5623124 19066 -7407012 -6674707 -1944109 15247216 6870905 -2470836 -16372196 -2296 -5643977 15846284 3861593 -622354 -8896501 -166510 4694142 16407961 -10187638 -5345659 -13754942 9939688 6634689 -4682199 178848 2354044 8727026 4282115 619887 -11404438 2464700 -6891254 -14312290 -5540791 -3109849 13948312 5618008 9109306 14118893 -6129087 -8404765 -6682216 -2840790 1706694 4961734 4735753 1013603 -5620967 -725718 -2719566 719750 
13321 -215469 -1340737 -721174 901185 4780509 768909 2676173 -2618480 -834841 -4720305 -944580 772496 1322981 214987 -223865 7883490 -8339388 3381772 5233215 -7683276 13140994 -4905446 -16960484 4319309 14096006 -10435577 66752 1079860 -884460 3641647 8703861 512617 -8947114 -11648678 4029563 10294253 -6867526 -13281757 -99846 10194150 5564182 -715775 -8387797 -311291 21511663 -9413746 -10541713 -3748111 -3122720 -222733 13498429 -13715519 381923 3029333 -6223481 11413592 -579144 1670384 -5607683 347282 3121800 6919633 -4798529 -8995088 -6654524 -10108962 459605 12372447 186 5405949 3473271 -10218280 17206881 577536 1984897 8014523 -120182 -12176468 -1923971 10851941 -4232715 4788971 -3691477 -3639456 -8187344 -220797 324664 9823446 11493679 -13171717 3591636 3568234 10171311 -11536872 -21572723 8954768 7975159 -1871062 -264378 6812105 195526 -575491 -5622746 6472243 8723529 7819879 -8442710 -3150463 -2783494 -257786 -3624760 8014955 561550 -5543007 -7628960 916737 -965263 200042 
-868451 -11669 504391 -1573170 1463698 -1850943 2007003 -1693126 -1774466 1986369 -1995616 1432686 -1542227 547362 -5942 653303 -7766508 10224839 -7205996 12244645 -9344762 1389446 4029888 -8965950 15142573 -11360916 6892855 -3985378 -3214344 -777364 -655522 -8308502 1604448 -543557 4819789 6481426 -2132980 -1604721 -6614485 6219733 7233871 -898923 4838242 17515138 3653824 2263525 -13080066 -9907899 8952722 -130532 13634025 -6198612 -11833989 -4185350 -7897823 -18166348 4133222 7898421 7634572 6387569 -21441278 -77223 -1380070 15031128 8706110 5956309 -2125074 -7412008 -6119178 14192 6572461 9097398 -2446556 -8467133 -10040292 -3458942 5641419 7636639 -6488982 7518928 -9573891 6340688 4208075 3676182 1411214 5328187 -7393642 7928351 -12736537 5153682 951450 1523155 3783008 -1816032 3751388 1558924 -251383 -9052776 -3530804 -10039974 -17908437 3683268 1610591 12015877 6151031 8963369 17733701 -8556379 -7289556 -7969967 -4188500 -787254 10477526 4844157 -1088161 -7997527 -743473 -3242929 662102 
-3791998 -1867899 -521333 -92588 163887 -433461 -1178245 -981069 -969173 -1255062 -409075 161315 -74446 -521331 -1874545 1653278 -6895469 10850258 15334791 -16872998 -11379482 14992839 8564861 -13161721 -6275201 11329494 5628720 -10997101 -4138604 831518 -8893757 -2359147 13013089 11114992 -10461104 -10825402 8365743 12255528 -3089581 -6359604 5829346 -5501001 2190372 -7998470 8028381 5864260 -6648397 -165207 11039714 5500408 -7239948 -3019774 11061260 -5917725 578976 -3492656 -4915174 7113294 10455797 -3818700 -8090412 5261214 12383215 -6257604 -3605021 -65098 -3896674 8619901 4218316 -8780794 -3887485 10962001 8354630 -13040782 -836565 890807 -3458503 -6469498 4249161 10603105 238496 -10923158 8416288 -2312195 -801534 -3181276 8559286 6859406 -6634996 -10533039 15201950 -842402 -2334839 -3862120 -4850373 5899996 11117439 -11434175 994531 -727298 -3354747 7876049 13025856 -17069879 -129754 -3687730 -8206687 -2199058 15440225 635902 -5914151 -8919821 10755317 2145736 -5495565 -6797309 829707 -4115101 1651436 
-30947 -404528 1606 1352782 119140 1416958 -4754840 782136 -798208 4733889 -1429228 -121995 -1354275 -7387 374202 -320629 5994298 -5095740 6672681 -12725699 -3718967 13796455 -9305364 7760136 95143 -16541153 12645749 -85143 1860060 -103359 -1960221 10143391 939572 392763 -4209498 -6259002 -776484 7363041 4632934 -47688 -12551440 93563 -2811543 -12845025 -9324491 2073839 349171 25340301 -4229562 -13908507 -59870 -4679525 16724153 -476256 2503846 8289102 4213873 -15434358 10099967 -4330190 -72176 13997276 -7165269 -184870 -4233723 -4097688 2360410 -4060630 1567283 -76161 4262369 4421178 908484 -7978390 7168069 6695345 16970843 -43460 -1497331 -9941162 -25338723 6086898 9445790 -1400750 -2802268 -17019470 4200893 15550166 -449876 4042335 -13566570 2787956 1364656 -2439591 -4294211 -1985826 -205463 3554854 -6686827 -7187501 -8327384 9452229 -734291 12441101 4101222 4182222 12729400 -10181244 -6426707 -2492579 379938 1802603 5281101 2845664 -191516 -6120773 118105 -1923055 343466 
-862942 -1053179 -2083367 -2832565 -734007 1901389 730071 1971495 1972968 729442 1903283 -737668 -2834279 -2082543 -1054028 1321696 15051024 -11408879 -2426305 8090671 3627888 -4786498 11609509 -6856763 -4624256 2654855 13791519 -28125142 548024 396764 -2282655 7343957 -2227962 -3668576 -6456103 3851200 4935851 2066733 -19715101 -3882095 13782010 5215941 90653 -1175247 -9734317 5043447 6204125 -12008938 -2256300 10937239 -2035420 -19700319 2663342 416576 1493516 349153 11929283 15833666 -9466565 -8558856 -6201333 10944621 2059763 -4626472 -1908404 -3909187 -12166259 -1817816 12362778 19116080 -8577869 -2243394 4930744 -6860425 -132858 -1598174 -3331750 10142506 12371537 -9483088 -12008672 3848784 11611068 -2925513 -1680764 -3340721 -1819702 15849522 6196743 -6457466 -4801935 -1680762 -2932650 -12202745 11929366 5020648 -3643503 3653732 -1596588 -121538 385437 -9741839 -2241710 8068583 -3918601 -1910710 -1173766 7353917 -2422694 1504023 417645 -2306726 -11422412 91068 5226481 15077477 391124 544892 1323092 
-1088460 -124030 -1343226 -813648 74778 -1985694 2490873 -39774 -29484 2485763 -1984268 72062 -814848 -1340366 -126965 545700 -6448706 3661490 -9851533 14823797 -6587329 10805236 -8338779 9591731 -14273989 10934321 5496140 -9761278 -1540306 860716 11393529 -5354348 4634471 -12749952 4662947 -2790537 12544122 -3391936 -4147795 -8345501 5440361 -874680 54250 -2154848 3562404 8009592 3380392 -4035216 -12925317 3043908 -150116 -4139132 10984963 2182136 -2233847 -13821977 2308914 -6737227 11115948 -7545441 14845839 3107115 -3451628 -14295353 218770 5996817 17452707 -2500138 13405687 -14783149 -7613158 -12896680 12545190 9633532 -6652637 -5638420 -14617009 6920511 13425145 11123927 -4032782 -2783029 -8363589 4885496 -2407552 -14612104 -2521291 -6700223 3350945 4676467 10743439 -2435309 4857823 17371644 2316992 7969536 -12682049 -6538882 -5627092 -6633529 -13741861 3562685 4602432 14771946 5981075 231564 -2132467 -5350545 -9802060 -2234235 2164824 11334160 3655433 58129 -874714 -6421873 855537 -1540143 548143 
-31291 350847 -1052667 7304 536646 -1430037 1834558 -3473416 3576178 -1879588 1324726 -630222 21965 1074940 -334210 -165816 -7646877 2325981 -12944077 15434183 -8165843 9575437 -1976663 -6893746 11142986 -10947383 10932591 -298281 -398974 1289719 15991150 -2577349 4816087 -17566585 2384440 1254675 1506360 9932265 -6120468 237286 -10360083 -829893 -655500 -3432302 443639 5417913 9138454 -1710884 -6354433 -14795258 356458 5737937 10732928 3703808 -2327267 -16797332 -2618860 -7453508 -1383010 14866575 -40197 15244637 -10440605 -11164870 -5078 6038462 20717367 3649966 -4453427 -160414 -15483337 6056984 -1555439 7412576 -6133631 -5586206 -5492406 -281334 4725971 1540427 1707061 -863550 1630386 8410455 6377434 5228841 -3086341 7714020 -9308604 -1982366 -10035318 -6462811 -8653583 -21158542 2027794 -5708829 18175090 9068881 5694220 6294471 17315799 199451 -5376015 -15872889 -6086234 158304 3872286 2059687 13141855 2337472 -3682164 -16119084 -1887041 656675 583516 7121250 -1286823 338206 171381 
1476526 -221613 -198256 -477807 2145006 2220813 813860 -2294466 -2141543 736112 2280616 2123771 -505670 -155582 -244949 -231974 11768723 -9452721 -3674314 7954093 -18878977 9396183 7539135 -12008972 2167986 3255987 -12715218 14048507 1506449 -257754 1475198 11218641 11904758 -11930893 -8590267 -8452790 -347179 11555027 8651932 -8873792 -13245614 5418455 -37676 -9174433 -13820446 4954477 3231320 1215483 7540201 -10186995 -15926675 8960022 3803674 -712836 -331947 -9950250 12041390 -5714684 -3979688 14051385 1080179 -9518977 11027457 1622274 -2793856 990696 9057564 -11543456 -7384378 6658217 13286965 7825402 -405599 -11679293 -2961916 -1972346 6539143 10846008 -7207620 -3929974 1300261 -8519375 7597819 5174539 2143756 6734810 -11722055 -5284091 2815473 -8724240 8928506 1864059 4792625 8116270 12203214 4597101 -11159138 -18455948 -1726214 -2685106 -9164174 -13896762 11712166 7243438 719147 -2781973 -8986786 11374161 -3178856 -224321 -906996 666935 -9625176 -1974 5510543 12303808 -327797 1538542 -222430 
-1045 2032874 954968 5264293 -406439 1394739 -1297792 2361199 -2351221 1290845 -1410575 392155 -5259842 -949584 -2029445 -572294 -31394470 12901930 18434383 -4048201 -4649162 944528 10981033 -3123489 2066918 -5412127 3815584 -21207 -836651 2937370 8477367 -8763644 -5166064 12226988 2144835 2475656 -3948105 8098703 -6055516 19396 -3753760 -12056376 -1780778 -4228169 13722488 18489967 -2981899 -2486527 1432691 9328804 46740 6026199 5405418 2868559 -78039 1489786 -8432726 -9859798 4154391 9838661 3341 -9288655 -8169085 -2098246 -1798140 -2332209 -7496358 4340026 6555406 -25289 -9907040 -1473310 3963537 3188162 2330185 3869486 10674562 -29441 -6536574 -4143416 2469427 -2420546 -11025671 -3724185 -3866050 -10686035 -4274662 9898736 2958923 -2097852 -1007999 3857230 3689317 7435856 8358027 -18517060 -12155001 4752005 -3850655 -2316302 -1427886 -13635361 5092085 3999281 2330063 1819450 4286401 8696069 -18407295 82970 -2859590 -8487381 -12835814 1777088 12015311 31319547 -2933167 829114 570147 
-1565478 581896 -1404448 1354789 -2897000 1652561 -376729 -1028538 -1018152 -397490 1648794 -2917140 1348820 -1410603 587225 -391927 -25818961 5369556 -165067 5409472 6756096 -9970348 14808821 -6971372 -8585277 13637926 -2358391 10756583 -2292322 1731218 19971692 667581 -6544638 -3321080 -12261174 10489344 8537929 726715 7764032 -15967403 -2422073 -6613487 -1517346 -320342 5235144 13732850 6971515 -7601059 -4145394 -8003304 3426317 7705090 13673912 6683786 1406139 -7595651 -9462550 2688496 -11359102 7555393 1254448 -8028610 688098 -8457228 -3225371 -642206 -12429572 4992852 -4766041 13945388 7523844 -4131761 8563147 -6965024 -2633275 323933 9542338 -1096745 -4755296 -11373587 -7553873 10570905 14717928 -1168751 1938054 9598857 5002456 2643288 6922949 -12239339 -9989433 1900256 -1191334 -12470924 -9494015 13688459 -3314826 6891998 345677 -2607029 -7520317 5250313 -6656447 5369622 -654734 -3221330 -269377 645781 -182550 1425408 6707310 20016895 5359216 -1508464 -6624014 -25878451 1739207 -2302370 -392179 
-6384 520636 -1280477 -1339372 -3585605 -1604814 -2634146 1114374 -1118570 2633485 1609762 3568770 1345814 1273533 -515920 182658 -9907666 -1068783 -9678083 -747798 26590123 -6133856 -17845931 448225 23271981 3658223 -7957883 22128 -1711381 1519731 11003092 -3902817 -19688100 -4809459 558098 17941045 6443364 -2070378 -12136606 -43900 7959508 -1285829 911025 10118897 996387 -7822094 -4773511 9689577 -4509214 -8512298 13625 12167415 -3584322 6055528 2435540 6338487 -5844675 -5001562 -2310049 -5849665 1166 8478591 2081049 -23344197 2072163 506252 -3852984 1765800 -5206718 33980 5870177 4468935 -6382482 -483794 1505808 3479568 10741802 1062 5202858 2263791 -9730474 -17886206 17913710 -3272806 -5315514 -10710293 -1740616 5017190 4815849 -614535 6090187 5320973 3261894 3793349 5794027 7896280 4794554 -26545344 -3478733 -1523634 -6384692 -960499 19649637 773606 -504598 -2087692 -10111056 3893557 9672775 -2425744 -6016785 -10898398 1115739 -921016 1245951 9767942 -1512423 1691608 -180480 
1180 917371 -108958 2554794 -1666834 -971382 146261 -2711908 2713406 -143686 971210 1663228 -2556802 108948 -915096 -205467 -11435171 73954 8776531 1549948 -7758838 14884958 -18009123 13034946 3561058 7139201 -11801791 -2107 -323490 1053641 1314901 -2933897 -4182246 -7305362 19720245 -9248777 7726842 -11304988 -3440971 -16526 11802344 -3904570 -831806 -5633490 2942266 -4196357 6833032 1983091 13490770 3595756 2099 3435905 -7122705 986300 2002334 14260115 3384070 -13487146 -4737964 -8155046 3083 -3607222 11300227 -3581104 -371393 1313344 6570463 -6184649 20868828 -4542 8156777 -13507778 -7702070 -13031994 1529321 -5643654 -21523829 4847 -20862832 4740832 -1999785 9260020 18014061 4960334 8187931 21524909 6202383 13489155 -6846835 -19730023 -14869209 -8188558 -4959350 -6584639 -3411216 4201758 7297548 7794494 5637200 -1537440 -14269691 -2914280 4170840 -1554609 -1309657 378882 5654448 2928368 -8814978 -2005594 -968068 -1282378 -70162 826236 3900034 11422883 -1048291 324096 204327 
3543 1125020 -1278615 1786832 -2613664 2459878 2596396 1056424 -1059902 -2592896 -2465852 2620880 -1788526 1281868 -1118771 -469015 -16068505 -3272909 -7615369 8901273 13718906 -4802663 -782667 11884872 -18710666 -519764 18003359 -24860 -449566 2188018 19076868 9154764 3074401 -4848012 -15750286 -10489019 11608873 4941442 1265886 13766 -17989933 -2981742 -1319254 -2844515 -1833838 6144306 14006100 1405951 -6714470 5155924 -22661 -1291538 534790 5585838 566417 -3141736 -1858626 8608950 -6591946 -27101262 5782 -5143467 -4921224 18755047 -1712991 -140380 -11396196 -1207769 7107962 -11501 27087483 6720987 -11633010 -11933427 -2978246 -2128252 -6234459 -29681 -7122935 6579570 -1370904 10508881 788803 -2531399 -1119065 6229224 1261954 -8627243 -14026248 15727587 4816059 1120422 2537227 11440104 1836205 -6173781 4823989 -13697045 2125205 2975453 3138211 1843862 -3067273 -8896267 154889 1730881 2862106 -9156960 7574541 -576070 -5591879 -19079488 3264364 1318810 2986972 16092981 -2188666 455568 466200 
2678418 192715 761791 -3294557 3393072 -163718 2980795 -471044 -472589 2984621 -157173 3389777 -3285886 757628 194386 185529 20124263 -1893815 -19241779 1222202 15110152 -8462001 5268324 -8731303 -547374 2198507 -4238292 -3075957 1525544 -877271 -1969440 -1439999 5550613 -633531 -18575408 9388401 240978 8598104 -2358540 -3049858 -4235721 7376444 2028784 9931745 3403714 -8020746 -10292921 5733132 -9286195 -3963399 -18827031 -2365608 2205363 -1545341 -3843730 -13098210 -14063891 6096005 8962458 1969578 11234417 -3940762 8590528 -551099 4332803 2728967 8609328 23155628 -3407945 -8075484 1925016 -9292443 234570 -8695515 -3472586 -2576841 2284795 -21660179 -3390493 8944121 5755168 9365526 5272087 2546863 944727 2263013 23151705 6110718 -10243837 -18595263 -8466331 954497 2552186 8611197 -14056561 -8007278 -658517 15114401 -2583502 -3475841 -13105667 3383413 5565548 1268867 2729641 4324334 9906834 -1418553 -19267948 -3839890 -1532053 -1913570 -1903422 2021822 7366943 20073187 -872291 1527953 182353 
2411800 3046413 -127731 2112343 -2699425 38431 345602 298178 300640 350913 37874 -2699720 2104826 -130680 3048980 -1478227 -11037234 -2330671 -12037219 -1417465 18161058 20666261 -13275086 -19441589 13473050 11870132 7769082 -11965695 888763 359724 15891780 5210923 -5481204 -13458596 -3178275 -317188 619415 3230545 -8410380 -881779 7801815 -1644041 -2403969 2632927 522975 -11295782 -4338146 13269290 17379530 -443366 -10782034 -8374133 11876576 6342015 632336 10496492 978457 -12102909 -9906786 -8986851 -20050418 -473325 3230173 13433841 2195816 1506598 5814995 -884745 -578191 314728 -9008514 17381159 665712 -19415643 1991504 930718 -3613 -721146 -537566 -9916087 13260639 -354630 -13302796 -107167 -461598 -13623 -871072 -12115706 -4327626 -3204422 20694879 -459053 -108354 5804033 960930 -11270390 -13477387 18189095 925743 1977890 10482484 544465 -5490628 -1422911 1513584 2201368 2652262 5223155 -12066359 627980 6345647 15909551 -2349221 -2399763 -1641941 -11045461 361693 894786 -1479037 
-2394067 -996662 -2387603 1891184 -1699515 -1048326 625961 -84823 -88826 626372 -1046832 -1701645 1895728 -2389316 -995800 8520 -9689466 3462467 -4980472 5483948 -6351931 -3421827 14916257 2336154 10252203 -22826921 1665705 11144815 -1019316 924104 10998344 121579 12084193 830119 -6984390 -3645509 -20770841 6872214 -3670168 6089685 1674434 -1939569 -711175 -13890081 -1808315 5902861 11574850 15531022 -1739749 11051888 10833106 -3690481 -22822237 823505 -290029 -3555240 -1449780 -4058308 -6390279 -11365955 -11683147 11080407 6877626 10267970 -2620101 3273003 10229196 12212688 11123624 18988821 -11404293 -1754777 -20805666 2328147 -2829202 -4267239 -14177001 -21551069 11071362 -6409739 15563213 -3628386 14930373 2232819 -1433580 -14188408 12178976 -4013097 11597360 -6988936 -3461596 -1433447 2232750 10221999 -1405760 5879547 820765 -6371140 -4269889 -2829066 -3546806 -1849852 12101188 5513779 3267214 -2626333 -13902661 150114 -4980112 -287275 830686 11010049 3456541 -717584 -1940561 -9692718 925431 -1022008 10037 
612461 1674636 1413207 1514048 1399495 -678412 -1356364 -2488060 -2452904 -1282537 -700662 1453008 1360045 1503971 1624997 -369347 -1619451 6135553 13843026 6063981 -15831147 -9459071 9671504 -6352583 8099212 17713754 6796563 -35218942 -425116 -1091008 -5067831 -6794225 -1629379 -2002134 5957454 14487265 -12708224 -11002651 -4081448 18655219 7534628 -1082535 -317550 -6232958 -693020 1375486 -2439151 2618037 1929980 7309679 -10857683 -4070864 17213836 -2406359 -165879 273946 -278760 -15625490 -18021546 6029385 27055252 6666054 -10492551 7788766 -875972 2596194 14095020 6213114 -11925153 -1670832 6332845 1346907 -11734434 -6167181 -281566 -484660 5458369 -9490124 -11317797 -17618656 1675584 14327246 8883972 4355406 2432130 5143957 6133248 -15620094 -2654343 6283322 -9503041 2446394 4285071 13697399 -671439 1610649 -1791830 -15651389 -553585 -365046 110576 -194258 -2019415 5861611 2584868 -732856 -5562692 -7006994 14059166 -226236 -2538158 -5642171 6189243 -226458 -979185 -1158946 -1156016 -434478 -345892 
-13788 1098959 -2179904 3629521 -1381829 642078 -1714447 -825811 925594 1772494 -606715 1325845 -3687075 2115837 -1173257 -552682 -10950991 -1414678 -5802255 5104868 -4046601 1056761 19015738 -4520808 6390942 11333943 -16638200 757869 248328 1575289 14240946 5293276 9344040 -5351184 -8358766 3778834 -22531120 -11365663 -167663 -385865 16336357 -2327632 -2101749 -15986296 -11858904 -5430966 5186444 22080483 13331089 15425243 227396 336103 -12116219 3249142 1516080 3779961 9717954 520873 -9552750 -8039086 -556957 -15712218 11816464 -6726933 -3691863 78016 9056075 1875490 -14149157 31379 7790744 -13394170 23028930 4806026 1988017 1641293 7370571 177699 14633457 10314638 -22146345 -4405047 -19375673 1541291 -425062 -7592872 -2096377 158371 -5059720 8047359 -708459 325856 -1712814 -9626314 -9720935 5375913 5443989 4700667 -1626144 -1979974 -3826458 11859143 -9224967 -5330613 -185203 3719155 16201462 -5002536 5195482 -1511931 -3148632 -14010984 1155451 2113519 2383863 11026325 -1527448 -223060 566838 
2794 -472644 -1202543 -2186437 -183891 -1383946 -527429 724088 -726120 522994 1392739 182547 2191933 1204508 479006 51922 6531294 7775354 -19286560 -12474993 10743351 10328628 2397774 281472 -13262502 13907907 -6260402 -6557 -355656 -1021848 8309713 -5510360 -442821 2821341 -11179512 -11939459 1740281 -11072990 20656854 -12374 6276773 4539169 1473271 3016297 8380117 4544355 -4881250 2049015 15592538 -8463176 10874 -20659183 -13841109 -87632 -2516140 -8282120 -18907463 -18457962 -7136171 6368704 -17802 8442473 11013883 13245231 1962040 2940361 6669227 19492883 14735642 -10256 -6341264 -15523829 -1697929 -285319 -1173556 1318387 10209616 569 -14786587 7133781 -2069459 11934372 -2427728 -42509 -2370085 -10172052 -19506066 18486782 4852946 11178268 -10308143 2378333 41128 -6696248 18916426 -4606096 -2838007 -10720897 -1308490 1187011 8315603 -8386588 455146 12476468 -2951157 -1965955 -3019138 5524392 19251316 2524915 103142 -8289998 -7791885 -1481576 -4541719 -6543769 1022047 361084 -55728 
818186 1193198 -1719208 1163704 -369363 2761687 -405795 -1446427 -1443231 -408512 2761833 -368019 1166102 -1720527 1191959 -84427 91409 5113185 -14453819 208515 2492984 -5680619 4946527 26862515 -3513084 726938 3193928 -20688503 -244050 904387 16099043 3832606 14656163 4923568 -14161311 -19246980 2357538 -23311742 -3091295 13337986 3170250 1394847 -1408460 -11675035 -9330326 -7919030 -912927 2294401 21999373 -371779 3529515 -3063126 751688 3366488 1030679 -4473061 -3975097 7948930 1182536 4854250 -1909353 -342570 -23321507 -3521480 -4138379 -1717663 -4365103 2865326 -10066300 -14549368 4861468 22042566 2316439 26840051 -147984 1274470 12533475 6972318 -10050865 1184855 2317802 -19284537 4959087 105270 2064717 12543376 2888923 7928735 -919408 -14169524 -5657319 2064164 109326 -4345398 -4001265 -7939080 4939234 2514385 1275247 -147471 -4475959 -9336373 14678421 191195 -1711305 -4139833 -11701095 3819181 -14496418 1029576 3368181 16121088 5142422 -1409507 1401653 97995 900316 -241122 -86241 
-212 354039 802292 1471531 4165112 1128724 532498 -19044 21229 -530830 -1131187 -4163468 -1478346 -801551 -354045 129369 -655800 306311 19985003 16257446 -8142106 -27282623 -964846 21136892 298460 -3051676 -18681088 -23169 80825 -858694 -9679551 -2635150 -646010 1634516 -4328019 4142790 7101048 -17020586 4487935 31704 18663806 -706587 301732 -4034066 -2161161 14404788 16747352 8271450 -2163410 -24882469 -40438 -4484421 3001682 -4103942 -2724328 -12753764 -4935570 1363803 -5176800 -1682358 18486 24876992 17080548 -282448 -353374 966104 3604958 10371945 -288728 -4058 1679443 2126346 -7116524 -21123169 -2340809 573987 7347071 26935 322655 5197861 -8262649 -4176368 972874 -325332 -2267082 -7341529 -10386850 -1408805 -16722107 4317766 27328631 2262007 320367 -3620884 4890673 -14358530 -1636464 8173118 -572332 2334163 12718557 2188983 599760 -16289133 -965787 360830 4075480 2631323 -19973277 2716393 4102801 9676982 -299905 -295916 712171 662382 857841 -82428 -126967 
607556 804882 -236981 -1139945 1460269 196648 289905 -372070 -375759 289296 199616 1473931 -1134662 -231498 806145 220434 -481505 2602817 4512375 -7748218 7206766 8695467 3068763 6785521 2797627 -21322527 3713194 -10473710 -813127 -45588 1959044 2184656 -14526653 -4307008 -9610577 -14517335 -2817868 14862647 -5818455 29327513 3700002 920869 2075633 12610774 8168743 18800085 11593452 2621092 -3230820 2654076 -30598147 -5870907 -21358676 19447 -2320406 -11970141 -14145510 -14096160 -3971402 317418 18918922 2599824 14807252 2804192 1627551 -823002 -7847028 -7239911 3377676 -6687696 293173 -3246998 -2780901 6860031 -1209716 2565295 10179674 24424271 3366590 -3988924 2642574 -14469452 3067611 -1549508 519081 10198305 -7206588 -14070093 11626910 -9588848 8611091 521874 -1541463 -7823714 -14127644 18817614 -4291432 7171356 2560414 -1213585 -11989410 8140019 -14511389 -7684829 -822748 1625519 12585328 2183205 4572892 -2324381 7202 1918326 2578561 2073533 915446 -495367 -47304 -810732 220343 
-5355 801283 1483857 752128 -118015 -4126035 -1358812 -1044736 1040286 1352435 4122994 118501 -751052 -1483390 -805282 50142 -11145364 -15144635 16373349 1306686 3065945 12221650 8572401 -13412442 -21659267 9426020 9757272 -12845 -298277 870558 -10779651 6148105 -19792649 -15739083 1674981 15706665 16564171 335735 16192595 6579 -9764751 -3764569 1684762 14791020 1755154 5258259 5138017 4542675 12874264 -5396842 -14584 -16180212 -9420257 -1270037 -633888 3258903 8061960 -4372544 -14568136 5111394 -14840 5391737 -289924 21700486 3725661 115599 6100503 -6285208 -19776629 5423 -5122029 -12850935 -16538051 13387656 1361483 1603771 2104382 -7012 19770544 14561413 -4517945 -15706363 -8657074 1285077 623016 -2107309 6288651 4386031 -5091457 -1658186 -12263039 -621340 -1291301 -6113178 -8074103 -5264120 15722559 -3049012 -1597869 -1357952 -3251055 -1756339 19790375 -1222822 -120666 -3734443 -14816335 -6174482 -16310320 639455 1263118 10747918 15143794 -1687632 3759245 11127687 -877659 292721 -49712 
1400579 -460257 736941 -1185631 -407380 2931742 -1202388 1541883 1544558 -1204824 2927696 -402660 -1181083 738262 -457651 374712 14422265 16517113 -15637407 4720128 -10856248 12352893 -5298403 -1646435 -3094223 -5946405 -4085568 -2869036 773902 -850387 1419183 -22037028 10082357 -12158436 16775629 -8715235 6710048 3358810 458032 3490395 -4076822 4491257 608540 -7520889 20169611 -9909191 12446584 -17754045 2039070 -5663568 -8280021 456583 -5924599 -1422766 804992 11996847 -15529745 3494120 -17061524 8404473 -2038177 -5654397 3354492 -3100575 -1197893 -1318238 -9055200 9762600 1888108 24821194 8425361 2081877 6733446 -1666970 3459992 641350 3101874 -6229617 1903510 -17056331 -17755686 -8734185 -5331759 -2268690 603384 3106647 9780722 3499834 12446108 16771731 12353128 598964 -2273428 -9045402 -15537240 -9909638 -12148509 -10833486 642290 3453994 11984141 20156926 10077241 4729929 -1318945 -1201471 -7521203 -22019574 -15613914 805773 -1419288 1412191 16503203 607285 4487635 14406847 -850085 774084 374690 
4832359 1952118 1007152 763254 910026 472615 843517 557759 560686 839980 492223 905376 759244 1006723 1945109 -1133162 3836810 -1133227 -14846972 -27797305 -7802413 21478128 28683910 -1688603 -21311044 -7530810 9140902 18787854 1580008 516381 7161572 6866572 -6001195 -4201732 330045 5431775 -8334605 -13214072 -2765079 -318428 9173426 2346879 -263615 9659764 2857451 -4979999 -17323072 -11826553 -4763314 9031810 15106553 -2786604 -7511765 4044738 338617 6972412 5713154 -8735167 -7842679 -169609 11422067 9035918 -13216789 -21304123 3472354 513303 7351237 107524 -2102120 -1909352 -241432 -4823473 -8358201 -1713942 1669539 133020 3119920 1969217 -2006741 -7813577 -11794694 5485881 28639589 1549680 441602 3094757 110027 -8775307 -17335067 357787 21415048 446275 1543697 7324022 5674511 -4990582 -4178716 -7851771 129776 1677443 7011757 2913909 -5932649 -27766118 510113 3460351 9581554 6759625 -14912196 338903 4035515 7185449 -1030663 -267036 2368695 3898669 504636 1577687 -1132386 
7427 -1234455 1464112 318774 -1126090 483693 -3155009 -477950 476377 3155509 -485094 1133194 -313914 -1456939 1242411 23693 10981443 15591329 -7585437 8989872 -13477378 -13884484 2602425 -10442999 -14455535 3513262 18089223 34756 1207975 -1507765 -3632143 -24348114 7641811 -5791054 4198329 30705915 10817865 -322994 -3614581 26088 -18030127 2722402 -400015 -14839748 11027508 -6541838 -7605391 10765396 -4559958 1590751 16253 3600626 -3553166 -3393375 814189 14497605 132790 -9589684 -4495867 -17713117 38864 -1538912 294034 14381933 -2126389 592313 5667157 6966731 10165652 -24106 17709696 4555066 -10838885 10452319 3530081 276147 1938846 -5278 -10199192 4458474 -10798442 -30694671 -2492526 889225 515948 -1922799 -6973897 9556267 7561074 -4212451 13941598 -509159 -877538 -5628753 -103713 6540347 5751611 13432473 -273590 -3523669 -14471006 -11010074 -7667955 -9064085 -588314 2139431 14876232 24362484 7567058 -813774 3403276 3625448 -15629185 397337 -2718676 -10995534 1506192 -1199650 -29873 
-365 -37110 179514 1571164 960459 -1878809 -290950 -704979 700895 283659 1876312 -960953 -1569580 -178397 41190 -187363 -3290327 -6938213 1325989 -11851557 -5376713 -8789690 -4796578 10232514 -1105766 4468497 26201777 22072 488964 894953 3197283 16253153 4133316 15572612 9062105 3317856 15369398 -15051312 -27508037 3436 -26174297 -1094871 -1027118 -1037044 -18337620 -6681064 -8592848 -9185698 18809859 6485961 -18966 27477354 -4509747 592224 -1099957 -8819532 3784197 1744528 -9507969 7230233 19660 -6451526 15098078 1113752 917309 2380655 14202472 18627309 -160160 -18303 -7239917 -18795699 -15335150 -10227643 -1315783 1300842 10937301 13852 139910 9475486 9179673 -3341869 4747577 1486541 -2100242 -10898659 -18606275 -1744476 8637122 -9059592 8761954 2104936 -1488522 -14214737 -3824666 6689636 -15604040 5365071 -1298511 1312258 8808317 18371316 -4127817 11900040 -2380458 -916261 1040556 -16265933 -1302670 1094061 -593867 -3212331 6932272 1028561 1092614 3269292 -896067 -492623 187330 
596085 391901 866329 2476427 1767965 -1382831 -1934470 -1668525 -1670121 -1941356 -1389164 1768087 2486055 872026 392807 -1215358 -10814517 -14741321 9973116 16441461 -8662773 -5601227 -5468624 -1138098 -12538386 -12875265 17813155 30781789 31742 -532665 -10451184 2812143 3057103 -22169625 -5271329 -1086382 13755545 7934779 -7809743 5579814 17893244 -2640932 -320994 4194463 6214003 -10380132 8580133 627509 11112589 15195108 -457628 -7855343 -12868003 -296814 429108 6051045 107178 13071436 -9355151 -8100840 9995974 15218157 7915679 -12568158 1012477 -435852 2828019 10298476 -19100522 -28299941 -8094044 11161643 13815768 -1114561 1512209 587776 8123842 -8795444 -19078963 -9357310 636126 -1022241 -5389430 1398314 2469021 8158868 10353274 13055819 8518818 -5290262 -5577758 2465556 1405054 2876748 120817 -10413566 -22181284 -8678053 595083 1523321 6078939 6236250 3101343 16435272 -423751 1026883 4200066 2817743 9919422 429186 -296850 -10460683 -14804086 -319738 -2658071 -10859077 -523702 32551 -1216491 
-1677565 756987 35875 243766 -913009 -1645779 -44064 1141715 1141690 -42517 -1642725 -906991 248508 36651 756857 934750 -7965559 -9149314 7927086 12352018 8999585 20841066 17934510 697481 -12173807 -4023510 -8149452 -30591277 -218754 1861716 -5881253 2420388 -4492829 -17385775 -3906040 -1207121 -7182976 -6420135 20302140 32139638 -8163837 -5413844 851997 6372873 5397558 -4764588 6547977 4358940 -5060097 -14837447 -461361 20329625 -4021181 -770764 1644728 7305433 7044129 16292689 13442613 7821831 -6382454 -14842747 -6423582 -12214244 867383 -406550 -4052270 -5143047 -7756676 3194839 7824364 -5061585 -7196845 636807 76919 -2267231 -15145197 -26010527 -7739500 13459260 4384596 -1209465 17892712 -1251839 -1923048 -15144622 -5150535 16290962 6567660 -3897711 20835761 -1921525 -1250697 -4070604 7021826 -4762943 -17376900 9046682 -2273876 67793 7287567 5390916 -4491453 12419572 -407872 856233 6349370 2388870 7947993 1643549 -775810 -5898862 -9141860 852404 -5409397 -7952455 1860235 -214250 934657 
1533388 -552651 1129652 1239616 1431 1684476 -484160 -419324 -421168 -492025 1680928 -1439 1238961 1131230 -550820 12197 10913369 20118120 1000555 5435018 11672555 -11215835 -2495388 -4979700 -21112152 -16249612 2223406 4313697 892829 -1134751 -302944 -23856404 -13519925 3203231 -18438555 7282569 18909280 2014178 4067787 15462877 2190155 3271482 174227 -13861504 -755003 15141196 -14104439 4472278 13449462 -4457468 -2926430 4065245 -16285791 -1685400 1152522 9704435 21513034 -10650953 -3473736 774630 -11782612 -4431507 2046920 -21116280 -2051766 847639 11760498 -7568991 -2138594 3761928 782087 13464975 18928584 -4996117 1920040 -703178 -5433738 -4588623 -2131452 -3468060 4467196 7295770 -2482058 2883201 -146543 -5418830 -7534270 -10631572 -14125800 -18455833 -11195527 -153351 2879613 11782673 21543467 15135204 3187603 11703047 -698308 1925632 9724869 -767483 -13541162 5458784 847314 -2056233 -13879401 -23882360 1008096 1157588 -1691766 -318719 20112570 174515 3268506 10907680 -1135042 893418 13320 
-757 614845 1646147 3926492 4065462 1339451 -597981 -313024 320281 600645 -1338460 -4073033 -3923370 -1643504 -611801 -154881 -3690615 -5821505 10019828 29642041 24472463 -2239194 -25999216 -26777223 -9482983 3967235 4759633 -38634 1031267 368556 -9436325 -5909115 7502303 9598860 2485757 -4321586 -3789242 2592456 4160632 29147 -4793421 -2070265 -103700 -11886138 -11339289 -5719991 4631641 14612395 15668919 9121769 -6601 -4122511 -3976260 -3850640 -896240 -7906871 -5746038 6868712 18078535 14000837 -19632 -9166990 -2602321 9469726 -2842893 -418897 -849842 5624914 9700967 10755 -13991314 -15672539 3813332 26829002 -1971699 -853933 1326133 -25430 -9715644 -18069037 -14626784 4314330 26050887 -621714 -712716 -1353075 -5633085 -6840473 -4619908 -2493702 2283255 710198 622626 840447 5761755 5716134 -9636663 -24475456 849802 1977953 7942737 11363455 -7511152 -29645271 416827 2842421 11879461 5876591 -10058036 900586 3849927 9438885 5827231 104087 2074732 3702065 -368882 -1026788 156760 
-1691 1386578 960128 1006409 1184784 -1470297 -1998359 -105169 99867 1993401 1469282 -1179626 -1004232 -958212 -1383571 -48122 -10569659 -24439803 -6697587 16757006 11357035 12379413 23475111 18161772 -4418836 -22932214 -14555089 28083 210552 1826454 -13621722 -1829402 11392860 -9007904 -13201267 6041458 12054198 2026540 -9017936 13780 14587598 -5134241 1270160 3472973 9121971 -12979156 -18753520 -1918577 3605997 1779896 -34220 9000101 22913749 -2661384 1039319 10317465 3847849 3578593 12352558 5516275 -2526 -1779066 -1971537 4421475 1841409 1347720 7434848 13857465 15238016 -35701 -5529258 -3556029 -11971447 -18147812 1945630 50808 3710173 -2901 -15290543 -12376823 1934907 -6030404 -23505176 800870 -574022 -3689181 -13861203 -3568508 18775837 13171869 -12427203 581401 -794850 -7428255 -3826500 12999827 8966387 -11367739 -48242 -1941697 -10302436 -9094176 -11413398 -16726712 -1349811 -1839697 -3470555 1798424 6710227 -1037695 2660338 13580949 24413106 -1273801 5131223 10555616 -1835748 -212952 47660 
-250 -750378 -208915 -277142 -1479898 -90220 -556786 -1341338 1342050 554261 92884 1480087 275122 207394 748264 -19137 10012439 22128709 7935417 -2655897 11262838 8332928 -2404792 -1074267 -9966565 -24208267 -19289890 -26567 760966 -1756182 4059051 -15596884 -25645667 -2438190 532209 -6892088 10044576 16062263 509018 14284 19265069 3458583 -608310 -14773069 -21741002 1285903 332880 -14308445 1290930 13135138 -10836 -497882 24210258 -1377413 330040 -2869557 15097421 9259607 -13620677 -8237242 -15053 -13162752 -16062873 9976873 -2713053 1600620 14187373 15030525 -3114015 11146 8241329 -1283505 -10024678 1101809 -272502 1019230 8067733 -2601 3116405 13623362 14317813 6902699 2399821 1878681 -1089200 -8082033 -15046690 -9272913 -348891 -551685 -8355075 1087221 -1878628 -14178902 -15064369 -1250284 2460395 -11254245 -1020607 276250 2882422 21742545 25630553 2657954 -1604390 2702232 14750062 15561471 -7935758 -325580 1370439 -4067397 -22099757 609839 -3456468 -9990498 1757452 -756182 19494 
138158 1846234 1675063 -496194 -1846678 -2244351 -1389957 853121 853217 -1400607 -2247645 -1846299 -495039 1675321 1844216 -1036087 -7008959 -16353658 -19888894 -15753528 -13675255 -7323171 13820413 30845654 28198178 11890039 -97051 -4024026 586562 -694562 -8915310 -9153323 -1328697 -2728873 -8023288 3096268 16175054 12554959 932927 -560347 -106677 -1770274 -547028 5049876 17063634 14537674 -865345 -5244524 -4752894 -11622249 -14228171 934531 11851141 -290492 273995 14081607 15772100 1255315 -7194555 -10593969 -16738684 -11597682 12582534 28176307 1846212 -157284 6274261 -1853338 -7218984 -8193315 -10588990 -4738070 16199812 30847290 2133168 -875635 -4341313 -8846503 -7176195 -7156901 -5238785 3092889 13806583 1059698 -363599 -4338299 -1820323 1270085 -882178 -8043371 -7325592 -364047 1062810 6289882 15774029 14511422 -2739157 -13648560 -877616 2135927 14090951 17058257 -1316125 -15698914 -156156 1840658 5022596 -9177002 -19876210 275526 -301204 -8929326 -16358926 -545103 -1771704 -7006803 -695781 587211 -1037713 
-3514160 -1867980 -1781964 -631449 979349 238677 -1142920 60503 62666 -1137753 238356 968544 -636797 -1785246 -1868167 74206 -11155468 -24614734 -16762555 8557739 15113621 196290 -7366892 -7114753 -2970626 7176660 20366580 20508656 -284941 284305 -13892692 -5762904 18327133 20217238 -2593207 -11314702 -8926914 -10674464 -8408674 8208783 20357380 -4092842 171139 -324102 15503956 14399273 -4492523 -3606401 7677235 3012065 -10670467 -8422706 7157442 -2192806 303479 4000455 2570256 -8294455 3413349 24907368 24527083 3020181 -10689459 -2992064 165065 -79365 -4437349 -11857204 149198 21579586 24910267 7693249 -8923306 -7115217 168750 -1365210 -11747091 -11185381 147743 3400841 -3604708 -11310245 -7355526 -1041509 -1863659 -11758121 -11875066 -8336227 -4529936 -2623499 188007 -1857962 -1041878 -4445679 2530528 14351695 20179671 15091415 -1363584 167086 3992392 15503197 18345159 8554279 -75467 162272 -319341 -5734688 -16746620 303266 -2184776 -13858715 -24574355 167315 -4084775 -11138269 281353 -283255 73469 
-215062 1805107 2585262 2712554 1714327 -1073998 -3409611 -3638241 -3632180 -3396746 -1056098 1729379 2713148 2580847 1811091 -275737 -6980919 -10256253 2333059 18819991 20275683 8582833 2487742 5017898 5817747 -4420628 -20966702 -21856296 155715 249219 -8733767 -2006407 10817978 7105441 -9771233 -13010027 2572330 20007746 18603295 -4925495 -20975517 -2838773 435634 -2567419 1639165 -5580055 -22923555 -24716500 -4970149 21722107 33689580 18513991 -4489855 -2481618 1035601 2698756 -1180356 -13743985 -16922882 -7077885 9089299 21646359 19883348 5716071 -1066866 1146191 5457777 3316237 354327 -2794057 -7129910 -5037629 2522077 4983281 184327 941698 7674205 9594512 312439 -16993016 -24740704 -12969177 2530153 600356 723456 7656164 3265280 -13794976 -22891088 -9644972 8682899 723213 595360 5424213 -1219205 -5549695 7208619 20358017 941001 174601 2661618 1614584 10842250 18835483 1145359 -1077600 -2596334 -2023972 2317723 1032968 -2489633 -8750406 -10275835 434907 -2832058 -6979223 244801 158149 -276243 
-3444 966405 994358 1409679 3242271 3551530 1781138 241094 -262008 -1795129 -3560208 -3231747 -1393717 -986290 -964748 -30902 -2354305 -11968078 -14802336 33495 21164127 25225181 11350867 -5421024 -14434021 -10034142 -728073 -53715 1147074 610704 -8837258 -11790642 4209520 27285956 29097120 7922688 -14289746 -23213665 -14257228 13821 647678 -978333 427193 -8249117 -1555396 13797491 12900305 -4402527 -17404102 -15480954 81936 14369216 10012811 -3047678 -313537 -4324158 165820 -1864307 -10851967 -11352274 19918 15582354 23311533 14450797 -1864695 -25949 -2084259 -4171133 -6298479 -6430 11322587 17375541 14295727 5439004 -749184 105803 -889656 42318 6317237 10805270 4310783 -7971224 -11316542 -201876 54781 945937 4194964 1817632 -12993279 -29142015 -25166264 -47633 208126 2099484 -190338 -13842521 -27287281 -21078438 -103082 741734 4307348 1516010 -4211026 28763 30781 1859986 8235919 11784132 14824019 315635 3041874 8796109 11920519 -429943 972994 2321011 -617344 -1149227 28486 
991 -418259 -2093515 -2686348 -2242487 -155492 2122249 1578119 -1583011 -2135892 155735 2243930 2684418 2088345 426663 -175126 6731408 17168410 20170829 11603301 1676702 2297855 2903574 -7693533 -20947527 -22617330 -10210239 2256 -149778 -1516598 12960545 16916871 5843117 -7516539 -4842523 3330148 -2419639 -15761043 -16602985 52901 10254781 3987611 -1357156 4019459 -8019266 -22549838 -18480925 -2808722 1982090 -3203383 35895 16695118 22665598 3461557 -658585 -10509290 -26570498 -24501855 -9090658 144536 8393 3210233 15758852 20961414 -713803 -1190130 -14946250 -19317377 -8001704 29260 -134286 -2039337 2346492 7673400 -2079831 -310521 -6718243 20336 8050429 9087188 2722529 -3429175 -2939545 -2034557 1159905 6733590 19334585 24491525 18421743 4790894 -2313954 -1159175 2034579 14957525 26590829 22562843 7542165 -1640428 311357 2083642 10529661 8047893 -5803942 -11570394 1193595 718151 -4016407 -16923136 -20185710 661823 -3461228 -12992126 -17218645 1353097 -3991215 -6766717 1507694 143446 171796 
-1941016 -625129 -135150 429940 850984 516817 313398 576544 573724 311341 518509 851707 432725 -127604 -624321 2136277 621985 -2738540 -865269 3822652 9351240 14526301 16637463 11380832 -2331441 -18159272 -24880033 -13553534 498102 3116700 -826012 1229399 4467277 10880248 18627808 24098832 19571854 1770168 -23655252 -38423983 -24860849 -3253196 1840255 -1157477 -534746 1584723 7063398 14455070 18078014 10116732 -8566433 -23611201 -18101488 -2156925 668828 -4541946 -7826068 -8422856 -3069631 6050714 13084697 10132886 1814369 -2271850 -1661487 -131870 -8781794 -16092798 -16806534 -8621124 6060907 18086565 19593174 11401847 -1867771 -1178278 -11445340 -19393638 -16771742 -3033750 14461784 24081139 16624328 -1937684 -1746114 -11431360 -16035348 -8359206 7105407 18628536 14514849 -1745649 -1929588 -8736205 -7760554 1630856 10887175 9339337 -1177657 -1860014 -4516217 -521632 4449904 3807625 -127864 -1659459 -1167393 1187117 -911724 669103 -2165241 -854735 -2784575 1845540 -3262052 604973 3121341 495628 2137971 
9545555 4758064 2529362 837314 -113979 456740 3422601 6504916 6506287 3417547 444775 -117314 842496 2522416 4752676 1281416 9681634 15618838 16972711 10117102 -2080244 -10518363 -10222569 -6666078 -6503414 -7951098 -10363548 -7193069 560429 6117191 16170452 26501634 22909060 7887414 -8369274 -13805368 -12902442 -12963187 -15220330 -17368280 -10359704 -2096002 3563014 20610490 25392231 12761572 -4606644 -13122122 -13264072 -13770797 -14912212 -15206235 -7944729 2903912 2142972 14732703 10250553 -4078962 -12036985 -12574832 -12289399 -13747034 -12932894 -6479719 4076109 813908 2825759 -7618304 -14449811 -14218294 -12560918 -13251134 -12894257 -6658193 2857986 -48582 -6061519 -14386599 -14447378 -12027725 -13130097 -13825256 -10235813 1364748 182610 -6064843 -7617364 -4081436 -4623385 -8391924 -10544982 186551 1365415 2823209 10245514 12741395 7867553 -2109248 -49438 2856302 14736119 25391722 22898020 10108123 814288 4077809 20624212 26519413 16991238 2144733 2911122 16187424 15643685 3564777 -2096859 9681304 6118033 557225 1281875 
-907 -10865625 -28367175 -58516240 -76137234 -80762793 -65627918 -27660641 27440305 65584269 80961000 76247792 58471539 28362323 10878901 -1344013 5657586 11736391 14238026 13314950 7964040 -588468 -6910242 -9818989 -9742621 -7537857 -2908426 -4249 -561210 -3206416 11060851 18702263 19516537 13964213 3359034 -5318188 -9535873 -9541231 -6196770 2533 2904095 -518156 -5563327 14174496 21846161 18806487 9067710 114640 -4315224 -3990191 -1029 6204648 7543987 87157 -5461604 14427273 18813477 11494765 3504726 -574344 -27241 3958708 9527296 9733754 -284916 -4678986 11331256 10644827 3863708 -26782 518766 4281042 9506754 9800497 -463696 -3541360 4275518 8007 -3878840 -3516595 -101663 5329151 6917488 299401 -2126715 -4268171 -10638318 -11483183 -9026275 -3324841 613609 2117421 -312172 -11317128 -18791577 -18753934 -13928267 -7943110 3542930 457197 -14424081 -21825672 -19517865 -13318555 4698351 291324 -14191384 -18730743 -14261789 5471950 -76696 -11071388 -11736644 5555588 514305 -5657182 3207470 562600 1341637 
1843074 -63151 8637150 42760911 70819928 47043563 -40379537 -128500060 -128232250 -40622508 47234553 70479868 42408639 8415206 50180 -2536923 -4750294 -7228286 -4769954 4921697 15189069 15179763 4964328 -5357186 -7989805 -4330622 117964 1625581 -10692 -977349 -7279778 -7763210 4354286 18028357 18644832 4924016 -9469354 -14056373 -10130414 -3777347 79276 2749769 2621632 -5772409 238356 13422831 14602403 -170757 -16682626 -22822229 -18487382 -10152335 -4389319 2589802 5443532 598681 8947457 10260339 -3719740 -20355043 -26936890 -22817305 -14074817 -8045411 782286 4189497 8809958 12862331 1389048 -14005500 -20279384 -16603744 -9416144 -5350445 -1833101 -259816 14358429 12929446 1339228 -3696604 -142359 4935896 4935489 -4550270 -4329146 14391678 12879559 10346801 14701840 18713262 15200309 -4312922 -4536514 8794538 8971550 13457876 18036656 15166076 -274433 -1837949 644626 317290 4417525 4939120 4203841 800174 -5749187 -7736077 -4782663 5418913 2592595 -7232982 -7199302 2591907 2748326 -4738810 -999067 -16878 -2528460 
2851 -3600862 -23669463 -71931196 -78282692 27044030 109347652 66966516 -67207077 -109467922 -27116699 78672054 71806896 23667528 3760075 -308337 4481925 8262666 -588603 -9425989 -5225461 8932751 13152440 3444739 -8187222 -7422850 -2191666 -1456 -718850 -1973234 6743920 742607 -8952056 -3639513 15052689 21290950 9169337 -6243364 -6203414 -4940 2173501 -240877 -5913480 1420368 -3826636 2198221 22334521 29910309 17489960 576670 6182 6208742 7415563 -513900 -5916992 -2541560 2531477 21220438 29101349 17018514 -50431 -614056 6186332 8123875 1946352 1140480 -4188787 6368801 12295672 7818 -17064610 -17468340 -9156883 -3456261 3951683 5623231 -1424495 17486 -12267806 -29127388 -29873860 -21264427 -13155527 2300643 3566529 1458276 -6337671 -21237912 -22284919 -15011793 -8912597 -3572845 -2311320 4210483 -2537999 -2151114 3681116 5243974 -5623328 -3957997 2530666 3843041 8964301 9423289 -1142795 -1947351 -1409878 -740104 562357 5943155 526316 -6773669 -8322243 5901202 245751 -4494656 1962711 712699 313693 
1911758 -3314214 30603845 78228416 46866205 -109532751 -88661277 41194236 45582231 -90977852 -109144616 46508607 78941763 31044657 -3523685 -2749838 -5199962 -4040747 10236528 9439599 -3247025 -3634345 10052954 11008709 -4933437 -7766739 -2239748 1332691 434601 651580 -4192614 6853434 6616348 -8543811 -9304078 7885895 9093124 -12077043 -17028603 -9537719 -2184028 2314666 5426887 3124768 491510 -14605516 -15797506 2296241 3502531 -19790218 -25807706 -16996149 -7664520 1361344 3380764 1680091 -9282935 -10074645 8068331 9993196 -13371806 -19938690 -12191943 -4941173 -3759465 -5999265 3867688 9351850 28923171 32581401 10069569 3429879 9066293 11063467 -2843764 -3455737 6571921 24160822 28609450 7814532 1900536 7545415 9858554 2473628 3058835 6993770 9778799 -9518278 -15346079 -8856237 -3217354 3280869 2682330 3602446 -9687098 -15190916 -9097500 -3622320 -3568835 -2946436 1789613 607543 6782580 9649127 -5985132 -3745095 3077842 6778463 10217511 3363522 1337184 -4209382 -4004758 5476088 2313645 -5223860 692982 444113 -2768498 
23610 -340744 493615 5062869 -20496954 58369094 -108412237 131049509 -130164414 106005283 -61210020 22380281 -3165958 96126 262931 -145453 -127980 1549991 -4987271 9781731 -11556057 11544133 -9611304 5819193 -2140805 416952 -67900 16313 133724 182812 624182 -4808646 11139188 -14692422 14711054 -12461171 7074438 -2742491 268561 -102384 31281 -38846 52212 -2571291 9505958 -15037624 15403931 -13891530 6951721 -3317472 -324785 -667232 -599778 -622108 -967250 6808298 -10846258 17514237 -11134175 10093923 -277336 2711818 2367658 1950908 2290088 3248902 -10836599 7609334 -19428871 414893 -9935981 -6857497 -6815496 -5530061 -4726381 -5754493 14159677 323928 20178153 11256741 13969102 12698907 9883688 6260081 6693565 -13952579 -7331520 -17814263 -15758881 -14883329 -11603569 -6615596 -6203860 10944104 10558270 14702879 14528696 11498135 5664135 4649059 -6792264 -9461071 -10928015 -9528044 -3405892 -2390166 2660184 4999854 5241966 1101402 680399 -761239 -1706580 79812 100868 -6562 -186534 -119913 70795 
64209 95515 -5591023 26974674 -60480709 105462985 -117324787 54223491 49248021 -119066096 111959878 -62159370 24864879 -6659709 389975 -124003 -703152 4294559 -9147170 10303312 -4929787 -4376380 10700257 -10283247 5702095 -2288435 542005 10849 446260 -95915 2525019 -8453356 12869760 -5766476 -5116480 14309654 -12527682 7740720 -2244146 1265070 402620 270540 1748262 -6273397 8696280 -9441099 -9140545 11776530 -17315915 4069186 -6312236 -2367581 -2539494 -1743650 -3405384 10001173 -155733 1058723 22322111 -6974840 15001065 4209653 7725066 5505517 3716841 6195908 -10042003 -15198469 2087361 -27210105 -5893776 -16098266 -11530801 -9673978 -4529996 -6566885 4620118 24556971 1067162 22300001 11898590 14302045 10545658 2056705 3411990 4311404 -16448751 629337 -9464524 -5544568 -4852510 3200678 1823071 -10160754 489898 -8590248 -5036699 -4476247 -6700676 -4587330 10279473 9130199 13222249 10444881 6574067 3938744 -6510573 -8901945 -9721111 -3496909 -1749389 2632255 4427149 1548390 253796 -596064 -184848 431344 -100976 
-3341 -2184138 28653286 55780545 23819623 -136759686 39102505 92318462 -93952295 -34409932 130355326 -19813611 -56924246 -28281311 2235996 -181925 -2907710 -2344582 11629327 -3808982 -9147725 8314282 2385444 -12960024 2248330 6078778 2890007 -9729 354533 2410985 -2019483 8841263 -8297614 -14991096 6649502 -1323699 -21485744 -2685945 2970831 -42245 -2928899 410888 5035936 4297289 -10645093 -18043276 3786379 -4581465 -26513783 -6612533 114623 -2901423 -5981306 -301379 1162783 -5510674 -11333776 8963054 1434329 -20608333 -503748 6238015 2165068 -2623270 -4690241 -7932599 3381170 25116370 21223916 822843 20950017 27454114 22188540 13549199 1501850 3035200 5588524 -470458 -21010379 -2499296 4129344 750366 -2807086 4332909 3881195 -5770589 -24312040 -9223994 -3461757 -6509980 -8185074 -3994342 -4398848 -2896916 11120850 18350991 15141521 9283064 -2752423 -1318122 5017318 10300045 7781889 3409580 7551494 4471828 -3909165 -8316687 -11075388 -925126 414279 1843339 2055502 -5106787 -413720 2922771 -2415259 -376932 179812 
2581169 -1101654 42893255 107014858 -124098805 -18701991 44752937 -50798087 -51204276 44553094 -18645703 -121224357 104356954 41883153 -1014385 -1733690 -5218799 8700663 1890743 -4152864 4839068 4848565 -4180483 2387387 10515563 -10773089 -4034675 548039 856329 3131465 3634072 -3201900 -9794375 556777 417004 -11224174 -3313024 7206325 -20200666 -11850940 -4127246 1787110 7430901 -5133197 -14539760 -6117682 -6474014 -18860606 -10772855 729682 -28845354 -20373598 -11030324 -3360207 -8371981 3939985 18426499 22124418 11691630 20171534 32473282 1472393 7723197 10786164 -330439 446814 6750381 9254550 -975701 7117018 19832967 -10365414 -3109886 2424610 2265530 2783666 1372339 -7435049 -1024005 11317107 -18505438 -11074591 -4194972 -1131942 -1892567 1349705 9191154 21742542 -6165864 530174 4818441 -1908025 -1156908 6748330 18188564 -5743718 769099 4891908 2778300 2251089 3820695 -14249699 -9625167 -4120596 428015 -335390 -5000184 -3096821 1887396 -8176945 -3258188 3545339 8497839 7230304 1769492 -5117175 3029075 831989 -1719202 
27783 4555888 -34010839 -118774909 126449159 -23675792 -7683057 27451117 -28915840 9326685 22764525 -128741358 120879224 35002283 -4644358 808735 4620243 -8921178 2110658 1348193 -1849328 2961796 -483072 -995867 11420862 -12347860 -3616473 7404 -1202104 -3585749 -4000684 6186739 5730407 2440263 9184128 5251447 4738001 21082729 -9354002 -132864 3521008 -860923 -8818678 7716176 12687069 11532707 19355190 15460897 14509282 32612260 -291288 8932446 12137532 4513078 8410717 -5622375 -14600536 -10999079 -16368545 -18266746 302518 -32610208 -20960810 -11213698 -663981 -2313982 -1090498 4933285 1554611 139918 18710032 -14650642 -4757070 1102466 -601707 69093 2354116 -145094 -1598532 16479995 -15931777 -5586175 338590 950880 1147225 -2342496 -4646220 11475154 -19429669 -9147572 -2808130 -1208538 -991285 1296434 14997506 -11600383 -2389240 1999399 31766 674688 5646809 -13043933 -6021735 -1492938 2294611 635247 -7792438 -6224225 -2027146 -8566547 -4575763 4066759 9092188 8963815 898358 -4724630 3656445 1220443 -848416 
-4327341 8029557 -163075655 85624349 17485018 4858405 31685320 20518678 20630542 31603251 4932179 17525097 86008227 -163865155 7955998 1237578 -1393089 -1709496 -949912 -3597133 -2746975 -2476992 -3053884 -246984 -1837037 -6599429 13484226 -2058443 1497678 -11864415 6422261 14973190 14774862 16937174 17363760 16366362 19503294 18333299 11765155 37012277 13414000 1719976 9472036 -3184682 -10804663 -12793874 -14042477 -15706044 -12179707 -13166747 -19193772 11901682 -6562988 -990493 831702 -4095596 -5201213 -6223207 -7983811 -4977674 -5935141 -13199834 18444760 -1827575 -696564 496919 -3008195 -4797602 -6879662 -3973878 -4966022 -12211973 19616108 -227121 172328 1026574 -4905590 -8830524 -6902907 -7997361 -15765352 16462874 -3038047 88968 10457 -4895954 -4799611 -6213282 -14074838 17485619 -2447946 19985 93097 -3027567 -5220280 -12851140 17028365 -2730902 1021643 163694 -4100183 -10830682 14874926 -3563508 504968 -687517 -3192864 15045548 -950444 825908 -990925 6450135 -1702162 9504489 1739073 -1389313 -11935976 1509333 1224426 
-13369 17769069 -176949088 66539248 9031078 -3127233 7327082 7061345 -7117217 -6956994 3213654 -9001163 -66051843 176256967 -17961176 -102048 -1708440 -915370 -216691 -1133610 -1197947 298909 210675 -659914 21565 3261022 -16647603 10047 1209864 -15840559 7611110 17838607 20543221 22071654 24335166 24261017 23428652 24767787 28634964 77903 16724338 3660532 5873480 -1075820 -5282898 -6924559 -5906143 -5938877 -6825474 -5364379 -53710 -28591613 -3270852 751116 -478288 -1214944 -1247285 355948 377680 -907071 -10487 5293968 -24682547 -2808 127731 -107560 -304504 1212294 1405354 -18260 863864 6738864 -23363300 684309 -170839 242902 92288 -43450 -1475152 -448675 5810779 -24226554 -217586 206582 286777 -125676 -1224920 -361497 5845048 -24245504 -268296 -298429 -208871 298488 1253351 6869842 -21976813 1228017 -225418 177529 1193643 5204712 -20501212 1126874 117094 -135858 1062840 -17778813 231840 483380 -754760 -7580525 933414 -5825983 -3653161 1711641 15799612 -1197653 90552 
6965100 187605370 -25239941 -32069788 -31741843 -34854061 -36001757 -33954298 -33832184 -35831405 -34838970 -31796196 -32090641 -25073841 186161500 12549317 -9773623 -14364192 -16631256 -17577871 -18083483 -18405150 -18408113 -19338717 -20164939 -18980496 -18963352 -29876199 -4138870 -6910448 1361516 5028644 7117570 7152071 6938931 6792529 6579997 5657597 5560619 2133383 -18802500 320120 -4467807 4144402 8098905 9472997 9744424 10290402 9953319 9583963 8891225 5535607 -18829283 1440982 -3269864 5198943 8723273 10484661 11338707 11475413 10429979 9580374 5642232 -19998153 834773 -2088346 6002572 9707173 11765214 12129487 11492484 9976684 6590166 -19152171 -100703 -1245463 6115148 10211518 11785366 11370913 10326519 6819989 -18217677 -420876 -696902 6117691 9721100 10503710 9759705 6953079 -18213673 -694043 -419760 5994502 8712742 9457554 7139159 -17913702 -1239021 -106081 5185791 8089963 7096902 -17411426 -2082573 834229 4151207 5041719 -16452965 -3277706 1447842 1381850 -14204978 -4484573 335871 -9696455 -6889702 -4107409 12418752 
-23993 201237347 12246772 -11256835 -14451272 -8222053 -4034828 -955639 1093414 4141298 8798761 14632323 11358602 -11972175 -202563757 18226320 -11784743 -20179017 -23554268 -24916877 -25572412 -25763598 -25787807 -25747832 -25286575 -23942861 -18288017 108270 -4403849 226067 -1822604 -3157896 -3971135 -4634779 -5090687 -5382743 -5656624 -5622155 -4762872 -18579 18407686 -2658372 591424 599827 582113 162936 -178600 -636658 -1119394 -1498207 -11696 4727616 24087157 -740769 -474650 1230077 1510863 1355664 1001924 465972 -35853 1446647 5579919 25438936 221808 -48282 970067 979069 534229 -76208 -578369 1026977 5560934 25837197 244325 -38363 391950 -15826 -637033 -1061788 600215 5336442 25929187 227467 -81281 -421068 -1079504 -1412160 146801 5042655 25912878 85304 -224866 -1020249 -1553137 -199784 4582682 25715028 38832 -251554 -1252806 -618724 3928406 25052804 83016 -222958 -652348 3076959 23643459 495687 727087 1809303 20279843 -572986 2656844 11852763 -168773 4434851 -18312256 
618241570 -110918701 -107513767 -98469739 -97079472 -94921967 -94655055 -94563431 -94572551 -94659178 -94900241 -97078417 -98472322 -107513735 -110918844 -13750565 5249482 13277335 15288397 15634146 15220775 14709828 14140272 13460513 12620499 12656347 11985180 10070365 -2747948 -4282474 4841478 11698093 15098619 15628255 14842712 14322103 13662795 13442058 13464683 13652830 11990160 -6759660 -3498975 6055204 10974580 13125605 13545259 13311323 13368951 13089321 13429495 13458826 12642889 -6142530 -1966888 5486038 9461862 11507621 12592344 12881213 13339202 13098453 13445852 12610010 -6706658 -2784407 4661578 8072553 10460841 11958522 12874397 13375524 13666816 13485655 -6408272 -3892924 3807077 7548148 10445604 12594345 13305708 14320259 14143105 -5714148 -4973025 3807093 8055474 11497622 13535759 14844221 14709894 -4970465 -5726008 4644318 9451627 13137507 15646038 15200123 -3879687 -6403749 5489102 10969439 15086605 15609783 -2783567 -6699740 6054444 11701227 15322461 -1965696 -6141354 4843617 13293015 -3505034 -6769035 5251761 -4279661 -2747800 -13756115 


==> anc/coxeter/A15/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',15])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A15/optimal_value.txt <==
0.038429


==> anc/coxeter/A15/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 38429/1000000 0.0384290000000000
sqrt(2 epsilon/|S|) (numerical):  0.0715811893353741
d=2, D=2
Error: 728046651023/2500000000000000 0.000291218660409200

Certified
epsilon: 11281015848977/312500000000000 0.0360992507167264
sqrt(2 epsilon/|S|):  1/12500000*sqrt(11281015848977/15) 0.0693774706147237

Certified (no self-inverse)
epsilon: 23290078348977/625000000000000 0.0372641253583632
sqrt(2 epsilon/|S|):  1/12500000*sqrt(7763359449659/10) 0.0704879425702138



==> anc/coxeter/A15/root_as_integral.txt <==
100000000
-7912104 909921 -5192102 -3974719 -2541494 -3135844 -2721201 -2709155 -2681103 -2708903 -2720661 -3135364 -2541876 -3975157 -5191973 909100 -11928719 2510942 3839009 2996584 3021633 2888926 2977055 2893845 2971899 2680469 2916242 2237978 481895 7176469 -5175306 9348778 -1407265 -563350 -201086 -295614 -405920 -257135 -390306 -610879 32741 -2435634 -69428 481137 8137200 -7757471 -95143 -12332 -214542 -168924 -391710 -285629 -529628 107946 -1059465 -2436119 2237332 -1146794 -1123677 1174656 1855167 1275717 1159948 1099265 903542 1455611 107975 32254 2916258 380901 -1968108 831409 1491842 915897 580785 469450 903561 -529232 -610861 2679488 -1359637 -1600097 1351437 1532241 1230762 580804 1098972 -286043 -390061 2971657 -1500141 -1701159 1498300 1532234 915824 1159856 -391958 -257397 2892926 -1755844 -1756303 1351332 1492127 1275367 -168655 -406638 2976924 -1701447 -1500088 831662 1854911 -214882 -295405 2888208 -1600158 -1359540 1174847 -12750 -201178 3021495 -1968876 381088 -94475 -563150 2996137 -1124428 -1145920 -1406914 3838860 -7757065 8136612 2510320 9347959 -5174868 -11926679 
148 3571422 -2912187 603962 662042 -499071 329584 -42993 320 43175 -329438 499346 -662189 -604024 2912643 -3571328 -7328577 1436975 3845584 1808096 2564809 2261596 2254694 2259953 1987988 2545635 1504404 2023020 3640357 -311 -10000555 14203441 -1642971 -2268031 -1143178 -1331203 -1310458 -1226310 -1539298 -963223 -1745377 -1070861 9 -3640468 8396889 -9654115 135539 236716 -279480 -146836 -132200 -384187 301427 -785021 -174 1071399 -2023258 -6477611 5154274 324149 526361 560430 589505 360313 919501 -330 784989 1745515 -1504476 2835522 -1964888 -307919 -354159 -306788 -552297 19 -919673 -301244 963267 -2545668 -1105123 503589 99039 282670 -137 552592 -360122 383652 1539188 -1988575 206025 -121881 279 -283118 306992 -589643 132131 1226445 -2260081 -16901 16473 -99212 354329 -560203 147038 1310994 -2254517 121271 -205319 308021 -526506 279762 1331104 -2262062 -503264 1105611 -324407 -237479 1143438 -2565301 1965336 -2836205 -136124 2268481 -1808568 -5154941 6478834 1642864 -3845971 9655626 -8398758 -1436233 -14204257 10001275 7329206 
-5017694 -186165 243312 -4872115 -1472550 -1624085 -2779343 -1350942 -2530842 -1350724 -2778316 -1624112 -1471965 -4872134 242246 -187165 -6295336 1788006 846155 1745522 497822 1525674 759553 1548712 501924 1544051 1133612 -509790 2058857 3180825 2209399 -4258086 423142 2942402 1180754 1860248 1082645 1960755 946617 1802175 1943986 -339038 3808753 2058714 -6514643 9813381 -940130 -2658962 -717662 -1705009 -1003799 -2036654 -922437 -1231599 -2902013 -340057 -510273 11009733 -12413365 718718 1779079 204464 1044616 -62832 897817 555832 -1231608 1942744 1133366 -9242219 7207869 600515 514711 1229619 71367 1099734 898310 -921657 1802332 1543740 5336310 -4912822 61065 599791 -699400 70585 -62907 -2037504 945066 500512 -3554592 881472 1231103 600416 1229361 1044737 -1003401 1959986 1548366 -271829 -268245 61512 514449 205004 -1704931 1081966 758449 885330 -3558303 600968 1779060 -718417 1859146 1525286 -4915631 5336827 719509 -2659451 1180731 498281 7208882 -9242327 -939843 2941863 1745076 -12413125 11008769 422693 845962 9811395 -6512970 1787595 -4255946 2208703 -6293069 
-489 1252309 -166226 -870947 1334841 -1224854 740343 -281336 254 280923 -741297 1224853 -1335342 869391 166569 -1251836 -2819175 373877 1813720 14175 1175751 619248 756176 841512 392456 1445211 -113135 1370733 694642 239 -2287738 2894917 9041 -489631 567227 -161245 20839 229873 -417731 813653 -774942 758652 619 -693940 -520686 1265877 -247336 -792471 -901055 -644197 -562592 -1087426 93213 -1471992 -212 -758852 -1370421 3347881 -5403782 519146 1482854 941896 1146656 524110 1574003 -709 1471738 775134 113749 -7192360 8967334 -562975 -1560861 -702332 -1442844 384 -1573825 -93226 -812977 -1444700 9922388 -10977571 393756 1491911 79 1442477 -524264 1086682 417833 -392462 -11314322 11616968 93 -1492484 702610 -1146452 561902 -229177 -841300 11737560 -11738346 -393681 1561464 -941978 644340 -19708 -755917 -11617776 11315678 562893 -1482681 900396 161561 -619510 10978005 -9922447 -518493 791406 -567962 -1175163 -8966417 7190571 247255 490687 -13752 5401301 -3346021 -8536 -1813769 -1262036 518277 -373897 -2896150 2288477 2817378 
230 3774325 726391 -2609398 1017159 931399 -2263899 1537315 -412 -1536665 2264820 -930945 -1017626 2610594 -726185 -3774391 -8935547 2275727 3097704 2922335 634737 3267898 2239495 1207888 3861673 1325449 1655635 4059612 1263508 -222 -5122454 5215335 -690703 2220880 -581038 1861444 791931 -260408 2247594 238363 398539 2789923 -191 -1264690 -4595473 7175294 -497548 -4432448 -554144 -1737391 -2861279 -95301 -2647832 -2243476 -78 -2790064 -4059206 8490358 -10060442 491388 1988572 411471 -452351 2092832 -273402 -359 2243777 -399092 -1655724 -8317413 6204872 -84608 1216744 -316325 2422482 209 272971 2648104 -238644 -1326187 2180022 2132491 -303109 -3659730 212 -2422956 -2092681 95954 -2247192 -3861229 5898770 -8756805 -432 3660974 316029 452018 2860925 261041 -1208202 -10261434 10261940 303378 -1218017 -411218 1737522 -792858 -2240079 8758344 -5900617 84456 -1988808 554606 -1860953 -3268062 -2133288 -2179884 -492086 4434493 580888 -633911 -6207703 8320379 497392 -2221352 -2922304 10063888 -8493481 691394 -3099546 -7176212 4595554 -2275853 -5214793 5121565 8937144 
4053189 381667 -389874 3006308 3685506 -839312 2251115 3266746 -1067043 3265885 2251048 -838589 3684322 3005781 -389238 382137 4634997 -2021873 1228743 -2546196 -452906 547978 -2777613 478283 -489675 -2420455 848891 -118100 -1704973 -2129362 -2551287 4807359 206562 -3523630 -801355 -135647 -3038749 -178517 -884489 -2882944 -68647 -482776 -3159645 -1704903 4474749 -6359905 1154721 237982 1307194 -1387808 1704396 691613 -1196573 2006320 1051002 -481114 -117577 -3864564 1081196 -723711 3325474 -703018 2460740 1675297 -360005 2785815 2006124 -68168 850890 -5461982 10251937 -708878 -5333187 -840537 -1678311 -3708027 -360928 -1197139 -2882725 -2421587 12268217 -12021934 -543724 1474989 333736 -1677228 1674151 691478 -884613 -488424 -9868336 7760649 -503440 1476186 -839876 2460872 1704297 -176594 478911 3309531 3310767 -545189 -5331671 -703370 -1388455 -3038067 -2776262 7760146 -9866279 -709040 3324258 1306686 -135488 547177 -12018322 12265014 -724265 237964 -800798 -452427 10249319 -5461284 1154294 -3522821 -2545777 1081616 -3862601 206201 1228738 -6357126 4473229 -2021196 4806283 -2551636 4633109 
-395 4340500 2993820 -1459659 -2781866 1473478 1531838 -2716692 -481 2717614 -1530723 -1474836 2780407 1459958 -2993938 -4341956 -11094922 5467502 69827 3532260 3783570 480600 2562296 4485661 1345697 1485690 4568620 3480481 170617 -2 -2914649 -773710 309569 3754459 2797905 355063 2253707 3964028 995118 1304538 4220605 3169153 1119 -171772 -8554847 9466308 -3571472 1406392 -2394449 -904812 1324351 -1914648 -1625727 1267814 751 -3168684 -3480075 2759300 1822413 259969 -5166194 -1758269 -197491 -3300458 -2992766 -434 -1267422 -4221545 -4569855 7258030 -9387943 1347453 1106715 2899907 -152402 -278 2991375 1625528 -1305280 -1487102 -7648166 4714318 -1544563 4204715 1604 151971 3301384 1917073 -993698 -1345023 -1272883 6312822 -308 -4202189 -2898809 197267 -1322213 -3963456 -4485933 9778114 -9777761 1545277 -1109080 1757500 904497 -2254300 -2563894 -6308115 1266018 -1346504 5167167 2393692 -353764 -479734 -4720316 7650991 -260813 -1403362 -2797889 -3782896 9386354 -7254784 3570404 -3754625 -3533532 -1818976 -2760845 -309810 -70246 -9468174 8554701 -5467462 771380 2916114 11096508 
-11392096 -8748217 -4452968 -2602080 -4133346 -3669840 -1304820 -1610788 -2755009 -1610108 -1303321 -3669174 -4134460 -2603249 -4451763 -8747417 7604308 487219 -1885712 -1516009 -273836 -980689 -1533121 -843195 -448918 -1971546 -2528125 -783655 -4903204 -2783014 6194157 -9602572 767769 428855 2278265 2385056 1078080 2308045 2267809 576749 1083412 298756 2752684 -4904110 -279163 -7407640 2096358 4363761 3419570 2950462 3501236 3699811 2455974 1990849 4420666 298110 -782395 612496 -3408433 2804949 3205593 1722207 2162293 2848940 798085 1368736 1991074 1085019 -2526749 3523624 -7484589 5494944 2463437 3322691 2382122 1478689 795920 2455890 577572 -1972797 -1646293 -8587586 6231084 5509251 5435031 2381894 2846737 3698437 2267648 -448780 -7470710 -3035831 5646055 5509136 3322459 2161548 3499591 2308400 -842455 -4289464 -4290417 6231989 2463304 1720765 2949894 1077687 -1531489 -3036289 -7471914 5496969 3204476 3419709 2386542 -980333 -8588581 -1646819 2804205 4364327 2278828 -271309 -7489365 3526250 2093839 431549 -1516951 -3406696 614946 766845 -1886615 -7403854 -283508 489219 -9601245 6190643 7603133 
1077377 -2790531 -2661167 847347 4531576 2518996 -1915886 1074792 5037720 1075874 -1915217 2517973 4532269 848187 -2662089 -2791841 9223545 -4307177 1913498 -671384 -3832072 -1705100 1236035 -1712845 -3871365 -453861 806956 -1803730 -4816084 -3757720 -1550836 5089823 -1381321 -943045 -2726660 -1750998 1259769 -1556672 -3456398 -484439 644404 -2480059 -3388146 -4816339 4379425 -6219404 5582047 -4422210 481298 3065890 66538 -2005277 1469185 2506591 315568 -2481295 -1805112 2335925 -9924865 3916074 3056505 5277207 3020191 785473 3920465 5358351 2505920 644272 806541 -10711036 5738050 -1967578 5707724 1528248 -674026 3056828 3920700 1470493 -484333 -454493 -958873 4983728 765292 -2777188 -3468580 -674411 785763 -2004450 -3456534 -3871962 9492499 -10628579 4940134 -2778162 1527412 3019321 66633 -1557737 -1713879 -4644832 -4645871 767206 5706064 5278545 3065972 1258225 1235536 -10629303 9491994 -1967787 3057475 482521 -1751542 -1705537 4980440 -956996 3917724 -4422623 -2726636 -3833554 5740380 -10711891 5584177 -945019 -673501 -9922988 2334103 -1382265 1913377 -6223837 4383764 -4309693 5088869 -1549310 9227347 
-134 -3287194 -4208631 -2713687 1565928 3674191 -333281 -3358826 -431 3359237 332669 -3673606 -1566011 2712910 4209027 3288445 9278179 -7608656 795580 227036 -2078881 -4325524 -1869719 557003 -1601945 -4505668 -3108979 99497 625184 463 -1396471 8283433 -6549749 726248 -1971322 -5531963 -2328526 -362546 -2670548 -5123574 -3413244 -929734 -37 -625027 5509677 954171 1803749 -4925210 -2912088 -2879710 513733 -1924911 -4638384 -2818538 -956 929048 -99507 7518308 -10042194 6700360 -3555403 1510486 3294280 1021232 -1749068 -717 2820360 3412460 3109321 -4903979 -2995166 722343 3435481 4660663 2950868 -1289 1751031 4636027 5124763 4506877 -8778119 8864758 -4738288 3417729 128 -2949719 -1022381 1925697 2670775 1602442 3099741 3605092 -353 -3418823 -4661923 -3293128 -514093 362509 -556950 8878991 -8876824 4737202 -3436222 -1511523 2878663 2327450 1869913 -3604159 -3101233 -722810 3555994 2911651 5533546 4325102 -8864919 8779764 -6701712 4926291 1970098 2079000 2996266 4901824 -1803173 -725585 -226111 10041354 -7517129 6550062 -794361 -953854 -5508483 7607721 -8283095 1395787 -9279814 
-4216520 -247829 1640716 1067248 -2386900 -6121671 -5394863 -978120 1841257 -976696 -5393247 -6120062 -2387984 1067381 1640150 -248829 -5681244 5189370 -732402 -1227680 -1450053 1667664 3842669 1519279 -1302465 -2038800 489989 2899599 3614332 1886459 2716473 -9066117 6412695 -2011022 -1472940 3463100 3100848 2967972 -1165650 -489222 1999642 4307755 3925627 3613667 -2483651 -4316821 -199724 3326529 -678832 7245098 1168134 569584 -1284888 2344209 3819228 4307424 2899410 -6700032 7290919 -9915001 6292058 -978258 2368105 -3564969 -2106288 -674021 2345913 1999144 488985 868591 8650124 -9189268 2968185 -3585565 -4645033 -6239341 -2105398 -1287537 -489648 -2038974 9013539 -741421 654468 -2309048 -5090423 -4645325 -3567159 569822 -1166842 -1303456 7517849 -9258698 6425456 -2308979 -3584894 2368393 1166340 2967379 1519040 -4287997 -4291321 657210 2967593 -977620 7246018 3099864 3842899 -9257115 7514181 -9186459 6292394 -678609 3465324 1668735 -743855 9013665 -9914616 3327187 -1471394 -1449666 8646742 869292 -199686 -2011142 -1228028 7290501 -6698002 6410697 -732238 -4317467 -2484769 5188888 -9064301 2714634 -5679547 
-3771 -2317951 -3157106 -4170126 -3528708 -316352 3309685 3866043 -1867 -3868777 -3312910 315298 3527622 4168626 3156364 2314682 7106462 -5820307 -1645866 -2480463 1563560 1078405 -1261667 -4099306 -3665930 -1166424 633242 1776216 87857 371 -3728122 8654802 -10389442 1522489 -1601925 1216453 -1775081 -4522554 -3639167 -1555053 886460 517397 631 -87302 -113224 9672538 -10478937 2115799 -533041 -3339338 -4508546 -5375659 -2104504 -244328 -292 -516580 -1775685 6304502 2131358 -2199680 -1154708 -892695 -6421506 -3908918 -2343307 -368 247689 -884563 -632968 8186956 -6535899 7354290 -3770908 -1173915 -3166430 -278 2348026 2105510 1555862 1166732 1851874 -8913315 8394458 -2266033 84 3168834 3908116 5376824 3638723 3666244 -7681627 -1497591 -1390 2266349 1171977 6426197 4507522 4524301 4099337 -7966317 7966528 -8395065 3774564 887965 3343656 1774101 1261755 1497313 7680912 -7355063 1159528 530810 -1214242 -1079063 8913408 -1851426 2199178 -2113350 1604099 -1564457 6533093 -8190251 10483673 -1523564 2481589 -2133114 -6309050 10394802 1645488 -9674152 114030 5820937 -8661587 3729878 -7106963 
-980 1211117 1369731 1699936 2333731 3209276 3575414 2411738 -2021 -2415990 -3577208 -3209431 -2333840 -1698863 -1369861 -1212734 -3706527 2404265 778078 3407290 2249667 2755616 587438 -740233 -1538993 -1110187 -415110 -566561 83296 -255 1871769 -3991247 5903985 -809496 6582189 -1029894 3233157 -2300908 -311168 -1819157 -795318 -190185 1864 -83046 914483 -4687729 10051472 -4720296 9966682 -4756260 3491808 -3649627 223854 -761260 1219 191508 568872 -1611126 -4999111 13809167 -6748176 9016772 -5104402 2089016 -1536546 -1570 765623 797388 414733 -4075527 -5662848 13339176 -5138844 4650152 -2093406 -4189 1546259 -226070 1822703 1110742 -6369331 -4174666 8155076 -1694403 -4993 2103539 -2096797 3656250 308776 1539764 -7092409 384504 -6563 1703457 -4660200 5111803 -3496529 2301690 738165 -5215489 5218334 -8166559 5147394 -9022909 4758109 -3235184 -587767 -378519 7095154 -13344739 6751344 -9967937 1028247 -2756957 4178058 6366132 -13806615 4720961 -6581955 -2250090 5663052 4071717 -10045519 809944 -3406198 4995335 1612493 -5901028 -776184 4680781 -914253 -2403659 3986308 -1869175 3705254 
-5127017 -2024676 43134 691528 840486 -291485 -2807521 -6000614 -7466386 -5996795 -2803471 -287672 842035 691959 42658 -2026150 -2101757 2537749 722089 2621696 -436592 -1842831 -2981400 -2263688 212870 1368945 2055138 1938497 1639676 198582 2479379 -7394807 8150660 -2108254 2479710 -1998714 -2683244 -181484 -951625 3319023 2388785 3714089 2366293 1639799 311928 -7166772 10562019 -1963511 291660 122226 -3320153 5096074 15711 6467220 2372924 3713143 1939759 -5368915 -3902742 5865194 -227497 -4034732 4325245 -3423708 8071942 148140 6466514 2387112 2054640 -6099377 -64466 -2919445 2428192 -6727975 6957687 -3318878 8069825 14009 3315971 1367149 -4644514 5640649 -11562204 4382241 -7112980 6955616 -3422536 5091561 -954765 208984 537604 9077264 -15274746 4379957 -6723425 4319665 -3320011 -185203 -2266164 6750875 6742254 -11553165 2420882 -4026300 119013 -2683732 -2980864 9077970 527198 -2903414 -232824 297522 -1997372 -1841622 5635749 -4649964 5875881 -1965186 2485276 -435372 -72650 -6102100 10568086 -2107389 2623778 -3907668 -5368524 8152555 721791 -7167323 312442 2537170 -7394611 2480582 -2100647 
3184404 424217 -628611 -740582 202329 1954114 2793991 3466516 3067472 3467893 2795508 1955077 202969 -740094 -628471 423797 2908027 -3452012 366732 -1488393 1184698 -54744 1051202 37532 993671 -821575 -757026 -2249511 -2090425 -1191267 -566271 4851733 -6895945 3448330 -3313829 3402780 -3416788 3720712 -3634893 2609692 -4803693 -1262896 -2727121 -2091671 1644703 3968469 -7234130 5227256 -6332924 6278376 -7521471 7015067 -8134626 3652131 -6658125 -1264195 -2249172 4765038 -405960 -4259126 7050626 -7545058 9226046 -9496469 9232149 -10090528 3652069 -4802034 -757116 2521755 -2425892 -1387093 7544272 -5742255 10249512 -9347918 9230779 -8135496 2607898 -823142 -15958 -2252808 689809 6771630 -4518666 10247846 -9496456 7013329 -3636442 992964 -2596927 -2430088 1435699 6772421 -5740522 9223352 -7520717 3721266 37325 -1870737 -1872039 692684 7542095 -7541566 6274831 -3415473 1051690 -2430321 -2598582 -1380588 7044929 -6325131 3398966 -52511 -2255286 -18425 -4253384 5221987 -3311016 1185377 -2429239 2520089 -7230680 3448091 -1488778 -407127 4769308 -6894945 366148 3966015 1643636 -3451842 4852716 -567816 2908873 
-763115 307474 -48236 -81299 -1096199 -1906660 -1009375 358630 1410703 350184 -1021949 -1917599 -1101284 -84917 -51035 305801 -1063338 1979638 -1112742 263957 -1491069 1823311 636674 870563 388131 -2172675 1501559 -1189104 1791132 407570 -854706 118143 2171340 -3944998 4506483 -4163943 4815563 -54787 -2897959 5031640 -7060573 6464097 -2684769 1790983 -1860568 264786 2873850 -8478215 9839399 -5537845 2298347 4681939 -11487545 12377775 -10386423 6464317 -1189172 -932334 1866975 4847885 -10254527 8648849 -2676026 -6092146 10425330 -16024796 12370363 -7053118 1501695 1682151 1373778 5684770 -7797033 2807130 899208 -10859943 10410957 -11458512 5023890 -2163457 2287253 -1881606 6745282 -5183425 228928 883726 -6053163 4652762 -2871252 391292 990154 -3188544 7578318 -5191455 2829021 -2713196 2340581 -72019 878616 -2538744 -2523356 6732245 -7817641 8677992 -5571549 4830740 632042 -3190089 1011802 5665953 -10275378 9851865 -4181920 1818455 -1867688 2306951 4826014 -8489542 4502270 -1502980 1393168 1688967 2859545 -3953269 258595 1881749 -936357 2164772 -1116149 274381 -1864499 1977286 125310 -857446 -1057747 
1135 -555745 -452741 -584115 -1579059 -3162326 -3771933 -2342608 3238 2347413 3770778 3157252 1575609 584052 451684 557989 1721966 -387491 -650560 -2362374 -3010141 -1314163 -1642207 2810139 627044 2833306 -319497 393425 -243163 890 -1279203 1855992 -2535962 -1322130 -1670626 -4742596 5365000 -5824470 8305694 -2647937 3134217 -480874 -1855 244270 -1711124 2569962 -4717559 -3191639 3848933 -10439845 13707009 -9058605 8752666 -2051095 -12391 493893 -395069 -771908 4431262 -5903140 -6550816 9300906 -12291280 12334884 -4451470 -25193 2083703 -3153675 321779 2266349 5668172 -5371152 -6938911 7300288 -5353663 -19675 4484888 -8789261 2660645 -2839548 5839423 3727903 -3708959 -2745101 180 5358712 -12358438 9074486 -8318271 -627198 6423679 -544690 11340 2730887 -7291857 12284177 -13702932 5828453 -2807862 4317675 -4327586 3731210 6914826 -9271403 10422533 -5351204 1645454 533686 -6423524 5392327 6512089 -3811957 4727550 1320218 -3731433 -5833163 5921479 3159435 1686848 3005223 -5662264 -2259021 4725435 1307201 2360320 -4423880 772174 2540681 646555 -2568011 1699817 396945 -1848890 1277754 -1724668 
-1901343 -894097 -225466 220694 1113183 1376281 -1168079 -2445657 -4833100 -2446935 -1172431 1364115 1106036 216370 -229541 -906473 103291 297223 1630155 373163 2271793 -4053422 209996 -4211223 2834736 -1055543 3994437 -1996386 1884303 -999389 -591572 -1555322 1668524 3952165 -5978897 6751935 -9173006 5106424 -5506982 7498077 -6011424 8279417 -4012119 1875903 378798 -2343815 541216 7619197 -10201585 5740303 -4733111 3374681 -3244159 11067826 -9331509 8283364 -1997263 -1394063 -3485266 -1554976 5653986 -3673489 -2766563 6390166 1145211 -3029372 11088152 -6020393 3994611 -3222184 -2308175 -478709 -4688518 10442638 -12129499 12397765 1170383 -3271167 7529829 -1062161 -1832479 3608792 751693 -13789502 16525419 -12112117 6348275 3411686 -5528652 2836162 -1281664 3041523 2326619 -13780813 10410279 -2747040 -4752008 5113986 -4219333 5159647 5164650 738468 -4687655 -3674098 5720884 -9157309 198166 3036278 -1269456 -488495 5617478 -10155185 6711677 -4045830 3600924 -1822647 -1545059 7565555 -5939709 2246800 -2292175 -3215309 555562 3911429 375089 -3457773 -1422178 1676379 1612475 -2307408 323628 307894 -1519168 -638918 142600 
-4358 -3667315 -812847 -16314 -777031 -2105648 -1067820 -644382 -10506 635757 1062191 2111331 782154 15499 812209 3663630 11521950 5159525 -4869590 1035973 -5564435 108257 -2696369 -2095664 519143 -2134517 -1063899 -1305031 -2731166 -2092 -14816185 9336005 4609033 -9262746 7799115 -6565449 2659521 2213568 -4146160 6505907 -1809537 399983 -8958 2738570 -16362443 7244793 3800113 -10434300 8900498 -3300339 -2482018 8181354 -4938030 4211089 -23558 -363351 1298002 -8161445 5585828 1946858 -7681021 1659308 2756924 -6462037 5010176 -8249 -4157778 1781757 1081670 284876 3181760 -1287086 -1637869 -3761924 2364945 24934 -5002821 4922945 -6474269 2129475 2423863 -816372 -1924430 637687 31325 -2412805 6490608 -8171383 4122487 -508672 2951737 -794970 3882 -690414 3806319 -2772007 2467552 -2187869 2075286 1156122 -1132993 1923229 1619711 -1668274 3322097 -2701187 2701349 802934 -2961085 1284462 7705501 -8943706 6599150 -126091 834256 -2424338 -1955910 10466474 -7828561 5576965 -3195117 -292359 -3803654 9279910 -1036468 -5606570 8155071 -4599825 4873353 -7252959 16368565 -5158653 -9344832 14811860 -11520320 
89 3031187 -219199 -2026186 -3102291 -3473996 -2064487 -1062581 -729 1060406 2066604 3476285 3103114 2027690 217631 -3033489 -9477068 -6672975 1632339 -2015915 -1525913 2429267 369794 954048 5042064 1007555 5918244 1093265 2946110 -2578 13860861 -5923617 -7917860 -1698486 2229500 -7679986 3085970 1722353 -5909203 9287189 -3786904 2730237 -13988 -2938534 14182369 -1511823 -4683857 -8661636 8536993 -7966260 -2586605 9185430 -9181275 5400982 -22565 -2690549 -1111706 7888549 2072596 -740960 -10570305 4889472 360077 -7812765 6860231 -8380 -5363975 3754507 -5903755 6839210 3056990 -1281220 -4962253 -2450735 2316664 9341 -6864093 9180266 -9273910 -1015963 5032318 -229665 -2104122 -381422 1292 -2330237 7840173 -9202618 5914261 -5040328 3921670 -956138 -13067 399999 2457043 -384614 2612509 -1743072 -947107 1791012 -1792935 2084345 4978368 -4883171 7955958 -3071103 -378881 962563 -3911855 1263891 10589733 -8546252 7676098 -2427603 224776 -5032492 725933 8681184 -2237790 1525594 -3059251 -6839120 4669780 1714991 2012183 -2078999 -7879704 7901800 -1621767 1502492 -14175214 6667574 5921054 -13852563 9477592 
875404 937652 1810 -191722 -299583 30649 368068 750824 -218750 752059 373232 38849 -291473 -186713 1909 931076 -79352 2326415 -3458994 2315962 -1234317 -653431 2489244 -3136542 2295270 -31327 -2528354 3260285 -1940516 1824036 -2230675 3028890 5242518 -7045649 4742540 1436474 -7890102 10404085 -6948461 -442384 6969397 -10414181 6081210 -1947843 -4169012 3457214 6800232 -8169165 603071 7851617 -14116793 9981587 -751675 -11583179 13448331 -10419704 3257986 -2883128 3031646 5733055 -5141826 -4914318 8643345 -7850471 -1157863 6760127 -11594490 6975081 -2542132 -1300194 497101 5145468 -5560286 915566 -256742 -484502 -1177876 -731430 -462662 -34401 -1129861 242343 7895511 -10204899 6892557 -268437 -7822317 9955601 -6935615 2284345 -2087208 -730256 10146078 -10206557 928420 8632744 -14099676 10395900 -3137448 485511 479052 7903838 -5550292 -4921713 7866506 -7896421 2489138 -724526 -2097212 5145651 -5110377 576524 1457345 -661194 245851 -1144841 5727714 -8142322 4730519 -1229166 494263 -1319716 6807545 -7037991 2319181 3027896 -2902114 5260458 -3463294 3461389 -4201620 2340948 3043529 -2260461 -57890 
-1355 -884370 585251 1701350 1661310 207175 -1842871 -2075665 361 2076751 1840357 -207383 -1661455 -1702889 -585548 884214 2681587 2704975 1928437 -3203481 3228560 -8261854 5701510 -4259771 6762547 -5327968 1434531 -3040428 -533891 -1216 -4189392 683702 553747 6790824 -10048705 9550616 -8297524 10242849 -8342937 9725857 -7180146 1963120 299 538547 -4114580 -2289260 -2767050 7667065 -6144755 3010920 384629 8499486 -7525919 5140923 5399 -1971570 3041372 -2278851 -765354 -2273992 -3343532 10187871 -5621310 4258138 3406775 3190 -5153526 7191020 -1435277 -3338948 2166349 4291713 -13585012 15306487 -4032524 -5352 -3406423 7531212 -9732529 5330246 -354897 4232916 5727938 -7999446 -11131 4048395 -4265560 -8502462 8348177 -6767399 2472840 1309113 1799 8005939 -15312579 5625400 -382568 -10245428 4260623 2351304 -2350503 -5726734 13581431 -10184263 -3009601 8296208 -5698328 -1315459 -2473904 -4283330 3336126 6148999 -9546720 8257666 -4233237 363361 2279175 -7673131 10047848 -3225286 -2170986 3336027 2768629 -6793488 3203638 768127 2269116 -548019 -1928439 2295677 4115873 -2704952 -685321 4185600 -2681433 
762324 488128 -1030557 -1263708 -1383525 -182688 2465149 1509458 2431346 1509202 2462958 -186639 -1385942 -1265120 -1030898 490579 -66675 854607 -4300709 5208649 -5040388 5606917 -1473452 1622659 2239808 -3251167 3547931 -7856979 3878845 -2085029 758031 3171137 1663628 -11107598 13155009 -7615035 2404635 1077611 -587333 2123289 -10411861 11536959 -13128061 3879856 -813092 2851044 5553079 -10335662 3104983 4526495 -5001689 -461055 1670498 880254 -13580481 11534816 -7854701 2095101 1176081 2988057 3757411 -11180117 6441860 4452749 -13207953 4259353 879055 -10403593 3546772 3336069 -1084358 -4260070 10997933 -5233333 -5261275 13331713 -13208183 1672288 2124834 -3244757 -1450314 -5348858 41767 5958150 5032924 -5261516 4448551 -453702 -589502 2243127 215410 -2650 1264425 5960303 -5239487 6444703 -5009001 1081876 1622924 -3293225 -3297743 39336 10996645 -11183986 4528938 2401777 -1472595 -492 216452 -4260291 3749019 3112559 -7620668 5609236 -5350053 -1442577 2990440 -10349463 13159371 -5040428 -1084007 3346268 5551625 -11110416 5205541 1177477 2102949 1652238 -4293537 2847800 -802648 847852 3165931 772807 -76739 
-624265 12433 525305 751343 -679124 -1605935 -2998364 2188112 -495178 2181707 -2999049 -1609203 -686735 743167 521784 14663 -999530 99723 3099419 -5255718 4193902 -5230099 9325916 -6089271 4869927 -5965234 4356544 -4443263 6338178 -2902133 550387 -1901666 -4143870 5544172 -7290558 8548427 -9488208 12175991 -9552520 4313971 -3693693 9223491 -9212722 6339735 1542123 -3291475 -2711496 -3588667 6499421 999505 -1945931 1128686 3167335 -3861445 -543400 9224098 -4435692 1995103 -859952 4390737 -11311461 8730903 219637 446529 -10022717 11335783 -3870816 -3685190 4360530 2730125 -460134 7631735 -3867664 -4334231 1062182 1997207 -10040748 3178501 4316202 -5971208 6836923 3252186 -5284639 11577444 -15829140 1041926 462833 1123535 -9572096 4887412 -2348420 -9199705 -4598545 11560940 -4310461 213892 -1961363 12201761 -6099926 4556040 4559055 -5268587 -3879255 8718230 1019842 -9514666 9343453 -9194532 -2331451 7622189 -11312213 6487031 8544984 -5236985 3246400 6836643 4387411 -3620348 -7264523 4184685 -456513 2727479 -2690763 5505137 -5245195 -844356 1989006 -4138932 3089765 -3272211 1548932 85688 -1898673 561366 -1004764 
2486 1165439 -1818922 -4646694 -3219573 -1031398 274583 -1590611 542 1598182 -279408 1025499 3217245 4651688 1823004 -1164835 -3617771 -6047607 -5838332 6972564 -5174373 -500655 5196935 -4835693 4634933 -202387 1858452 5008629 1422061 191 7054320 602802 3549077 -16163640 9549691 -2012050 -12117252 11025737 -6954513 -2422841 4799583 -1233141 -3192 -1415837 6706688 9749122 6394355 -10875852 -6360030 8279971 -9990529 -4119715 5436392 -6186384 5835 1247472 -5014144 -2209544 7104755 -1040543 -86500 -6096636 -2973608 6007088 -8723852 13821 6179054 -4815698 -1847106 -2369794 1717437 -3078158 -4236074 9022838 -8486186 7825 8693996 -5443091 2448425 179463 -1626261 -2418316 5057518 -4986580 -9572 8470442 -6006384 4140586 6912922 -4615626 4661179 1636030 -9375 5019059 -9029947 2972903 9979075 -10989417 4817783 930211 -921314 -5081604 4232186 6121730 -8287108 12109513 -5181651 -1651723 -4668301 3080509 60843 6390636 2013728 496188 2429994 1629500 1047033 10862441 -9556535 5181275 -1701650 2382880 -6406805 16181833 -6989277 -7106028 2229896 -3578275 5851170 -9768702 -6694985 6043774 -613060 -7041160 3612808 
-2414603 -578276 -1986411 -753170 438665 422804 -835846 -1564475 -1360054 -1562326 -822887 434978 433930 -780614 -1992959 -576708 498987 5412171 -3282572 2581611 1783235 -4049201 1041200 2501137 -6290999 6353803 1198530 -7528954 8299351 -5254482 -3664025 5660763 7965340 -3724213 -4223017 7595546 -5832620 -5645465 11966026 -11530903 1240922 12123966 -18078358 8313075 -7029741 1553339 4614527 2672884 -9273669 6160348 1443445 -9308756 10612159 -1886113 -7663142 12176158 -7537692 -3987882 -1794229 1994918 -62500 -1845747 2948027 -2048091 2975728 2072486 -1818628 1128146 1255758 -2249094 -3825544 8072960 -6636398 -2149964 12496147 -10708589 3005200 10500966 -11462745 6305500 715203 -1017887 9848321 -5496667 -8464069 12498530 -2054985 -9333703 11955587 -6302691 523455 -167851 6954961 -5482225 -2139772 2903456 1508718 -5739857 2542445 -925213 -1023036 9856433 -6597271 -1850089 6084723 -5760873 993219 -73435 431601 8047290 16539 -9328764 7566900 -4014410 -946685 599227 1950937 2748605 -4241963 1775918 -3752705 -2376429 4599688 -3723867 2610667 -1711036 -4075078 8003410 -3301036 1643707 -6996093 5378597 5663441 -3650982 494020 
9541 -594340 1126631 3815122 1600843 -773864 -542556 24040 4386 -12486 548064 768444 -1603813 -3807122 -1105007 598468 1943316 4984469 2236996 -2758919 1047981 -3060242 3749044 -3765818 656267 3191564 -5135335 -669226 -1765991 19335 -3891202 -283418 -3786495 1555572 1353746 3559802 -5334036 7973458 1024898 -4259589 8358615 -4038971 75294 1704632 -4687235 -11941894 1120864 -4895837 5072850 6862702 -4049523 2524829 9179538 -4508653 36423 3943790 731535 10522043 -12559351 4556811 -5606007 748160 4035136 1276186 -1825494 -4289 4518642 -8368227 5130610 15967285 -9814437 1846588 -2660761 -1030839 -300271 47284 1794714 -9271237 4366860 -3253227 13049733 -10512245 -385627 -1037907 39179 192078 -1259407 -2436244 -1133457 -598531 11791923 -11986326 -29374 1080485 1042447 -4055197 4033413 -7926155 3747295 12090070 -12076473 291327 2726503 -734738 -6922120 5399615 -3770685 11985619 -11788912 -1928436 5610917 -4981440 -3640382 3106226 10514743 -13042498 -4574893 4870373 -1315257 -1065682 9836792 -15923768 -1168161 -1508982 2728301 12556128 -10477630 3706195 -2200147 11919235 4754318 -5033728 228499 3907434 -1942112 
-1513 -224811 177913 106060 1777032 2823407 3249634 2945 14417 26654 -3248294 -2831959 -1789777 -104345 -207378 224926 1238803 876673 -3909924 8428652 -4275439 6145731 -4611473 1930863 376198 -8533770 6138425 -3984634 1049739 18651 -3093741 -599729 6451329 -6540174 8437643 -5238700 6910556 -4669901 -4495637 9965169 -13257670 6338088 27875 -1124172 1920150 -3358967 2740570 5687074 -6123794 -1941684 7022774 -4531490 -9337820 7285887 -28306 -6357214 3996025 5596327 -9033789 -5353940 13678403 -3059614 -6576216 5848668 -1100900 -35590 -7234706 13222653 -6153784 5468576 -10866284 -5613078 6077175 6503034 -5231315 -6420 1084274 9341829 -9991908 8530929 3707818 -11616135 2499508 426654 -39295 5236625 -5802099 4468068 4527409 -390747 9098143 -4810589 8362 -341394 -6512221 6537199 -6972336 4681901 -1936003 5346126 -5394010 -2467650 -6071586 3070858 1988084 -6972871 4667087 4802631 -9219073 5663219 -13669179 6087422 5316195 -6177709 11705752 -3813014 5365771 -5686638 -8457701 4286180 10953835 -5561187 -2680484 6492870 -8432884 9128711 -5636887 -6425818 3878129 3383650 -2047171 -812574 684486 3120007 -1247316 
347136 132583 -2851561 -113207 -1548989 -471925 651761 3989185 3632491 3991161 677659 -445923 -1537540 -118282 -2848676 132168 -381563 6597763 -5478108 1229867 -498920 -2594990 6827125 -2141655 1012761 -2792989 -1570859 2699044 -10995650 5863822 2841131 8370928 3373570 -6410215 -612 7250181 -6430096 3204541 131341 956511 -5200675 -5743797 10092672 -10983251 -11820192 3295351 6137858 -41035 -3528714 3466616 6417904 -6805403 -2199869 6324939 -5591048 -5682115 2664336 -3546389 11727546 -132191 2515880 1786572 -6679398 7013717 -2457382 -9312151 6387160 -5321380 -1509053 -11118515 9842016 3966897 2689001 230620 -1468337 643368 -2468601 -2285901 1046962 -2871597 -11899462 10160279 1293257 12403858 -7871374 -1510665 7064618 -6848839 96679 1018106 -13804424 -1388062 -516875 12413905 281401 -6739850 6480791 3156283 -2124138 -5099102 -5062688 1303739 2747596 1760145 3438639 -6365127 6789218 -1422868 -13741574 3920009 2629166 -3578499 7206048 -2540345 10075525 -11870020 -178774 9992 62526 -533554 9754402 -11098995 6157861 -6459179 1300668 11673543 -3516202 3432519 -5512112 3286857 -11794101 6595099 8361788 2809754 -370832 
-1548645 -395099 -195199 3744182 -1468558 -3956545 -772168 -771726 404790 -778580 -773760 -3955039 -1469093 3746319 -192498 -393890 -1342590 5802490 7249998 -10777301 3737902 1011976 -4860492 4281572 -3660609 -1949595 1081635 -1554768 3853647 -1374727 1530665 1823994 -13106901 12210675 -4613089 -3265052 6939760 -3998408 3048656 -1343461 -149175 8468910 -3628046 3855535 -9663963 -10890207 -1959596 1095407 6700045 1457900 -1337866 5350772 2231448 -1261580 4519155 8476412 -1563409 5992720 3747544 5918369 -2684251 -4737735 7373012 -5788811 -4193743 4633579 -1260028 -153584 1088546 -834354 15844670 -1818215 524740 -5205794 -2269188 -1758838 -4201755 2236416 -1339816 -1953155 -15384995 9087463 3589342 -6937701 5861602 -2280707 -5774759 5348675 3051346 -3655779 -9916030 6944392 7844723 -6945593 -5179861 7370111 -1335807 -3994893 4290963 -5077415 -5093229 3597359 524480 -4752639 1470685 6944355 -4868929 6968406 -9911598 -1833089 -2668418 6690905 -3278044 1027618 9088665 -15367233 5910748 1090629 -4586606 3715058 15822196 -816123 -1950189 12196258 -10765680 3733133 6016528 -13109536 7250867 -10909685 -9657653 5801405 1816850 1529854 -1344964 
2520 756296 -1397880 -3426768 296716 3880964 1092590 1593303 2372 -1592500 -1091245 -3876846 -294194 3421493 1397112 -757100 -2666887 -4873030 -640910 2283585 3921555 -942904 -416645 3348684 -5453769 1784437 -2162344 3930709 957790 3570 5401299 494501 6297147 1315715 -7361660 3016430 -261784 -6715273 3758133 -6854224 -83840 -1716499 2768 -969841 4270652 12752782 792525 3900648 -3398855 -3902891 -1504629 44901 -6591502 -1509381 -4661 1707609 -3929646 -13995011 7705723 -494479 -2002932 4252433 1561698 -7329325 3696387 -2217 1514957 84875 2158705 -13921677 -7439138 7597859 -2659746 274549 6053355 -1250 -3689302 6587971 6849680 -1778905 6253437 -9875668 1736092 -309656 -4537 -6053885 7337034 -52426 -3760025 5455055 10511039 -18942483 -12165 319461 -262997 -1571476 1502748 6718210 -3352533 18515345 -18523816 -1731847 2651762 -4237363 3908955 250581 420641 18946722 -10501500 -7590861 2002598 3386978 -3012781 945366 9870928 -6251079 490482 -3895451 7362906 -3931325 7436886 13918849 -803127 -1328321 -2264917 -7709714 13981911 -6279821 627812 -12738881 -4250891 4867818 -500114 -5391523 2666259 
-6807 -95699 -202075 692232 524434 551097 -3308418 -3437807 1277 3429869 3304868 -550956 -522200 -696774 199110 91262 430318 1093837 -3043448 6201514 -9077849 3316045 -8393723 13325598 -6759833 7827909 -7333351 3554755 -950238 3428 -943432 241708 2733012 -5730083 3959862 -5237819 6334696 -6633887 7995082 -7514795 7812340 -4520022 -5292 949358 461067 -4254947 237816 3257012 -8816227 4401709 -3017135 9780960 -4633061 -1217623 10901 4531547 -3567329 5895447 -4352696 -8880789 1396824 976412 7406125 -8070755 7036184 29134 1193778 -7830601 7361670 2366381 -4471232 3265867 -13785559 12664007 3521853 9936 -7050752 4630476 7555575 -7847779 5189305 7371375 11259096 -11416709 -13009 -3497633 8055918 -9758142 -8016454 6771065 80957 9112990 1525 11405407 -12677529 -7391440 3016545 6619933 -13316765 -4077659 4051828 -11230075 13776333 -964280 -4422334 -6290261 8367804 -9092904 -86660 -3261194 -1390810 8814602 5214626 -3294951 -7361219 -5207990 8871807 -3229567 -3971494 9071012 4481329 -2392668 -256287 5756556 -6200194 4359510 -5931588 -2719566 3045767 4274060 -455158 -1100211 -251309 930530 -427119 
-2880329 -1217674 -4038969 -887284 1306511 2939329 -1111616 -2677552 858026 -2685750 -1128589 2937314 1309374 -898536 -4017738 -1218996 -1207750 5239234 -854982 2525237 -2308789 4733234 -6923799 -658475 6456890 -7647837 8462535 -5428524 207638 -3875732 4868402 9506862 4235833 2830506 -5027097 -8711302 10426580 -4269745 -13471974 12817463 -4732955 -403811 -6917266 200096 -12388174 4465649 236150 11868107 -2569340 -7100081 1494667 7477544 -351139 -6632770 8430034 -392951 -5412564 -10133902 2485219 -7922429 4262977 6682958 -251526 -1657060 -470438 16196682 -6647966 -4700217 8459107 -10415920 -7027367 3828371 -923382 556602 6941163 5226190 -447256 -362929 12804541 -7617353 3088030 -924336 6254879 -44474 -6838291 6964300 -1680284 7498212 -13431033 6451382 2393712 5341841 -3082868 -66621 568422 -230963 1486631 -4271706 -625616 -7155420 -7180649 6257245 -957016 6698380 -7101979 10427224 -6918110 5374694 2380929 3843950 4242969 -2594531 -8686934 4727890 -888738 3128452 -7934036 11863025 -5021653 -2325839 -7043711 -10382019 207668 2812294 2557890 2444680 -10130131 4300143 -884060 4484918 -12292546 5207676 9442434 4777141 -1182637 
6445 -376904 2697392 -3245019 2463964 -137989 -3169735 -82088 16807 77690 3155829 129511 -2450646 3263437 -2686513 373269 4486633 -5255521 -8035462 7070154 -785874 -4009503 6376623 -1456078 3946453 1009844 1002422 2442273 -483350 -3114 -14729562 -9966928 18517261 -5369556 -2348038 7877676 -4133299 1819480 1984786 -96156 417537 2460491 -23606 522669 17862048 8497430 -8335617 -887550 -1704426 -4353631 774400 -1155359 -541788 -3461902 43298 -2435474 -2486791 -6465977 -12471975 -905850 -3843148 6852088 193701 1433069 1994330 39348 3387605 -418626 -952004 9459971 -6373148 3850218 1567072 -5124018 5534830 -30259 -1990378 528944 173627 -1072734 11757303 7252815 -9242745 4211702 -54961 -5502753 -1456322 1183680 -2069210 -3902898 -5987274 4660872 -35443 -4203756 5158980 -258644 -761856 -1791923 1420172 -6654949 6544883 9306624 -1625777 -6769420 4327685 4178551 -6386117 -4557302 5916355 -3845872 3909305 1648063 -7924286 4060134 -7139200 -11801984 795829 978839 2403176 681614 6418343 -9399619 8271880 5307620 -6972042 12387779 6578693 -18433507 7932893 -8578621 -17845357 5317460 9964158 14608743 -4437342 
-2358120 -26470 -2829271 -2328064 -1356529 1899290 1730311 -529076 -3634840 -524799 1766475 1897683 -1376268 -2297050 -2855021 -23049 -6189506 -4873888 10196968 -8134412 9576335 -3759168 -1418752 2656939 -1926122 4378278 -1748131 2374649 -3840504 -1224779 16101408 3717953 -8105419 6789141 -6496826 1480886 -1407269 -3844584 3494631 -3756449 -1870582 -2618654 1831915 -3832650 -6069331 9636738 7074880 -4294062 4773103 -943903 -581708 619603 1624908 4454436 -5880266 -2640601 2349644 -14722627 11708252 7638009 -4963338 -5163731 5273638 1734992 -178513 -2626531 4488754 -1881834 -1754309 -12123037 -5610485 177792 4763824 -2208907 47847 7025104 -195518 1623257 -3743733 4361126 3090889 -13901740 -3124232 451225 9150564 -10840 1726422 626276 3464267 -1960334 9921980 -8827282 4521002 409461 -2159108 5263759 -583498 -3856910 2660528 9027000 9094719 -3033203 4757202 -5228722 -915723 -1359446 -1482265 -8875431 9975437 127181 -4910675 4794251 1397103 -3714501 -13976763 2957735 7649664 -4270128 -6479852 9591294 -5534393 -12201324 7141858 6843979 -8197727 11811766 -14662811 -8274909 10266540 9555654 -6233310 -4821368 3811075 16239411 -6231830 
2379724 680485 -1656516 4614054 2414692 -376638 -11932 723642 -2526687 702408 -52561 -347185 2422650 4619580 -1730803 690322 -699784 14678017 -2659808 -2475656 627212 -2581807 -395891 -2773561 -52587 -196350 -3442736 2222663 3645253 -8074857 2870382 17461803 -694488 -4340091 -2076743 -1517251 -4028172 -876011 -2823246 -3605376 4431660 -5156343 -3577666 3694058 -24220977 -9405188 3475911 390973 3075364 -2695016 4274196 1863591 -1832772 3152951 8439380 -5186409 2198980 8368561 -10823090 825278 2911789 -1449843 -3340866 2337881 4698803 -6232776 3178624 4325599 -3445624 15141098 -6539142 -4991319 5887220 -393576 -6077452 -1325611 4693868 -1854308 -3606115 -242497 8236101 -1839449 -8739395 1620211 4632169 -6027915 2394702 1829440 -2845716 -30622 2094560 -4937166 2631310 1712121 -441178 -3358763 4353330 -935806 -2795937 8956734 8807631 -8854267 5965500 -1414779 -2711742 -4138099 -344912 -4804835 2078080 -4959042 2874931 3053205 -1445748 -2703531 -1804030 8487335 780175 321885 -2140778 636505 -6768796 15141550 3608186 -4444825 -2486916 -10821909 8344376 -735359 -2649982 -9412304 -24417966 14736535 17643624 3156292 -790066 
1219819 992253 526287 2349213 -4176656 1806736 885266 -1945334 2470888 -1929319 916407 1792218 -4179356 2344342 589981 986845 -3793908 -2697019 5661398 445396 -3697552 744484 2114603 -2941453 351504 1905190 -2683232 -1255403 6103231 -3653236 9846870 116530 -15604905 -3340742 7094833 -895219 -3776767 4626490 -113529 -2376646 1491397 1100828 -3719804 6071297 -2441035 -12147589 11970795 -2059488 -4444293 7298936 -3085899 1027113 2185280 -2965174 3512390 1126195 -1240402 18637796 12605261 -8962328 473396 1468505 -8567676 -1014169 2936478 -6671456 -2994226 1563279 -2675556 -9996413 -4713415 249014 -7104754 8081044 42361 -3289172 2910073 2216829 -2361916 1921285 2297057 -5419942 6399320 3448855 -2668702 -9769 -1018676 1041571 -128594 368501 10830425 7548819 -18890773 3407354 8107686 -8561467 -3145143 4698138 -2949619 -7705471 -7613004 6453523 -7117373 1440337 7297263 -3695438 2084492 7461101 10845194 216384 493605 -4393260 -960482 843205 -5456431 2139967 -8917156 -2021859 7146130 -3697776 -4572454 -10006616 11863755 -3230097 439122 12607534 18620052 -15577242 5684425 -12120635 -2276601 -2759092 -35030 9632345 -3732753 
11303 665155 -5595304 88340 458266 2021446 -3196496 -1668801 -31535 1701252 3184758 -2050862 -385864 -45724 5574893 -664738 -6337324 4471864 -1059979 338954 328256 -9520222 3772644 -303164 83411 -2065807 -484653 -1100931 3205554 -30865 20468326 13252829 -1972861 -9572566 -4852849 6123061 -8218411 -5709557 155890 -1188321 -7015694 -2294910 2214 -3208028 -13711121 -787883 9728725 -4428043 -3799735 -921524 6091460 -1914725 -2968670 2395004 40735 2215008 1146298 -451339 -25158 -4124809 -2482131 2781906 -1097928 2022192 1721521 -19219 -2314102 7067432 457726 210489 -16020135 3225352 3640313 -2964291 4954217 378 -1689169 2921719 1158093 2042870 17650326 3457432 -7072351 5568495 46730 -5041111 -1976752 1916885 -181643 -87058 -1542205 9710721 120964 -5584646 2871508 1131831 -5995803 5657896 292650 -10446142 10651620 6876177 -3482067 -2832196 822906 8191150 -3789499 -9855254 1447112 -3303757 2512504 3893271 -6124877 9472527 -3415188 -17558310 4234003 4434305 4766191 -286546 15982078 116129 -9796103 9543000 -382458 -254209 402192 2113221 970154 765687 13413238 -4249240 -13027934 -20553396 6371436 
-491540 -195504 -89189 -802837 -3608520 1318220 2956405 2784367 -6497178 2786525 2949585 1311168 -3606674 -801967 -92273 -196249 398523 -1251872 -4315960 5694021 1328533 -661979 -2014376 -4607003 9228209 -3062220 1531617 -7316752 6533694 -1476369 -593103 -3724073 -1374008 -4323952 4422715 614845 1796503 2364519 -1972312 2740346 453235 2258476 -9550000 6536010 5751036 -3289885 3889515 3200577 74983 -12368645 8247823 -296378 1575626 -10638416 6163898 2256329 -7318676 8757662 10450021 -4067763 5474808 -3813865 -6343239 -1323068 4748639 -975301 -10644776 448528 1535015 -10826274 3510183 -4012480 3424389 1726103 8290417 -10777792 4750561 1585419 2735902 -3061865 -9064958 -514488 -7377412 -4023783 9893931 8293132 -1318487 -296865 -1971146 9235661 -5501113 -15064401 20478660 -4025270 1712019 -6337126 8245676 2363452 -4614330 19524542 19522187 -7380174 3417991 -3815208 -12364959 1786867 -2006785 -15065305 -5525227 -4002246 5466762 72562 622300 -666339 -488496 -9067368 -4063349 3197852 4417626 1322235 3521487 -10804748 3880315 -4338009 5695525 10432700 8754110 -1363203 -4323003 -3288296 5751000 -1252484 -3718539 -583149 397057 
439 506012 -4468300 -371481 6839452 -1297104 395584 888957 -1556 -884717 -400013 1300500 -6841670 370319 4469362 -502474 -5566603 3894554 1140076 -239531 -4049094 7344150 -4914901 -3286915 3391667 -1642010 -5791224 1727545 2018772 -3783 16390572 8446833 5594275 3068859 -2908646 -11427588 2317247 1095103 -10477383 -3313469 -2124044 -8989515 -4118 -2005084 -6246578 8533836 -13491998 6410506 3349615 -1840328 -3662299 4761213 2819575 -6786092 -1496 8985337 -1728425 -19631543 -17943934 4728131 5793436 3626215 2743760 4861313 1558207 -15501 6790063 2141764 5782113 13982596 4624118 -2363397 728450 2356082 -3516002 -5267 -1543473 -2813146 3290578 1655903 -3522025 1488108 -365176 -2975530 15128 3506930 -4860386 -4775704 10489543 -3395638 -3215885 -1886811 16859 2955131 -2353001 -2740009 3669539 -1091316 3279133 1246164 -1235837 336719 -698840 -3637030 1832650 -2329331 4929698 1882539 3189849 2353815 -5794822 -3333075 11432455 -7354760 -1466709 3555592 -4732199 -6433659 2922364 4050632 -4656529 -13981498 13511268 -3070868 231211 17948753 19633317 -5611801 -1124101 -8529541 6249458 -3905699 -8451003 -16383208 5562749 
-680 109858 2238678 386291 984551 4643285 2012172 -5300324 4651 5295871 -1999867 -4654392 -976531 -385291 -2246471 -109723 1021574 -4193744 8587988 -2834991 2001447 381632 -176347 -935285 5906192 -2378033 -6628106 5719460 -3290485 -15945 -5279130 -4647539 -3118228 12202068 821645 -6378346 5957431 7764996 -9108820 -1999969 10573369 -6662964 -25773 3312593 2766898 3296327 1389013 3385941 3143988 -6743927 2403653 5297717 -1484475 -6087964 16002 6659236 -5729228 -5959452 3599777 -1444200 212607 2881083 1431519 -669899 -2575604 -6235 6083329 -10558600 6619134 -8914641 -11378185 -7440351 7063309 6471407 269799 -1611 2592829 1471792 1981047 2385081 6724408 -14504665 904958 6137638 2605 -294246 681387 -5277588 9099533 -5905791 16379191 17789815 -30511 -6104403 -6455745 -1449132 -2409038 -7743282 923057 -14581714 14553880 -885069 -7071821 -2860066 6752916 -5986233 192740 -17768306 -16337505 7413259 -207458 -3146173 6376410 -380335 14462971 -6772499 1463414 -3375137 -819373 -2011796 11422972 8945867 -1403799 -12206614 2837853 -3621491 5945244 3103955 -8586090 -3295743 -2791712 4206459 4669859 5319434 -1032374 
65138 655328 -1017792 -513933 950901 2032607 -5375066 2139236 2231249 2149659 -5372828 2021402 958857 -512852 -1030112 654961 -4569063 -7856624 8268244 8135 -4995694 2310639 4060557 -1208795 -1930304 1111086 733320 -320954 -70853 -1545247 14313482 -862883 -6713703 -2645149 4928273 -4864068 -1471219 124607 327152 -4395272 786758 772696 -2971429 -64538 2278571 2373076 3209966 -5425578 4303521 1145849 1997807 -4650024 3752143 546618 -1055478 757798 -323185 -4266942 -323653 -8710334 3065321 1742314 3223077 -1907201 3760657 1191900 552105 775163 726195 -973405 -13658417 2307122 6615450 1178398 496432 -3755174 3772817 3740594 -4391585 1113021 17277824 22119634 -7585645 -10069943 1430853 477182 -1897465 -4644948 322502 -1946588 -21277646 3654616 12043330 -10078143 1175363 3207335 1998914 108782 -1210402 -4685930 -4664490 -7585408 6615815 1743465 1148412 -1482644 4061000 3628074 -21296331 2296512 3085616 4304673 -4863883 2307775 22126201 17244552 -8690601 -5424512 4921819 -4995153 -13624587 -931090 3194639 -2663363 8190 -356653 -4287080 -6713228 8259018 2378752 2248856 -7837935 -831937 14353777 -4578724 
276 23797 -100275 1649691 -1521902 2327666 -36779 4254783 -725 -4256082 33016 -2320820 1512444 -1643982 110199 -24502 -25622 2031637 -3139380 6699267 -5494720 8118416 766398 -10132227 5428802 -424088 -8357211 7385667 -2945683 8989 106152 650674 -261442 -3159548 4991619 -5165259 1879876 8082813 -11443182 -115018 11580407 -8974901 20214 2924620 -1989930 -8137355 1319184 11147970 1568365 -7055731 -589012 5262327 -2704538 -4069270 -5805 8971692 -7368316 11046030 6081342 -13623722 5711004 7591117 -10440533 683407 -771454 -8768 4085180 -11583243 8346455 -9886460 -4839703 8141927 3108395 -2446254 -243305 9981 761472 2703573 122564 433635 2651630 10497768 -10975283 5456404 -846 242956 -684307 -5271443 11457533 -5431540 -13618317 -11229505 4915 -5460671 2433713 10448065 577577 -8078287 10130912 5942309 -5935035 10966594 -3096846 -7610886 7051113 -1868369 -768812 11228253 13622054 -8137090 -5722513 -1556660 5164786 -8123720 -10500063 -2623745 13614209 -11153499 -4992925 5504776 4811165 9861242 -1311146 3174195 -6706260 -6054455 -11009241 266993 3125677 8115340 1986872 -2019436 -656701 -158225 42479 
-901810 205501 -3674116 -2244629 3224272 -3075403 2295920 1220492 1171605 1194716 2322273 -3079249 3225999 -2254688 -3675205 207315 -5740808 -4452716 3166352 3542486 -4229280 3692088 3869360 -3309571 1300749 2850130 -3003048 -5612567 6866509 -8037555 20155235 1546372 -1890984 -4104159 3345100 -4281109 -6831213 5296836 -4317497 -8858785 6513866 97085 -19264429 6852722 2637288 8948637 -8591925 2366058 1694725 1416435 -146032 4633918 -810436 -2977344 3450892 64010 -5575457 -15164564 -8754519 3579882 5884609 7589493 -4004369 2958857 7357047 130235 -2975896 6553551 -3031361 8639216 14520515 -6662025 -3513683 8720434 -2646777 -7272828 7393739 -845155 -8880599 2867041 -14816224 -1926015 1192927 5040806 2585762 -2626585 2907612 4622723 -4319707 1295190 -454279 -307709 -7766864 5074186 8718226 -4010948 -92864 5292108 -3307212 -2024291 -2075458 1237342 -3503229 7610625 1363746 -6850396 3908898 -232014 -335788 -6737819 5879340 1679889 -4244993 3638901 -2043691 -14882562 3611682 2375302 3326352 -4200691 14565615 8657424 -8602570 -4112200 3560331 -8767969 -15176074 -1859005 3131038 8968148 2669657 -4453468 1533943 20144892 -5739814 
55 -7490 -2142766 -90418 -829895 -2657620 4667993 -1578685 -156 1588528 -4658043 2647272 848543 75373 2124808 9881 -1202671 5358477 -11975894 8057416 2395128 -8424999 7862493 -4298067 -2241267 3965035 -6765639 6593319 -1213848 -8280 4265316 3640237 5490484 -10152812 -2595693 7476144 -6004011 -1578372 -1274355 -3303897 7154872 -7493853 -32222 1215816 -921467 -4795599 -2581569 6718446 -4165198 -8850529 10103296 -2180040 -5540640 1012248 -8791 7499913 -6610908 8150855 -3442197 1337127 176560 7189676 -5573462 -9989730 7769780 16941 -1021569 -7141333 6757900 5523910 14535709 -7506880 -1004848 -5547024 4842643 -18531 -7746254 5552489 3255052 -3946617 -18011784 -13197781 4668555 7409996 5012 -4831871 9991172 2198251 1264914 2234216 11431535 4066293 -9440 -7409971 5587031 5574796 -10116157 1595341 4291241 -2704073 2718051 -4665857 972459 -7149073 8852699 5969193 -7849047 -4085532 -11439812 7486307 -153814 4174598 -7501979 8448649 13199739 17957330 -1329883 -6701385 2609729 -2421291 -14476806 -5485470 2528238 10124312 -8024488 3394727 -8237345 -5490193 11992260 4852338 963066 -5403427 -3647018 -4140733 1166586 
-952739 -683883 -1595924 -1463374 -1821520 1171035 -739124 2056647 3359487 2051882 -739347 1171564 -1819665 -1460331 -1597956 -684612 1801058 4337206 -9133574 4316281 1313694 -976926 206840 8702739 -10713781 10646511 -7425481 -6234909 9874620 -6177902 -3384267 -780149 7177942 -1557637 -5886507 3538306 5786124 -4120932 2949682 -6201360 8179875 -1011799 -15991345 9876662 4078829 -215674 -3228550 4961263 1115626 -2383901 -5473006 11845749 -9916977 -2810495 2146586 -1003958 -6253142 2509700 8214846 -2984904 -6004188 6742149 4494702 -6193879 4192930 -4561735 -2826473 8166122 -7405916 -11981307 -2210924 9337633 5786974 1391175 -16369386 15862035 4165423 -9887769 -6193284 10625569 3204469 4724053 -8127217 11088852 11242331 -16353649 -6180211 11840191 2932604 -10698752 -6024558 -3763243 -7617435 11115179 1368266 4513918 -5484088 -4114418 8713367 -2985559 -2987708 -8131436 5763796 6756455 -2378216 5794516 183703 -3763679 -6008369 9374244 -6024281 1097829 3525330 -950616 4717044 3199921 -2992418 4993448 -5884294 1285276 -2202576 -12002782 -3251670 -1548680 4330581 8223416 2509444 7180284 -9134043 -218360 4076329 4338825 -778165 -3383962 1801760 
-1437380 -547149 25161 -2143746 -1383663 713325 -9584 -1165230 4345619 -1165331 -14113 715756 -1375994 -2142287 27502 -546554 2940218 1213287 -1111564 -6425601 11663120 -10623741 9390930 -4401923 5639279 -3851819 297702 -5438195 10745990 -5856064 -9402021 -2624848 2348333 4292028 -5359311 9285902 -2270721 2010830 -2602891 5494097 3709413 -3870902 -9742276 10748569 3621941 5529221 6174832 -11267601 4544891 -5133904 8904007 -4295236 -3915830 -6195821 10116591 -3871388 -5448084 -4740614 2287501 6815103 2485913 -3591452 -6597781 2567617 6488252 -7028048 -6193900 3702836 297862 -840895 -3965659 -12480225 16068879 -794929 -1265394 -4415648 6490101 -3912763 5490563 -3846552 1551730 -3892813 3748309 -2726329 5882006 -1271095 2576616 -4286036 -2607472 5642289 242601 15828098 1291045 -2732824 -781856 -6600427 8894089 2023514 -4405763 -18280120 -18288451 3737361 16074349 -3587099 -5126497 -2266191 9381915 15834726 228706 -12479294 2495047 4549362 9268940 -10607858 -3881379 1576107 6817158 -11273339 -5348422 11654818 -3987653 -835939 6182441 4316751 -6444944 2277847 -4769454 2330596 -1075201 5542237 3609275 1202208 -2622974 -9396759 2937509 
1736 469732 1315906 -585475 4849 -187125 -180106 3360832 -92 -3365740 181278 188990 1412 584967 -1317482 -468322 -12218 -5403607 7114116 -7249410 9884709 -5445758 5264238 -520926 -6366671 9106229 -10076589 10868193 -5287222 5051 -2325897 -2799948 -3213617 -398175 1050482 6608828 -1407892 -3849011 2296966 1373703 7559139 -7726513 8145 5262071 1508732 4936665 10442182 -12255990 4699210 -1319865 3827136 4918325 -15456066 8676466 -10257 7733604 -10861200 -5372310 -3856743 4108589 11187270 -6155868 -11876756 419479 9597189 6126 -8674922 -7566187 10093282 8004895 -2612871 -12726645 9896197 9290536 -10772523 -23465 -9600748 15492711 -1376144 -9129378 902357 4874862 -2223379 -9006338 -5599 10808770 -402778 -4951169 -2313153 6398657 -10064260 -4143892 9079 8968560 -9291149 11873631 -3820082 3871560 483421 3259975 -3276646 2234806 -9889034 6145744 1323519 1386197 -5249512 4171876 10073875 12704163 -11181634 -4685446 -6627312 5449349 -4879196 -897564 -4104082 12247945 -1045674 -9891899 2609516 -7987823 -10447840 406493 7248349 3843129 5357118 3198477 -7103182 -4932481 -1510097 5399918 2802487 2362915 41 
-401465 -1154575 -445499 756871 101700 2150362 593790 -1956833 -78383 -1952394 592701 2146475 102601 755553 -442864 -1153287 2350640 5995698 -5657964 4131926 -2761144 1108370 4784517 -16373823 6084987 10736150 -9185849 3586953 -9085154 5128617 -4300477 2213490 3734773 6232790 -1763087 -9371770 -2124496 16689945 -5372781 -14101825 6808006 8922081 1564788 -9101409 -2956381 -2949706 -10357033 7859092 12113300 -11457873 -6248957 -329605 12697289 4759573 -20280618 8892764 3621223 1461475 4801628 -3216479 -2786295 4665980 1816741 62050 -331801 -2386387 4749295 6838528 -9204588 -8493439 -1830817 -5690246 7526037 -3106989 3906579 625399 -331911 12684755 -14079438 10728377 359291 -3896418 -135763 -4294335 4722345 3888557 72301 -318386 -5387569 6103546 3818041 7712757 4558374 -4295278 -3118452 1808323 -6237937 16670721 -16376552 -5520611 -5511364 -141695 7537422 4658845 -11469526 -2107677 4785339 7696394 3802400 -5684348 -2780948 12106543 -9362788 1102531 -3886072 358849 -3214132 7861027 -1767346 -2752551 -1829101 -8485014 -10337293 6219373 4130383 4796134 1453254 3734811 -5650397 -2940780 -2951618 5983859 2208801 -4307086 2350589 
-4966202 -2007840 281310 -1376765 -739887 -645815 -2515861 -677675 -2953723 -675631 -2520059 -648589 -735176 -1371492 281999 -2007160 5479050 1659295 9383867 -8741268 -6489009 13664457 -6072362 -3832349 4000865 2088691 -6058986 2625946 14629358 -11253248 -19824232 -1537083 -3140158 13329586 7721257 -12186377 4564833 8125418 -2215279 566610 11051042 -4914276 -5577435 14618556 -4005275 5307959 713881 -1699520 -824891 8656613 -2406527 -5253755 23571 5863728 2893306 -4919106 2627328 -9719571 2611445 1908923 4906828 -8228877 -4293688 11575553 2211549 -12747849 5858654 11046207 -6054791 -5320381 -3246946 6082701 -2837417 1846956 -2159916 828627 2206271 44829 580252 2075164 764314 2763692 3273162 5835543 -13281118 -2152441 11578710 -5253158 -2222928 4014039 -4620553 -7913680 870106 5841490 1839351 -4289114 -2411494 8127885 -3824174 5072555 5074629 3264096 -2856539 -8217516 8668757 4567880 -6093061 -7921687 -4632036 6104465 4915504 -836238 -12185601 13674735 2776491 777810 1898059 -1694537 7728168 -6497337 -3256125 -5309336 730227 13331156 -8747550 2601612 -9725060 -3164737 9409342 5305161 -4022875 1652896 -1531774 -19819395 5478191 
338 449046 1627162 776988 2009674 -998113 1754467 -550732 4287 549471 -1756723 998624 -2010701 -778403 -1626969 -448056 -305924 -6765461 14103393 226529 -13132085 11219992 1353280 -596854 -10402886 13281642 -4196531 -4332004 777465 -15311 -1064064 -1726604 -8764116 2788161 13881694 -1846248 -10954315 8028756 8252675 -5662278 -4107887 5719565 -9494 -738675 -2069247 3978614 225657 3352399 -8077145 12921987 -619629 -1595574 -5494305 10488035 13894 -5746325 4328480 -7630202 -3427217 -804319 -358687 10746508 -11555000 2970321 8361123 -11274 -10477814 4114419 4197698 2571936 4058810 7971890 -5313283 -1114749 284397 5024 -8356228 5480911 5674107 -13302547 -3472447 -5519459 -12868625 16271932 1759 -293901 -2956856 1571843 -8253691 10414659 4978397 1269571 2062 -16282633 1094234 11568654 628900 -8044829 593842 -4631788 4612160 12864844 5323081 -10756710 -12905585 10959056 -1353144 -1252054 -4976786 -7954181 341645 8066999 1852091 -11214657 5523434 3475908 815962 -3350480 -13884199 13124123 -4056018 -2578431 -231708 -2785168 -215483 3431458 7634176 8759019 -14113515 -3983948 2085375 6775342 1717097 1070658 302575 
1984 -840889 -1920620 -277779 -1881889 2061876 674883 698627 885 -697069 -672217 -2063749 1885110 280142 1920754 842719 98847 12706515 -18728952 5394473 1849422 2612004 -2018298 1363629 -13923951 11167733 -1947477 -4764437 4523541 8575 2305293 2305658 7227004 5547521 -9105632 -3521950 -3184978 3722992 3610106 -9748600 -5052334 5378044 8188 -4536469 2344315 -5425949 -12855288 822898 9490761 355638 -15283181 6284084 -7238802 5809125 8139 -5385419 4761178 6869244 6355594 7885437 -7264306 -1042026 -3885417 5502775 -2062792 6382 -5810236 5033959 1955220 -7604528 -2370816 -5197213 10503210 10770806 -14679734 2577 2062292 7225748 9756814 -11175713 3303833 -4294885 -11602286 -124025 8516 14677842 -5517700 -6283074 -3593468 13913096 1342029 2872413 -5219 121820 -10780129 3898542 15293361 -3744745 -1359365 -4354573 4353548 11603884 -10510455 1045464 -361815 3181439 2027920 -2868945 -1337368 5201148 7269743 -9497086 3535579 -2629403 4295204 -3310093 -7901265 -823835 9113615 -1850269 2377992 7623477 12865819 -5566836 -5393004 -6367634 -6867816 -7234611 18744118 5428129 -2347836 -12711796 -2302902 -2284593 -105511 
2133 -167483 65074 -13308 1322916 2910734 323558 384045 1 -387259 -320024 -2912713 -1324263 14062 -65996 172650 74110 112856 2092848 1741805 -1478367 -3470920 16129957 -16465432 -1169195 4682974 4723753 -14544249 7127983 -19329 483427 796729 -516174 4347481 7696362 -9204268 -5882518 11034453 7264102 -16311991 -5008686 12421062 -4484 -7083281 -1574490 494029 -1247123 831439 10389191 -11593815 3141790 -4957634 3806683 -435723 4473 -12462025 14574474 -1411707 -944029 -8940409 11185582 3116962 2883555 -12530601 6862472 2715 468161 5005782 -4746093 -2126758 -5514496 -11596931 2248322 5916764 10389777 12444 -6893963 -3829516 16344982 -4694373 870950 4234204 10292078 -10204425 -12847 -10361902 12548720 4956373 -7281025 1177543 -4416586 315352 20489 10178540 -5961343 -2881342 -3107291 -11057122 16469396 2357835 -2365348 -10273641 -2254724 -3121557 11594011 5877772 -16136130 -297187 4425937 11599434 -11204601 -10411018 9234667 3455434 -4243407 -883878 8956779 -828384 -7704467 1477401 5531785 2137829 1245988 -4373182 -1722481 937916 1424575 502265 -2081225 -505363 1587446 -137057 -803604 -446726 -87902 
-235871 -223304 642263 -1429950 117852 256061 -54684 1974348 -1911249 1975627 -56876 251730 113767 -1427737 639950 -222990 2336821 -2942768 5295143 -11016255 14844010 -7209922 -3862019 5030155 -5388305 12453861 -7617977 304496 -7434248 8216672 -7370995 837357 2122591 -2717134 93748 1450165 6993161 3381972 -2915420 -4475241 1616178 10122056 422892 -7444495 -2554564 4395397 14921489 -8390174 3132354 -9892536 -5491627 14549763 -3651205 -4214608 -11939287 10107665 321131 -1593698 -3285001 -9619128 15784109 1753699 -7187753 -3226319 -5110361 10195809 -4230284 1618341 -7610474 5694284 -2947034 -12466045 -5678581 12842238 2772546 2467141 -5132051 -3640269 -4449752 12430480 -1620828 5309515 7779918 5071882 -14199683 2769369 -3213769 14553584 -2932826 -5373486 -6248925 -4708537 -4298244 5058413 12832575 -7171115 -5493883 3368623 5043096 4329970 4334496 7787509 -5683992 1732577 -9895883 7013834 -3880294 -4710727 -6248860 -12459111 15772494 3130830 1450761 -7220059 5314596 -1618093 -9611874 -8386388 68147 14858279 -2943804 5697205 14917095 -2732759 -11004875 -3284323 -1570917 2140145 5262281 4381692 -2554214 -2931110 842162 -7372689 2339089 
-909310 -1462158 430864 -10658 -372609 364322 -721079 666765 333297 667048 -725836 358751 -375452 -9340 430861 -1462965 3100885 7619313 -1336825 -5088674 -4320793 5415599 2430136 3568864 -6200884 -6040605 16008253 -10589853 -15058287 14856421 -8985042 1876282 518451 10064112 4312752 -4774281 -4644569 2602662 8885720 -2347583 -7186023 11774280 5756127 -15085097 -4443740 2739804 -4468968 -3412824 4424898 7650267 -5826048 -2012981 5999964 -14071926 8036135 11719783 -10531111 -5715242 2765376 3495108 838432 -143989 -5247428 -4549276 14056374 1919978 -14057319 -7168888 15986667 -2490974 -3064982 -2251646 4063634 15790392 -7869204 -18017709 14040406 5984326 -2295517 -6065054 4063038 -1352336 -8599902 5456874 13014762 -7884496 -4515274 -2023231 8869105 -6178669 639796 -4067084 -13936186 5461710 15770212 -5240555 -5815586 2572258 3599909 1591070 1593850 -8606390 4063879 -163587 7681637 -4636636 2401560 -4072013 645752 -2232518 804829 4409475 -4758762 5429512 -1353906 4076813 3530372 -3427749 4288011 -4328915 -3060879 -2493026 -4485489 10068626 -5089286 2777035 -5709306 517640 -1357542 2733445 -4433628 7633136 1873142 -8982140 3097083 
3867426 1237506 -540572 560786 -559837 2863588 -889318 3013246 1363423 3014349 -889377 2860626 -561038 560844 -538375 1236080 -3720066 8783124 -17186820 3367058 7403321 4324652 -14625785 8572385 3183409 -2776171 -5194791 387565 -1776032 338598 14980198 -1572654 5284454 2134635 -16386569 -2121364 7333225 -1616849 -10954147 88755 1684873 -3396837 -4211217 -1771872 9432970 -5216935 -8422139 -7659604 4047335 8597681 -7105251 -4947073 5545947 -306099 -5141655 -3403365 385867 6563923 4335341 14829729 -1319439 -10701136 -2822134 9132000 115128 -6122212 -300203 1695433 -5206971 -2774739 -3385443 -8256040 -174333 14363713 2393623 -10190234 122257 5536676 94246 -2780832 6894706 5179297 5871194 -2232610 -15651187 2393644 9125751 -4951976 -10947712 3190692 -4486713 -1476203 -4585861 -2227894 14352920 -2826417 -7088775 -1627652 8569335 2261689 2274986 5879210 -182174 -10704955 8599194 7331035 -14605543 -1490441 -4490794 -8248098 -1311766 4039064 -2110410 4316843 5183353 6886150 14826350 -7669711 -16371904 7393627 -3375042 -2775935 -8419778 2131017 3365303 4339485 6556707 5273964 -17168170 -5211627 9433639 8778852 -1576336 14977747 -3720537 
-498 -222962 199891 1671664 -107716 1347347 -2395842 -1444987 -2590 1447627 2398337 -1344695 106937 -1672554 -201325 219666 -559135 6663885 -3533192 8651887 -15819270 3327406 7903168 -8285424 8493739 -1755762 -10679889 13978309 -7819261 1488 751637 -1632009 -4663324 8549670 3590316 -5015837 -6755962 -38498 5942712 4323678 -3880324 -9501659 6034 7809982 2858865 -2520101 -16199496 -298158 2516705 8022020 13061255 -14436867 -7707071 15511913 12463 9504788 -13997572 -1794124 5056778 11224818 -6775463 -12810529 7263799 7957942 4183995 12502 -15521203 3852197 10708784 -7071651 -3170228 1420551 2129963 -4784952 6175746 -9129 -4179792 7698489 -4311840 1765622 6467572 2901493 10344669 -7323938 -2523 -6162070 -7955474 14441249 -5915490 -8544217 -283796 726788 -6205 7325012 4821331 -7281087 -13079354 44464 8301993 2027293 -2017922 -10344795 -2131375 12809417 -8013582 6718792 -7883961 -730585 285655 -1452802 6781164 -2486589 4996216 -3328883 -2904102 -6466502 -11218429 300051 -3577447 15810149 3164019 7057781 16176243 -8526524 -8644770 -5044191 1795590 4659883 3511458 2513073 -2862679 -6638822 1634383 -752361 561053 
1315247 1184877 654556 -596872 234980 -2002950 379329 311377 4403989 314232 384463 -2008200 233956 -600116 652039 1184555 -684572 -8626302 5330762 -8410805 9092516 4661817 -10358960 -3388849 19634903 -9353270 -3094747 24287 -6856488 11749992 437735 448909 4866729 -7642221 -8031473 3399993 16921056 720446 -11230654 -8884501 9757142 8071018 -2681604 -6851974 -145496 2430482 12995331 -53176 -12805621 4566370 -476080 -4706010 9866778 -6352754 -8820588 8087697 -1799 1195896 -4933919 -4082507 -4752923 2029291 2376997 -1206612 6828867 -13019944 -6366843 9763338 -3072899 7240345 4326785 15357155 1522660 -6257461 -10636347 -9195320 6828601 9879640 -8890846 -9354446 -1791318 -609447 -7891694 4299930 13313941 -10660750 -1214095 -4693347 -11238811 19629477 1483772 678073 -2221223 4314269 -6245790 2368595 -503987 714232 -3369298 -4870030 -4871698 -7921962 1517311 2038575 4561708 16938057 -10380969 672784 1487791 15368426 -4744123 -12810186 3403424 4659417 -621252 -1803928 -4098782 -57131 -8040401 9133611 4337114 7257398 13026561 -7663579 -8434676 -4943535 1199338 4874768 5343576 2436674 -153386 -8642581 453262 441714 -686808 
-666774 -9292 588116 351036 -1227097 -886033 1177647 -2245879 2099465 -2258374 1181910 -886398 -1219362 348085 581827 -4903 434942 -3120995 5799111 1679411 -8910363 10825158 -12562345 11143550 -7489313 8282115 -8080146 3578030 -3089381 3878693 -3212409 407433 -3307259 -2084586 1486880 8405387 -4426079 4696555 -5831223 2759469 575844 7897135 -1078313 -3153629 -3112130 377880 714074 3540681 -14155076 8506980 -961765 10782947 -6460770 -3871329 -2291151 7894164 3688077 -627361 2402236 14015507 -10044856 12401436 -21752312 6924751 -4906084 9417811 -3749919 473700 -8132550 -396879 -1196848 -6322619 11723146 -4386172 7199583 -9276654 -4999409 -6460609 2762042 8341563 2855065 -4712996 -13320666 -2256260 -1862104 7210191 6994880 10732215 -5804408 -7539534 23817 6490818 23528454 -2237282 -4428840 -21644133 -1018638 4759445 11126072 -4989320 -4992720 -13274674 11678329 12408172 8468810 -4407995 -12518688 6505491 54194 -6264682 -10032488 -14084720 8302760 10784267 -4709846 2826374 13851981 3559514 1468879 -8802089 -1187422 -373378 774944 -2095585 1622973 2362272 -615475 -3252802 5802925 380407 -3115861 -3155418 414698 -3208615 428961 
4106 -1052611 361749 -1072085 -1432699 168080 -699651 1585485 -7624 -1568140 688056 -159266 1439244 1072244 -362086 1050896 767806 11597231 -5973985 -110095 -8595159 10500881 -10214557 -929082 10142638 -10707519 7825472 -11763376 7119813 4394 -117870 -1467219 -6148566 4519164 -511822 8009104 -1826173 -4600042 -2904394 -2765913 12154869 720589 -8878 -7126589 3134236 -15323 -4345211 -8979371 -12348252 7912506 6288409 240739 1250114 -14232610 9475 -738523 11747782 -1121321 5398535 21647030 3192769 1243705 -18247410 -12319579 16046764 -13933 14231789 -12144279 -7807898 -2002552 -3565953 -11282823 87297 7026176 8048410 35171 -16001992 -1237848 2764342 10662170 5502457 631912 -4167309 482894 1725 -8109455 12257629 -312497 2934905 -10087270 -4052989 -1500416 -88345 -470082 -7001564 18393828 -6227467 4544246 834490 626871 -594197 4275146 -165622 -1355570 -7968796 1851773 10313898 1457025 4051957 11331990 -3115506 12417691 -8061609 -10560105 -594141 -5511039 -21700573 8942358 505960 8621220 3572155 1997610 4319166 -4493357 99456 -5406708 1119811 6159366 5946657 10158 -3110164 -11556978 1463265 148738 -773559 
-761 985891 1433841 2892614 821474 79200 226157 920661 -1414 -911764 -229280 -75328 -822941 -2891250 -1439372 -984425 -788723 -13264618 13423053 20791769 -18543294 -7807242 9267965 6316608 -3588962 -334096 2029095 -11927383 4623738 -17892 381475 45937 -7906986 -5688183 7384352 16896655 -2214115 -9844568 -1411520 4573978 6076996 1126863 1854 -4593807 -5735118 -906448 -8793859 11321962 3996763 -7025238 4975665 14984324 1740627 -7505545 3752 -1166117 11919343 -2379883 1362313 7397695 -8537926 -4924 5743915 -399664 -4903651 -19653 7525984 -6092592 -2003077 -2851629 679967 -1943899 14049221 -863687 -14099527 14008 4908353 -1702163 -4582106 306882 2988 -1048872 42758 -9063845 4532 14088713 376274 -15021416 1433343 3610470 -1780981 -1641354 -35304 9063458 883746 -5675076 -4986465 9838874 -6339567 1547713 -1536825 -7596 -14077754 -13464 6999469 2216960 -9235465 1623402 1771465 1949536 8563559 -3934919 -16931978 7785060 1069797 -13628 -7449932 -11324128 -7398677 18583497 -677566 2845849 8791804 5690413 -20799221 -1364791 2394459 7936758 -13453354 896910 5735530 13260105 -39419 -368786 786621 
145700 164534 1268090 1360583 -540415 246190 -2824496 1475622 -2397822 1487986 -2820921 248911 -549994 1371325 1263402 171405 -608381 -2205075 4712612 6888721 -16363082 4878662 6815697 -6845552 6433706 2789474 -14635471 7161028 -9900351 11952570 -45595 660983 -3409047 2920115 -824383 6938882 -1686426 -9410818 -5827381 3243759 9502932 15821034 -6762210 -9961235 -2756534 -1406326 -5605608 -3107284 -6161305 -4048637 23929017 1606159 -9796748 -8083289 -2979129 15767735 7218143 -703918 2669518 15900939 2350548 -14941795 3701191 -10713380 4427373 9908119 -8093214 9488316 -14536588 -1399752 -3512664 -740070 -953358 -1149172 -7642072 6861639 4486095 -9734524 3239448 2675456 5843627 2747028 12874596 392416 -2109875 -7595499 -10818208 1569672 -5752839 6428593 -1023767 -4175141 -15342945 378208 -1074076 3638607 23887600 -9397887 -6853132 3694605 3682655 12830586 -946108 -14882024 -3987025 -1717297 6769403 -4167276 -1046535 -841299 2327644 -6136887 6938063 4971642 2744732 5857895 15957854 -3071953 -881636 -16347498 -3533521 -1401104 -5598272 2900769 6895978 2678746 -675823 -3376208 4728078 -1424699 -2787230 -2263745 675138 -45140 -609083 
35416 -1291599 680219 -2978187 437915 -1061258 -1515919 -1702028 79364 1734753 1600328 1075157 -364380 2853940 -673113 1252084 732227 13957138 -6758610 -5114992 -1577896 -9598703 337442 -2604674 7274905 19230794 -17525972 -15547954 17505952 -326799 -127399 -2483680 -6048278 4014825 4763926 1107559 9745173 -1563670 -14850959 -2873337 7930211 14022711 -56970 -17392046 6070097 3623676 1773505 -8802160 -12285607 -7498290 8832919 4741451 -9764269 -773169 -505482 -14285154 15974536 -4390503 164676 -1490516 3902867 -10321636 3373518 13006523 -3249405 446431 828839 -7939304 17029341 640511 1785210 13782696 -1454632 -9974042 -2983864 -202998 3031828 9702974 3088830 -19465551 -256039 904624 7010252 2655218 364121 3324601 -13365768 -4889276 14908395 -7107852 2559179 -970354 -20639 -2716340 10213533 -3335510 -8867656 1310539 2563579 1730936 -1837918 -7633019 1297616 10789122 7706127 -9785383 -98974 1009113 -2464365 -13470055 -3506206 11884202 -1365277 9605694 -996052 203217 1364348 8407967 -4484096 1763308 -1722951 -649206 -1658027 -3750186 4590763 -128686 4279389 5808297 6331162 -3542928 -5687363 -12906334 2345682 226983 -688969 
1805247 -965472 372303 -2800040 1723619 279437 1752272 929465 3618096 863033 1688313 239261 1738312 -2922654 402453 -1017928 982479 25207274 -9356724 -12120955 2612018 1124170 6691153 -2407101 4658213 -5412945 -13482323 11540562 1096723 -14426103 2331855 -3274572 -6105841 6740512 6653221 -5694112 -1257345 -7461734 1200610 5583891 605388 -4523031 -3316939 1808004 8920293 1725015 1963718 -9916467 -10653070 4991293 2217011 -3285162 -3003500 241262 -24813626 -3948892 10893050 -2803608 1136879 -946802 10013143 9449988 859150 -10402421 -4414159 23411511 212075 930209 -14191157 -375067 1138129 7658117 -3859907 5820550 7239955 -8864174 -4562484 -3404671 5469721 -4612115 -593553 -1982736 -13908806 -1305308 17214945 7136873 -9859806 -3087586 591344 4945274 2195773 552722 -2255254 -1183603 5398877 980762 2563335 -7515333 -2504660 -2259788 -2178675 -13595150 -3925655 9042070 4675079 -870392 6683920 504316 2288966 8183568 10177915 -11149952 -5624902 736485 -1938690 -605047 -986497 -10281438 6844240 2536344 1208794 -347818 2037456 6904916 -12317814 1149877 -2989633 -6367416 -9630422 1875994 9167917 25775715 -3378288 2322361 1012532 
3971054 370362 1906750 961467 2481430 1333429 1861969 -2203896 274680 -2169830 1885152 1385113 2566499 925559 1927079 316096 -2329605 10888550 -5733474 -8945124 7961811 -5238215 5204378 -7366088 -4154479 8083985 -1134847 -16281087 -13094128 26209173 10128978 -2126146 -200083 5250054 5033755 -14155590 -2512202 -3275223 -1421103 1034352 8215022 7154929 -9210713 -13255534 7685587 -2254608 -3215060 -5657736 -4073723 5162372 247362 -323883 -16010455 -3120026 16984883 6946861 -16126298 1606664 -1401614 -5591436 4535513 -4830854 -5188967 14602457 4350405 -6098136 -3533758 8079488 -1049540 612573 945120 12230918 -6363263 -14299238 896535 13560922 4171975 -16063859 1306165 7742884 666761 -1870707 -2641232 -1765092 -13199062 1009506 14669313 -200567 -1391636 -4602215 6157582 4994740 19814610 -1535912 -14303141 -5223679 51720 -3532586 -6951369 411095 427127 -2657837 -6547507 -4572714 5182440 -2818288 5516973 4948255 6142766 12234664 4989594 -3857240 -14168201 -5678727 -1867061 597056 -5860512 -5995593 5560466 7859780 916231 509021 -3481129 5550286 -8950009 -1389959 1445605 -561886 -5878190 -2228176 7938570 11577125 -2251514 10139351 -2319385 
59317 -1802599 774364 -1179844 3016218 1734067 724087 1072555 7052 -1138638 -667874 -1695766 -2938899 1205368 -717846 1813204 327442 23166485 -5136309 531983 -3482791 -15265560 10489692 13925637 -15603422 -10377589 2475548 5001712 -5711755 374250 444841 -4290180 -12840261 10159392 17618187 -202504 -10207331 -8501781 472986 9363304 -4819970 -6047577 -127585 5334353 8543765 1070677 -8450402 -11064583 7119498 -73492 -6482540 4793564 -1729339 -14015414 250114 6230960 -5489944 -5647128 18310 -9277357 15114650 9090150 -704007 3131384 -6724122 -84021 13931564 5047878 -2483470 -3108678 -941265 18040 -5987145 -1299034 3860788 200926 6848457 1254076 -9338565 10613176 -2424505 223508 276744 7329127 -196486 -3822524 -2696588 -4803853 -496912 15460632 -480643 -1437359 305617 -7376935 878660 535274 6462902 8420363 -14141577 671801 -664863 -379400 5789805 -9208469 245205 10136587 -10346669 1590910 658349 349433 -14963418 -7239009 -232677 15100135 -275441 2446984 9102987 10882475 -17461588 3733987 967809 3128047 8352683 -10001346 -798313 -64193 5684249 12813947 4945453 -1133639 -8298521 -22806475 4217778 -138151 -395331 
-2528 -378162 -392767 -127183 688736 -1748129 2065420 -1212961 -279 1208558 -2064580 1746745 -691338 133574 384723 381263 200081 3555231 1207576 -9108496 6121448 -8673004 12364769 -10420022 9750207 -10893067 6402790 -2274297 1630669 12492 109290 239713 3840947 -1958610 10606066 -9273895 4651931 -12173317 8565631 -3707446 4441136 -4709229 -18754 -1654375 829867 -1028944 -6496446 948305 -2079132 4548709 4308088 -4486787 -2043966 -5656084 15043 4742721 2304321 1164514 -447594 -6040305 -318847 -11373839 10108580 -8998742 17592161 -722 5634918 -4438210 -6430295 -1548575 5069940 22269750 289913 13090980 -20165388 -23352 -17575509 2030459 3744783 10899362 -2639522 -5108878 -21412683 -2485969 -741 20170141 9065402 4467039 -8591204 -9759775 5324393 249631 -6700 2475065 -13099963 -10114589 -4314710 12165759 10446625 -3998521 3996490 21413891 -277414 11319935 -4521993 -4666465 -12332603 -249460 -5314142 -22219267 299632 2140997 9224606 8647706 5103425 2622703 5984190 -931090 -10606901 -6069359 -5055494 1540143 6464769 1950071 9100016 440813 -1132303 -3765575 -1196186 1009611 -849558 -3638056 -224939 -98129 -207098 
2478566 -660926 3014541 -1641340 2166516 1138254 -167117 1207301 -1207981 1212685 -176574 1147352 2164180 -1635248 3011693 -658306 716354 22115892 -4831667 3046394 -10604889 7516043 -14762479 -2726339 2319285 -5139883 11784619 -14004986 -1571282 4109428 1289058 -5156997 -20574730 2534920 -1588141 13233945 -415133 6825896 2975722 -11433826 5552505 -4830960 7382979 -1539251 8842472 4241653 11083230 -3884907 -11302773 -12037142 -1763933 -331748 2000830 3306802 -1126012 -4835009 -14019533 -6981088 -318057 4723191 1334523 13565559 4645909 -6365197 1300527 -11648292 3324003 5560545 11762975 3952462 -3140767 -12486196 -2179284 -9386046 -2536750 18651256 1243428 1983591 -11428724 -5118082 3088592 3018985 10093009 1309653 -3023356 -2450853 -6309728 -303496 2947730 2292796 -1985623 -721711 336413 1364287 -9431680 4581910 -1790952 6851607 -2664361 3544214 3557799 10182444 -2205971 13584047 -12010459 -432760 -14797652 -722397 -1995319 -12559796 1348928 -11262126 13244211 7515561 3034666 3094809 4726421 -3908276 -1605572 -10604383 -3157620 3952802 11069283 2558379 3069967 -318921 -6977801 -20545207 -4829223 4240790 8828391 22075483 -5150032 1288183 714426 
5795 1511662 -1109661 3238336 -1033423 1391193 -1417470 1720 -2051 6887 1420861 -1384155 1034146 -3238337 1113982 -1509361 -743504 -20746258 2910127 3221945 7844306 -9003856 4761198 10086029 -889591 -2777539 5273497 -12644993 12045659 16002 593879 4891829 18852963 4117844 635697 -9235848 -2534386 -2324184 -2534933 -311988 11850581 -9077422 -740 -12060913 -8413613 -4519997 -15324340 -6182646 15977096 14781449 3765394 5349502 -8134054 -474045 18166 9058079 12591970 5671448 1435202 -1761919 6392133 -13470559 -14299230 11417242 2706514 -20088 478466 -11865577 -5255563 -3781444 -3634 2032458 -8341597 -1753703 11704175 37735 -2708312 8121921 299177 2788658 -17360 1596828 8256745 13842964 6717 -11697814 -11449634 -5378435 2552031 889331 604771 -220624 -12710 -13848556 1712461 14314527 -3759277 2361946 -10095122 837320 -821856 -8217693 8338445 13513756 -14807437 2505327 -4804017 210833 -614860 -2068709 -6390447 -16000618 9246421 9074386 -1582340 23008 1761276 6171633 -656204 -7847412 -3729 3795849 15360687 -4116505 -3266455 -1437703 -5661143 -18856407 -2927116 4519849 8444764 20784564 -4901938 -563918 737611 
-1533568 -1200142 1681529 66557 1639627 -530391 -386230 -2841930 -1274261 -2842218 -383157 -534826 1641033 56424 1683847 -1206086 1713935 5286706 2235747 19623504 -4757473 -28493692 6127550 10445513 2559002 -15216632 4091278 9183698 -3305948 -6393728 -5261649 -719013 -17605382 -458145 11174873 6142846 7775008 -12709994 -5100147 -887318 15317455 7076788 1240301 -3316338 -2338621 1841211 -6969644 -1069774 2008080 -1941439 -10617351 11235101 7923148 -3247602 -11543365 7091910 9223555 -6961992 883555 -973200 2403475 -3697288 859465 12538281 4374605 -7179980 -3248646 15279108 4096977 -2054554 -80148 3975920 -2184598 4398931 -5724920 -5513421 4377791 7932093 -901902 -15210357 272480 -1980693 -5840726 2894375 -15149132 -5747921 12530079 11230476 -5089753 2558853 2271254 3169120 14123964 2876431 4393823 881214 -10630626 -12688947 10411368 -1392420 -1394212 -5846920 -2171819 -3679685 -1979985 7786232 6109474 3168917 2268087 3975496 2388626 1971695 6161143 -28480453 -1979608 273482 -976645 -1055512 11174906 -4773860 -80103 -2040341 -6929212 -461296 19591977 874416 -6975283 -17636236 2233711 1852369 -2314102 5339493 -729927 -5261579 1714178 
1250237 911431 1088536 375659 156057 -1676969 -490336 -88593 2322235 -79808 -496092 -1674492 156755 382157 1091638 913826 -701135 4707136 1958891 4144744 -1806499 -5019747 6954739 -24098137 -3645479 17386219 8769564 -5631306 5936607 -9148672 657063 -2055351 -7648513 -7747737 -6387603 690310 25318360 5850085 721073 -11775952 -17324055 -4395445 17882290 5854112 2622945 1162912 -314750 2707844 -9993608 -3222538 1069117 6366194 -3432193 3072772 5834989 -4362681 -5585036 -2240243 357480 15114363 3439595 -14719581 -3914487 -552806 -1958220 13903056 3109241 -17385464 8756128 1801415 1098109 10203605 -1816598 8288876 -6533528 -14316261 -2003497 -3373645 -11797355 17401851 3532144 -816986 -7954761 3201015 -8160663 -6502168 -571969 6408976 735920 -3612663 1193711 2735275 7639533 3300978 8337107 -3934597 1006462 5813332 -24150535 -4269166 -4271108 -7965686 -1909150 -14719409 -3218686 25405920 6977016 2729321 1178389 10146106 3504745 -9988266 714110 -5052767 -809544 3543633 15176735 2699108 -6421892 -1813775 1083543 1804942 -309266 -7757098 4230532 363790 -2258909 -7709993 1948190 1168949 2626402 4707184 -2064844 658716 -703687 
15467 786947 609610 1769879 -383092 -38667 -453944 1652900 -3068 -1634483 450987 19020 423883 -1785715 -580343 -786663 -679585 -5619654 -2352265 18802928 -358645 -11463658 7915375 -13169807 12150667 5105686 -6103410 5566629 -9826709 -25268 603859 -550491 -9618081 -376667 -4905377 2558072 20946851 -11840949 2046855 -5010257 -8771405 7287331 59460 9842225 -1710065 62985 -1378392 -1835613 1241599 1284651 -9299405 10118709 12242578 10071307 -11494 -7314122 -5637392 -2337331 1517753 13367916 14655379 -5912812 -1315701 -5046262 -7774773 107873 -10078456 8672159 6074171 412340 -1661155 -5281581 -21137211 11072333 1746528 -247640 7795432 -12264069 5084866 -4862679 2311007 536026 -6758097 20077306 83515 -1802997 5327934 -10211456 -2299236 -12423283 -1642765 -1979360 -179867 -20188242 -11163319 1394823 9340110 12046191 13231349 -1192074 1223372 6910664 21335016 5730155 -1493277 -20843635 -7979006 1921777 1675376 5527196 -14739355 -1265590 -2459546 11368207 -498423 -2310763 -13439276 1916772 4969072 311608 1710974 -389450 1385937 212947 -18857604 -1552466 2285272 9467560 2453319 -32242 1801826 5859020 499356 -595777 684565 
-1474730 423083 -1559193 1140290 -2809278 742195 142981 -1102188 1133902 -1128310 146083 746322 -2802132 1109772 -1564791 410750 -391259 -13891788 -5416007 3551178 2230666 4922659 6711296 -10455678 16848773 -10947924 3714875 1184501 1232041 1791404 -740344 2654267 7976697 7994443 -5344470 -6258975 920545 -11824977 15513652 -9102791 2365365 -209817 -1750557 1380544 -5099019 -1780822 -1070733 -4234225 -2134338 12491326 -1459106 8720183 1443539 2981020 2437267 -346988 1086201 2841772 2638944 10288299 6704126 7118842 -7010089 -19813935 -3621570 -10534920 2821819 2516087 3837734 -1093510 -2750214 -12626129 -12941753 9370176 2743312 28649597 -3529205 1224850 -9008959 -11038557 1130238 -2618656 -12831848 7532146 -13595377 2702434 -19712283 8580902 15508248 16632145 -1898162 4409194 24963210 7248554 9170366 -6968644 -1323752 -11628680 -10270588 -3295450 -3273052 -12692023 -12639439 7231856 12459694 604210 6595206 4439871 -1880518 -12571215 6486475 -2160565 -6292883 5122829 -2613669 1099434 10086332 -4210698 -5302549 2221438 -2733736 -1095788 -1028433 7996742 3288393 2613569 2875300 8107346 -5370970 -1780510 -5075844 -13802014 2660018 -749723 -383178 
13 260962 507878 1359074 1189458 1014124 2458928 1398483 37 -1396563 -2460137 -1014960 -1185804 -1358125 -503529 -262685 -818031 -1022431 2482752 6314254 9723506 -14132290 -19910497 18580521 17430394 -5585389 -20354390 1928088 5552516 19788 1134933 -781408 -1981902 -1884491 15640388 12275116 -2789350 480280 -12524029 -8631132 -3753952 8982139 -8202 -5551861 259448 -811561 -10218537 -1277866 11654086 5485200 -8028028 -14162646 13672075 16478040 10100 -8992615 -1954173 -814561 -182805 -9589034 -1081012 6474900 -3261050 -5703507 9737573 5058 -16456726 3767847 20343003 -3263445 1246669 504858 8752564 5817899 5892988 -19510 -9755011 -13686008 8644469 5604594 -3392457 -2379067 -6754375 -8620057 18817 -5881032 5723696 14140457 12503619 -17434494 -548963 -1136230 -27926 8610808 -5820974 3274286 8034823 -469394 -18571331 90338 -83536 6764464 -8735856 -6478818 -5483316 2793251 19877913 1126641 555721 -489081 1063032 -11648214 -12245969 14124170 2379963 3393787 9567143 1270063 -15630624 -9742586 -1241507 3272329 10215508 1873916 -6324837 175640 809205 1967240 -2464138 814091 -256159 1047308 777085 -1140580 820457 
791 -554325 2652178 -1950193 1960255 -176587 208438 704315 4825 -695875 -200928 174987 -1962025 1952418 -2651172 549066 319493 5080639 1414224 14758667 5877622 719645 -3197610 -6747587 572586 -16616363 -12002092 -9927465 20193329 102362 -619564 -3049009 -14814835 -8823039 -10792504 -952658 4820679 4202560 20101057 14411768 16773535 -1832734 -56799 -20203447 2605631 4099310 8383028 7902137 10192995 1564019 -17208045 -16153563 -13593310 -877020 25828 1791859 9843320 -5669747 -2760068 -4246326 -2593590 5165279 9040860 9649309 8229466 -15552 960278 -16736157 11912960 2104559 -1355009 -8491718 -6582063 174796 -4102408 -37065 -8344185 13568604 -14392976 16566680 -775378 1559497 3183899 8890328 -22683 4151130 -9626545 16164701 -20028847 -525004 -1523152 310068 -6828 -8925079 -43508 -8961594 17148830 -4260206 6698727 -457093 449289 -3250190 6602641 -5163130 -1602206 -4785373 3250764 -306126 1526760 8464912 2549479 -10199586 1004669 -691905 -1573735 783904 4255996 -7863016 10775957 -5959229 1350434 -2093645 -8331687 8839892 -14775947 2762388 5664057 14815810 -1384863 -4089060 -2621449 -5065819 3058313 614738 -315044 
477033 -1155716 360406 166152 -241343 -710637 1171181 1428363 1662492 1441373 1176357 -705738 -232737 156941 371184 -1156306 1243447 2870823 7335067 -5777990 -12587574 -200987 10156552 -2448251 1703002 -5338533 -11830294 -19833832 434321 35258418 -2267907 934294 -135004 -2484205 892897 7358682 6312063 -7181104 2877395 6437329 10474435 -8555775 -15131844 602321 -1937984 1732758 5675330 9928082 -281316 -6105403 -6771519 336753 -779706 14929988 7776069 -8560912 -19893120 -891064 45235 2574672 -6980151 -1487929 12675277 1777667 -22105941 -8694616 14989307 10570794 -11954449 1436261 394377 -2284299 3660437 21847795 11256793 -13831787 -22133724 -861922 6499225 -5434743 1043807 -2148582 -10534404 -6539276 -1589708 11234413 1808613 253348 2990233 1757639 691385 -109095 -8174515 -6473556 21863111 12745636 -6885784 -7202274 -2501804 -1385238 -1385030 -10527600 3608278 -1418435 -6089491 6339192 10134811 -114539 669639 -2372748 -6992863 -234178 7384131 -181653 -2136925 1037890 2562693 9964666 867687 -12550657 381956 1445403 5701245 -2531851 -5731275 33931 -917922 -195375 7344421 1751784 -1930249 2890881 924597 -2260274 1240925 
2700 607731 361443 719615 -1281639 276538 1904371 534115 -1938 -532774 -1894286 -273129 1292423 -737200 -358491 -609337 -271008 -8416834 -5807404 541082 4067227 8609727 7180846 -4419526 -11058905 8971835 -19965289 -955621 21692894 -29832 -215133 1386662 5301673 7953706 25586 -4581077 -4696981 -6463235 -3975968 29494675 -512281 -1118429 -31945 -21747378 -2813671 -579187 250646 -2552579 -1183706 7297961 9593378 -7913788 6706617 -3146834 2686 1159487 1015796 1149086 815487 3099212 3380733 2950173 4517002 -18987084 -19995508 60635 3086214 494867 19907900 26134 253107 -852763 -5333586 10619568 10526944 1557 20056342 -6877012 -29464393 -9013374 -83448 -3100160 -18718966 -12928691 -85388 -10562366 19070636 7852651 4159192 11157453 -191627 655163 15303 12904457 -10517104 -4446941 -9695734 6424366 4327270 -2769486 2775886 18736510 5423253 -2969102 -7320934 4653427 -7223176 -645309 194879 825160 -3519707 1247317 4627344 -8522909 3090702 61618 -3186317 2630266 -67671 -4070073 -242382 -14814 -185280 -8007358 -569639 -835177 -1144353 -5306394 5860244 588101 2835864 8485383 -1395846 224174 272477 
-1775 -364934 -1260867 -434463 -1566062 2328166 844770 1528854 5396 -1524730 -854348 -2323542 1560632 446094 1261811 359254 105116 1321912 3561282 -20821233 -6812509 9282553 3499012 -6202236 17330902 -9518031 -5533078 1228061 12533614 71451 111873 1670940 15562509 5851711 12459424 7893078 -8744749 -22080915 7058402 -11080302 4081576 -1537743 -22107 -12530900 -19927 -1667058 -2017809 -2337148 -4167176 1054105 -7106807 6749690 -9257952 13830891 52207 1499272 -1329510 4294306 355109 -4021461 -5982337 14888093 8497091 -4120420 -20524394 -79816 -13766759 -4089582 5472996 -605109 -1800569 -16463069 -2379136 -995715 -10105355 2593 20444498 9398640 11149698 9570218 -1397345 2129243 8285669 12490729 66702 10155221 4041412 -6788679 -7174588 -17377887 -3765780 -2346821 -9107 -12467436 979879 -8467442 7132178 22100658 6259510 2303310 -2310752 -8344469 2281756 -14823343 -1036032 8807478 -3477814 2345595 3760365 16414778 6066455 4112260 -7889292 -9375539 -2125928 1426328 4120009 2308575 -12398751 6784668 1784256 596553 1941536 -5856224 20821694 -334043 -4300764 -15561032 -3529793 1659198 234 -1298318 -1662595 -122040 -100602 
489952 -47134 657457 -2509944 1464968 101735 1575386 -254314 -643816 -259492 1587983 89534 1464175 -2506460 670208 -43496 -38494 5955604 2372543 1023749 -1268510 10630802 -3781182 -14429053 10496157 -5941577 -6182925 14539820 -5432665 -9240718 1419183 -1380651 -3855005 -4816087 -9265526 4577547 -1823313 -3301502 25040273 3552507 -3966767 6904388 -10032041 -5299152 2908031 1577512 11958166 9565671 7375427 -3604167 -16234583 -8308794 -21711132 -10820825 -252752 6896525 14522782 52333 -2324368 -10149522 -15444812 -1373207 8948517 13246317 11312161 16042018 -10939818 -3962075 -6317660 2042199 982807 -5240411 6774565 9428666 -6606156 -893186 11297243 -21640374 3859145 -5849012 -2927390 -988123 1938546 885834 -20065472 -6480447 13138462 -8428295 25009503 10314473 -153748 2064785 9969791 749680 9533910 8940315 -16151044 -3238714 -14448268 116862 85088 1773374 6767848 -1435434 -3551358 -1831139 -3756995 2081558 -134114 -5166393 -15417828 7407764 4498611 10662665 -1021444 -2927998 -10131709 9578446 -9340372 -1211788 995186 2044306 11984266 -4799122 1123459 -2327579 36682 -3893191 2335323 1585910 2895984 5908327 -1384669 1412104 -37806 
-1505025 -937501 491920 154646 369781 -526203 -1198776 -320843 449227 -317356 -1193722 -522296 370686 148155 486641 -941405 902830 -3667490 -2313654 18812948 887126 -10196253 -4979291 -3555546 -4707742 9213007 -17568601 5267785 -413890 15014418 -3529504 1644845 -9667214 2728403 -6193044 -577560 12664149 8316377 1386701 18185210 -10392695 4056722 -14451816 -375016 -5779194 2077564 2908203 -3096189 2532144 6030467 -9196396 -20808284 2900405 458144 19920005 4062530 5281724 -4086774 1278909 5388244 10678860 12876782 9297679 218270 2743374 -589572 476273 -10377912 -17569385 905579 -3916257 -12572190 -20853053 -10145066 -2217983 -7795058 2730654 2858887 18121377 9182179 2079726 1331550 -4299652 11972188 21762203 -2269277 230370 -20810327 1382334 -4645241 -1890500 634661 5976737 12047706 -10141926 9329790 -9233580 8250924 -3552875 -1163195 -1151072 -4243937 -20856576 12887619 6016191 12618784 -4986381 624806 -1901288 -12624041 10631545 2559152 -517412 -10159316 1342673 2069256 5332317 -3099233 -6164986 811452 -3921314 903272 2929573 2764572 18734608 1275846 -4067316 -9610393 -2300492 2073944 -5770312 -3640740 1649657 -3529422 903274 
-1574507 513941 145514 44159 853291 -3711523 90004 -109850 303154 -113415 84337 -3715529 856628 43758 148892 511853 223007 -16018380 -24189971 19268122 -2213361 9075199 6476728 1962176 -1635929 -5069817 9008961 -3019061 2597351 4998741 -2415812 1664878 -10999817 17740596 -17884450 -4208266 -1187025 2193000 3395832 -8960201 14328147 997907 5959956 2572058 -4751180 1954069 19428468 -4604275 8368735 3887478 3489722 7566461 -15866283 7420528 -7538534 973578 -3019043 -2215099 -1774426 -6638759 5163550 -4044457 -5775313 10170421 -9524833 15757587 7427469 14338240 9041608 4283053 -378857 6815635 -860553 -7730895 4342449 -20021246 -9486140 -15866771 -8957469 -5070433 -1241827 142204 -850492 -3603809 14038530 4395007 10225492 7558541 3400701 -1689419 221174 -2444137 -10560426 -3680375 -7764195 -5801461 3464579 2247872 1949988 -596810 -600588 -872976 -828374 -4038045 3894720 -1112752 6485101 -2436832 230125 6849012 5160011 8321616 -4251120 9001359 132916 -1233852 -6600452 -4570912 -17863190 -2159016 -375283 4280591 19411347 17681282 19293600 -1774920 -2229650 -11055247 -24172401 1958995 -4743446 -15991896 1655027 -2415215 223567 
-1935 -1040868 396765 -526290 -1561834 1331593 -1432859 182788 43 -187218 1430272 -1336972 1567402 529688 -395135 1040364 294310 11429314 17246380 -11859417 11544816 -14041975 4714379 -7597563 -6741128 -4856341 -835957 -1007372 1411953 24099 738084 -2121899 42663 -24831337 11052152 -11588877 14682658 2065212 7249156 -58624 3881865 -1327095 11780 -1403872 3621166 -723708 -14708189 12570261 -14915745 3012706 -10709643 6286696 -4089523 6947164 -5171 1320864 968788 69939 1787501 15644667 -4581325 4466243 -13013638 5795848 -14523727 60656 -6875836 -3830141 862841 -3023362 645016 -883487 7611016 -1751204 21436018 -16633 14482133 4004752 -20415 4835703 2814840 -1614403 -3638733 -14387402 -3771 -21410873 -5801912 -6266656 -7236212 6789579 -87986 1385851 -34797 14337623 1771232 12980796 10754790 -2059012 7592833 -528411 528289 3635871 -7547296 -4488832 -2973698 -14694945 -4771050 -1393970 97495 941226 4569713 14953867 11609978 14026449 1612633 -2816827 -15691390 -12600033 -11046813 -11521112 -637390 3022708 14710788 24861442 11914629 -1790266 -83204 -83960 -17294196 727782 -3634560 -11455706 2124970 -751800 -289567 
-1451101 -1583655 15041 1428869 1818671 -327140 -1372055 -1115760 -441582 -1116121 -1370456 -320743 1815749 1426044 15507 -1588866 2030340 2472357 4601784 10163739 6187504 -13286231 -26470018 -3695882 23359083 10475055 -4325826 -16450120 2506529 5498585 -5466282 1592822 -4636580 -1994625 8907406 10048467 -3052163 -5384169 -318255 -8774740 398586 -1761540 10691436 2547058 -4368510 674022 -13643545 -9490193 13585730 20871635 8077128 -5741845 -10209061 13047422 5762859 -1745405 -16427394 -3735744 135137 -14136860 -6953262 2168625 -2680105 -7687990 1268822 25974780 13055255 370237 -4379688 -3081088 1480745 1693479 6790241 5532324 1947458 1255025 1222786 -10182715 -8737794 10463149 -1742509 261709 -623165 -1407546 679869 2031677 -7712465 -5735363 -297485 23326411 932441 -501735 -5924084 -1432070 5579247 -2736203 8046826 -5370210 -3711942 516527 516749 -644092 6826561 2155552 20873582 -3021901 -26474699 -503856 932789 1706279 -6968438 13572752 10042039 -13321773 256679 -1737165 -14116334 -9460718 8932069 6205406 1486222 -3092954 -13696763 -2079094 10122251 138053 -3735852 -4632310 4667859 672269 -4350795 2519861 1585592 -5457704 2029572 
1631138 -26385 930125 1197011 1096675 816778 -641979 -413682 -154138 -397415 -652902 810588 1084408 1064109 870213 -71747 -1077722 208093 4166567 4646947 4893183 -10486736 -13934075 -4431258 -13788814 -23995492 2736346 16876026 3090395 29875531 3362220 -481176 6407 -2845251 594211 -3429858 4714804 22568378 15545646 -4200367 2206978 -9557492 -32592541 3216442 24143 -276836 -6588028 -1887625 -2376648 -5540970 -1467640 -925128 -1310723 11076158 210865 -8121523 17833720 -1237563 5710 3615793 6903830 -5795196 -18112381 -14937839 -25479 14135387 9423928 1352199 1595032 -950052 1368066 13629611 11766275 -1500993 -1371261 6081035 625817 -966121 -3546933 -23742420 1859172 506075 5137729 -2739483 -3025970 -627319 -15085881 -748167 15544135 -13709263 2737372 -283755 -4132180 -1711760 -401729 -19373216 -1934284 21665089 -4646184 1459348 1613897 6065391 12679995 -7062205 -4884513 4826800 -13273698 -349349 2689860 13517301 5400620 -1470176 -3460300 -10507398 601443 1703826 2891259 -944255 219646 3953374 1516104 -835801 -6117963 -3253774 3734856 -248358 -1164282 357939 4680939 -218748 278987 761585 -522841 3370494 -1036783 
-56499 507469 736788 1614892 36708 154722 185385 -223037 6541 251507 -131694 -213145 -122802 -1699111 -808669 -501929 -462957 -6159413 -5271283 11432525 12012900 1203412 -8979797 2955330 -1502340 -2911686 15092312 -13748986 -1986317 -1105206 -167932 379951 -4390882 3978110 4588474 1756446 -1992402 12049711 -757647 -8734985 11606641 -19038965 1216132 1772485 -3005002 -828800 -7109193 -12839489 -11340382 -10064516 6519444 -2619348 -4785493 22114281 -15735 19678552 12447580 -862607 3456951 9676342 20442085 15643626 17909121 2292955 -9382151 -547637 -22871131 -11731425 -15241863 -1717246 -1872938 1378599 -13467007 -13328481 -9011768 -239733 9327750 4907530 9002991 4663006 1985638 -1361319 -13129608 -13071584 125281 9094285 -1172544 2744575 -412881 2510845 594749 877046 158578 13245634 13387371 -16554100 -6415433 -13747592 -2613139 -2243410 2126322 12712644 12563946 -15168451 10429503 1614898 10039066 -853583 -795037 -2361593 -20861364 11476197 -1499053 -376897 1320583 -2116856 -9915577 12915313 -4641993 -12380851 1763892 1786079 7599530 -3702657 -11775305 -3450358 960711 4426332 4934875 846217 3003298 6104581 -343840 -70613 538024 
5345 -1518471 -264809 -1496232 -1772151 176159 90074 92249 -2905 -98094 -91232 -166446 1786377 1505672 268165 1515706 574845 12572590 20385846 -12505005 -20408889 4156565 -7030718 2578524 -11723421 -3469664 3309629 2238180 9418098 118732 175523 -1200416 8971772 -12030458 -7689395 19955111 -2307919 11857341 -5412994 -406748 2812225 -7784982 -98457 -9370633 3873099 -829250 -6594044 -2913850 10222339 -24731683 -1314935 -8869043 1645879 10195660 -824 7700649 -2161197 2288789 64833 2137855 9005051 -22470384 5624452 -4042471 -4355884 62836 -10135818 -2854002 -3338743 -617297 1861080 6576738 -10389005 18168636 7394381 -811 4404665 -1612987 407261 3384586 -231664 -685849 -5913597 11115003 -6608 -7438098 3988915 8878283 5496566 11690418 966352 -1052722 18230 -11085878 -18195869 -5725464 1273985 -11810783 -2632345 -914662 924821 5954030 10430518 22438832 24729038 2336192 6927261 1062942 -949361 -6521250 -8980601 -10204841 -19924122 -4238288 692077 233799 -2159752 2879724 7710313 20384972 -1853660 610404 6548943 12041316 12506113 -67990 -2294317 -8959733 -20362759 823698 -3869269 -12556331 1198747 -145493 -581436 
1612326 90697 -1244620 1261063 1081702 1025006 1395239 -898282 -1189613 -901455 1393817 1031247 1080289 1262032 -1240908 87835 -1496415 -1727161 -1829586 -6186001 -21597328 1080372 -2937674 -5782492 9536743 4360197 -7338973 6009980 7575756 17867961 5310212 168757 13584460 20784783 934365 16328423 -3659110 -16895186 2320459 -5816743 -21783326 -9794269 -11001892 7584557 1724032 -2325935 -744481 -18510369 144515 -8809042 -10730842 18141851 15049188 3289617 5829966 -9800782 5987998 2824892 -720686 -10462233 6015812 1553669 -4962739 10895150 4387494 4759279 3301643 -21756013 -7331796 -386610 -207237 4738970 1915975 -10081815 -9449102 -16664021 4350373 15005457 -5833540 4334939 -1322375 1386644 7966565 5460911 1557040 -9460853 10884455 18143235 2363654 9527763 1659216 915234 6954217 5488218 -10051821 -4902809 -10678933 -16822714 -5793991 1941435 1933415 7941694 1859726 1503699 -8884696 -3723333 -3045711 917994 1665176 4760524 6072603 194908 16385055 1120672 1385130 -1320046 -10452279 -18527506 916137 -21566893 -207382 -393276 -790488 20712256 -6169708 -720827 2819544 13570841 -1781944 -2324397 1737483 -1701592 159679 5314803 -1497173 
-2560 -192590 -179121 -753797 -67997 -976671 1179636 1237249 3512 -1232920 -1181620 970466 64376 747849 180871 193872 320792 -4105850 -6122959 -3800625 -19531062 -13061186 15009454 732199 -5517479 10010552 15165232 -354277 12759609 -53352 -1887837 1538480 5216380 17942395 4120526 4240620 23493538 -5242931 -14890576 2072595 -609108 -22709907 55714 -12783107 -1969567 170376 12838212 1994540 -9373150 544258 -23207125 -18141769 6976389 9459819 -7929 22760895 295834 2120243 447590 -1311302 -7864410 7433237 -1723267 7237537 14066598 -24857 -9497411 664793 -15178353 2241616 -232335 -6152002 4165031 -165521 6196737 13080 -14078860 -7025456 -2054548 -10012286 -994566 -804707 -1653875 -5051781 24801 -6152603 -7222485 18101366 14868808 5502849 -1088450 -724245 -10515 5045722 166520 1739300 23216890 5248986 -700988 648120 -656397 1622587 -4205708 -7428902 -516960 -23491863 -14956877 723227 1080995 6126598 7873700 9397211 -4280627 13080013 801483 995276 1335723 -1960081 -4179602 19554249 229475 -2235527 -12810892 -17980403 3852121 -448295 -2128632 -5247036 6145622 -160434 1972742 4123477 -1542220 1865363 -313575 
-2618906 -15181 -658796 -573437 -1822358 -1867397 -1000184 384013 1140231 386261 -999404 -1860595 -1820392 -573739 -660059 -12239 -512870 -777881 -1817468 2163822 2029700 3857810 -2063819 1409985 8359185 4924994 8793496 16762415 -16465762 -24520176 -1122219 1382667 1888845 3868823 5414934 13659113 9037213 6363610 2716279 -12009970 -5465066 12770306 -18281470 -16502749 -3983882 -1570321 -10498511 -16359395 -6336573 -6522121 -3345874 -253286 -11789555 1299467 34581251 12807817 16723414 -41005 2355930 -74682 10602944 8423052 7429159 7488162 -14424231 -23602085 1306256 -5416331 8767309 -2231374 1604615 8645012 4861876 4127652 15225769 5709359 -14425905 -11800490 -12005431 4914877 -534105 -913450 -8289672 -16058958 1698624 15233254 7501234 -263657 2692573 8371740 397699 -3466027 -22193536 -16077719 4115351 7429789 -3366777 6317896 1422391 -1318767 -1316718 -8295697 4870066 8462806 -6483297 9035069 -2024060 -3465420 395990 8627525 10584097 -6348089 13613685 3866910 -916116 -534487 -83055 -16350623 5416987 2059256 1603583 -2233050 -10499444 3860505 2167354 2356439 -42344 1889231 -1812745 -1569659 -3982631 -779564 1381156 -1123054 -512923 
194 -199421 -1150808 -1212011 840959 2523996 2334215 1532872 1206 -1530802 -2337112 -2524078 -842561 1210344 1153102 200933 -253977 5904943 7366159 2025452 7013148 6810145 -2375237 -6920940 3687319 19921079 7832081 -21075035 -30661282 11090 1412531 -697979 -608349 -6722518 2528408 7110951 -2820571 -17552497 -19236472 -721973 7026397 -7985 -38978 30654853 1372178 281671 -2051890 3993229 9865036 9019407 -1609993 -18009748 -19845560 -9266335 22884 647 21128284 -198437 -632730 -7021684 -8802280 1033202 13704929 7071509 -5441208 -72 9278750 -7056459 -7819141 -1096917 -125749 -11567280 -8273646 10538205 12999328 -2891 5428726 19829199 698359 -19923527 -2573526 -1702618 -9749155 -1882952 657 -13004288 -7086416 17994197 19251896 -3687677 -2158056 -1054065 -4874 1880791 -10534812 -13703919 1600134 17595021 6927723 -687175 685565 9744673 8284539 -1027627 -9042785 2843345 2367215 1052706 2161867 11584791 8810788 -9898416 -7117212 -6831626 1700701 2573896 7033374 -3993429 -2510058 -7019252 130068 1101184 2061116 6748195 -2044098 633060 202866 623964 -7384457 -284791 -1371853 -5914816 697082 -1401790 248542 
-2682873 -438610 -899801 694522 772571 -1391330 -1371920 -610522 -1385410 -613961 -1377092 -1383294 778494 694020 -900928 -443616 -555528 -15473354 -31559045 -9195076 14161257 -3190375 -3529737 1749661 1779721 7871067 6000539 11219041 5819548 16745931 -315534 1693746 -10188669 10708589 26464228 -3638035 -3162086 3474938 -6017102 -3165613 -4677243 -1349336 -10819027 5811858 -5663677 -282954 3876419 8371297 -17917596 -4490628 11016908 -1674799 3286167 6286293 6469365 -1365839 11216326 -1781096 1333614 3713962 -11757593 7059700 20207313 146220 4503159 10373592 6216287 -4720334 5996567 -202170 -1077031 -6473812 5540481 9264856 -14859674 -8703346 4479329 3255674 -3148697 7914852 45906 -1690322 -639894 -2557178 -22355295 -14828389 161118 -1634187 -5968266 1794796 -837022 387892 3131888 -2525085 9303887 20214409 11051065 3484013 1679757 -219616 -219612 -612132 5557686 7027770 -4486575 -3176328 -3609938 389176 -838566 -6469502 -11786454 -17899918 -3599704 -3171674 -1685092 43680 3692987 8379316 26506503 14219086 -1073160 -210906 3838148 10661581 -9188594 1329146 -1793730 -10213573 -31538527 -276941 -5656766 -15462599 1685823 -317666 -556171 
-4825 -486646 1291043 1225947 2093459 1613258 -265680 -843392 -3894 841404 262402 -1612394 -2084075 -1222947 -1294208 479097 -271499 -93810 3005385 9310315 11743888 -4299134 -27527121 -27060996 -482884 15487390 7473072 2196819 12502975 49038 -1014334 -923403 -1994503 2053036 13973195 16411100 8131658 5860769 12964379 4132551 -21380772 -25560583 -20579 -12464277 669743 -730839 -9772764 -11296610 -3024565 3735759 5849494 6740757 -1626502 -13029806 -29904 25511200 -2171808 -564110 -462940 -11852847 -9248416 -754757 590805 -1117569 -2389020 28464 13038259 21378116 -7449049 -2582840 706163 264462 8549576 7702964 1449071 -16963 2419946 1661277 -4115108 -15475541 -1892022 1467937 9061645 8250685 -30149 -1500163 1129924 -6701283 -12958669 465061 -156635 -255297 15365 -8242700 -7687960 -550955 -5806854 -5890692 27003380 1252211 -1250741 -9060635 -8548199 761408 -3716914 -8135442 27496345 262956 159595 -295638 9203950 3011052 -16385430 4299845 -1474528 1889650 11832023 11300343 -13903900 -11709644 -711520 2581433 9776580 -2027996 -9320622 464630 558381 1957926 -3081167 730539 -686344 67318 927301 1009171 271123 
214107 -125665 -1225046 -1705724 -990449 812098 1512234 1025992 553078 1024252 1513198 811723 -989681 -1709712 -1227483 -124862 -1104916 2974836 1893 -12595081 -24135613 -18058287 2116265 9098324 3371136 9464462 21566086 11183647 -5864787 665496 3609714 -148806 10093713 12263481 4924445 6137709 15672232 8741103 -11083715 -11567973 952501 -10583220 -24340887 -5903637 1939193 -1234187 9098690 8165277 5368884 10129868 5043642 -10671073 -13199330 -5111874 -14156323 -10584876 11163294 3163578 -2292086 -5361666 -15841311 -12290346 -3116055 22028 2971445 4986620 -5110201 954476 21562579 2689648 -364545 -13227175 -12623825 1794536 12657710 12943067 2963280 -13205792 -11564383 9493328 -725119 1163614 -2739467 8561869 16380914 12659435 9117 -10689634 -11087850 3402608 -2258170 1356026 5862721 8583752 1822116 -3110273 5038977 8735241 9110770 -965879 -965004 -2720704 -12595788 -12284233 10129683 15658277 2108237 1355515 -2257940 -13207798 -15830727 5385415 6141017 -18053628 1167767 -726120 -5374761 8151598 4909725 -24148913 -360663 2688534 9082989 12242270 -12619695 -2294212 3162562 10098391 14887 -1233240 1944504 2987007 -148056 3611979 -1103919 
-1832873 -1019327 -65529 86173 -91019 469052 -228577 -982517 -1033444 -981945 -230364 472360 -91643 87936 -67210 -1016660 322998 -125992 -2380027 33689 11805941 16858539 -8904523 -33430227 -21415181 9548121 22312932 9144115 -5183076 3397921 -1599910 739514 -4473408 -7707320 4148124 17799806 3386551 -14066537 -2483730 18870027 17645707 -6260192 -18693656 -5168886 -2651729 -298793 -9723158 -9340831 6803036 10038147 5588601 8871578 9066931 -2056816 -16336658 -6312122 9140651 -1281928 -245112 -9536756 -5314385 -625069 1304177 1961583 -5029334 -8883089 -2076583 17595588 22312225 -1642861 -154036 -5104506 -3645725 1291057 2544862 -5979608 -5035317 9071719 18881006 9568569 -1054207 749298 -356706 5889013 9132886 2543576 1945905 8887926 -2435211 -21389525 -453701 473280 2378047 5904582 1309199 1296797 5598064 -14027035 -33437927 94038 98096 -336894 -3626675 -639963 10007155 3369153 -8957656 471571 -453256 -5087243 -5307165 6804167 17832525 16858833 756221 -1053255 -9544392 -9354485 4173368 11821604 -150215 -1643565 -9742783 -7714801 29800 -248077 -1286036 -4477380 -2387808 -298166 -2651408 -127497 738311 -1606151 324721 
2170 1205095 717547 871298 801754 -678339 -620579 708483 -4888 -715475 622437 677083 -798656 -870627 -715568 -1200598 144666 -12151264 -25192836 -17445239 2180624 -1357894 -4350297 13648319 22571390 14086114 4666242 -200087 3707536 -8342 -1787799 1596699 -11279622 -865645 20385810 3675619 -14055951 3819296 16226552 4713838 -6987916 -9303963 -13043 -3717642 -4674950 1321428 9051514 28276171 8026062 -17851178 -6961252 2779051 -7308460 -9018966 -8145 9289380 197714 -1896718 991590 17132312 6782498 -10561636 1101342 9111303 -1562911 172 9032733 7008556 -4650911 2185253 -102443 1211808 -5721287 5943584 11068422 -36939 1540867 7331965 -4683448 -14058483 2522276 -1638808 -6295183 -929921 4142 -11103915 -9115964 -2772467 -16245244 -22587792 380722 -519523 19121 968161 -5931896 -1074532 6972035 -3846011 -13670787 -534000 535169 6318079 5727932 10566786 17837595 14036728 4345191 525317 -381715 -1225279 -6811167 -8052931 -3687540 1353270 1643836 -2529846 -17158423 -28281194 -20363742 -2169732 103013 -2185990 -9035518 901036 17450576 -994300 1892804 11286948 25195168 -1321115 4679491 12155897 -1598382 1793531 -144207 
-2982 -253281 210574 599835 294295 750728 1921790 1709997 2251 -1705684 -1922855 -753809 -293307 -598196 -215038 250732 341909 567436 709032 1230467 -4754130 -13750313 -15468193 -12930960 -13216261 -6627563 14346805 30434510 19291407 25382 -616744 538026 878689 6073471 8057582 4253384 2279539 -140712 -10674638 -15310030 3679425 19021752 29401 -19245058 156797 558994 7947914 14676046 12734544 12852151 14134383 2975760 -12141520 -7109434 -15515 -19021134 -30439907 166196 -384874 2726574 -3400666 -4310301 5340705 8038895 -180464 -10859 7072726 -3713056 -14388978 925070 -2138447 -12968690 -21830097 -11980720 -256312 4834 199991 12158011 15315295 6609883 -67103 -2094181 -15589690 -12167167 -14249 250024 -8003818 -2944520 10692210 13219231 -1486589 324026 -15894 12132359 11957068 -5315751 -14126677 135886 12938591 -1957120 1959512 15577882 21819913 4340177 -12853544 -2290142 15470065 -328772 1487934 12976789 3448854 -12711110 -4259910 13734467 2091885 67286 -2707030 -14663639 -8075005 4741710 2134991 -926517 -7939464 -6084439 -1219000 387553 -177097 -899918 -722170 -553468 -167298 -581033 -535813 604417 -337162 
1607 1180699 1158495 2179357 2645805 685778 -683111 -535458 -2351 536684 686153 -689219 -2646058 -2179296 -1158875 -1176838 -678196 -8075230 -15110317 -2919732 20632373 30121772 18643803 -2740487 -18867161 -18811569 -7246978 1394789 3520199 9118 277353 -151364 -10243035 -4045638 14461221 17803237 7397598 -3284704 -9481932 -8053266 -1345585 2040570 5236 -3508958 -2272639 207641 -5435040 -3299232 -6757626 -6633345 4887774 13982704 12322073 5803987 12087 -2028490 -1388986 -2052553 200428 -5357802 -11868146 -7349917 11157786 22991355 14929918 -3177 -5798816 1336651 7232189 -1541014 385977 -5175543 -3064758 9524239 14132984 -14653 -14957380 -12333114 8031242 18776183 -1368286 -286987 -1504505 2044503 -394 -14132826 -22987571 -13965732 9483411 18834550 -719484 -160477 733 -2033983 -9499509 -11130277 -4859820 3302001 2728049 -87116 90183 1512351 3086488 7359209 6623791 -7412362 -18660668 159067 719657 5180446 11849847 6714130 -17835031 -30133632 288712 1367830 5349392 3278574 -14469736 -20610078 -383955 1540245 5436829 4070285 2965976 -198356 2055045 10255384 15130357 -209473 2271923 8070266 149953 -276828 678423 
-3132948 -2702966 -1853398 -237960 54613 -635310 -661296 1063635 2220876 1065592 -658334 -638068 53433 -240578 -1854822 -2703954 1390307 -5169631 -15978529 -19478108 -9541155 167771 -1487630 -2280956 1578456 -1002669 -2419785 6692959 20991982 30009699 -3497306 1392564 -12719678 -18504642 -1723107 12265218 5690559 -1425011 1140076 -2747441 -8853405 650106 12169294 21027602 -4640770 1161077 -4868066 9339224 20994788 9589836 -338573 3646975 -1525107 -16582766 -14891625 687501 6749259 -3588081 1822525 9925219 17825819 6998320 1093874 12927448 14605589 -4342466 -16580733 -8841749 -2382624 -1304825 633221 5677318 -3617983 -5968370 11940599 25061464 14597960 -1533799 -2768945 -1005726 358552 -2010295 -11243164 -18925699 -5207039 11921075 12910665 3648206 1114305 1536560 -264029 -3072094 -19377119 -18930077 -5984149 1094610 -308775 -1423393 -2326555 -2011861 -2011219 -11241421 -3623854 7014630 9635840 5711574 -1533806 -3072993 -264792 5674268 17830534 21012048 12265691 114848 -2009675 357063 9908872 9321621 -1747389 -9581702 631246 -1304884 -4874958 -18501126 -19460339 1820000 -3580742 -12699739 -15929977 1156063 -4636698 -5141349 1394636 -3496192 1392334 
569072 -2044395 -983467 -845786 -1103199 157296 2156523 2430367 2194750 2432711 2158913 157154 -1101080 -845137 -984648 -2040546 1442871 7572268 17385566 20600986 9791917 -2840422 -7633540 -12640913 -20332918 -20857548 -12486755 -537180 9717312 11851193 -1818726 511499 12061185 16082461 2739712 -6481081 690808 4847821 -6654309 -18937457 -17530947 -4039864 7873322 9740721 640299 -712458 3667415 -5481400 -7476605 9532811 22239603 11869417 -8274943 -18052091 -12547955 -4048613 -530181 2402750 27169 -5870637 -8381819 6305745 20734821 15998489 -143707 -13114455 -18063796 -17555995 -12496690 607362 -526049 -7531771 -3042640 6488101 8063880 4523087 -112372 -8270102 -18957837 -20886637 -822302 -194266 -5533372 -3640070 239097 8075305 16030606 11886264 -6655084 -20366991 -882882 -227058 -4735061 -3655834 6477877 20730285 22236121 4850417 -12667010 -588011 -587909 -5546742 -3069305 6278164 9523048 706464 -7624551 -225262 -885875 -7563955 -8429075 -7496287 -6459077 -2819289 -196051 -825541 -5881265 -5472172 2776831 9823588 -528329 611404 3678235 16101113 20619533 24221 2400119 12052538 17376118 -709549 640463 7570407 509600 -1820405 1442056 
-2648482 -1158408 -356768 3520 1060223 1057090 -474520 -2100018 -2907289 -2108188 -480513 1061818 1070966 8101 -350117 -1154460 776511 -887400 -3752394 2531935 15928089 25723812 21592438 5517302 -10804682 -18534200 -15766763 -8176665 -5645767 -5547675 -3319475 1064824 -4197486 -781289 12861979 21680271 15376223 -825680 -12711801 -12949981 -4942388 79526 -2542676 -5626150 -3439123 107245 -4942897 -2986014 -622575 -4193406 -8355285 -4122221 7717963 17791847 14027967 119096 -8134030 -917007 -239121 -7248839 -12407180 -14453288 -9785884 4487806 22083336 29613730 17840417 -4871424 -15702669 -615871 -410818 -8504189 -11389594 -4388708 9410091 22065484 22095027 7750613 -12907864 -18493356 -1256424 -61306 -4325292 -1238139 5498028 9426232 4498665 -4120385 -12714693 -10812865 -1367966 -215362 -1122786 -1190422 -4322750 -9734502 -8341722 -842747 5478971 -541470 -536898 -4276900 -11298387 -14368196 -4150190 15385400 21578508 -218776 -1360494 -8445474 -12342876 -600160 21667305 25707331 -58089 -1257941 -7243355 -3009739 12821572 15895350 -403008 -623284 -4975738 -832920 2498737 -232154 -920307 -4225915 -3778940 104439 -3447817 -895394 1069123 -3318991 778461 
1892 24299 -142665 -1037133 -873587 1249877 2372629 1787423 6027 -1781948 -2369447 -1251884 870372 1040115 147182 -22472 -493985 324161 805505 -2562833 -2075541 7567866 18140929 18103711 5322949 -10935824 -19022531 -12403202 -2131066 11914 292507 -524527 -229637 -2511811 417189 12870399 24541317 21252013 2656169 -18348372 -26688140 -15217437 -1703 2133620 607396 516360 124827 -790020 3604231 8033728 4150518 -8065392 -18743111 -17056963 -19496 15196848 12396368 206581 -625926 -4513185 -8256478 -10227813 -12508645 -14747441 -11776450 -40454 17020027 26702288 19054094 68470 -923467 -9430129 -16513680 -16565162 -10751853 -28408 11718148 18739771 18385643 10965302 -370874 -352833 -8787164 -8714440 -9587 10723939 14734987 8093542 -2624245 -5314211 -1158363 694904 4306 8718923 16573473 12532392 -4113146 -21239048 -18123007 -1298252 1302712 8795144 16532006 10256991 -8018631 -24572361 -18195471 -694742 1158887 9444082 8283696 -3612266 -12930049 -7631505 355550 374569 4527867 786750 -449438 2056961 924865 -64489 -121951 2518252 2579812 626697 -203002 245643 -779717 -518883 -593799 -309154 520265 -279218 491784 
-2308571 -297251 -116055 142125 -1913907 -1922356 -670940 698704 1201741 684629 -673384 -1901289 -1887132 174039 -104700 -288185 -357293 3018838 4164333 7992666 6002533 3337186 5305964 10926085 13791361 7766107 -5345793 -16856745 -22614729 -15075636 -1056816 -57942 1118501 5093075 5061105 5214275 10234671 18996761 22697760 14176939 -5054245 -23477942 -27602389 -22526243 -1721041 -785748 3076357 4829160 6051973 9265942 15148903 18231799 11487655 -5625571 -22535577 -23416882 -16743636 1819474 -18053 2314867 1297589 -1081593 -505425 2665227 3865612 149061 -5663429 -5014656 -5241523 1421587 -888824 -3204472 -10452666 -16243494 -15270706 -7468631 3785595 11383202 14156046 7840545 499042 -1511566 -11013592 -21516066 -23771834 -15265981 2621450 18182429 22688430 13819087 -223487 -1521875 -14845463 -21437472 -16126412 -376992 15287208 19115826 10967632 -960187 -947147 -10923256 -10274016 -831924 9548819 10468396 5382030 -1530363 -215141 -3104556 1473947 6241258 5345416 3359597 -1505676 493796 2324182 4792315 4955487 5877379 -877553 1394738 2965154 4875454 7791408 -9203 1792608 978586 3996868 -783553 -1747616 2950626 -51455 -1061148 -354156 
16019 -1365127 -1075692 -3151113 -3451312 -1748920 576778 1212493 -2717 -1212065 -572608 1768375 3463456 3150706 1080740 1366353 -199046 7649709 18146925 20202565 11249775 -3333711 -9262653 -5408154 -2693016 -6904122 -11566680 -10314093 -6170664 74101 284371 -669354 14436314 22183017 10242045 -12544955 -22453295 -11544313 1829684 2396125 -5378706 -6210860 142234 6412449 2976546 -343211 11743581 3847575 -17530682 -26721344 -13276799 4668646 8102052 777768 94372 6448339 10505946 3264414 -1197502 -2033530 -18003612 -25659777 -13996126 2510746 6365677 -46570 -777473 5428168 11638404 2561744 -1304626 -10960280 -18692367 -12075717 -1264816 6257 -6463650 -8241084 -2519107 6845488 196432 -375950 -8638919 -7097978 109830 1384771 -2541553 -4837934 -2032266 2556138 -1078292 718994 76238 7317257 12246595 14035801 13145757 11350426 5268129 -1261565 1272038 8767340 18832354 25719855 26628228 22303760 9140513 -700717 1084484 11014147 18027312 17463888 12430219 3246002 390428 -202188 2024637 -3889696 -10314916 -11311458 1313159 -2575061 -11754890 -22212381 -20247004 1196959 -3279220 -14423375 -18154083 352101 -2948013 -7667330 668123 -265599 199965 
3717321 2335808 1256239 263574 -1452630 -1574220 -3946 2074823 3157541 2071526 -6339 -1575769 -1460131 262610 1259351 2335260 -903259 403249 6045909 10879852 12576857 5503965 -5064778 -9737741 -7034773 -1731809 -711372 -2871448 -5122268 -6437379 3641612 -1311433 7982610 19753761 25305518 15532310 -4634657 -18905558 -18932816 -10629176 -5472291 -5742531 -5307329 -5132579 3547352 -525107 16026278 28294854 21488598 489085 -16855914 -19481042 -12462309 -8126530 -7698980 -5752411 -2882516 2808575 267502 17292383 18470807 3701612 -11385510 -15011348 -10682919 -8537893 -8118357 -5465670 -709779 2799301 -328794 8723342 2769672 -7782785 -11200277 -9533325 -10690573 -12465002 -10623020 -1720223 2684011 -363198 449648 -6895158 -10767653 -11201942 -15010813 -19486340 -18931106 -7034081 1390532 -15996 -2876829 -6905731 -7793055 -11390715 -16864275 -18911241 -9740942 384817 381979 435771 2758225 3697219 477150 -4650938 -5070424 -17229 1391157 8726689 18473810 21474205 15515689 5494834 -365287 2684322 17307887 28300905 25304471 12579700 -326241 2801326 16029236 19763762 10887758 266173 2808644 7990974 6059335 -524055 3549096 403368 -1311446 3642411 -902950 
-11273 -2699021 -13637598 -38418161 -70767230 -93368982 -89809572 -59373228 59302 59519236 90139525 93317551 70855063 38117010 13485986 2605359 486309 3845898 8491135 12294397 12890029 8928983 590964 -7501193 -11608170 -11668476 -8225580 -4101253 -1407797 11485 -1281776 -607517 8810726 16310194 16596652 12253123 3741492 -5344967 -10879751 -12518771 -9463000 -4449758 25916 1442803 51266 -3266310 12644951 20706690 17437947 8151425 -2243552 -8329302 -9180987 -5027472 36301 4514218 4145138 -338590 -4160613 16103386 20782412 12693989 2852378 -3326357 -4257355 -6475 5061175 9487112 8234810 -1235744 -5813777 13594609 14168930 6180073 874540 -36 4255338 9221535 12550043 11686431 -1691035 -5636719 7638578 4655678 -47125 -931125 3275547 8322952 10861497 11592526 -1208376 -3965770 -15066 -4725050 -6213743 -2887088 2263948 5344435 7490833 1110482 -1102135 -7676354 -14188980 -12728923 -8137525 -3742014 -593511 3971881 1211905 -13608056 -20812910 -17420368 -12253732 -8938652 5658232 1710090 -16123361 -20701489 -16616783 -12909850 5803543 1240788 -12617578 -16283325 -12275193 4167917 351373 -8808108 -8483819 3243668 -55600 -3820917 596426 1279031 -495241 
3076403 10922813 20460075 48866268 67029878 40948455 -23046181 -98743284 -134068004 -98897827 -22840786 41125524 67061638 49227815 20701036 10905311 411053 -5816343 -8320410 -6817690 949882 10877137 15425544 10754575 1156706 -6898393 -10150621 -7787553 -4196548 -3818949 2503239 138424 -6573755 -7677900 -149542 9676531 14920866 10502192 232022 -9358416 -14184696 -12488056 -8041265 -4170808 2322889 3154843 -5532530 -2629647 7961757 13417139 8406078 -3952064 -15135676 -20113754 -17729669 -12477705 -7762632 1267122 5184422 -1208938 6368992 11683425 6395752 -6230294 -17897603 -23171272 -20150763 -14202021 -10137962 -283103 3904884 7142438 14283678 10033393 -1564043 -12745330 -17887339 -15158193 -9364911 -6875110 -1689005 110076 14017446 17756155 8389690 -1561173 -6211302 -3969592 225978 1185913 -4671222 -4175433 16787833 17720436 9989736 6364222 8329773 10449535 10749968 -6280848 -6288277 14001938 14255197 11660694 13358850 14882368 15418293 -4185052 -4683265 7140048 6366236 7924557 9655445 10886362 124594 -1681326 -1232466 -2702881 -210758 933780 3919819 -281226 -5577919 -7739026 -6854771 5184461 1260957 -6596270 -8337137 3180986 2319326 -5845368 161407 2509641 409984 
11863 3748719 40992806 70395579 100839806 18688247 -73456645 -93775053 -7361 93586513 73361423 -19680092 -100254741 -70070643 -40889252 -3478830 45111 -5857091 -10007200 -3637990 6601961 9304484 -874338 -11186776 -9150626 786875 8833193 6706557 3452449 -33184 1179549 2876503 -9616987 -8422213 1090546 3778488 -6720280 -17765063 -15512738 -3957681 6021203 4358122 -25112 -3501841 402378 5581469 -5704487 -729726 1246921 -11642775 -24885555 -22473049 -8987163 2271439 -46128 -4430469 -6780592 1381697 7021922 -1696588 -1974734 -15148533 -28603428 -26317395 -12288129 -71120 -2391293 -6115508 -8921977 -1014437 1375476 3580616 -3934865 -15898481 -13577083 127410 12348986 9059765 4041277 -729322 -3990439 -4273312 3237144 -2841053 33423 13727685 26273409 22440809 15509061 9144262 -4318189 -5724349 17972 2897978 16047332 28566245 24859977 17780238 11171611 717913 -710984 -3207443 4050905 15086885 11596626 6710616 849976 5714084 4315503 -3498875 1947085 -1268955 -3774561 -9316819 4278283 3994418 1668484 708346 -1098216 -6610330 -1447631 960193 5750062 8498516 3688150 -6980020 -1366332 9587061 9940102 -5550949 -382791 5813075 -2887508 -1166330 -23122 
952168 3882621 9094779 9872230 36107701 -82788465 64309788 -108434576 135109835 -109911048 65432511 -83749079 37187246 9481353 9125099 3906789 236449 -1515585 -2596103 5424995 -4445923 7526286 -11006187 7554203 -4458765 6335647 -3228503 -1857692 -1717490 -1323028 725298 86262 -2045920 6280487 -7897195 10761497 -15939015 11134784 -8170083 7929796 -5281887 -2979409 -3243113 -1732295 544483 1208613 4423389 -7013575 9656781 -16709811 10618127 -8242951 8353407 -5860259 -3713277 -3014679 -1873185 1266593 2313636 -5751985 6872623 -18464303 8279516 -10540283 6337932 -8142033 -5706498 -5175916 -3144943 -4534406 -5521588 11164324 -4313484 20908398 3575053 20362813 6094481 8283424 7827626 6255908 4234684 4508453 -10916316 5123551 -11463582 3783309 -10553848 -8085463 -8056238 -4382593 -6468883 -7025267 13585700 4881060 20832939 7977516 10476198 10969305 7435385 8537002 8528743 -10992290 -4232690 -18588430 -16670876 -15931894 -11002011 -7120955 -6546100 11314935 6925963 9863779 10919149 7657248 4590649 4288826 -5877828 -7076019 -8016727 -4526485 -5590378 -4591815 4507104 6359816 5482728 2391241 1306259 -2108374 -2672025 1184100 540769 -1510303 76869 726572 237124 
-2916978 -17075328 -29856732 -41779230 -72033377 121388502 91583370 -52460910 4485411 -57694882 108016567 101425728 -62372571 -42636451 -29338893 -17028184 -1326053 4920782 6863473 -7766141 -7015803 5906486 3246728 6612945 -8095193 -7664609 7650422 7086615 6108799 4553532 -1405373 -681712 4674372 -7886464 -5840400 9427120 3455105 9953789 -8516043 -7139598 11287907 11058846 10260294 6059029 -1817351 -3675607 -6486934 -5145279 11742511 6782208 12445481 -8071929 -7009098 13981953 13640044 11003233 7089233 -1007663 -5386879 -1164040 12127392 8360365 14112537 -6797673 -6014051 15502425 15018443 12187235 8305008 6054462 8504989 -4287115 -13690917 -10134267 -30576670 -30595059 -9458263 -9309948 -9353499 -9276116 3661742 4898071 -8020475 -7392468 -26294883 -26509089 -5966728 -6181625 -6827295 -6829929 -3954901 -3013382 3500185 -9284903 -8445944 12554135 11968315 9351312 6284445 485526 385745 -8911128 -11748637 7339333 6801456 3397083 3245598 -3454091 -4227643 -2743917 11693062 12236996 9877515 6235087 6098528 4544189 -2870229 -6792007 -7632078 -8249577 7097343 5079483 -5252377 -6224763 -6274617 -4730335 -633548 4226764 6335601 -3558922 -1813903 4895014 -747197 -1352070 -1347925 
-209092 -1206526 2914939 -5673907 62577167 -121395705 113037393 -41433828 1485347 31508694 -97773605 137925880 -72726916 -414990 -7265853 -1224939 -281611 -46535 -3378632 9087698 -8509379 2930196 136217 -1845591 7501980 -11056894 5341366 920199 309402 334727 315765 -361190 -2989177 9989998 -12354730 3745632 -567164 -3681768 9930011 -15178238 7036333 603209 752112 576340 -87046 732897 7380618 -11407828 4033122 -5316 -2967631 11005816 -15991259 7943039 988481 1011727 102355 2469859 4192669 -11587034 -2238595 -6910769 -10045384 3993826 -23601035 1172140 -5799014 -5289305 -4163629 -6006436 -8586601 9914057 11442190 9972925 23988698 -2266469 22482083 14755025 13950048 9786046 5962042 8171543 -6450404 -12944302 -1986551 -28257070 -4958164 -12133190 -11121635 -8644188 -2270440 -3285301 375464 11838777 -11160704 12240797 4950104 5307729 2929501 -559642 764152 5034258 -13544453 7847611 743967 816060 151541 2701160 1558443 -10342503 4188610 -2080633 -2132086 -1916926 -7334688 -5320875 11287650 10471406 11296510 7334237 9749283 6825657 -8263611 -11048001 -10146569 -4960541 -2599177 3647857 4362871 -1256181 -182544 760128 261427 -521605 94594 
1163417 6834618 14396963 38498864 -44722187 73811496 -115370033 -45627195 141279448 -45668701 -114336583 73233306 -44379281 38487808 14133108 6795212 495257 -2458134 1456137 -6119424 9157242 3221368 -13066822 3092604 9289114 -6353247 1861282 -4205483 -2676729 -1768848 269744 1444485 921150 -7930852 10531118 3120712 -17527516 2898074 10738103 -9867792 1548050 -6639830 -4542067 -2692348 601959 2066926 -6158830 8629472 491280 -21008072 828355 9605697 -12418670 -363329 -9518903 -6605753 -4209865 -2471030 -3010408 11056736 8537853 -11339800 10356688 19589404 -2828806 9463040 -326235 1623243 1892845 3215541 5758877 -2377122 -20106109 -1357620 6960251 -15020335 -2932033 -12474979 -9886046 -6385469 -5120462 -8315287 -1463890 17399424 26893056 7139973 19678015 9731230 10888143 9391247 -2549203 -2108042 8887150 17297233 -1299392 10322225 827569 2932033 3108683 8080706 8076795 -1532461 -20058384 -11380225 -21008444 -17499565 -13065746 -2118963 -2559929 -2344720 8491377 476991 3146229 3214384 -8246331 -5078844 10950325 8519113 10446148 9074314 5716393 3176489 -6126734 -7858798 -6074064 -2989485 -2453391 921118 1451680 2076775 606788 -2450301 1416615 271702 488377 
-14780 -2306680 -23896569 -13801903 -62578720 68299671 79343007 -137787777 523716 137107086 -79317718 -68154195 63689510 13056634 23793872 2050831 -163003 1766926 4786664 -5180965 -6289970 12154182 466904 -11283570 7112024 6950547 -4500306 -1475798 -1428098 18686 -307783 -1413680 4616041 -3576384 -4785931 18508330 3432100 -11885367 12194317 11070773 -3451245 426331 18524 1475466 -52645 -1484760 -4002418 -5095780 18321703 2472263 -13588723 11926360 11424558 -4362921 75901 -343238 1561401 -1476955 -4670091 292309 20855096 7095119 -8734687 16906828 16335680 -133821 4312694 3352738 4437817 2739812 5428884 5348097 -7719991 -23161854 636624 -34975 -16510469 -11369106 -11072970 -6946959 3430877 4433468 -7360625 -21147195 -9502 -676964 -17050990 -11846100 -12175013 -7071201 -7213507 -8733917 48004 21202685 23194331 8671342 13749371 11980895 11370823 -403108 467978 7291571 7588152 -7334568 -2500441 -3526369 -518152 8695760 7176025 -5330436 -20912506 -18164600 -18410555 -12069195 -4431932 -3426968 -356806 5165716 4807744 6335311 -5423154 -2737194 4040368 3583292 5196868 4752979 1533039 -4670838 -4839426 1420964 53455 -1720875 1397035 314563 136300 
-3797243 -21116210 -29558041 -117862058 124863217 45927594 -32130233 6708810 54491778 5625807 -31685107 46317397 124268992 -117965906 -30274303 -21040981 -2160340 6995929 -5597062 -1029586 5333865 2061248 -2136152 2052036 5093849 -2056141 -7498222 11826906 6987087 5380332 99095 -3464387 -5827874 -134086 7616394 3689533 -2091862 3736439 7748569 -1000257 -7872081 17315284 10324238 6926488 -368170 -9226836 5165625 14470230 11649632 6569549 12423811 16598363 6851509 -550185 27113786 17367202 11807076 6455786 9256451 -5268327 -14460632 -21443176 -16328503 -12326402 -22438844 -29958751 -585006 -7858779 -7555388 2343460 1448558 -5942053 -12732910 -8619234 -4832720 -14858212 -22322152 6923141 -873416 -2020638 -1302450 -2050189 -2961305 707377 4278035 -4832357 -12203153 16668096 7886428 5123264 564256 596757 -837829 562883 -8774835 -16373673 12329542 3704948 1937363 3494104 3492458 -3002634 -12763677 -21364732 6603938 -1998148 -2140299 533826 511638 -5885560 -14276330 11803316 3905340 2156277 -2027279 -1278200 -5245742 14457396 7668443 5302221 1479032 2359589 5156867 -78059 -1063216 9214755 6440841 -5743485 -5544070 -9227498 -359954 7016049 -3524753 91001 -2153213 
4675 -4030787 -68668292 -143073890 93709523 30846242 -24632524 -13675072 398352 13446850 24837247 -31186451 -93705887 142764302 68716674 4249607 -804151 7453087 -4023920 -458631 4082936 3157096 1380888 -72571 -629903 4667139 8769478 -10238324 -6629743 -9048 -1036285 -7337828 -1361286 6235846 12213782 11445358 9908601 8613722 7865119 13885120 18839110 -6084482 -4482 6607741 863469 -10260470 8349011 18230021 19166933 17435139 15913990 15057087 21974880 27419433 41044 6120845 10243365 4868027 7743313 -2512131 -6935959 -9688073 -11684525 -12795256 -5713879 12658 -27360678 -18837647 -8783927 694462 795894 -2055631 -4282903 -6077234 -7062809 50381 5770440 -21890787 -13852227 -4666560 -1613732 -1319783 657922 324765 -17382 7090459 12778492 -15042286 -7895605 590204 -877634 -687158 9426 -329628 6135443 11709246 -15856227 -8595682 57813 178789 -141101 -724664 4231179 9599027 -17493173 -10004503 -1479071 673780 863211 2080729 6947746 -19122848 -11432160 -3171815 1327929 1623254 2507549 -18220563 -12235494 -4121171 -815147 -706953 -8320474 -6206572 461669 -7743841 -4868270 1358927 4002486 10240937 -865826 -7456443 7336434 1026204 826952 
33607 6626723 -172185447 88891027 7756002 -12411677 -9452243 5361511 -19322 -5491749 8999659 12547574 -7957696 -90235689 173210770 -5597171 -914647 -2988430 611387 2396981 2215434 288478 271983 420259 -701753 -1052474 1372388 5860710 -12693566 -80516 161155 -15668455 11438517 18988889 19930449 18489969 19263655 20594299 19155458 19192670 21266953 27282790 -112972 12509088 3272082 10399336 -2873386 -7267795 -9520117 -9296345 -8718253 -10460577 -10475467 -7018773 137108 -27286183 -5874394 -741014 -79983 -947184 -1968277 -1711438 -1182517 -2761277 -2961690 34764 7201996 -21367985 -1466497 -1577932 -526668 300436 1196962 1658276 111956 -8807 2991317 10621726 -19318371 929665 -472248 -364735 877441 1510657 54242 -68489 2866408 10687689 -19212694 617525 364415 373149 12339 -1434523 -1640127 1255528 8904883 -20684547 -531879 69770 -73783 -840103 -1184137 1768552 9454152 -19366279 -399687 -380620 -383339 -288839 2021861 9687633 -18585742 -395076 343789 437556 1012846 7454977 -19993931 -2304106 550405 1575473 2947703 -19094838 -2527716 99805 735416 -11494017 -707795 -10518128 -3282755 2973872 15734120 -219138 1037793 
-8166432 -98386362 -120634340 106117261 40894326 14905263 15012697 25253858 29442657 25179669 15114857 14994677 40596802 105408034 -118788735 -98459834 -12188899 2919344 7675922 11234049 10850286 9207891 8539160 8964537 9962007 10111871 8078266 3583029 20317852 17180377 5860685 -8530905 5078161 10267158 11232944 10132996 9549178 10150736 11328338 11684292 10931375 5837868 26875686 20465951 1357531 10044280 -7083788 -13251519 -15926277 -16294479 -15999730 -15128752 -14879159 -17063550 -20386654 5566888 3539624 1282232 -655253 -6008823 -9708719 -11064134 -10162314 -9330196 -9689727 -12229659 -17038359 10677374 8049099 1950018 -697262 -4519481 -7146432 -6932020 -5534550 -6228027 -9635909 -14806303 11473687 10117355 2408986 97726 -4241112 -6305255 -5478956 -5536578 -9278614 -15048595 11121070 9960878 2891364 1165192 -4489948 -6324750 -6945854 -10131852 -15932699 9925780 8956369 2437749 2434649 -4245231 -7148771 -11020369 -16216226 9342983 8526634 1160722 2891088 -4514732 -9665638 -15853133 9933150 9204315 98066 2410289 -5991453 -13199364 11014981 10830370 -689038 1968091 -7063765 10072162 11217649 -670393 1284732 4977427 7681088 9949726 1326129 2943287 -8363385 5862611 -12181117 
-9769 205815170 586958 -9397981 -2052278 114627 940715 -1207898 42535 1247385 -804554 -52349 2093792 9259570 215317 -206815467 21320474 -8792792 -20088380 -22754051 -23902235 -24117102 -24123146 -24070693 -23675262 -23347478 -23339227 -23654668 -19547448 69120 -7614753 -3868342 -1201709 -284086 -1121599 -1620773 -2099333 -2163882 -1873507 -2046427 -2923903 -3971483 -79598 19592210 -1132673 -350530 -237985 -401412 -252891 -520560 -486364 55018 156597 -192711 6814 3889643 23767652 -1015376 -375397 -212336 5797 -49274 -87177 230611 204370 -8663 194652 2832951 23436773 -224900 -146176 -5030 -237667 -335827 -60911 -5724 -230179 -164181 1956257 23447265 -102362 84317 -56601 -208151 -8746 43557 -259013 -61355 1778159 23758832 -122962 50496 -1681 192285 330310 66834 495702 2083316 24164144 -80498 68983 52696 222887 34392 518282 2013764 24231589 -57228 99160 5927 -11925 266970 1544209 24226262 -70994 84272 207414 397517 1024172 23990180 160208 218819 236801 193665 22839066 391459 1007354 1168504 20180053 345338 1114994 8839112 3961312 7607121 -21385074 
4307982 162861604 -136445606 4795248 -868306 -6677199 -9795748 -9557109 -5100085 -9574956 -9928915 -6764894 -563206 4902177 -136561473 161571127 10795483 -5933685 -13707822 -14626316 -15894862 -16956707 -17462273 -17057002 -16785442 -16992775 -16866809 -15728704 -6187507 -21523648 888263 -15261020 5709795 14626203 15005021 14606036 13639456 14137995 14505391 14598433 15372336 15715637 27336051 -6061781 2532881 49242 225446 752911 753910 1165105 1726325 1747459 1313305 1173356 1592489 15766442 -15565121 1355470 -2666623 -479752 822292 670867 2471932 2684821 2243881 2021538 1206396 15432968 -16696822 1818294 -1927122 -175938 122159 839254 2458900 2513085 2195622 1296348 14616500 -16852734 2806782 -1013406 -452270 674085 1031549 2455884 2637204 1725055 14510478 -16655700 3167325 222865 -310061 685596 846364 2434079 1714247 14158973 -16911660 2300098 2303276 -445930 128124 640422 1159206 13674861 -17303677 220597 3165664 -172315 802008 755717 14630094 -16803289 -1018545 2798380 -485765 765908 15041216 -15731204 -1928631 1816822 230918 14641651 -14483669 -2648977 1365205 5700783 -13612675 57829 2541816 -5880457 -15247107 938836 10659947 
658236533 -112944998 -107043161 -101857598 -95217048 -93899020 -94833250 -94727163 -94773615 -94709753 -94812127 -93898413 -95208586 -101874033 -107030043 -112923186 -8034579 2871728 9799850 11027506 11846963 12308145 12045824 11983874 11771482 11824123 11524821 11111833 13668549 9557787 -4602293 -5946438 6182473 11211957 11809028 12372881 12809015 12742565 12904234 13133671 13402511 13254239 8908113 13646570 -5771257 -4331614 7043446 11913496 12072913 12448592 12895520 13087315 12998810 12605285 12995063 13253154 11114215 -7903390 -5482233 6849668 10812139 11324575 12069734 12458372 12697286 12565773 12621897 13397704 11552548 -6740762 -6040582 6301613 9637123 10363683 11632311 12371361 12702408 13020297 13141064 11823525 -5668375 -5895142 6346544 8847863 10009692 11645493 12462069 13084473 12916748 11766445 -5700593 -5821151 6429651 8841648 10362365 12065622 12910253 12742427 11980912 -5750560 -5741640 6339863 9635106 11334136 12429423 12788137 12048107 -5827164 -5695236 6299696 10823997 12060162 12355521 12308542 -5899969 -5666594 6869818 11901607 11803621 11858816 -6040789 -6738296 7057417 11204685 11033679 -5476147 -7915937 6186608 9779389 -4323793 -5764649 2860407 -5953926 -4591177 -8041827 


==> anc/coxeter/A2/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',2])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A2/optimal_value.txt <==
1.000000


==> anc/coxeter/A2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1 1.00000000000000
sqrt(2 epsilon/|S|) (numerical):  1.00000000000000
d=2, D=2
Error: 22277923561/625000000000000 0.0000356446776976000

Certified
epsilon: 78102722076439/78125000000000 0.999714842578419
sqrt(2 epsilon/|S|):  1/6250000*sqrt(78102722076439/2) 0.999857411123416

Certified (no self-inverse)
epsilon: 156227722076439/156250000000000 0.999857421289210
sqrt(2 epsilon/|S|):  3/12500000*sqrt(17358635786271) 0.999928708103337



==> anc/coxeter/A2/root_as_integral.txt <==
100000000
0 49997980 -49997980 -49997980 49997980 
-115474378 86602669 86602669 -28865479 -28865481 


==> anc/coxeter/A3/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',3])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A3/optimal_value.txt <==
0.585787


==> anc/coxeter/A3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 5857869999999999/10000000000000000 0.585787000000000
sqrt(2 epsilon/|S|) (numerical):  0.624919728178481
d=2, D=2
Error: 1766677410129/5000000000000000 0.000353335482025800

Certified
epsilon: 1165920632287587/2000000000000000 0.582960316143794
sqrt(2 epsilon/|S|):  3/10000000*sqrt(43182245640281/10) 0.623410146502709

Certified (no self-inverse)
epsilon: 5843736580718967/10000000000000000 0.584373658071897
sqrt(2 epsilon/|S|):  1/50000000*sqrt(1947912193572989/2) 0.624165393717561



==> anc/coxeter/A3/root_as_integral.txt <==
100000000
0 7225840 0 -7225840 13481188 0 -39773980 39773980 -13481188 
16618472 7908810 1057129 7908810 25254962 -53785765 -15108689 -15108689 25254960 
2559251 40362473 -89359887 40362467 -20257081 -29490104 38039983 38039983 -20257085 
1 82149432 3 -82149433 -35260485 2 2972932 -2972933 35260481 
-180291820 97093841 90162010 97093841 -19415560 -35169563 -15028592 -15028592 -19415565 


==> anc/coxeter/A4/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',4])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A4/optimal_value.txt <==
0.381966


==> anc/coxeter/A4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 190983/500000 0.381966000000000
sqrt(2 epsilon/|S|) (numerical):  0.437016018013070
d=2, D=2
Error: 43981995463/500000000000000 0.0000879639909260000

Certified
epsilon: 23828893004537/62500000000000 0.381262288072592
sqrt(2 epsilon/|S|):  1/5000000*sqrt(23828893004537/5) 0.436613265987528

Certified (no self-inverse)
epsilon: 47701768004537/125000000000000 0.381614144036296
sqrt(2 epsilon/|S|):  1/5000000*sqrt(47701768004537/10) 0.436814688418496



==> anc/coxeter/A4/root_as_integral.txt <==
100000000
6275568 5510671 -1785232 -1785231 5510672 2955764 -20502579 22789292 -15533626 14822576 -20502579 14822578 -15533626 2955752 
0 -3116303 -3367724 3367724 3116305 3836947 -19200458 1 12270785 -39524178 19200462 39524180 -12270783 -3836958 
19195797 -8274344 14693776 14693776 -8274341 13644778 -33494670 -17140900 23191019 -10788004 -33494669 -10788002 23191019 13644765 
18772512 -3625861 10274447 10274447 -3625859 26714435 8600470 -41820867 -33090838 2651532 8600466 2651533 -33090844 26714427 
2 -11119995 -3822843 3822845 11119998 30076568 -29298367 -1 -38323811 6457028 29298371 -6457026 38323808 -30076577 
3 82702675 16961651 -16961652 -82702667 -14811677 -26934785 -4 -16990145 -1594026 26934783 1594030 16990145 14811669 
0 -16041668 98767872 -98767877 16041673 5676950 29323486 -2 -28144212 -29582551 -29323485 29582552 28144212 -5676950 
8089455 78061676 -60593239 -60593230 78061684 -1406424 -17115404 -75843975 18580325 16350326 -17115406 16350324 18580319 -1406431 
-217862914 82332876 111795114 111795114 82332877 3054591 -33974877 -34434009 -21924777 -15134464 -33974878 -15134464 -21924777 3054588 


==> anc/coxeter/A5/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',5])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A5/optimal_value.txt <==
0.267949


==> anc/coxeter/A5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 267949/1000000 0.267949000000000
sqrt(2 epsilon/|S|) (numerical):  0.327382956184344
d=2, D=2
Error: 576008263647/2500000000000000 0.000230403305458800

Certified
epsilon: 83158054236353/312500000000000 0.266105773556330
sqrt(2 epsilon/|S|):  1/12500000*sqrt(83158054236353/5) 0.326254976088537

Certified (no self-inverse)
epsilon: 166892116736353/625000000000000 0.267027386778165
sqrt(2 epsilon/|S|):  1/12500000*sqrt(166892116736353/10) 0.326819452773647



==> anc/coxeter/A5/root_as_integral.txt <==
100000000
3 4309879 -3925086 3 3925088 -4309878 -544202 -4998838 14414841 3 -12239106 5571259 3 -14414845 26185083 -26185078 4998835 -5571260 12239108 544188 
-304771 5410081 -1519428 -4852888 -1519428 5410079 -4546174 -6843161 22700753 -2888724 -5956710 11836580 -31367000 22700748 -1375240 -1375249 -6843170 11836579 -5956709 -4546168 
-42 -11631320 1378716 -75 -1378757 11631374 12956072 -27286333 -8467896 112 11988785 -25314736 44 8467829 12832512 -12832709 27286543 25314976 -11988898 -12956197 
7886328 -4924033 4255832 14953590 4255820 -4923915 10653660 -20798087 7584057 -21404638 10440163 -23111538 -8685541 7584151 19524916 19524780 -20797821 -23111269 10440032 10653513 
-13350971 -5473703 -5150022 -1216778 -5150013 -5473681 -10657202 29372996 13413653 -33060770 24865630 -10320885 -4705146 13413666 -9883665 -9883657 29373018 -10320905 24865680 -10657245 
-11 8244891 3738596 -2 -3738603 -8244899 -20583915 27685728 -3283324 -13 23588998 -20876139 5 3283330 21335705 -21335725 -27685679 20876131 -23588971 20583897 
17796866 -5600229 7332125 16928979 7332130 -5600190 26766672 10160895 -549599 -48606015 -28530192 9778862 5605358 -549451 -15221184 -15221241 10160794 9778895 -28530061 26766586 
-33 -7329213 598918 -38 -598945 7329248 19579294 23653392 -37008994 118 -32806905 -8598097 -4 37008985 13087139 -13087065 -23653454 8598068 32807003 -19579417 
-24070609 955562 -6126408 -14339804 -6126416 955570 -5191396 3469900 34701182 3722223 -28665340 -18225734 49352827 34701170 11749931 11749937 3469895 -18225743 -28665335 -5191412 
-13877866 -26877021 -39856493 120639131 -39856616 -26877102 -6790446 -15944067 20439570 33772805 7174970 11508809 20046736 20439578 -29945672 -29945657 -15944044 11508833 7175008 -6790456 
-28 -35349057 -102548269 83 102548262 35348978 2925820 11855973 -10712025 56 26211551 18871108 8 10712061 6903913 -6903953 -11855990 -18871100 -26211553 -2925838 
659 -106842076 36537612 -77 -36543810 106849076 7533173 36384676 49475143 -2333 403580 849167 1477 -49476361 2937820 -2937422 -36386485 -848024 -402468 -7533327 
16421533 85913304 -75978977 -2699195 -75975898 85904556 -1839619 -21944338 -14726684 -57675359 13458851 13912878 36307294 -14722620 5026303 5026538 -21941357 13912936 13458853 -1838999 
259818606 -98113836 -98842999 -97123933 -98842981 -98113784 -4112441 20882780 37928598 38003705 12548785 1966883 27222299 37928599 13781872 13781865 20882766 1966894 12548772 -4112450 


==> anc/coxeter/A6/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',6])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A6/optimal_value.txt <==
0.198062


==> anc/coxeter/A6/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 99031/500000 0.198062000000000
sqrt(2 epsilon/|S|) (numerical):  0.256944870870517
d=2, D=2
Error: 89097058117/500000000000000 0.000178194116234000

Certified
epsilon: 12289777941883/62500000000000 0.196636447070128
sqrt(2 epsilon/|S|):  1/2500000*sqrt(12289777941883/30) 0.256018519558077

Certified (no self-inverse)
epsilon: 24668652941883/125000000000000 0.197349223535064
sqrt(2 epsilon/|S|):  1/5000000*sqrt(8222884313961/5) 0.256482113434228



==> anc/coxeter/A6/root_as_integral.txt <==
100000000
2905714 -3840480 6547019 -841936 -841936 6547019 -3840480 3955974 -2044107 -7029445 -792735 -7670993 10299851 -8852771 -776733 12501622 -792736 -17552867 17060061 -776731 -7029446 17060063 -17552868 -2044106 -8852773 10299851 3955969 
-19972982 911571 -5430149 -10230909 -10230908 -5430148 911570 -15357128 7242367 2958873 8217368 11603918 12095095 -11753509 10528427 7265237 8217368 2380689 -1010768 10528430 2958866 -1010767 2380687 7242369 -11753513 12095097 -15357151 
2 5358241 -4770305 -2891716 2891718 4770306 -5358239 -2037865 -8985939 17365704 5148517 2 -13177101 16181054 -12613633 5 -5148524 8700618 -15229176 12613617 -17365696 15229176 -8700616 8985937 -16181048 13177098 2037863 
2843452 -3447812 526460 3474979 3474981 526462 -3447815 6898315 2276623 -14886399 9504800 -13209703 420278 -4796813 23432929 -29479218 9504797 -772897 -2707726 23432935 -14886408 -2707716 -772901 2276627 -4796822 420286 6898306 
0 10281439 -1383182 -3542958 3542961 1383183 -10281440 -11845144 21728312 750446 12765790 0 -12334789 20057363 16276922 0 -12765794 -16170418 7923127 -16276921 -750442 -7923127 16170419 -21728318 -20057365 12334792 11845144 
3736128 -6197404 2617525 6843751 6843750 2617523 -6197404 10142598 -17586131 6673035 -19227198 -3006750 10927466 -21542301 8895440 9335121 -19227192 19651851 -6230881 8895447 6673032 -6230882 19651852 -17586128 -21542298 10927461 10142589 
1 1036836 -1713480 -1796761 1796761 1713482 -1036835 2203565 -7310057 -17419929 24212442 3 -6693220 -6879100 26462443 5 -24212446 23124855 -16641036 -26462436 17419928 16641037 -23124848 7310059 6879097 6693223 -2203589 
-1761005 -4993034 -1320894 3060045 3060046 -1320894 -4993037 5395569 26244899 -16382368 -27864213 20368846 -12495254 3714683 16800130 24519032 -27864209 -6450520 -7272467 16800130 -16382376 -7272474 -6450520 26244895 3714685 -12495256 5395561 
0 -8357636 -4377444 -2558036 2558040 4377446 8357637 20124070 -26935037 -181081 2291408 0 -23205132 7692832 7615193 3 -2291405 -2273144 33330586 -7615190 181084 -33330585 2273146 26935038 -7692833 23205132 -20124092 
2 14472927 1194710 -3257127 3257130 -1194707 -14472924 -23018290 -8130137 28457480 10899458 2 18799239 -10851083 8808897 -3 -10899449 19065764 25149393 -8808897 -28457479 -25149388 -19065764 8130129 10851087 -18799239 23018269 
4120567 -965374 1974629 1443762 1443759 1974633 -965375 4588444 24298297 -27226494 15170483 -23175144 -964131 -17712541 -26318048 17360905 15170466 28516902 -1959081 -26318041 -27226488 -1959085 28516914 24298305 -17712551 -964146 4588433 
2 -1483839 -6470093 2237312 -2237330 6470099 1483858 -7112963 -23422966 -19510231 34071682 52 30276859 17741244 -18897519 4 -34071670 -20390608 1778990 18897542 19510195 -1778963 20390612 23422906 -17741242 -30276895 7112962 
-3339831 -10205893 -4688468 8480372 8480367 -4688458 -10205892 -1643885 29969947 27682749 -12976718 -51376215 21527020 4688226 -4005935 -9391537 -12976781 -11286047 -15487573 -4005906 27682779 -15487578 -11286017 29969993 4688198 21526964 -1643881 
13238692 2792876 -1819116 7277252 7277250 -1819120 2792871 -12807352 3311785 -23016796 -21272047 33586893 40487182 11776327 -18161911 -41100845 -21272044 5749850 2819583 -18161911 -23016795 2819580 5749851 3311790 11776327 40487186 -12807358 
11 -65182739 -86576640 -49260338 49260262 86576660 65182810 1240154 27479078 12616364 -2011808 -22 23623675 10020372 8051448 -11 2011765 16022766 3556299 -8051438 -12616368 -3556288 -16022750 -27479071 -10020369 -23623667 -1240155 
3 1352034 56720396 -105523210 105523102 -56720276 -1352034 1297540 12910414 -22549245 12910384 -4 -8258218 -5369453 -35303726 -30 -12910415 15102310 12915153 35303724 22549268 -12915143 -15102283 -12910380 5369446 8258204 -1297561 
-9953897 -17429714 -78255122 88428208 88428416 -78255077 -17429749 -2690201 -18926317 -12815953 31663813 14551537 10496338 4128589 -1532707 42950728 31663835 -17732554 -9108685 -1532661 -12815890 -9108701 -17732588 -18926337 4128588 10496323 -2690222 
16023265 102382362 -57435903 -25719565 -25719504 -57435846 102382117 3631919 -12260651 -19913520 -27581541 -64138611 11318309 9120885 17298491 23430999 -27581448 2543935 8957383 17298505 -19913419 8957374 2543935 -12260595 9120893 11318317 3631914 
-10 99206113 -65516132 -32638304 32638272 65516332 -99206314 3028546 -20428880 -44488976 -48875944 58 6102591 483610 86597 -44 48875979 2949578 2865859 -86630 44489036 -2865867 -2949564 20428928 -483634 -6102624 -3028576 
293924984 -90135758 -102295121 -103768927 -103768926 -102295130 -90135762 -11231909 18363170 28772642 29882588 31831710 12756515 -2136371 24538750 33433441 29882587 10637894 5021486 24538748 28772632 5021476 10637896 18363166 -2136375 12756524 -11231930 


==> anc/coxeter/A7/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',7])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A7/optimal_value.txt <==
0.152241


==> anc/coxeter/A7/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1522409999999999/10000000000000000 0.152241000000000
sqrt(2 epsilon/|S|) (numerical):  0.208560371526876
d=2, D=2
Error: 342924485157/5000000000000000 0.0000685848970314000

Certified
epsilon: 1516923208237487/10000000000000000 0.151692320823749
sqrt(2 epsilon/|S|):  1/50000000*sqrt(1516923208237487/14) 0.208184204714238

Certified (no self-inverse)
epsilon: 1519666604118743/10000000000000000 0.151966660411874
sqrt(2 epsilon/|S|):  23/50000000*sqrt(2872715697767/14) 0.208372373005550



==> anc/coxeter/A7/root_as_integral.txt <==
100000000
3 -2782654 3618313 -3002241 -1 3002250 -3618307 2782650 2100581 -2942844 -3898584 613217 -5717191 2 8746278 -7875078 903119 6555251 5 5717176 -14209453 13438358 12 -6555257 -613220 18089901 -18089895 -903118 3898593 -13438368 14209463 2942840 7875078 -8746274 -2100605 
-5889170 -5200244 3662129 -1505254 -6656484 -1505275 3662131 -5200230 -2218132 4333818 -5677191 -1932800 3529433 -5948345 17213734 -16946066 215482 12699457 2700214 3529450 -8028229 10949624 -4153418 12699478 -1932792 -1122178 -1122158 215476 -5677165 10949618 -8028230 4333834 -16946036 17213700 -2218181 
-1181386 4893288 -1354509 -2226493 -1516671 -2226538 -1354518 4893332 -7084254 4999 11471798 -6187738 9494303 4907210 -4410696 8050872 -16380316 17267929 -14744203 9494337 1027082 1359776 -23793955 17268020 -6187704 2238387 2238434 -16380401 11471869 1359777 1027059 5054 8050979 -4410784 -7084339 
2 -6057769 1894756 4649018 18 -4648982 -1894762 6057734 6305026 2294191 -14201086 -4699229 -5937651 -20 10646190 -16597586 18979607 -11966914 26 5937603 725137 4328721 118 11966820 4699235 -17305859 17305859 -18979517 14201070 -4328804 -725074 -2294240 16597535 -10646180 -6304993 
-19422118 -2739322 -6964919 -8247893 -5229939 -8247893 -6964919 -2739300 -15342884 6340472 14025592 3724371 4474068 7595729 10272890 -9224209 6312692 511006 -2583806 4474010 19039040 -18607480 11574244 510899 3724513 459519 459529 6312772 14025518 -18607478 19039023 6340512 -9224202 10272884 -15342921 
10997459 -4202275 3287310 8336562 6347361 8337933 3286099 -4208449 15966361 -18468144 2216055 -12752219 2782795 -18585813 3539346 -10099853 -5628851 8813879 -19294510 2782132 11912817 -9762673 18275835 8816367 -12763379 5199620 5204019 -5638482 2218199 -9768994 11925920 -18482707 -10109700 3544908 15975072 
-3790 8989118 1789487 -1981564 -2185 1975854 -1791772 -8986246 -12732468 21375038 -3262121 16344961 912989 6375 -8107352 14344791 14178523 -3713644 6559 -914868 -19205679 9258876 -6274 3707675 -16336211 -6478674 6475130 -14174690 3260664 -9252247 19197580 -21362413 -14337897 8105002 12721473 
27 1741429 -1467702 233142 -59 -233104 1467813 -1741421 -1158195 -2804521 -10926518 23080351 -7906058 192 113539 -1145838 7536548 -21542705 692 7905443 11194055 -18528278 287 21542411 -23080371 24076197 -24075840 -7537709 10927118 18528222 -11194092 2804118 1145789 -112932 1157970 
-2799226 -798275 -3660186 -875128 2353829 -875130 -3660107 -798329 3134325 11099931 -13651004 184181 15878174 -9388667 -12247859 1397980 28154722 6114176 -34681890 15878533 714561 -1585488 -8553207 6115112 183171 -7325512 -7326496 28154423 -13650532 -1584770 714115 11100105 1398010 -12247860 3134318 
4490197 1291104 1864547 1550559 3238512 1550525 1864548 1291060 3403033 -17438930 -7483287 17413634 -15667754 11747760 446516 -11492501 7461451 3979459 1241307 -15667770 23538305 3410553 -40065158 3979502 17413611 -2602935 -2603046 7461421 -7483242 3410678 23538238 -17438964 -11492443 446417 3403093 
1 10608097 4182209 891485 7 -891510 -4182186 -10608098 -21202182 21503887 1621444 -7393266 15083995 -23 18954680 -15176743 9112268 16878268 -56 -15083865 11906567 -13462851 40 -16878327 7393172 9281830 -9281891 -9112245 -1621438 13462932 -11906631 -21503829 15176786 -18954695 21202168 
-24 10213625 -289451 -1964867 -1 1964734 289413 -10213443 -19963050 -17207087 24176498 20981232 -5654850 -116 24340849 -5461237 -7087995 -10661212 -90 5655332 7429217 16720981 87 10660654 -20981125 -12981260 12980614 7088071 -24176011 -16720290 -7429106 17206507 5461257 -24340655 19962799 
3471889 -1699444 2377837 3444048 -2899918 3444028 2377833 -1699678 2980955 19440873 -25119857 6033466 -6862846 -681847 400000 789130 -9794433 7903395 3253326 -6862583 -2296509 -27101938 -10109008 7903551 6032974 32988336 32988708 -9794096 -25120395 -27102298 -2296708 19441081 789334 399348 2981446 
-5505324 -10211323 -40908 2656027 3452966 2656660 -41295 -10212018 9997315 11365276 10589962 -18083746 -30548743 23561510 -15142965 -1712776 12820250 28750907 11314979 -30550268 -5003449 -5838134 8046057 28749842 -18084699 -10029737 -10029978 12817436 10589096 -5839485 -5004824 11367455 -1712124 -15141323 9997381 
-230 -7073524 -4604192 6756637 178 -6756410 4604163 7072661 -2659213 23920918 -6879255 -6923302 -18642916 988 23169923 6710870 -34621580 -13692669 417 18640301 -14251605 -13494069 396 13695076 6921743 -4746357 4745350 34622713 6880299 13493663 14251158 -23920036 -6710958 -23171155 2660017 
211135 1836377 -9604071 4694030 2437159 4692581 -9603034 1836377 -8571748 -17869428 480130 22843857 -19573255 11539827 25152776 20007667 5519660 10835484 -39678290 -19577148 -23838832 -6397019 15303975 10841960 22850754 -423686 -426409 5514446 474278 -6393590 -23832821 -17866010 20004043 25149713 -8570888 
-25 67999 -4545134 5945528 -276 -5946661 4547502 -68478 -3739412 -14047200 22197087 -27120847 16555826 -1404 12997536 15252704 20398232 -26381660 4978 -16551029 -24399131 -13653661 -1896 26379016 27115115 10862379 -10862179 -20399593 -22197337 13655164 24405009 14051768 -15257678 -13003830 3741588 
-37 -136354 -10902339 -3323919 37 3323980 10902290 136277 -3801493 -16572851 -38958926 7624453 39899660 -231 18970163 16531430 -11703653 -352271 -90 -39899875 -707796 7761527 23 352406 -7623971 -4276111 4276103 11703630 38959107 -7761705 707527 16572806 -16531255 -18970037 3801495 
-8540068 -7773838 478544 980910 670903 980812 478370 -7773846 8758291 6918630 25183170 34202714 -5473124 -66055146 -11944677 -328495 -1951104 10858478 15499017 -5472809 -9004101 -9303259 -9949959 10858485 34202779 -7414413 -7414491 -1951238 25182803 -9303144 -9004103 6918475 -328330 -11944521 8758285 
19721384 992924 -4943655 6484766 20441249 6484780 -4943644 992916 863460 31833691 8921691 -20515346 -25567882 -26489836 28363799 8635777 -3132956 -20516511 -23331430 -25567864 12993799 3294100 -25688660 -20516524 -20515337 -10034014 -10033989 -3133012 8921671 3294066 12993782 31833736 8635793 28363858 863418 
35 25983899 63711737 100976533 136 -100976945 -63711409 -25983935 -1960877 -21955013 -9834724 12968731 8683889 101 -10263079 -5653729 -14504485 8180883 -143 -8684018 -17884914 -8741611 153 -8180917 -12968748 -2440900 2440826 14504471 9834681 8741674 17884932 21955030 5653782 10263075 1960879 
-7842852 -11753571 -33594567 -40790873 162290174 -40790068 -33595544 -11753357 257202 1939928 -27396768 12846454 14535641 6383483 2711798 -2701635 -24307674 19292874 23535304 14535437 2333180 1828109 17739900 19293248 12846481 -16253219 -16253198 -24307466 -27396817 1828031 2333069 1939789 -2701564 2711870 257201 
-10127160 -926385 -95386899 88082448 -280602 88085270 -95392731 -926119 -2335416 -11110609 -1204662 -14383890 25126523 -913405 10064448 -1877556 11889556 3776985 54504505 25125156 -8753026 -8985064 -29514967 3778948 -14383340 -810772 -810587 11890905 -1204542 -8985101 -8753276 -11110887 -1877251 10064825 -2335322 
-309 -7585513 -109336909 70216215 849 -70212131 109331959 7585030 229352 -5006755 6312741 18362478 -21446375 78 8710038 4890254 24729733 43341048 1433 21447824 -5116333 -1340216 -638 -43340751 -18362966 3428126 -3428395 -24729418 -6312952 1339791 5115871 5006200 -4890324 -8709522 -229513 
9304220 115107077 -44117105 -49590692 -29722200 -49588257 -44113230 115088282 2801484 -7820651 -16946891 -19155155 -26534774 -54322182 1694682 -5411068 15089146 28097947 26904449 -26528708 7621340 4901642 24070082 28098478 -19148824 6140773 6140926 15089767 -16941558 4901611 7621868 -7817430 -5410884 1695392 2800443 
-802 128658121 -24247218 -18316991 2393 18324839 24252985 -128675125 7087596 -22135828 -35912766 -43938547 -41506484 4012 -5352634 -1397050 -4770056 -4603090 -1738 41510530 -3504364 415749 -1819 4599118 43941288 -1368062 1367083 4767890 35915247 -416574 3503118 22136951 1397845 5352389 -7088006 
336686374 -99352640 -97957133 -99780463 -99082384 -99780413 -97957079 -99352781 -9470159 14395346 24341753 28419559 28659266 26882335 3620034 -3535017 16416752 26606204 32021661 28659249 6295035 1938802 15184325 26606260 28419609 3556450 3556489 16416751 24341811 1938786 6295029 14395405 -3535018 3619937 -9470135 


==> anc/coxeter/A8/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',8])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A8/optimal_value.txt <==
0.120615


==> anc/coxeter/A8/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 24123/200000 0.120615000000000
sqrt(2 epsilon/|S|) (numerical):  0.173648351561424
d=2, D=2
Error: 65730249807/1250000000000000 0.0000525841998456000

Certified
epsilon: 18780363500193/156250000000000 0.120194326401235
sqrt(2 epsilon/|S|):  3/25000000*sqrt(2086707055577) 0.173345267025981

Certified (no self-inverse)
epsilon: 37626457250193/312500000000000 0.120404663200618
sqrt(2 epsilon/|S|):  7/25000000*sqrt(767886882657/2) 0.173496875476633



==> anc/coxeter/A8/root_as_integral.txt <==
100000000
1175153 -2068621 3379901 -1739480 1653238 1653235 -1739474 3379908 -2068629 2646329 -1446028 -2310261 -1224358 -4049219 682493 -4107293 6903354 -6862436 1431897 3656438 2385262 2985157 682484 -11635918 11930577 1383479 -9033619 2385271 -4049219 14136927 -14363270 1383492 3656432 -1224353 -14363253 14136917 1431917 -2310286 11930598 -11635944 -1446011 -6862453 6903372 2646294 
-8 4578006 -4778284 358607 3123336 -3123343 -358616 4778280 -4577996 -4372682 -678717 8833742 643849 3769499 6895217 8 -11451002 13634822 -1462311 -8312584 -3106368 -4 -6895193 14466442 -14810574 -1002812 18 3106350 -3769489 -5200126 5417300 1002775 8312618 -643851 -5417281 5200108 1462296 -8833714 14810571 -14466426 678739 -13634805 11450990 4372613 
-1266974 5455391 -2945991 -4802365 1584766 1584760 -4802358 -2946003 5455402 -7246569 -3060785 11771360 3175638 2850442 1717140 9426134 -10467841 13579229 -10271827 8323648 -11174547 2105906 1717142 3656233 -4847205 -4233186 -3222883 -11174588 2850457 14053930 -10638553 -4233191 8323671 3175617 -10638505 14053921 -10271845 11771380 -4847235 3656249 -3060782 13579242 -10467831 -7246594 
-327709 269119 -2968097 -503682 2521300 2521315 -503659 -2968080 269102 1486733 -2935854 1141753 7546862 -6397814 3163634 -266337 -6799928 6101634 4199263 -13081561 14043764 -16161868 3163622 5415226 -8220048 17656425 -23188045 14043818 -6397903 3357694 -6024512 17656557 -13081717 7546918 -6024429 3357594 4199494 1141673 -8220079 5415248 -2935783 6101500 -6799834 1486691 
13 3694753 -595483 -3515179 -2523520 2523500 3515202 595523 -3694767 -4714540 -1555899 7528666 -1578435 9821742 973677 -2 -5309555 10414574 -19110443 16155616 -2927006 84 -973734 -4145858 5457252 -13968091 122 2926835 -9821656 11079340 -11565176 13967888 -16155506 1578390 11565252 -11079375 19110398 -7528685 -5457192 4145828 1555922 -10414612 5309609 4714528 
-5619 -9585573 -1648482 2694363 702660 -714227 -2704969 1647002 9596491 15383782 -17506836 3855683 -16386005 -4581063 -5512925 8322 5412667 -10993648 -11570970 7781951 -12040796 -5529 5537525 14075174 -8181744 740016 -7006 12058679 4574834 1403095 4704648 -767785 -7791122 16402402 -4695374 -1412227 11575004 -3860703 8204202 -14099757 17534996 11010207 -5420596 -15410747 
6080930 -5919728 795981 5751765 6261456 6260154 5746774 799015 -5902074 14606137 -15297450 2730692 -8898285 3362188 -13312209 -9038194 4317160 -9011485 -2214880 4995630 -9733298 6024268 -13301995 13366850 -12208332 15034151 7690890 -9711039 3370622 4975871 -5019155 15032746 4981247 -8868022 -5027910 4973333 -2193535 2723526 -12193207 13340874 -15265173 -8991201 4307171 14577741 
6016652 1117285 2999332 3347516 409055 409101 3347558 2999359 1117343 1995081 -9674062 10642910 -9858833 -6046089 12571219 -10982801 6484262 -5002850 -22336301 11112540 15014132 -26319548 12571152 6771610 2771812 -9572529 -4361495 15013830 -6045915 -1426514 6503881 -9572630 11112749 -9858903 6504097 -1426751 -22336162 10642984 2771818 6771647 -9673886 -5002937 6484385 1994896 
80 5082599 3058475 1738516 248323 -248296 -1738447 -3058383 -5082555 -10722292 12614163 7951720 -8851877 13229481 -3906686 -23 4754162 -3635102 5198832 17689597 -14457639 -153 3906783 -3424746 6321888 -998158 -122 14457875 -13229553 -18491778 22872097 997939 -17689486 8851794 -22871973 18491803 -5199251 -7951653 -6321791 3424767 -12614250 3635155 -4754146 10722311 
5244539 850033 2697379 1673984 1614066 1614106 1673988 2697425 850095 2343755 1344961 8613617 -17417419 13330688 -12806123 5418753 -6084123 11250262 -11978215 3211552 1427653 12704585 -12806165 -14687201 12650190 14474979 -29104948 1427395 13330950 -15844836 6203329 14474719 3211620 -17417325 6203080 -15844795 -11977853 8613396 12650082 -14686981 1345204 11250084 -6084059 2343574 
-58 7913932 4460016 2388794 232684 -232731 -2388839 -4460078 -7913908 -19341590 11775314 5420518 1016888 7389426 1210912 89 20964671 -15721025 2120322 4252042 1032112 11 -1211005 13470215 -19451286 8860851 -157 -1032057 -7389303 19219802 -10314104 -8860589 -4252069 -1016999 10314151 -19219925 -2120545 -5420312 19451317 -13470245 -11775319 15721060 -20964345 19341362 
-16136704 1652360 -4893339 -9737798 -9066975 -9066984 -9737782 -4893310 1652469 -21625827 2567562 6438691 -283807 10438768 -3790985 19258119 25989119 -15594587 -1229599 839473 2777144 8307253 -3790934 16404143 -2320390 5420976 -19658091 2777211 10438832 166100 -36473 5420892 839417 -283677 -36629 166187 -1229575 6438736 -2320465 16404451 2567530 -15594822 25989421 -21626101 
53 1652482 905704 105504 -3311871 3311904 -105510 -905638 -1652404 -4594705 -3999069 16438161 -2462984 -9018938 3349820 109 7270312 7430846 -22534137 -2284639 18047148 47 -3349884 -14770683 196387 25450871 187 -18047210 9018642 5354431 19851951 -25451312 2284352 2463502 -19852050 -5354272 22534388 -16438338 -196285 14770970 3998729 -7430950 -7270363 4594742 
13423823 5142972 7376693 1730714 3585986 3586060 1729708 7377221 5144514 5174605 -23250798 -1094950 12799790 -3936332 -16445074 18502809 -6620426 -3675664 -866075 -14601559 7264215 16932265 -16439817 13929489 15562639 -21810975 -13174044 7268956 -3941870 -675389 2564690 -21817702 -14600847 12804244 2565882 -680615 -867887 -1091020 15567518 13934840 -23254882 -3679165 -6615459 5170917 
2129 4528476 1596155 -2984076 509028 -507849 2984455 -1593744 -4526729 -10744054 -12076749 11239721 13532841 -16487820 15590344 3082 14606289 -10996293 -4467892 2051508 13666582 2795 -15595597 16923882 14357726 -21190644 -2305 -13664257 16486591 -15742204 2347918 21183412 -2056270 -13528649 -2347190 15741758 4467930 -11239867 -14352340 -16918916 12068888 10994808 -14608532 10745659 
6229352 -497531 942095 8409139 -2027010 -2026948 8409251 941934 -497580 -1197454 11100870 -7791088 5922695 -7872640 -16527076 4174761 14935180 8875040 -27686544 -13239894 12098266 14971495 -16527274 -13076204 -17727414 93903 10396355 12097817 -7872434 17566435 9813723 94081 -13240056 5922300 9813572 17566504 -27686569 -7791232 -17727666 -13076568 11101191 8875292 14935419 -1197488 
2653553 -1279324 5699247 899398 -2752913 -2753016 899187 5699015 -1279057 8522134 19751588 -23635696 -13164101 11091271 -5730993 7468577 -19040357 -9608966 4471597 18019859 10638824 -1731053 -5731695 11837406 -13084235 -13456317 -27152168 10637765 11092738 15175265 5027072 -13455610 18018923 -13163299 5026650 15174912 4471961 -23635249 -13083285 11837257 19749778 -9608660 -19039719 8521736 
95 3631620 -5759709 -2862205 49638 -49790 2862239 5760034 -3631692 -8642582 -27499576 7386970 10153093 24527043 -12435969 305 19121772 6228441 163471 -22226169 -17342746 -45 12435523 -2544031 14605125 11416466 -802 17343352 -24526558 -6880235 -9931311 -11417137 22227271 -10153712 9931626 6881059 -163440 -7388419 -14605862 2544764 27500750 -6228991 -19122684 8643008 
64 6550274 9030834 -5692594 -9254021 9254001 5692465 -9030728 -6550143 2332491 -20261536 -2297741 20271393 17322647 -3251847 -270 -25049049 -13231768 11496886 17025115 11876680 11 3252161 14422117 7438298 12834984 -382 -11876997 -17322197 14527097 15446161 -12835137 -17025024 -20271514 -15446130 -14527068 -11496616 2297410 -7438182 -14421705 20261670 13231550 25048734 -2332394 
-217 2052979 6577455 -57729 5667598 -5667795 57660 -6577449 -2053177 1954183 -709534 27897284 -24540620 1930452 2697712 214 -14955299 -7385985 13708255 4462144 14469743 223 -2697764 1775740 9580942 16949953 276 -14469216 -1930826 -15966614 -29975095 -16949880 -4461931 24540422 29974974 15966566 -13707996 -27896798 -9581104 -1775814 709669 7385684 14954855 -1954140 
17305122 8645060 1938929 1736754 5561722 5561562 1736659 1938915 8645072 -1659352 -409674 -27901081 14160081 13478164 12614921 -28966827 13154673 7033637 -14143566 -7469804 -28504616 -8261976 12614694 8820536 7499922 2251057 -27257002 -28504848 13478397 275124 6507549 2250893 -7469682 14160856 6508350 275592 -14143759 -27901589 7499833 8820622 -409845 7033638 13154707 -1659420 
-735071 -3136466 -687440 -4583997 5381886 5381916 -4583996 -687489 -3136446 2687165 11679825 -13925871 20565692 -32657315 -10421348 22126322 -1966509 -2439016 -14599081 29394020 -5031839 -1836468 -10421309 9233782 9424611 15363541 594179 -5031804 -32657082 -19154094 -5201886 15363652 29393739 20565417 -5202012 -19154279 -14599212 -13925884 9424752 9233775 11679798 -2438936 -1966275 2687053 
5969453 104884 -7455324 4663053 9212964 9213012 4663332 -7455380 104936 -3574498 -11278416 -10490856 1898559 14777603 -26080913 21859876 19505522 18900107 14860391 12248790 1918375 -54805430 -26080937 -11358218 -1920690 -9012141 5543682 1917696 14777065 -1616560 -4586291 -9012190 12248984 1899032 -4586260 -1616327 14860647 -10490610 -1921090 -11358799 -11278503 18900384 19505720 -3574634 
37 3511153 -2059405 5355195 -1535550 1535604 -5355093 2059344 -3511057 -3692166 -22083670 6437134 5772489 -19187281 31453613 197 4727509 11705716 26228455 20931245 -24409344 -403 -31453965 -20264173 -9350238 7921309 44 24409531 19187656 8791926 -3678066 -7921543 -20931022 -5772624 3678080 -8791762 -26228225 -6437458 9350076 20263971 22083436 -11705463 -4727402 3692190 
27 535039 5346397 7666566 3770942 -3770990 -7666499 -5346468 -535039 1970218 5715822 32418301 29632906 -23889586 -39762812 149 -10322814 -5755311 2050382 1620379 -12686447 -349 39762869 -8738535 -10592260 -6586532 52 12686579 23890160 244480 -3440176 6586468 -1620218 -29632942 3440218 -244374 -2050219 -32418674 10592151 8738275 -5716226 5755504 10322915 -1970328 
8069526 -2147904 -3635936 -1663614 13755100 13755134 -1663641 -3635867 -2147904 3246395 34513164 29784904 3652113 -11706933 -26998747 -45472965 9037108 3564096 9294539 -5088526 -5615005 -6264997 -26998472 12853472 1174570 -19892756 -18950496 -5614771 -11706607 -5150769 -7666084 -19892790 -5088574 3651967 -7665993 -5150786 9294419 29784549 1174725 12853660 34513154 3564087 9037112 3246343 
-21006484 -6004543 -4378446 -3979151 -5320175 -5320174 -3979036 -4378321 -6004508 758616 -10010035 1106166 39675487 31265051 -8266541 -40802809 -9138525 -5894318 -8405205 20080521 23740927 13626642 -8266627 -9316201 -5718267 -1234415 4382204 23740907 31265001 -9815864 -7244874 -1234440 20080549 39675534 -7244927 -9815876 -8405171 1106271 -5718281 -9316232 -10010071 -5894346 -9138653 758640 
-71 -20975254 -50643222 -55180337 -99958796 99958492 55180790 50643290 20975149 429213 17187552 27489287 -13202372 -10416781 -8105879 161 6787422 2381547 25725479 -7034398 -1899522 60 8106032 9327213 2003940 -5890737 -89 1899433 10416685 8653077 2350067 5890761 7034355 13202370 -2350019 -8652969 -25725441 -27489305 -2003980 -9327222 -17187649 -2381571 -6787528 -429233 
-11485995 -32357255 -36794836 -44379803 109531506 109534766 -44383738 -36796519 -32356677 -1339394 6009738 -17525333 -15627352 18118693 23283278 19578287 2382694 -2963951 -17797496 -15647083 21301854 26608113 23282828 3695123 -676129 -11861099 16987392 21301449 18117855 -8202672 -4994162 -11860052 -15646044 -15626870 -4994233 -8202729 -17797669 -17525912 -675890 3695573 6010154 -2963963 2382879 -1339326 
-348 -8648714 -5355029 -116706638 67095632 -67091212 116708020 5351129 8646722 1113903 15045228 -6203732 13714220 -19085598 54418 558 1916269 1476822 -6981241 15993838 -21904956 1102 -52616 10782577 5491903 28422090 -390 21905492 19085932 248727 -1737802 -28423084 -15994091 -13714810 1737563 -249121 6980811 6203075 -5491937 -10782539 -15045200 -1476925 -1916050 -1113998 
-10155973 -29401865 -83648227 104670279 3391490 3395053 104667557 -83653451 -29401930 -3365629 -6338954 3620733 6540934 -11292389 25066127 15456030 6049992 -336440 9400290 15709972 -6121640 39079401 25065191 -4594976 -1112150 -19545478 -47124418 -6120925 -11292807 -3526201 -3793555 -19544352 15711974 6541605 -3793679 -3526186 9400669 3620405 -1111870 -4594542 -6338452 -336419 6050425 -3365619 
-254 -16408251 -126808189 33949673 47415833 -47414217 -33946192 126804036 16407245 -1355890 -588010 124289 15788690 12866774 -17100546 384 9220798 -447763 15092222 42068009 38911653 990 17101795 1913327 3391616 8046449 -752 -38911532 -12867119 237212 -565804 -8047330 -42067603 -15788848 565626 -237366 -15092058 -124518 -3391688 -1913469 587737 447743 -9220425 1355723 
11079257 121365613 -80711237 -25725992 -1876531 -1876452 -25726490 -80713320 121372972 7671779 -13857817 -22710436 -28225572 -21080238 -16338863 -43739624 2489215 -527849 12030848 16621581 25926888 32258997 -16340691 -35734 3842235 7864502 16902659 25927038 -21082320 2348596 2679932 7864547 16621839 -28227379 2679942 2348610 12030966 -22712180 3842242 -35766 -13859017 -528102 2489135 7672217 
-123 -144281505 29815687 13290656 7999414 -8000400 -13289667 -29810402 144275606 -8499148 19183410 31960086 38664742 39521920 37065579 898 2357137 3929895 400101 759745 525235 -1170 -37065121 1228712 -288077 1682888 -406 -526860 -39520848 436233 215511 -1683010 -760592 -38663199 -215593 -436294 -400594 -31958687 287947 -1228668 -19182704 -3929842 -2357333 8498841 
375602974 -101878893 -103774649 -97039528 -93246250 -93246134 -97039306 -103774396 -101878969 -9273572 11699971 21564830 21734237 25018433 24369592 21383311 2804142 -2985049 16858870 20247055 26304918 26968189 24369332 1007790 -1552863 13565864 23604767 26304898 25018514 1391512 -596055 13565808 20246938 21734426 -596112 1391504 16858784 21564880 -1552856 1007755 11699945 -2985071 2803959 -9273495 


==> anc/coxeter/A9/confirm.sage <==
from sage.all import *

G = WeylGroup(['A',9])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/A9/optimal_value.txt <==
0.097887


==> anc/coxeter/A9/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 97887/1000000 0.0978870000000000
sqrt(2 epsilon/|S|) (numerical):  0.147487852607144
d=2, D=2
Error: 70897674999/1250000000000000 0.0000567181399992000

Certified
epsilon: 15223946075001/156250000000000 0.0974332548800064
sqrt(2 epsilon/|S|):  1/6250000*sqrt(1691549563889/2) 0.147145623168952

Certified (no self-inverse)
epsilon: 30518789825001/312500000000000 0.0976601274400032
sqrt(2 epsilon/|S|):  1/12500000*sqrt(10172929941667/3) 0.147316837266563



==> anc/coxeter/A9/root_as_integral.txt <==
100000000
3 2027780 -2619792 2128617 -946304 3 946280 -2128608 2619835 -2027809 -2219789 1347226 1519782 1741713 2036940 8816 3468506 -27 -5708629 6524192 -915855 -2967081 -1592192 -2732454 22 -3468489 9721488 -9796710 391570 4725645 14 2732489 -8834 -13312029 12818474 -4 -4725650 1592186 -2036979 13648848 -13648849 -391573 2967121 -1741723 -12818488 13312058 915904 -1519851 9796814 -9721588 -1347208 -6524314 5708729 2219774 
-772674 2812131 -4420514 1415118 1220568 -3881912 1220583 1415120 -4420499 2812101 -3254121 491343 4949755 -530527 3724916 3026680 -566723 5000774 -9468060 10602293 88795 -7132640 -1244659 -1350125 -5672861 -566736 12802354 -13902339 -489845 4485796 -321629 -1350096 3026674 -9718294 9347098 -895619 4485763 -1244618 3724877 383026 382930 -489811 -7132631 -530526 9346996 -9718184 88824 4949721 -13902278 12802264 491337 10602231 -9468011 -3254136 
-19 -5954885 3484436 2483211 -3444885 -11 3444880 -2483171 -3484434 5954858 7230901 840607 -9402176 -3817818 -1184951 -6996903 -6122204 -41 11653423 -15063762 3056433 2119468 3466302 -344231 -17 6122192 -7118194 7831320 -2267335 8893184 -30 344344 6996881 -6974828 6113149 -54 -8893025 -3466378 1184942 13500896 -13500907 2267306 -2119468 3817799 -6113067 6974760 -3056341 9402131 -7831360 7118209 -840580 15063662 -11653359 -7230860 
-1992000 5394956 -2556842 -5555504 -753008 3326541 -752951 -5555528 -2556858 5395018 -9039088 -680802 8071067 4914660 5585247 -376383 3755993 9039443 -9468721 14212222 -11563996 9675670 -3655835 -3911723 -552918 3756041 -1477325 1470330 -4530275 -4562400 -8059258 -3911675 -376341 12816222 -12460464 6874540 -4562425 -3655905 5585222 377824 377597 -4530241 9675682 4914637 -12460548 12816256 -11563932 8071179 1470315 -1477329 -680735 14212264 -9468714 -9039202 
-239096 -10956 -1126204 -1149654 829375 1039671 829350 -1149725 -1126233 -10888 896090 -1380314 -530615 4142642 -3270780 2970669 -2986748 1413109 -2946054 3118235 2686938 -8881577 12976224 -13706087 6370700 -2986704 855891 -706623 11079265 -19150832 18739864 -13706044 2970736 -461467 -2973034 16111650 -19150794 12976112 -3270659 -1992350 -1992259 11079008 -8881364 4142586 -2973187 -461270 2686717 -530489 -706594 855880 -1380347 3118424 -2946200 896012 
19 3452628 337285 -2672331 -2692422 14 2692473 2672322 -337303 -3452649 -5320624 854013 5345259 -3689078 8448988 1967535 2017805 -8 -2956049 6737277 -14202577 15619567 -7049900 6206184 87 -2017915 -5072317 7166019 -19084117 9266890 161 -6206428 -1967524 6239443 -3611074 87 -9267156 7050101 -8449066 10910708 -10910700 19084270 -15619700 3689143 3610958 -6239377 14202624 -5345246 -7166055 5072396 -854079 -6737303 2956050 5320692 
108 9765720 4260871 -1126556 -1420292 169 1420580 1126729 -4260891 -9765975 -18069081 19076241 -2882466 11435517 4555003 9015019 1934976 -264 -461098 2984958 12266305 -3571428 11486019 2208602 -231 -1935204 -13035738 8988644 633938 -2867756 -58 -2208390 -9015300 -4525754 -194864 373 2867931 -11486258 -4554954 4996062 -4996145 -633444 3571643 -11435788 194418 4526183 -12266790 2882726 -8989232 13036431 -19076990 -2985210 461288 18069703 
7127203 -5106247 208433 5322464 6370342 7041768 6370289 5322430 208616 -5105757 15497069 -16317768 4618791 -6739688 314982 -5637056 -6242859 -11930538 2067749 -4341400 -9848285 5214835 -4234628 2363741 -8644633 -6242788 12848840 -11456176 8867987 3121675 1106347 2363815 -5636561 8253343 -8395090 14326476 3121577 -4234092 315189 -1265710 -1265413 8867953 5214726 -6739160 -8395178 8253170 -9847712 4618659 -11455720 12848153 -16316840 -4341227 2067733 15496171 
-5832161 -1226260 -3298414 -3463650 -1042075 190155 -1041890 -3463597 -3298330 -1226190 -1410115 4631106 -6102920 8427211 3998293 -10082416 11253257 -3553953 -3251589 2763722 12516960 -11340709 -1408636 17928080 -22366970 11253329 -3479982 -1484056 16574435 -3403301 -16819881 17928381 -10082521 1108807 -7346058 13229261 -3403048 -1409148 3998460 -3285267 -3285666 16574511 -11340574 8427212 -7345925 1108521 12517375 -6102920 -1484087 -3479956 4631408 2763541 -3251393 -1410367 
32 2521749 2105227 1882143 4389380 61 -4389291 -1882216 -2105274 -2521747 -5742207 7753226 2169105 -2737831 7952227 -7641154 3377169 -37 3270122 -5789897 15604972 8773502 -22556181 12359728 -317 -3376991 1601955 -1463399 -257214 11783162 -367 -12359368 7640926 -10234725 7483797 35 -11783080 22556239 -7952218 -19932856 19932829 257513 -8773866 2738218 -7484127 10234879 -15604701 -2169334 1463470 -1602182 -7753171 5790223 -3270406 5742268 
-9716471 -2111535 -3750958 -4657945 -2664813 -2261548 -2664856 -4657957 -3750895 -2111482 -6015841 244248 -5850183 13992600 -6498386 9592046 -8958101 9232189 7815793 -7174117 10227127 -7682431 4924951 -8380333 14891084 -8958099 9868183 -13340214 3710632 16538211 -14028908 -8380388 9592166 16140894 -13666769 -7619475 16538347 4925113 -6498497 2448356 2448164 3710383 -7682202 13992622 -13666613 16140777 10227167 -5850029 -13340088 9868232 244340 -7174260 7815768 -6015999 
15688696 -16885 3933326 6230692 8882125 8777485 8882262 6230705 3933244 -16927 18499358 -3499218 -8698420 6780461 -10263391 649211 -9755396 -5800737 -23083566 15278857 4418453 -7246689 3986771 -3765807 2846486 -9755303 -14005857 6392280 -2922702 9997949 -11875015 -3765648 649056 180864 -3512566 -9132494 9998273 3986324 -10263402 1288140 1287840 -2922814 -7246708 6780361 -3512545 180744 4418738 -8698496 6392280 -14005936 -3499279 15278959 -23083640 18499501 
-26 -45010 -203124 -524308 3520417 70 -3520371 524322 203036 44872 1512462 -447443 -10094908 8644243 1847919 -5293776 4484291 83 -3484748 -4521288 18643607 -9888815 -11426666 10630860 126 -4484605 11277241 -9510660 -4470339 3810093 7 -10630833 5293714 12710878 -25165368 311 -3810003 11426421 -1847737 19774952 -19775156 4470562 9889018 -8644387 25165415 -12711268 -18643522 10094858 9510762 -11277496 447580 4521456 3484625 -1512344 
-140 7359956 4073206 1603048 -1584832 -76 1584840 -1603200 -4073250 -7360060 -19522395 734314 10870255 -1157525 6016055 5428484 1060296 146 26344369 -18156867 -7927648 5999354 5756440 -2459159 150 -1060456 18093800 -12145611 5738618 -1624086 78 2459200 -5428570 9858205 -191057 689 1624009 -5756970 -6015636 3083611 -3083073 -5739260 -5999017 1157522 190403 -9858735 7928378 -10870566 12145804 -18093185 -734084 18156470 -26344567 19522325 
6427267 4608838 2879502 2156503 -1478174 1449646 -1478284 2156461 2879349 4608568 -3205469 -8259947 8077479 4237592 -11916341 -894899 14062204 -6770138 6154736 1250204 -16526461 -11828590 17718382 2045111 -16596290 14062240 -910928 -2907228 4464205 -4891002 -3442948 2045242 -895084 15470005 10997638 -34861793 -4891085 17718282 -11916434 -4405333 -4405854 4464106 -11828663 4237425 10998138 15469534 -16526450 8077087 -2906646 -911764 -8259887 1250964 6153807 -3204823 
-4817949 -2805377 -1866805 878988 -4144938 2480237 -4144840 878997 -1866962 -2805576 -101997 8416599 3016541 -12417218 7498914 1259383 -12497282 7439164 383122 7074014 -4734691 5671933 -6473610 743733 19569144 -12497366 -17706143 -8997594 28226466 2421081 -6120078 743750 1259294 7244946 12572498 -9695534 2421211 -6473954 7498716 -18089507 -18089304 28226486 5671706 -12417082 12572229 7244975 -4734436 3016089 -8997616 -17706594 8416706 7074473 382667 -101609 
88 -1068123 -476430 2132815 -1864431 0 1864565 -2132833 476371 1068228 -78194 5768504 2660886 -13108992 17739517 -19510248 4447856 61 3297477 9146532 -10149267 -4153480 -3924316 14401159 -91 -4447928 -17938153 -7146412 28135037 -9600754 -160 -14401045 19510316 5827278 -360564 73 9600656 3924296 -17739602 10669242 -10669350 -28134821 4153345 13108903 360797 -5827681 10148933 -2660609 7146794 17937965 -5768766 -9146313 -3297143 78012 
1084855 3030028 468456 -5468769 1208666 4539656 1209003 -5469698 468566 3030367 -5352603 -22832018 14890394 6944214 -6665860 8288610 -13272123 17459529 7691481 -1439975 -3463179 -4758821 415932 6513561 5395407 -13270824 5738977 22177188 7696182 -2002336 -30632530 6514501 8287335 -18279022 3447798 8189718 -2004926 416282 -6664009 -7995136 -7994271 7696327 -4759262 6943514 3446541 -18281661 -3462304 14892317 22180262 5740101 -22834435 -1440504 7691439 -5352941 
-27 -2745414 -933909 6549208 -3399814 -330 3399702 -6548380 933828 2744919 2565605 20440152 -15375325 5056466 -12559979 7500866 -9973214 -990 211751 5366384 -7059223 2404993 -3675949 -5159683 -412 9974467 -11191532 -25572916 2438846 20113007 1843 5159134 -7501788 22391581 9413442 -344 -20112753 3675998 12560515 -5466430 5467522 -2439706 -2404465 -5057541 -9413823 -22389240 7059362 15373571 25569874 11190477 -20436895 -5365955 -212489 -2564987 
-3027 -1400834 2957874 4138819 6776984 -2677 -6772781 -4136315 -2965972 1396519 5152211 15283062 8425131 -24833664 2853789 13117472 -15218512 -9885 -13168898 -5267955 12895453 20960958 -4939663 -19818798 -7699 15219589 190921 -6256409 7932566 -9010754 -547 19813421 -13105307 -6501675 -14692802 12931 9030160 4949022 -2869418 9210194 -9201654 -7929572 -20963304 24828639 14683194 6487920 -12909794 -8412958 6252001 -210510 -15269231 5280694 13187990 -5156899 
-5574359 -3989442 -7596652 2272585 3925411 -4874830 3932471 2277080 -7593345 -3990939 -4425542 13028888 11436029 -4660570 -14982850 11834352 1310574 -19141720 18009553 12040348 -13495997 -2241395 8611452 -5204234 -14577601 1294429 -18454123 -4089000 2740699 18310789 -1298596 -5224936 11847889 -12959678 -8823959 24478452 18301413 8606534 -14979648 7902686 7912366 2749200 -2219146 -4686894 -8839271 -12966057 -13482220 11444680 -4096044 -18454110 13045403 12034726 17994972 -4419823 
3322 -497932 -9750628 2701293 8932852 -480 -8930657 -2697553 9750987 500152 -7490627 -5894273 14693587 1588850 -19070281 6391706 -1644203 4199 26167062 15886359 -1857210 -11917476 -20139961 -12363720 632 1634032 -15790940 2867270 5090993 11071132 1672 12369444 -6397125 -13803703 -16258380 -127 -11075510 20135231 19074885 6128309 -6120594 -5094523 11906777 -1588539 16257739 13806889 1852922 -14697531 -2868746 15787956 5894333 -15880701 -26157973 7488808 
14784904 4888258 558308 8305006 5080891 -2499722 5084818 8306317 553886 4888074 -4389666 593470 -8286836 627239 9413119 -11951014 -23098857 18934537 21620193 12922324 -9953086 -24114765 -9718544 12648282 1417539 -23099660 -7043144 -3496327 -8219239 -9274551 8015626 12642527 -11947858 6729510 -1764464 -383777 -9269534 -9727719 9404974 17797054 17799766 -8216771 -24119906 627586 -1771585 6723667 -9953788 -8280678 -3495301 -7050362 590931 12929545 21631841 -4393038 
6794467 3714000 -6155461 540960 2750649 14743363 2750646 540771 -6155779 3713923 -4055198 -9021708 -14496472 25245629 6593789 -6356670 6830359 -18935191 18199391 10973005 297477 -106383 -20824130 -22303896 -7221748 6830820 -303464 4681064 -2494617 9294709 9993706 -22303690 -6356986 -284939 13573258 6726896 9294348 -20824222 6593723 -22341443 -22341451 -2494957 -106760 25245368 13573236 -285164 297482 -14496761 4681304 -303392 -9021567 10973219 18199659 -4055172 
3663344 -1213581 4768140 847681 -3025004 4192385 -3024844 847367 4767594 -1213862 2863701 19632545 -17680726 10509378 -22167600 6923216 -9892032 8180028 -2595719 -4655193 -15629169 9510467 4609270 14195801 -3524685 -9891295 8122732 -8926103 -13863257 -10194932 -15798747 14194952 6922946 8309922 19529668 31813048 -10196508 4608423 -22167611 -14239758 -14239911 -13864107 9510707 10509411 19529890 8309879 -15629659 -17682823 -8926330 8123074 19633582 -4654663 -2594590 2863558 
169 -3628360 -11328367 -5011746 1952274 270 -1952370 5011863 11328599 3628341 -2105868 10284641 -34026803 -2801109 11434050 -3012835 8532807 461 19328633 10276837 -4097137 2923400 -16565376 -19183974 -399 -8533431 4979200 336767 -15199410 -29595194 -203 19184727 3013100 -2282217 3797763 792 29594510 16565420 -11435168 -2458034 2456895 15198591 -2922796 2801853 -3796341 2282862 4096371 34025381 -337280 -4978903 -10283880 -10276865 -19328502 2105991 
-110 3810941 -2537163 -3132324 -7636165 8 7636026 3132639 2536937 -3810988 -1733200 -23451642 -8740046 -339442 33812319 25874270 -25604326 526 -332642 3048925 6684980 -15109969 -12137752 -6071148 -425 25603819 -1437032 7947617 9669120 10157153 765 6071751 -25874303 8701045 8737720 -315 -10157315 12137430 -33812767 -451110 451242 -9669281 15110141 339359 -8737914 -8700870 -6683946 8740880 -7947841 1436288 23450845 -3048623 332738 1733175 
-13135044 -4572436 -4241547 5059901 -8049757 -4370060 -8049926 5059389 -4241530 -4572447 -1362780 -22365793 14746466 12693747 -20957765 4359354 -1761578 25835209 -4020600 3333201 16584061 8267866 -9047394 19875413 -10577434 -1763808 -19520444 -11508775 -7512182 5552391 44675388 19876283 4360942 5761116 2301624 4252669 5551817 -9048934 -20957207 -6953914 -6953635 -7511097 8267695 12694786 2301807 5760766 16582932 14745343 -11507918 -19519694 -22365838 3332894 -4020917 -1362606 
-458 1612700 -2723957 7179221 -3379740 276 3380568 -7180042 2723900 -1613830 -2361943 -13482555 10051332 -16875046 14531589 -15647054 22080456 1134 4582098 8485339 26445451 -4367454 19268970 -26615442 1409 -22081063 -14721407 -12834825 -17455211 12963294 333 26614260 15639071 13396471 3262375 -167 -12959872 -19264905 -14530329 -5011756 5010937 17455814 4367110 16877031 -3263284 -13399002 -26449201 -10050847 12836240 14723037 13485497 -8486323 -4582508 2362308 
8059611 8161321 4190032 3892269 -4499542 -5265798 -4498995 3891117 4190424 8161031 -1334452 -10890131 -1888292 -10679648 -3511896 41675375 11283970 -30213194 -62882 2568387 9748508 -10875815 -27713225 3810918 9787119 11280709 -4900761 -5174916 -990170 -18209165 -14825160 3815401 41677929 12680567 4953811 7261582 -18211008 -27716190 -3514420 10364254 10364923 -987430 -10875618 -10676981 4953475 12678381 9744032 -1889820 -5172725 -4898502 -10888144 2567212 -63301 -1334177 
-6853209 -2122924 4937917 437078 -5525581 -8802895 -5525682 437574 4937808 -2122901 2019912 3726777 16459589 17849428 -5306775 -18123509 14652460 -21234243 -11759162 -9179640 -18860898 -20661437 -10916505 11231371 57442976 14653935 -90471 -647491 68836 8415449 7889607 11229817 -18124827 -2897811 2234675 14640090 8416469 -10914915 -5306346 2517363 2517130 67420 -20662034 17848220 2234625 -2897104 -18859250 16460974 -648359 -91469 3726209 -9179142 -11758831 2019702 
31 -5145861 -4741875 -6232716 -60421 -42 60315 6232858 4742019 5145954 2070810 26637503 11227287 -35036019 597228 4298659 -12884987 265 4296185 -245236 -4773766 -42222332 4818838 15258606 315 12886089 10731273 1853604 -24022727 459869 -57 -15258984 -4298637 400339 1182507 368 -459388 -4819180 -597371 -5537889 5537960 24022898 42221944 35035933 -1182302 -400298 4773225 -11228079 -1853464 -10731360 -26638022 245238 -4296246 -2070861 
-203 -105049 1633956 6383839 5266314 -198 -5266500 -6383839 -1634068 104959 256905 7022017 20899957 31268125 15087187 -33343604 -39249856 181 -2324513 -2702212 -4608520 -5070515 -2511949 -14447807 185 39250178 -4534358 -9082764 -17228309 -11450820 220 14448035 33343733 -2227530 -2178312 163 11451255 2512373 -15086966 -2760696 2760734 17228441 5070695 -31268167 2178178 2227234 4608301 -20900148 9082764 4534128 -7022431 2701980 2324265 -256968 
-14782286 -4322381 -4597691 -2950405 -1420383 -1260198 -1420422 -2950380 -4597749 -4322296 68520 -198539 7772749 25996047 33213278 17680086 -27706968 -50302602 -2336255 -1104935 -2916950 7277450 19531511 21689312 -2585223 -27707050 -4571502 -4776752 -11323731 -8522167 8073641 21689224 17680126 -5058835 -4360079 -15881056 -8522205 19531308 33213120 -8692860 -8692745 -11323226 7278295 25996788 -4360159 -5058992 -2916933 7772586 -4776629 -4571598 -198914 -1105046 -2336427 68528 
11132370 2015481 -1678319 -2452904 4513273 12432658 4513286 -2452991 -1678277 2015577 1427962 28593235 39952558 3504509 -23238543 -18126157 -19748911 -23506213 6406883 2658891 25724694 2356527 -18569414 -7918164 -8850952 -19748496 11161432 1106465 -4426445 -17617206 -8471122 -7918036 -18125342 6080642 -1515433 -16871300 -17616741 -18569466 -23238429 -3145241 -3145113 -4425576 2357349 3504861 -1515202 6080843 25724682 39951897 1106682 11161361 28592447 2658827 6406740 1427861 
11 13910298 43432781 71786988 99383432 677 -99381129 -71788261 -43433714 -13911112 -352360 -14967274 -26102789 -7207480 17176704 14346087 7169006 115 -3302062 -1247277 -26457373 -15250701 12433302 8410228 245 -7168395 -7045653 -1735410 -13065597 2150499 231 -8409567 -14345683 -5962178 40453 -300 -2150827 -12433793 -17177033 -2374972 2375141 13065542 15250392 7206949 -40553 5962213 26457279 26102538 1735195 7045667 14967813 1247301 3302031 352375 
386960 81196 -1105395 -6558840 83516586 -150941788 83520633 -6561698 -1107479 79777 -472512 -755101 -10512027 25829310 -13851621 -829499 329256 715822 357842 -975152 -7722048 28804987 -17341441 -1186907 9415 329118 454147 2105085 21749721 -15080382 -1462093 -1186818 -829723 -266229 1348186 -22231457 -15079065 -17339913 -13850564 -1159364 -1159295 21750498 28805836 25829683 1348303 -266209 -7722380 -10512184 2105085 454218 -754522 -975242 357825 -472541 
-13758339 -32816285 -50753032 -52414637 84431824 95978685 84438445 -52417727 -50754063 -32814994 -1923681 8028735 -7978984 -14470701 -8637108 20834236 22701237 15725422 2190727 -3171628 -7838574 -13405322 -7789469 28803427 32101450 22701076 2296897 -3615024 -10372602 -9749462 24816823 28803255 20833586 -2875655 -1203017 -26661909 -9747639 -7787659 -8636033 -4375928 -4375847 -10372049 -13405121 -14470895 -1202913 -2875615 -7839424 -7980427 -3615010 2296870 8028687 -3171716 2190791 -1923684 
-484 -12305916 -24352919 -106368327 87969055 -639 -87961319 106367777 24348456 12303836 298487 10370609 -6826405 5068518 18841067 -14133828 -2841537 448 960810 -1550665 -6241716 9713962 29125472 -14382552 1221 2842887 5214207 -663146 19153833 39516016 -107 14383849 14134541 2800434 3150052 -1056 -39517783 -29126416 -18842146 1604791 -1605214 -19153725 -9713076 -5067964 -3150126 -2800683 6241430 6825834 663226 -5214066 -10370128 1550455 -960654 -298676 
-7802086 -26852929 -92260775 113969460 2434638 -732148 2438501 113972218 -92274090 -26855886 -3491156 -5170100 2953568 5974047 3414362 -9103091 22193756 11412431 5305072 -4086401 10619522 15708232 15765005 -3564688 38340781 22191950 -1693601 3277959 -15365972 -28416118 -52375620 -3561105 -9101766 -100245 -1859503 -3957080 -28415441 15768921 3416083 -2097667 -2097498 -15365613 15711227 5975065 -1859571 -100073 10620846 2954037 3278266 -1693287 -5169757 -4087014 5305810 -3491476 
-711 -13957915 -137846555 56128731 20861889 -537 -20859219 -56116507 137841417 13948277 -2121322 -1133811 2055522 6575618 10507688 12595824 -17228980 1428 6740966 -6167665 15924911 30156436 37231910 42407758 1116 17231882 1385714 3607886 -2314212 -2974616 -2896 -42409353 -12595550 1227678 103649 -813 2970897 -37231790 -10506062 -167061 166666 2312591 -30155498 -6573351 -103913 -1227731 -15924414 -2054178 -3607739 -1385869 1134015 6167715 -6740349 2120433 
9411048 133744661 -80890456 -29706187 -10750906 -9547629 -10752220 -29709901 -80883109 133749135 9868845 -12391342 -22664468 -24207791 -25286080 -22380776 -15513717 -40021152 82629 -6469063 8184495 17282499 20022878 24850242 30192305 -15513680 1250603 1671181 7113551 13275008 18114178 24847724 -22382600 1804042 861546 8535763 13275122 20020770 -25287384 1909218 1909322 7113757 17280791 -24208852 861549 1803902 8183461 -22665152 1671061 1250440 -12391840 -6468829 82092 9869316 
-11 157159483 -25961984 -13787179 -623884 1233 624259 13784701 25960264 -157156424 12549154 -17641534 -31227087 -34551099 -36423243 -37513180 -32646641 -442 -3575413 -4806811 -1461059 296205 915663 -611155 328 32646198 -1495414 -185847 541737 1058778 726 612079 37513051 -504627 -24770 46 -1058104 -915252 36422672 33220 -33213 -541820 -296314 34550109 24707 504586 1460986 31226385 185841 1495373 17641299 4806813 3575486 -12548875 
406706127 -106534121 -104340660 -97943425 -91739708 -91535432 -91739707 -97943012 -104340107 -106534316 -10662796 10136209 19004054 21457635 22787269 22481793 22368294 18484049 761838 -5488195 11700920 20629889 22308391 24762889 25343886 22368402 -230468 -4182786 12213909 20238860 24057718 24763137 22481531 -961597 -3755407 11816059 20238842 22308179 22787225 -2449236 -2449327 12213907 20629947 21458023 -3755428 -961502 11700686 19004221 -4183035 -230503 10136250 -5488132 761542 -10662781 


==> anc/coxeter/B2/confirm.sage <==
from sage.all import *

G = WeylGroup(['B',2])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/B2/optimal_value.txt <==
0.585786


==> anc/coxeter/B2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 292893/500000 0.585786000000000
sqrt(2 epsilon/|S|) (numerical):  0.765366578836573
d=3, D=3
Error: 13028846823/500000000000000 0.0000260576936460000

Certified
epsilon: 9139877403177/15625000000000 0.584952153803328
sqrt(2 epsilon/|S|):  1/1250000*sqrt(9139877403177/10) 0.764821648362105

Certified (no self-inverse)
epsilon: 18292783653177/31250000000000 0.585369076901664
sqrt(2 epsilon/|S|):  1/2500000*sqrt(18292783653177/5) 0.765094162114484



==> anc/coxeter/B2/root_as_integral.txt <==
100000000
0 -27336793 27336793 0 0 27336793 -27336793 
46795793 -8621329 -8621329 -39245038 -39245038 24468472 24468469 
0 44436074 -44436074 -62842098 62842098 44436074 -44436074 
-78458867 73248609 73248609 -51789173 -51789174 17769999 17769997 


==> anc/coxeter/B3/confirm.sage <==
from sage.all import *

G = WeylGroup(['B',3])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/B3/optimal_value.txt <==
0.267949


==> anc/coxeter/B3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 267949/1000000 0.267949000000000
sqrt(2 epsilon/|S|) (numerical):  0.422649579044705
d=3, D=3
Error: 100178625409/2500000000000000 0.0000400714501636000

Certified
epsilon: 20833336999591/78125000000000 0.266666713594765
sqrt(2 epsilon/|S|):  1/6250000*sqrt(20833336999591/3) 0.421637058455701

Certified (no self-inverse)
epsilon: 41766852624591/156250000000000 0.267307856797382
sqrt(2 epsilon/|S|):  1/6250000*sqrt(13922284208197/2) 0.422143622319373



==> anc/coxeter/B3/root_as_integral.txt <==
100000000
-1054773 -1029949 1566684 -1616978 -4975386 4371958 1444745 3745226 -5511242 -4349213 -4549707 13584222 6237125 900345 -1132731 -7630326 
2775088 5678255 -2071839 495194 3475459 4200738 -10100449 2799669 -6093778 -3259205 3302920 1831285 -11003983 17896816 -9999546 73376 
-10081298 5198138 -9377433 -7110606 10958385 3748610 9580790 -9644545 -3771054 22432630 -25588157 6047717 -3910216 6694416 -1278154 6100777 
4521825 -12015659 22907584 -7081308 -2558662 -13610687 8035330 7552349 -2667900 9171447 -1180733 6871990 -29753248 4017786 16088135 -10298249 
-6011660 -29938810 -3944479 30054626 -15278728 3960488 7092417 -2654588 16999915 18028589 4971205 7564042 -5856864 4328537 -26951109 -2363581 
4705088 70529 19597770 -16895832 -2079476 -5116761 11605720 -4227726 -6391114 -10715315 3690501 17328411 -7015548 -16687573 -29392288 41523614 
-53596239 907210 11158359 -6648107 5405990 45345788 7170560 35786333 6310643 -8526119 4507562 -17308060 -18695256 -13855270 -250566 2287172 
7317480 7086430 -1658249 -3493864 -49345815 36496873 40693225 -40146457 -31575187 -61829 20971234 -21364628 -7061614 19413314 16898176 5830911 
-21465656 14880663 6983449 -9248162 25543205 -16560534 46770516 -37012927 50494299 -48606739 4219811 6236727 -4936100 26892254 -14147159 -30043647 
5719461 49510114 -5711982 -52265899 -61205371 -3419108 -17082170 14820931 57769252 38285746 8867947 4915531 -2904758 -2848591 -18878297 -15572806 
2899203 37923359 -79874375 31680611 -16045128 -45983063 62378005 62458333 -19632111 -16935426 7345625 12063277 -33906035 -15401341 1976340 9052726 
-89238261 78933841 63717100 76680016 -35656861 -62313109 -29651578 -29238466 -33255905 15793216 4128320 11097638 12250045 3495005 5195698 8063301 


==> anc/coxeter/B4/confirm.sage <==
from sage.all import *

G = WeylGroup(['B',4])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/B4/optimal_value.txt <==
0.152241


==> anc/coxeter/B4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1522409999999999/10000000000000000 0.152241000000000
sqrt(2 epsilon/|S|) (numerical):  0.275899438201675
d=3, D=3
Error: 6744401639/156250000000000 0.0000431641704896000

Certified
epsilon: 1508597465443327/10000000000000000 0.150859746544333
sqrt(2 epsilon/|S|):  1/100000000*sqrt(1508597465443327/2) 0.274644994988378

Certified (no self-inverse)
epsilon: 1515503732721663/10000000000000000 0.151550373272166
sqrt(2 epsilon/|S|):  1/100000000*sqrt(1515503732721663/2) 0.275272931172106



==> anc/coxeter/B4/root_as_integral.txt <==
100000000
28797 -427695 259451 883383 -562907 -249104 1336897 -2531860 311327 -2701091 3618485 -245240 1811868 -2594258 217429 488301 -1014568 1998938 1723969 -5736724 -3525294 3959198 -3206153 -2435927 7852918 -398900 2338784 1127072 476550 -2803646 
-510861 -64741 666109 -488266 -2099176 2237412 -1935479 -193112 3071404 1107351 -966248 -3287200 4399526 -3601455 3735640 -1114754 3638841 -7160534 1910582 -1755973 2746153 2087750 -2133825 2490163 -2243388 -6981523 444107 10883883 -5494073 611687 
941150 3002258 -4221627 451297 1199917 3716574 -2815652 4876996 -5974423 -3050299 -1135641 3710190 178854 -1453328 -446852 -511303 7656544 -5992211 -4901600 518963 -6611595 -1574315 2357103 3973986 2797996 2105686 7235050 -1025799 -1537147 -3470772 
-2487192 -5819471 2489095 -1118884 -1312563 -398843 -7199880 -3142622 6791968 -1288145 1291487 6045678 183396 1441242 5743867 380428 11614 -4985739 -6841007 224002 720851 5177462 1912101 -12203488 -4283135 7035712 7188534 459533 1136322 2847677 
6585179 3515454 2738944 4823078 2357074 5355339 -367466 -4795602 -1858545 1916372 -1715398 843592 1337793 2989461 2393764 11487455 -8887629 -6181313 -6974765 -10810367 -3451454 -8262943 1166111 749630 -2284079 -6608063 419396 884174 8209752 4425056 
-3405553 5255613 -6191110 5999228 -11159084 6162421 8222387 -2080271 4321273 -2021806 -11973868 4216571 1881705 -4054358 7910132 -13581790 8013715 -3549216 4215586 -6705060 5548371 -817833 2192026 -3390652 -622909 717223 -5645885 -4741196 19457033 -4172693 
1370884 6924446 -4031723 -8737159 7156386 2996624 141356 4599853 5651609 -7914668 -1298168 -10472869 -1488891 5151514 3729178 -7965357 -4487642 5759829 -4324153 -8942751 14451334 -3808727 -20578053 8176881 -5918730 4447091 20362695 -5637573 1898181 2788603 
-1487573 -7709373 2290567 11317099 -6320280 -7213648 2361221 -2758620 3859600 1862042 -3025474 2940966 12258728 -902322 1101258 8304343 -4434365 -6831442 5491349 19829301 149355 1916527 -9983277 4075716 -1437910 -17354553 15754066 -18140334 3964334 -9877301 
3810171 -1605588 -13896699 7380565 11044549 -6161150 -4720160 7198817 -5853384 -9053948 -913684 2643500 7863546 2269338 -5729667 10505057 -4293177 -12511696 1553674 1394554 28484475 -7042391 -1717660 -12236040 11899783 7037321 -8782684 5478212 -642181 -13403453 
-4170383 15028146 -12034457 1405662 -9263597 7597658 9432234 -616801 6924573 -10527870 -7136974 4034694 -4386484 -95713 15787347 -2859296 -27259882 -5876379 -6056247 14821259 -2711627 3191706 3956995 3081530 15254803 2802927 -3243789 -803256 -17502090 11225311 
43203 13163631 18928739 -21259369 -8113387 8926928 -6988563 7759695 2359454 10144955 3377820 -7844126 -4669393 -12728811 740588 -265739 -12897226 -4836278 9835085 14503999 -3434831 -19926963 788240 -11035202 6726822 7098132 7517401 9276219 12543929 -19734952 
-17349659 -5426197 -12123911 -16602481 19355401 5828584 -1485283 3285131 -1755542 -1439831 8516645 -2182349 5407676 16653290 15705072 -1474630 -8169216 -10001578 30025703 -11727556 -6447895 577323 21279830 -1129563 -5617040 -8860218 3747405 -12373626 -1186086 -5029399 
14762583 -13004333 2949089 8285610 8631981 -2463984 -14612087 -9845198 4777821 -12413040 -2609883 -3039042 3937008 4547102 21470405 -3265583 -5651556 -3513040 8283503 7004797 -17234802 -1009811 -14212108 22864470 -7715548 24798797 -18084595 5943575 6045607 -15627738 
-3516650 10169117 -13505217 -2605073 6334228 -8949510 3992794 13704974 7546410 -7790017 -1671964 -273989 -5585861 -843903 -7229623 5207709 -16579951 11172888 -17339347 3349613 -5306151 29770366 12471618 5418516 -20159824 -11817646 1777077 20391940 18514397 -26646921 
383966 -18197724 -1874898 5999606 10148422 -1256718 -5817310 1059204 -602689 4221560 -4657981 2545357 3306668 8649066 28907395 -18130847 3609754 33620780 -21953538 5247777 1975552 -27074275 10138414 -7288430 14958948 -24001369 3904067 11019035 -5110515 -13729277 
-50260435 -5544262 658228 11362305 -801972 22188142 21038924 5706960 -5888281 22675056 25472960 7554225 16006432 16370243 -4676385 -1951742 -5347326 -6594162 -22178299 -107400 -5024730 -7966276 -26727913 5398914 -6610503 14373268 -13326446 7771766 -876115 -12695176 
8267486 764717 3122676 -80328 -4305441 16167534 15824910 -41382888 -4251058 -7946665 3158682 19249982 -47697168 37491982 -10327449 -2179939 9873713 -9059021 12169068 8848856 10573644 24571 -6244864 -4064 -742952 -10055687 12630990 17623331 -7838926 -23675692 
-11995947 -9097970 4922103 5201273 6835922 -36641590 23551039 24439859 2723625 -14993550 25783214 29160713 -39429556 -30625989 25071413 8213421 3005799 -12283150 8319731 -6011707 853232 -21837883 -10604949 8700453 -7453282 -6793439 1522763 8597703 8303286 12563463 
6783209 -1560524 -9293887 6359137 748678 33946338 -11651518 -26364624 -29396453 -24539881 50990196 -1583894 7775868 -35869260 1844982 -13797789 -7627022 10515689 -3067907 20230812 20491618 2334511 12215491 3381851 -20279083 -8566146 -824690 -5289825 12028167 10065956 
-13258510 -3218185 10496338 -2692858 1586121 30202335 -36551345 17214519 41466845 -30336067 -6256212 48165389 4078575 -1349642 -35656448 -993465 -5534897 16269650 12675600 -6831641 -1671735 -13440679 -8127153 13575402 4440921 -19454167 -14658353 -2748774 -1925201 4533637 
10345725 3085074 -19470786 -1407667 7463147 11239347 -31778405 12271162 -39306217 51797486 -16451891 38820082 -17976101 -10823303 17334182 -7400717 -19223682 10115124 17802358 -3197662 3571126 29640666 -36931552 -8203031 -291125 -8571371 -2355879 1358613 2529378 6015919 
-991621 48141783 28943261 -26930261 -53893998 -42557183 -22469616 2949840 -37702137 -25272436 23594324 30558870 33469267 43819552 26177412 3223304 6820915 10401256 -5180649 -12608024 13685841 3569421 -3518335 8487117 -8917679 -9742978 -15957764 -4592241 -5534895 -7972346 
3323878 43492508 -39623210 -51168112 45965354 -29804172 11575058 -62873999 34062672 25012449 5923660 35408285 31618384 -23358004 -3036796 5070574 24813896 44156 -14602110 17997876 -12474127 -18024581 -15994042 -238005 678534 -3101805 -13400372 -2169538 3726406 1155183 
1251859 -39797931 64643761 -58671285 39184534 20512566 56294837 -1914839 -44772614 -33521341 -53257617 29935155 26963204 -18676423 4166843 -2814192 -8978812 -9388536 -19424732 6141539 15432457 27579798 -2956201 5798854 5610784 -2707750 -9666168 -683621 2609224 1106647 
-96591116 76576950 65125248 69415300 71524811 -24100200 -50510294 -45473066 -26555932 -19949648 -46226318 -24387438 -23468688 -21888585 9431477 -681789 9380575 8745219 10266521 8007041 9154480 11921814 8004114 -1391430 7426032 353495 9743502 1673532 295970 4178423 


==> anc/coxeter/B5/confirm.sage <==
from sage.all import *

G = WeylGroup(['B',5])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/B5/optimal_value.txt <==
0.097887


==> anc/coxeter/B5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 97887/1000000 0.0978870000000000
sqrt(2 epsilon/|S|) (numerical):  0.197875718571026
d=3, D=3
Error: 53262999529/2500000000000000 0.0000213051998116000

Certified
epsilon: 7594158875471/78125000000000 0.0972052336060288
sqrt(2 epsilon/|S|):  1/6250000*sqrt(7594158875471/5) 0.197185429082403

Certified (no self-inverse)
epsilon: 15241580750471/156250000000000 0.0975461168030144
sqrt(2 epsilon/|S|):  1/6250000*sqrt(15241580750471/10) 0.197530875361817



==> anc/coxeter/B5/root_as_integral.txt <==
100000000
262683 94432 -668026 716087 633158 -413187 -380983 862210 199875 -280035 -1435539 -681673 1966472 -2471085 1440314 -1869144 2359417 -1951887 1857019 -1481081 -1077885 448620 1166016 -1644320 1985735 -1622888 2529229 -2133515 1306846 -1407119 -1237810 1846816 -3533566 766226 130469 -1448278 2502437 3700124 -3397513 2195160 -464647 3015220 -3658689 -2017849 4030996 -1887377 -757512 2919397 -283741 -729609 
280269 528756 594011 38761 -387570 885492 434805 828338 -1736315 1985776 1172233 -1322086 2829646 -956572 -2308375 522172 809445 -34626 -2475386 1093038 851932 -582635 -1321164 1343308 -402894 583981 1870394 -1603078 -4103837 2304219 -901418 3246901 -575864 -3211355 1687785 -3889039 6124716 1358380 -1420253 -3012173 -642379 -2421365 837570 827183 2165945 3065236 -2145211 -4786077 2702082 -732702 
-161376 868294 -1198316 -792416 571232 564750 405040 -658865 1886434 1572699 -1753095 1118114 -2294711 -1149195 88207 -3420257 1740703 3633591 -551968 230195 -1116282 -121916 385546 729071 -1048980 -3027975 1509802 4037373 1064573 1786198 105250 -3211902 -1703915 2136444 2747279 420975 -159693 -4639246 -2781337 73472 -3732108 2426527 191535 -5935620 2715374 5233052 4083282 -3855958 2484885 -1494766 
-848424 -1385384 1207060 -1314307 -147147 -1001945 650594 -2245490 1357682 -2904570 3202640 327030 475201 1562396 -2669781 -421786 2100726 108730 -625665 -2647451 2845918 -780961 4410106 -2327924 -4107883 -220856 -185840 1951660 1455063 -4566404 2044657 3016227 2646304 -2459275 -2961941 3534316 -1683686 -319118 93343 -4122259 -3150896 2718361 786950 4046408 8720334 -1695768 262878 -2078523 1253352 -3904652 
-13573 1441583 -460976 486091 -225814 -483032 2673435 -3001484 3349944 829897 900479 445038 -543421 -3002068 3289460 1731059 -1113427 -2044046 -1151801 1199630 2502117 -3489761 6586972 753976 -7365484 -2409934 -3791020 300323 3107768 3739244 -977052 2329304 -2371770 3023853 2976304 -4183223 -1636305 -2513667 -3908207 867145 6390479 -250421 -924112 1641640 -969040 -3274738 -3504280 -1779560 3556889 1265586 
1515991 3118861 151733 293438 621392 148307 -766104 4425410 3130697 1215959 -1637825 3727883 -1252365 -1415452 -4915365 789122 -827801 -1824669 74574 29989 -3175825 -1387785 1060267 -2785629 2418217 5588512 2715577 2273488 2774400 56993 4317925 -2125360 -3307955 -588547 8869941 1236976 -948748 -1938772 -2345708 -5457836 -5027738 -5327470 -249983 2044698 -24185 -6704009 -2650535 2074933 1295735 714648 
-1249412 -1193643 -74647 -205166 -372517 -850961 -2546843 2203964 3235956 -4979626 -411249 -1585272 1532563 1523932 1374041 -735458 -1732607 -13184 -3465303 3705463 -2018816 -1691896 6535392 -8885587 6640052 5007708 -2492590 5864866 638014 -2744423 -2680668 4393709 -1261590 -130447 -2433959 40395 2008800 -265070 6504189 4559801 -893859 542904 -908244 -5870613 -2630116 714728 -4563520 -6762558 5770973 2852394 
1297567 2631743 -4155724 1281701 -649652 3723008 3031778 -745829 2825112 2241084 -10153326 -2705851 -2020921 3136775 -814461 966359 2900900 -1665745 -2612174 1075306 -3981989 3209296 7371342 2089294 -4826686 -2333349 649430 -1111716 707613 -2468921 -8448731 -3909049 -3004319 -452742 3963041 5861483 5189584 2203839 9755272 -5286962 1423538 2562895 613858 2782759 302723 2730216 -5065727 -1139456 -8086602 -887584 
-9036613 40172 -5692861 -4635959 -6278908 -3930913 -1953836 3230505 1555783 5913788 2187879 -2999670 -2552790 -420048 -653323 -2116297 -644883 -2857279 -727201 -3254441 -307237 -14760113 1931244 6614042 2731700 4284477 6850173 3811226 5254011 6591471 -78164 4152303 7669779 -969591 1383552 674867 1901844 1419604 2905076 3849594 485817 2206332 -2798472 6834 333188 -715789 1600555 -1292223 -8494459 -2414746 
176847 849933 3676910 -8082344 8847898 -2657185 -1249593 -4105743 5144015 2165007 -5673384 1733055 8302695 3402353 -2243147 -3172846 -8007257 832704 5771977 -2258787 -7249960 2101556 -5368612 7043888 3684763 -851479 -3085601 2500333 2329727 5449010 -6848402 -4033460 418346 1461606 -2147147 7067175 1060709 6211865 -55237 3250958 4551104 -2450833 -4654741 6108739 475950 -8683210 1705373 -10428831 8952687 -11969384 
-3197438 -2108255 -1558775 235530 -1218661 -4703401 456237 -490514 -1968356 1247548 -3557685 4014341 2812661 -3590030 1770661 4121359 -2279404 2403879 -3381806 -2279901 -1694418 -667196 1005549 5948887 -4516130 7395983 -3125238 2884026 -4627792 8728832 -494183 2658091 -4236380 6954624 -9750369 12314116 1744202 6709789 -10268451 -2104797 -11925169 8756542 12033251 -2979334 -4761807 524348 -12173716 5023700 1890995 2024055 
1060972 -3587811 4830867 -4125584 -4629996 8890256 -4327476 -3207058 -2361032 3977167 -604157 5142923 450282 4727729 -2588702 -4474892 1278751 -5815757 -3534484 6183707 -5124363 1341042 8785738 -7417595 3624918 -3106096 3127764 -4308774 4002399 8206020 5082962 3917387 -7578022 -1772091 -10247991 9678724 3253589 -5600982 -11419169 1976512 -61284 -2181204 -7304896 13416839 -6675391 6740962 7541311 -4453968 -6151509 5421463 
-1573717 -12226304 1733026 1830642 -326330 6618761 -8125812 -7924645 -4528156 -677542 -342564 81013 3992188 231540 2013694 1261963 8351083 2415395 -23162 5088751 -1640084 8993232 -3691044 1468334 -3083323 2767916 -2189462 12695824 -6181 7226268 -2739336 5972796 -2579260 3298020 6382000 -11746182 -739799 1725919 3662053 -1353610 -7608171 7148989 2407512 2271912 -930179 -16827651 6898835 -7186030 -11746988 3277866 
1513711 -4837332 1354691 -9754095 7001149 6539968 -7291767 -10373435 4643552 3537005 848094 -2213409 1904749 3126202 -5591796 -1306031 -1053775 5252374 -1922467 2774567 -5671270 1692743 13039 -999344 4110450 -7985725 3178706 5142109 2328299 3281652 8733822 -980875 1481891 -7919110 1161228 -3393899 -3512439 -2500510 -2165598 10212313 7233311 -5058539 11428558 -4576121 9554279 3361877 -20949459 8245000 -8462686 -1135657 
-4514963 -10255695 -5648683 11138317 -4888371 2824352 -10601159 2234436 -3360119 -406094 -1916115 -415622 -3155959 2093757 3323907 9409051 8649123 -2264409 4441445 -1799106 -5622371 8365576 1231904 -928383 -3190568 857423 5014431 2023043 10982889 4812974 6952938 1084937 6346206 -5970659 -3303737 7334489 -364804 6367560 -5501071 -15090675 16823819 -6070817 -1789396 -16006966 -4242781 194508 -395520 -3371355 7530481 -8962168 
910675 4953017 -19531458 3714047 10931172 -1562964 -1109830 1362546 5963051 1631811 -2441616 -9560213 -3411645 -13337383 -500398 2167810 1447247 6147925 4873675 4962410 -1794382 707904 -131949 -3130509 -4283892 -8633883 851059 -6678166 -4203091 886695 24846815 1950527 -1344266 -7494711 -3253498 3382931 1303829 6355648 6974510 7277024 -5334405 6300412 1898267 7133428 -8366018 -5826561 2255038 -11538553 1618986 660932 
-4039082 -7485941 1788345 -850153 1181240 -3013412 452051 423774 -7093968 1185347 -1663084 7729589 339461 -1290991 -1408058 2448765 -1493050 5069905 5649060 1446630 941710 -4625677 13897805 -2514883 6618367 -8317329 13336661 -15702869 -1993296 3669074 -4332534 6709242 -7683768 13455345 2967310 -3412084 -21057698 11034631 9477232 -1803866 -4571875 -12121261 13654384 -1240448 1355714 3157590 3395466 -7384685 -272793 -6011893 
5669992 -10419367 -1208228 7300904 5584191 4534312 -3373042 -4018861 -3673095 -7042457 -1060057 -5742917 -1883235 4720498 -1140312 7003828 2892838 -2163513 7262318 -376991 1875159 -5326893 6225480 5558132 8580626 2576552 -9657160 -20343731 16132656 4161942 -8035319 -1531938 9449357 -9239259 10392634 -1104562 6224327 -13379670 -4629717 8114398 -15870176 7310273 7184906 1989555 -5684478 1287964 -2435141 553899 6113994 -9360616 
-3727026 798677 -7956430 -11663638 -4086860 17765843 9164225 -4743093 -6258995 7695600 -1469340 -6383649 -5132606 7580569 -8248584 214769 4330525 3769647 2735686 5870855 10659276 -6380845 2109981 -3408575 857738 3564033 1724172 2269381 -12822818 -12832304 -8241137 5684554 -4872488 -8620037 9166642 12946470 -1807078 5148796 -12600768 8476535 8143723 1863620 9820905 -8543761 -7893746 -14067225 10171513 3588838 8006302 -2367872 
2366219 2361817 -1732348 -1947579 -12584769 16789641 698728 -2852449 -2638407 6095062 -1013027 193926 -9293994 3968089 812515 -4896235 2006590 -10900892 4052777 6946924 93707 1108405 -751447 -571003 -10005485 15137333 -10117240 3979888 5469775 -4139081 10922931 -9242576 -1160294 9023680 -3837774 -14336912 -3428092 20123965 2460013 11652478 -11269273 -5684609 -4130640 4337181 847131 12048499 -5006020 907800 6233014 -19097942 
-5930770 4418377 -1292821 -2540268 -6059787 1513005 -7372811 2308183 5521548 8542488 6119325 -3779184 -1746590 1945089 2616924 -5492668 2655019 -1823995 -5032034 -3446635 -319990 8594592 -11224031 -8067681 -1960644 -18815428 18993944 5892213 10603447 -10523384 -8914716 9202374 6157106 12088234 -1715466 -5318273 5684433 -6812299 2152852 -2945723 -6354407 4170544 10263101 14113884 -19968291 -2157054 -8157408 7899914 15157474 -8841712 
2989544 -5957106 5427046 14156846 -8717271 -3712461 3232926 -574066 -4689111 -1561853 -7301422 4313612 1493711 3186505 4872193 6348025 -288295 618711 -10780168 -5992696 -12094378 -4368144 11440855 16090326 -8278642 -10224314 7510297 7538346 -3397649 -10689854 6315012 -3699315 -500122 -3403757 -8785644 -146640 16102396 -4584471 2988600 21188551 -7816136 -23348515 6259492 -2170472 3751440 -13963867 10131728 4587798 6049920 452489 
-7616857 11351474 15168272 -10181340 -16393408 -6351146 9289061 703448 -175579 3705889 3285679 8359771 3415880 1886283 -2310071 6598097 -3686454 -8770219 3681823 -1439981 -2796380 3913774 -10950220 -3193135 -4562627 -616837 258481 -11059060 23878284 -2914033 6552899 -7615718 -16891620 -14897466 -3512530 -4576954 5334451 2891255 7469477 3376287 3567052 13763614 21752011 -11191010 1093041 -5492658 4356868 -13655581 -2262038 7459751 
7118040 12248954 7472474 6757877 -8416978 -6198336 -1378822 3575123 -3555966 4905793 3532330 -2285279 -2982421 1192044 2650251 -44732 -6176099 -92786 -11698738 -3570359 -12389111 4997644 3637857 -8930949 -220554 -4607031 -10897955 2827441 -11785357 21508091 722617 17055503 -10031410 -17219546 7094639 1893823 -9359491 -3898773 12232730 2871458 662913 9824116 116455 -2305104 -624042 -65564 10101797 18716703 2297840 -27279110 
-1548637 3996818 -10878772 -6417224 7513481 311233 -3871716 2830866 -599414 4044521 345847 -5353721 -1244201 -562233 -1726781 3977684 -7504353 2026221 4233584 6586467 11365661 10299506 -8033445 -16723126 -16350507 16057784 2918122 -12859520 5382269 10703028 -4170933 8225494 -3305863 18961059 -10662348 7357105 17220884 -20335374 7727919 7125392 323949 -16662972 3452227 -10567592 14311866 -8432792 5424640 4447182 -8918604 -10440681 
9610074 9501234 -4443195 14185609 -13257384 -2117166 -503815 2156109 813527 -7406706 1661526 -2356903 -11284703 -1134440 -342637 567787 -2133286 -3038139 -2214820 617951 18607995 -1746981 -9625861 -17239371 11768974 -23026949 -11368233 11062988 6410680 17068229 -11548887 -8080953 8534337 207474 2977157 11540393 4672240 19009386 -9095356 5137373 -5359965 -13536763 9666221 4005676 10486191 -5312059 -1301782 -8493137 -8067596 3767956 
-4866729 -14222315 7203681 -1099736 4081525 -3386652 4189886 -2746419 -4313565 -4869074 -1919793 7114644 3779296 -2866862 3878486 -1396113 3528105 4507814 -171938 8218910 30033761 -13177410 6406739 -6311789 8344502 -3455326 10875405 8289087 -4564580 10423456 8420502 -28679614 -15712845 -4874042 -7236490 -3807941 16141807 -3216995 11859613 -8595908 4897221 7050726 -3804930 2864062 -9811068 -6113673 -4279138 10620561 1989756 -19218600 
6692328 -1369982 -8968751 3972239 -3403740 9915335 1818196 -4673134 -1298532 -1974165 80678 3719882 -6436035 -9006326 195882 -1342781 545708 -97023 -3990558 10659146 3798515 -12443252 -16368914 24897720 22293866 -7336054 -17642248 4470482 14210851 -13414640 6305495 23344567 -23637900 8831009 -8349555 7097315 2040225 -8526981 9304541 -14127366 4496869 -5064984 863824 37840 6755445 531319 -1907796 1763665 -558056 -6704169 
-2030620 9161754 -4040267 -9053495 -4375030 7630250 6003117 -1073704 2119746 1876628 120378 -2510634 -1505168 4114661 4237604 -3321557 -4346077 1573116 -4187818 4544832 -19537810 -3480259 15757954 -6128389 19415705 -5270874 -14494844 -9739070 -9359160 1337278 10358551 -9729520 20565229 18443367 -10187112 -16773141 15415336 25438 -6550786 -21674722 5762417 7594849 16010346 -3990937 5702203 -14259568 10451279 4442250 -1289416 -3754310 
50549713 -4079604 9723403 -8257934 1439055 -2414258 -25983213 -10605934 -15886090 9977099 3414754 -13695006 -20571142 -15746383 5631679 -13266412 -26946245 -10855531 156261 -12196251 8427069 -824949 12838633 6656069 -1912005 10968866 17765157 3977620 2133899 -5666766 992509 -1724240 595860 2304060 146685 3734852 6321482 5829388 4960420 -7386631 7146231 11333851 10537681 -5086112 -436539 -3317146 5126038 -6902779 3917595 7155241 
-1741577 4526853 -596354 1546986 -182184 1121583 -11958216 -36942128 21889117 28425510 6307769 11407784 -7740008 -6545835 -18320707 35518169 18447738 -13942695 6538533 -37218315 6628766 -1014723 1506900 -8140111 16639003 -8564 -8965469 -1003246 -16141697 2012040 -3051520 -2738596 -4844623 7869395 -7160478 -2551156 5978482 -2375238 13856795 2565148 -5309454 -2028887 -9587085 -6676383 -2781522 4845810 5289285 963191 7264980 8416934 
14446008 -586981 6716431 -6855880 1522878 -9164301 10408200 -7375623 12776836 -28906478 16065150 15316331 -9170755 -37128754 -32315533 9917497 18731400 -21286480 -5494961 35712491 -17474622 1391318 -2587776 5927112 -4439853 2163862 14776887 2151682 -5023320 814737 -14826025 -1562513 16125143 5166455 -4363701 4795883 2604053 3869508 -432238 9427701 7953830 4763181 4370366 -6071836 -8700302 2875195 7454050 4489871 -5142574 -13823550 
-1298520 -1273323 -2114323 1239531 -992760 -2189345 29098753 -5543741 -28215320 4600772 13340010 17325845 -29941778 -1224333 10506057 5154193 -10534406 5195715 54846841 1143020 -22800433 541117 2411277 -9947322 1553463 -6096666 5462773 19106857 -9484217 1774467 -7332735 10266139 1608110 -8775880 -4400134 -1578941 14237301 -12766707 3085891 -2115612 -4132732 813150 -8407541 5960560 2535491 -624355 -21181642 -6800375 -2414897 380705 
15478870 3977901 5861674 -3053402 -3624927 -266699 22525625 6580791 -31152468 -18297505 3688219 -34301434 6140153 9858741 -41971837 -2473578 24906427 16017053 -1545036 -30811630 -10263272 -5917794 521025 -2455412 -1566421 -1324915 -1638566 7247303 14181612 17160861 12770905 -2182257 -9884693 28649255 -1660113 -112860 49913 -2166238 7038685 6112914 12042338 2658072 -6415542 1186376 -9759840 -2157597 -8218316 -2356235 5693803 5230071 
-1028876 4734584 3312845 -713682 -4767796 2749555 -12084014 3008124 -11757942 16734282 6905974 34732350 -21568604 -20963620 -11291058 -9775916 7888012 61427454 -23921353 -2691543 -787599 4699369 5799999 -2742185 -2352071 8666827 -11846267 -18795272 18639923 -6473163 -14781876 -2555174 9822375 -9137346 -5884983 -3484261 8123724 13454425 3596961 7063801 6776429 2335159 -17358692 4223210 -1732994 -12084184 -8260967 824150 1950800 1371106 
1907187 -1616361 1519747 987615 -3644983 -3378484 18943770 -21823085 -19185535 20050518 6054684 -24313843 19276793 -6574025 3685703 49959789 -32537760 13223365 -23057600 25302826 -6987062 -1330122 -3532177 -11815963 6699034 -6063858 13155675 6017862 19260897 -13284553 2072949 -8730598 6855742 7704050 7314923 6274965 -8448997 6115411 -7268479 -5020170 -14319809 7889469 -28235178 -3992269 5734060 3887575 2141757 1709002 -3681341 -4903116 
-1835540 9727 227608 3509710 3728148 317241 27776718 -33320579 -9052106 14292975 16514514 -13620930 23254469 -34678723 38438649 -35129595 30387396 -5389271 -8895052 -10043441 -13464393 -1978305 -4573937 -14926273 7671540 21205442 -2563500 -3161499 10214238 2402165 -4021957 -10058490 6796258 -9898267 5990285 20703265 -6169460 -2850028 10172093 -5545690 -2286893 -25943453 14346243 2961976 -4483325 300116 301218 377470 1103630 887613 
-642259 5594527 -7988098 7449162 -2026782 6609222 -12238832 23078962 -37398721 29361847 -27284421 20938759 44586725 -33135472 -25560862 -4227059 -2578150 -21261401 14283282 2391565 11994855 -334010 11772930 -7768917 -1935074 -12548511 -21811060 18200572 3055535 -11061747 -1199391 -2243920 23396132 -801639 -4265505 16010 -9443160 -19061334 6945511 7407783 6981359 7845921 8793527 -350272 2604023 5170745 -972259 482719 594172 -1416989 
23535685 5036867 -16360794 -9331056 6074425 -2364852 31215286 -26613068 -4426130 -17014216 -60223261 33555638 -2899926 13037465 6847005 727860 57082 -2918465 -18763722 -13482796 11176953 -6823782 -19709211 -16308864 2807045 9845477 20797903 847486 10744190 10489467 10819097 28443691 24284940 -9428361 -6386194 -19301741 -4536619 1683506 -595725 -2008303 1409696 3798415 -1983742 -2019938 -5561104 2163006 3564486 1627414 3541316 930469 
1721273 -36982043 -42793473 -8089174 44367609 45260861 26442778 34541391 -5908189 -3419858 44560569 29578871 -1698413 -939851 947336 7636703 -27426177 -28128347 -38517172 -37713556 -13971122 747117 -4934976 -6948654 -6993352 -10524859 -1139883 7365692 11572657 11076067 -14051723 -13499164 -11276335 -7228929 -3109921 -4871154 952352 12628950 10107875 2150798 -365242 7369895 4727221 -2675983 4615093 2652833 10934719 2081908 3580775 5586207 
-4862682 -43667079 1937894 65818074 24107205 -47691944 28628368 -12506871 12519457 54276453 -363295 -3232314 -20328057 29753893 -43560677 -40956143 -12567507 -13893168 -11185369 21022364 -4826954 -1584531 -10478976 -15799529 1726382 11955335 -8086270 -3102507 4127163 -11838268 2958338 4205570 -3313256 9442963 -2058707 -8108759 3931484 7214064 -9256837 3760355 16376134 14149499 13508436 290805 2041551 -970977 3518929 -1186395 -2677739 834095 
-3511198 56033116 -34306149 -17330177 53876493 -53248950 -31689708 -16602379 -58905042 2165380 23569487 16901415 -9007751 45355886 10734550 7605917 37833286 -24305685 -20311372 22677946 920331 1611780 16362574 11591774 4186031 -1009082 -6636534 14127313 13258211 -9498295 -5526929 -9420357 -14204262 -4399172 -812958 -8723979 1748919 8855453 -9883599 -227313 -3994379 -8680358 3945895 -495359 -4472681 1823880 3635433 214015 -736492 -1094925 
8125120 35029188 -64142732 53810410 -44224426 16228934 -15690543 -50368584 5211186 -33219721 37001876 26347316 51905005 20408868 -24161297 -26972081 -37716427 17820229 15766566 -2244176 -4901398 1723681 6871690 10216133 1306071 18121222 32520120 -6646835 -5281124 4275652 -8962707 -17948635 -14054410 -1255461 -2187837 -6477776 -6163253 -9877409 876399 1186882 9404391 13682902 1353715 697561 -1124405 -1692979 -3422141 21108 -195350 -980518 
98754434 -64652560 -67611772 -63178175 -67586635 -67279921 13691616 38660339 34869804 40024721 23648491 17851671 43778164 34142836 18762786 14105600 43221791 20914154 17417143 15426737 -6428067 3691025 -3359196 -6788096 -3366512 -7957844 -22418151 -6015702 -7044185 -5810177 -6180684 -10339548 -7866791 -5304373 1154098 -4903653 -6243770 -7792893 -2561465 -1152922 -4216395 -9084796 -6152450 3007761 -3944781 -1101482 -4760788 1029158 13061 -3061606 


==> anc/coxeter/B6/confirm.sage <==
from sage.all import *

G = WeylGroup(['B',6])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/B6/optimal_value.txt <==
0.068148


==> anc/coxeter/B6/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 17037/250000 0.0681480000000000
sqrt(2 epsilon/|S|) (numerical):  0.150718280244966
d=3, D=3
Error: 28007386551/500000000000000 0.0000560147731020000

Certified
epsilon: 1036805113449/15625000000000 0.0663555272607360
sqrt(2 epsilon/|S|):  3/1250000*sqrt(38400189387/10) 0.148722927240261

Certified (no self-inverse)
epsilon: 2101617613449/31250000000000 0.0672517636303680
sqrt(2 epsilon/|S|):  3/2500000*sqrt(77837689387/5) 0.149723927758578



==> anc/coxeter/B6/root_as_integral.txt <==
100000000
-486738 -15522 42167 -483390 142467 434751 -920299 276834 -253322 581571 415524 -697803 178458 216535 94855 494295 -601702 -803349 -132102 1065337 -1440926 2041430 -329162 -27069 -2195849 2144202 -627387 253866 -191717 465313 36096 -287001 -710543 226582 756837 -1176808 2090813 143790 180283 -1897791 1748533 -501212 80669 146343 466080 -311913 -373361 -116393 723494 -483112 899217 -443835 -324356 -1449909 2078802 -463983 -1174727 -1085086 979754 -1813462 1864390 -74452 -713381 -229768 2667572 -1404483 2523869 1468059 1729214 -2872444 -850816 -397552 -4084019 -604641 3342398 -466090 517075 
276847 172403 362633 -5179 164347 164971 330204 191586 53452 -282889 514403 64395 462425 -302452 1571579 -1938132 1611028 -631510 -661469 2512209 -1679885 -1054467 -1009646 1239777 -322793 -317317 -137013 322779 -264477 384658 -756031 779113 -302925 -693260 2648691 -1583638 -1403362 -1269509 640062 45995 265296 -324040 -220460 1881924 -2413587 1976435 -862292 689755 -2215337 587738 2181291 -160335 3138439 -2518752 -3029598 1098226 -857238 -749487 1631617 -2220795 -1265413 2040283 -2595618 5390043 2713283 -2310061 -649580 -1308271 -573407 -984172 -1261329 2175197 2127109 -560694 -1034945 1052177 -731005 
70727 -273911 990681 -643613 -542577 136357 290121 306861 -434759 -992856 -221653 116278 1838690 -340325 205762 1729051 1037593 -2749928 2268780 -1841731 -359335 333770 -2532042 405052 1229616 61018 -92496 1324342 -348393 -657362 823386 475004 -1610579 2079635 -1478081 -134876 -51196 -2913450 32453 578181 -210211 -209511 787995 787207 2568233 1673195 -2935661 -307202 339750 -372357 214610 -1367449 998291 2348149 1778767 819835 -3516662 386169 -3692493 -2281488 2824880 4170733 1947418 14402 -2481436 -1129278 630730 -2122775 1166738 -792919 -3933296 109930 2006560 1874167 -93561 148113 -263768 
79719 -46191 6169 -336340 287406 60179 107448 187335 -1301419 1757770 -1177278 479747 -84647 1458037 -2969065 1826591 -238575 1062334 -498304 584194 -1608976 542797 -733973 2262640 114375 -1028088 -583946 82562 26811 1193098 -883560 937041 -1406984 -799748 -1116112 -1895781 2078958 936116 3579376 -595165 -2476174 -371405 1245300 -3028145 1568324 -175270 2127748 -1100952 4734061 -245738 -5837855 -4158223 -1017466 629877 1573822 103385 945411 -318565 3251778 -1137144 -48318 508579 -1343652 1693292 -437922 -2852592 -2144864 237788 2201428 -379046 -98220 5014837 1342581 -533689 -2632457 2421106 -1608171 
424206 1040900 -1487615 -203853 427686 876989 408860 -316846 581442 189219 2557852 696832 -2963887 471842 -1105431 -1361672 -1208685 -253471 -1462625 -645791 344842 1450377 -2203639 2294583 2034696 1063283 -1044363 -2321545 895551 -1586650 2165496 -907128 880965 -1203518 1053157 685713 620351 -1947028 1728832 3337663 2938886 -516826 -174721 -2825892 -2181740 -2718584 1354705 4641669 -928950 637156 2186176 -3132454 655024 -597569 -1325765 -2151183 136890 -947896 -1767467 617333 -7633 -4770988 433289 -1988928 -626745 -415433 3485657 -1281992 3848073 -588769 -3356346 3140425 2835488 2873920 150375 -272161 -1364614 
-148547 -1019354 -62265 618248 92658 235441 -565506 -908729 1034571 -1875986 -1078159 -455246 -183083 -2034689 2563604 2121121 -2366946 977680 18547 797408 249917 -1522242 -904378 2013495 -473553 113998 -1239517 -296609 1388017 -1185473 -221303 -868835 3406398 552127 635036 1204353 -2653846 -3382309 723823 -2413200 -938920 -212017 -1917186 2365667 2188878 -2542074 -1040241 -2161912 1897158 -5264133 2824311 4240073 2245625 3694004 2080567 -4013336 2318865 1059336 2200600 -489832 -1514122 -1213812 1212723 -406105 525185 -171056 -354736 -3623259 1581710 -899498 351311 5465349 -2037539 -436303 -439082 1771950 -1234816 
645277 1729644 -29303 -111753 114311 122822 1012727 -712243 3254073 531964 -876459 3542760 -1288463 1507758 -355622 1240177 -1622753 -3906139 -1464559 1004408 253406 415748 526815 -1149300 -34593 -1605141 2166818 -2260586 201484 -1472010 -3458576 1495797 2723431 2293708 1984664 4341895 1321206 -660707 546053 -2341967 -2911886 4747005 1709261 -1604258 -355675 -2373310 -1297536 4348649 4339598 -1622754 2053828 1078115 -2667337 1889523 -114834 -1746683 -3923077 -5720852 -85531 -4625876 -352144 -312156 -1877310 2456569 434952 1972703 458988 2066817 -1365833 372227 -615821 -3141451 1739104 -2050332 -2595983 1014014 1052514 
-366855 1465234 -1645324 -89042 -213229 -533037 -102936 2468903 -2376184 3565719 -1121575 3148515 -1177186 -178751 302511 -1161348 -3157490 1017621 857657 -419967 995337 -2053244 -1115970 -191247 106382 1039177 -462922 840317 -3076952 7076871 -2046882 3926698 -6642460 -1905096 -3546719 139332 246187 1698163 4176088 -356974 -423118 2525029 -1786896 2512999 -2001214 -2346601 1365569 4044122 415132 -2550872 2337511 858538 -1184444 403979 33960 -4912213 -1499261 3135377 879563 957251 -833481 1701972 1470023 955832 1236285 1668622 -2196702 -4386187 -1234619 -279423 -2148783 -1553911 137345 1920541 2879643 -1762200 531310 
-687521 -2395981 -311416 -742570 -8866 -831471 930409 83147 -2944099 -1456806 -3968488 550744 543612 -2636820 309277 284472 987188 1406575 -2644951 607458 1268973 3055655 -1396065 158628 1424739 -298013 789683 1682992 2748359 458560 -3102096 3370267 -795529 -4280590 -2739182 42639 894345 -3274844 -249894 -2255243 -3439369 1048980 -1726876 793350 -164402 2168131 -628738 -5748175 125462 -1069822 1240936 -776746 548943 1670499 793345 1191752 2316271 -1156147 3225661 2617532 264218 -3850257 -1073723 2221771 1686216 2968355 7489268 3434629 2067332 -108300 -3769968 -3109523 6461062 1121960 228067 -4424279 785308 
1074296 923706 117641 756701 -96569 1438305 407220 2587478 -2825545 -1651141 4148657 -562943 873208 -451846 -225453 1018396 -2312305 1077378 150208 1926917 615070 1316821 51717 -1410683 -560862 -2919046 3188649 2566654 -404081 -1569625 8020514 -1177513 -6690183 -5127868 919423 -2997163 -2883529 -711426 -3048683 2782094 1147254 2583220 -704107 -461637 3639983 -2835909 372231 50145 1135134 -3434540 1461877 469782 -2584013 -170869 -3050513 -1592418 -1873081 1649983 2327924 -46404 1193066 1042824 79580 1562631 -1015548 3184278 4301252 2247430 42831 -680626 -1374830 -858574 -1223253 -5706464 -5942881 5570511 1159142 
-2654541 -2507474 -292448 -891788 -1971894 -1531047 -1027563 -869112 -751124 -351669 -407557 -2696041 3575594 944908 -894451 -379464 -558506 -3622073 -1683809 1680658 4945996 -1391837 -913915 881330 -1603298 -616163 -2304404 2308152 -898537 1948298 1296322 -3763973 -2215146 -254593 2104437 2927245 1012440 2033378 512204 726708 512586 -4148200 4541546 2693642 3121645 1210439 -2393575 -88106 1044903 2188340 -1688140 -1082337 445261 -1935945 -1215601 -3253507 -4963269 -6362388 -433046 3456132 -1133619 -2565562 7399476 3668372 5127923 9276833 -3335583 -329126 4046364 -907890 2266129 3515788 1260977 -1642106 -1457670 -3936022 -2749907 
1834011 296512 603842 961247 105269 678678 3057999 2135629 -1695382 -5524848 -667702 5025764 362643 1492194 -1680463 -816136 782162 -457229 1392575 -41731 1801171 -406877 2708816 2515089 -1263841 2451543 -2209131 1729675 3575786 -7943891 422973 7704398 -3561818 -3623864 -2081719 1837449 -7733825 -5157500 211687 -3855874 2114761 3781203 1876772 -4618127 -1161971 1877496 215126 1894911 -608552 266041 -2590125 -343570 5044 -2860300 -43217 -4602630 -2943731 1440182 -1377282 -672266 151937 2729742 1809831 300033 1651257 -2394151 -553708 4224016 1104109 1141068 8799975 2615163 -2504590 1831503 1913036 -6022346 -3411921 
-6025632 2502865 -3769503 -3211323 -5941477 -4191084 -2677875 -1134557 3717710 -138411 3913239 5677657 3057667 -2366328 -3030189 -1049213 -859922 818047 -1873525 -2177911 -2223550 -2341095 -2999445 -1839361 -2197292 -2535905 -1751773 143811 -13297225 -1488550 2472846 3360522 866693 1338444 3936792 4574572 -34847 278291 3541429 3095071 3624499 5252442 1669354 2058810 5028120 5050470 -215118 -2300320 1370609 -739415 1555517 -665917 476536 111180 1116658 1421973 4796924 2249708 1257807 221186 -2288939 76623 -2308948 -1157686 -2457253 -1805198 4766113 2551626 -808668 -2059480 2479213 3051198 1215595 -2081340 -655786 -5695991 -301765 
1744150 -927798 2943786 1119506 2357895 618725 -2942143 -2273434 458619 -519632 -1865159 -1406398 9923004 2248367 1396771 -2215227 -4996464 2219816 80087 -687113 -1974944 2700122 820762 -1809660 1817464 1540867 -911320 4806895 -2814535 -3065415 -5518460 -1112061 1782039 363419 -1319316 220132 1115540 -1179778 -1622846 -215972 616820 3670026 9792000 5682199 1623710 2664052 1229847 538746 -4963461 -5954940 -3287699 -3295334 -4036069 -5116068 -5559214 -9792584 4640384 862556 -2067409 -1965597 1355650 -3622093 -708080 -2216540 230513 -1395044 -970252 1921626 -63773 775252 -1504761 -624589 4423919 3273262 3295124 8275938 1371592 
-2134323 264704 -1577150 3365440 -6903877 5080762 -3966605 1830221 2475142 -2523432 1161983 -393760 -160082 -398023 -4004861 1343145 -689892 1293215 1483213 6096458 785978 -1153594 -2283381 -6677386 3500313 3301982 -2100686 1828216 -1407644 3201684 -5641335 5451913 -2815469 1935544 1551766 1316283 201125 -723740 -1925016 -1326230 -1724654 791473 -2419409 889338 -2775597 3887187 233572 26125 -4492092 4018476 604087 1419056 -4051807 4278113 1030884 3680057 -3836222 -634210 1054761 1468918 2297010 -6868446 5276615 -1525495 2662190 -4071141 4078864 -1116056 245689 -1086018 3381003 -293856 -3982788 6226800 -8281228 9260102 -8313902 
5966964 5281233 -1044081 9872737 -2149093 -261542 1226622 4445869 7150640 -40822 -1782397 -2099158 366121 -1603253 -4179940 -972080 -1467532 1706306 4708972 2101477 3654213 -3427349 -3007088 -2531242 -2019339 -1771138 -815408 3312075 -451687 5920942 -13241 -3145303 -1713329 1899349 -207912 -249923 -5151685 -584860 -3295246 -3079978 -6367167 -9012919 140589 -261205 470306 -1197469 -2542133 2452029 3517491 -4005065 2229963 -5383913 -576007 -4464845 2608987 3193085 -5237466 2466722 -1521812 -2276259 -3489360 -6163076 1735376 -2147807 -2510501 -4843052 6597782 3056964 -5252793 -492917 5524065 6061846 9833074 -6575004 9487102 -886592 5283087 
3625592 1315968 6021084 -407367 -2556988 3775077 3238473 75455 -318704 710007 -230450 -560514 1498224 1388763 363856 4789851 1529847 -42205 -4489375 -1291597 2159762 -3617623 -4501942 -1257451 -1814308 4367475 2212160 -11827 493493 4244447 -2751204 -4358431 3144013 -1456580 -2012627 727773 525352 3071462 -1230891 -963521 -442912 -621073 -2966407 624506 1063282 -4176600 -809823 90530 -3697493 -571161 3238900 -9195587 2230665 -1771925 5091234 -5880881 1643781 805879 -5533020 3891795 -6484853 9002597 -8746997 1352384 -3232461 8454422 4589891 9432313 -8372377 -10914573 3495178 5202085 -3071794 10916987 -6807889 696499 -3929631 
-2677875 -1704540 5260571 120565 -1725151 -5737651 -1522993 1274111 253420 -3448155 -145119 151838 -2922367 6807523 7395196 -1189459 3140584 2800839 2640794 -3784475 1185873 91641 -2288791 -2505224 -4093045 -935676 -1740501 -1692754 254327 -298235 4072972 2027238 -3174023 6202931 -4242451 3771076 859427 -30443 -5168033 5363924 4655729 4045214 -7501038 4258686 -6172960 -2487868 8806315 -8637999 11465972 -1194600 2110280 61656 7567313 -10716209 1771102 -3415773 -3657151 -7652594 6633128 -2278182 4314659 -2739271 5496073 -3844898 -2967033 -3343157 -4438611 3853104 -3762007 -5463382 1520645 -2205552 7892217 4993256 -1317268 4419019 -2716704 
635760 2445822 -3793071 7011802 1049634 -8325428 2651171 3374631 4927796 22994 -3068492 -846220 1565530 -175891 -1764434 -7886242 -2373904 4727564 1781172 270642 2012386 3935985 -2931000 2355741 -3925085 -4119256 4088114 5227747 -1735954 -782719 5297594 -4667136 -3513340 3154489 92578 -2198478 2561807 -7004956 -204721 -3890997 -342857 -3061019 1716790 1133841 2433984 -2579149 6621976 1191680 -4994668 -214401 -2703959 6557977 -4802039 6644007 -4167702 3131447 -1503621 -9007392 4513661 -1464463 3974902 467968 -8912828 2656922 -4559310 822795 -1797663 -4584925 3800047 -6587056 7089227 -53399 -2213604 16625609 -3676918 -5556230 7416735 
204270 -7208247 -2864521 2974288 -3484261 2765294 7753868 -8188534 -3571448 -2537926 -1359772 -147398 866187 -2708658 -3682944 -1722115 2455739 -146113 3535407 4037403 2319282 -2916309 -2164064 3129028 2123420 826106 7107630 -3006329 4262606 1901338 -2765344 -3396167 1852275 -605778 -3190539 -216767 -1622051 9902596 -898464 10193924 -1028494 3914404 6372468 1905521 145102 4071565 -5875999 2136309 4838806 -9775619 3586646 -7699848 3423602 -6005351 -1513676 2490394 750374 3713258 8695307 -11611020 1752745 -3170129 2967681 -2873278 -980827 -1380933 4032208 -7448845 2114213 883529 6327230 -4509472 -7922744 7098986 -6266366 -7156127 4191468 
1590907 1358292 4702377 -377240 -4001752 5368428 -5051423 2638717 1714918 -3676830 3039061 -2738290 213028 7980194 -1119408 2383478 -1210923 -164697 -896030 -216570 -4207183 -1835093 -1885096 -3059778 6136523 -825355 -951572 188670 -1078927 6111710 -5451665 2195052 1150974 2459563 421615 -1325094 -6759446 -1873496 -2178398 4887916 -2589272 619435 1857128 936852 -8363103 -1250735 6510195 -9349555 4833363 3736039 -2937595 -288655 -1149433 -437181 -7014936 -3975238 -675013 -8014044 -799432 -499718 6587671 8934982 -9335243 -5388812 -948558 9289496 11874509 -11553567 3695143 9142316 2975332 7380316 -4902190 -4491213 4303076 -5831454 3461937 
2637666 5754856 9033272 -8848312 2238120 -1504038 348164 3276784 -1432841 3290935 2000551 1404416 1988569 5122985 3208033 2884778 1082144 -4760092 -4596017 -4972830 -4098490 -774722 -1092019 -879880 -5038950 -642079 1464591 -938855 -2011368 3599464 -2638766 -3417268 5402607 -5790068 3535048 -883664 -5510836 -403697 830412 -3161901 837445 -404318 -744186 -1604112 -1556886 -5595636 -1595768 -4449221 2929358 2185195 -2857277 4407315 -9409968 -7162755 1718622 3238199 3342417 8207494 -5630105 -2241397 -2494093 -4252112 9918220 10770662 -2772670 -3598661 7342500 -11669630 10367186 -7039769 11850548 -8299728 5364671 4401314 -3175907 1355963 2610388 
-1009930 6787111 -11663722 -2117289 11519664 -4112321 -2094842 5933070 3915164 4226927 181799 -64840 -1004939 -5591033 -207044 -8378448 -5870780 -3545035 -1213039 -3071149 1578226 3613792 9154515 4213262 109505 2880522 -2631070 4048341 -5251909 873903 -1896112 501899 2766593 -3600110 -1499930 3610391 -16810994 1870263 -4051928 207124 -2538776 -7504652 7287390 -1414790 -1724462 2600921 -2708609 -2682872 7656505 44464 3336552 -2888018 982137 -8497641 10991877 4435663 3424713 -6872707 4209640 2301126 331249 7367098 777621 -1919284 -16780 3193027 3651717 -1093193 -862491 4809305 -7615221 -2968486 -4240612 8672978 -5191371 8131703 -5771328 
1611379 2566022 3009710 -7841313 724577 5187554 -2140595 9769347 -1270749 -2012928 -178500 -3305077 1853288 -4421368 -1058223 3921118 3058179 -3620319 -3478358 -1718221 -6064298 2440384 -557445 169196 3809452 781855 958052 10800335 -11280774 -1313233 5440404 2173074 5262245 6959174 -5517224 -629999 1803706 -4263585 -6489787 -4110768 -6647409 -2100066 -16935414 -2644874 489714 2637728 302724 14654927 -4098878 -4828004 1767862 -12453375 6022904 -1008187 -398382 -56201 9483831 -4435758 7486543 -5454248 3386324 -2261951 2677233 -1567462 2753439 7622191 -7324015 -1684871 6523262 4995844 9025616 -4381416 210393 -1922075 -414914 -1294000 844678 
-3741937 -8977726 2418149 806397 -4798251 -6489458 9985198 -427159 606806 -7206422 -6100155 2221568 1029925 4323651 -3221644 -150719 6048518 1086659 -2916766 -839445 6329196 -915001 1973276 5539411 -456933 -2653520 1017872 3972436 -6692176 10765972 2386038 -2756240 7007215 -2418577 2881951 6639102 -12356016 7693662 -1649433 2609765 -746050 -701237 -9414219 2947801 3639202 -3705094 8151522 4579277 -5842362 1852854 -9263813 -1360082 769195 6884940 -1617347 -7461642 -508798 -7158651 -3016063 -2578647 -3393020 2474672 3668606 6109024 -339300 -13263452 7837056 6104256 5630675 5247997 -9062314 -4859575 -7175105 -501043 6232138 5704957 1558453 
3126494 1891314 1242500 531050 -3998330 3065252 3554192 -2103764 -2731864 2016361 -2302119 6148490 2261868 -1783075 -1571168 -27806 -298137 2603437 -4400015 694199 3495871 -4616155 -2087846 -2400903 -51023 962339 -2085324 -235901 3842075 -10714271 5588026 -3581849 -5256462 6545071 -13061478 4807512 7039087 4470390 4974360 3853333 -6735027 -525281 3131773 -5480896 7352291 -2480017 1374670 -5728257 -11222048 4822636 14233922 -414643 -5517823 -7216945 5681019 -2031456 4865168 -14311678 5495692 5371938 -4375462 6218137 -144648 7460162 -4019986 -8214245 4894066 -11647279 1413966 4304768 4641251 -3380058 -463805 -5935919 8054199 6570536 -5446452 
-3610678 -3573826 2579667 7497137 8088609 -8442373 -12588548 -2737554 5968375 3774250 -6026324 -3684066 120946 619286 5001812 1986995 -579907 4682518 3420089 3185495 -3083711 5596179 2737067 -938794 -4172534 -5647872 -6490213 -232315 1573802 -6148673 2083199 3465437 1232561 -4410775 5761460 2850351 -1426022 11081178 -3776838 1514762 -5865213 11138232 -7702771 -6217128 8990389 3160019 1394882 1794200 -4784083 3796885 -921589 -10110365 8705431 -1452908 8469158 -5268601 -13741534 7895650 -3784263 2884303 3245729 -6843965 -9652849 7645190 -2036743 5193575 4201794 -13417657 -403845 3202285 2713834 -1212865 -1012422 2517082 1076154 17725 -863868 
1894821 -3369379 -1125054 1378740 2031016 -5838246 8922601 -2690764 -2826197 2103162 -5843154 2735012 -1485671 -2188673 -2263198 -1849759 5591057 -1854554 4512253 -4935293 1765775 178607 -2568591 1041525 -5958719 5432502 3589697 -2819884 -3253923 7206457 5529863 -3702932 2988729 1237346 -5207893 -984902 -3195657 -432586 2472470 -6551507 10330481 1488361 878653 -2460444 6589285 -1525237 -2898900 2497044 -1480056 3153525 -5552324 2638605 118389 1670387 -189048 -2352896 5388469 -1427488 -2776742 -2687977 14850259 -1801473 -9384193 -9549858 19442180 2464654 8156668 -11433611 -11674327 477848 7137240 -1629305 12110824 -7371517 -5453497 5546347 -12955423 
-2085449 9776420 7273689 -6242713 -1882622 -9026764 -1356740 6750299 3883876 6042154 -3568609 2602737 3542708 4590346 1228012 -2839687 6751501 -235450 -2343507 -5232254 -4178318 -5064064 808155 -1858814 1777004 -2977339 -1861424 3718255 2271248 -8104819 1894123 -7242020 -3600662 6483377 -8317222 6284938 2399437 4401152 -1501894 -631120 -1575842 -5093760 2636700 -12420078 -1437708 -386075 -3923799 -5236231 1051088 942800 -873522 1103819 4104493 9348113 -14537538 -2056304 -6680811 12389242 10958675 -7623695 -10830224 -2057576 3988158 -3924933 14536480 2804080 9356947 1727984 -4265103 3207237 -6954174 2652998 -6068373 8576498 1538060 2713794 -19360 
4862516 3961343 966340 1687438 5611537 -1035227 -2768858 -63891 -3387232 5510203 2559027 -740670 -3507972 -3269389 1920475 1498693 3562907 -2839254 330963 -364183 3807912 4438213 -5244439 -4600937 -35914 -9637428 -7946325 -11545518 -1750782 3706444 1483251 6254618 983957 -10863456 887964 -564319 -71864 -577186 -3900426 2009094 294917 -2094218 6334931 -4535823 -1774549 7244327 -10326244 979008 4686825 -874899 -1888331 -6421251 8924101 16100990 -13020112 -6317173 10730065 -11501689 3174367 4308986 8345342 401859 9346784 7175422 -7241956 -2855387 2194377 -1230348 -11254643 -10170351 8976066 -2815218 -6853295 2410959 12088841 6162353 -32658 
-3350186 3993598 -6190993 -4031373 -4569448 -1404864 7883743 -3027792 3151559 966015 5384068 3335257 2832404 -3987656 -4388421 -2251240 3971646 2083319 -7848768 -3889106 5745067 1601024 -4095243 2608725 -304325 -757845 507513 3445379 6862220 -6408341 -8200593 -4074134 -2381929 -3722352 8372471 1996700 11371664 -8289983 4240493 -2409935 7214815 -13673554 -7091395 8697265 -2666603 9115409 4889789 2156175 11254679 -8358627 -5427014 -3458351 6952159 -233819 -949143 -5923381 -11149467 6640641 267465 7219507 -3105526 5026012 -8510961 -1292627 -5743759 2076466 3976935 -6002487 2124742 8714533 9934984 -14369150 -2170047 -2561968 4324140 12440772 -5106947 
6162559 5227445 6855044 1816050 1703706 -3775797 -1489541 -3758045 -284200 836437 411233 3647851 5316331 -2454858 1254481 -652767 -850574 -135615 -2949478 -3918670 3433207 3936329 -2100577 -7641193 -2900575 -3192929 -1768172 870817 3936780 -7745004 -4252611 -3011299 6450777 -14691551 -8016700 10633750 -61700 4850428 -3969753 15992903 -2848601 -1029881 -12592255 10351232 -4191915 4983074 -1225559 11677247 -267948 -6178095 -8175760 7503940 -16221188 61133 1308132 13797339 -3305704 -136063 7017782 -3270337 6630295 5100182 -3564744 -1696238 3009225 2364111 -2315469 -961543 2091666 -8087994 -4406884 11953355 -282515 -2272223 8312472 -3489384 -13355404 
-6237564 9329824 -6962482 -5152780 -7538610 4527074 829310 4651302 3258474 -1642418 4558411 8027801 -1136862 -609553 -586697 -1342453 989439 -931014 -1165489 3345904 -3993245 2683240 -4482701 1685882 3729337 -381138 1301536 -3562683 4241282 2931401 3188938 -16794633 463822 -10449047 -1537921 7471972 -4920597 -2916494 -1446141 -656433 -16528211 7141116 7187594 12536311 -1833556 -10889253 -8163760 -4225050 -6654282 18939494 -3686802 -2261125 9397510 1698110 5251287 -8334716 -2832166 9095951 10505170 -2708724 13622454 -1104090 -5316505 -5703936 -1316756 -2687395 -9908924 5715835 5460227 -2567073 4005131 -4867473 3214278 -1151550 5133288 1429481 -359884 
2332487 -13447164 -2712182 -691683 12555540 8472043 -3841383 -4052281 -4390665 -1928340 -4997586 -1393984 -2329718 1361836 3611784 -668240 -3957229 -1456377 -2078291 4814883 604860 5491404 2269044 128957 6135336 -370146 -1793323 -2270849 -8361227 10176450 15572256 -647334 7510600 7215554 -8547858 9927967 4673475 -20053423 6524731 647183 -1905043 3929028 -834112 7775706 4274773 -4885977 -7960778 587458 8253214 7773249 -6397498 -2276711 -6274962 -9551036 -11135355 7665924 -9973618 7694792 5186420 3122642 -11069744 -1682657 -3870547 4316602 -4250652 -1532941 6315287 884438 -7800947 3572193 4211385 -606006 -7631869 5120119 5850134 749088 -7679106 
-2556891 -6815955 7626359 11416684 -9779067 -7073437 4615640 7977399 3001216 -8062204 -3900755 -2943026 -2648053 6818252 730163 -548975 6145299 2988065 478142 2958054 6693824 3541703 -2304731 -1301336 -3468257 -2904850 42343 -563344 -11803886 2949940 5711322 14257121 4562263 -6225378 1207174 -3301138 9283008 -1892688 -660836 9197650 -3886037 -10532513 7026685 -12314322 -7497021 -689623 -20538465 -605686 3177399 1961954 4953248 10694702 -3398167 -5769224 6611768 -7797225 6204455 7169158 -686697 -5728691 -3378032 642379 -12649801 -2703483 -2125849 8056227 -7758155 723339 12528528 2521052 -2229418 -4476711 -130038 2047353 4149934 8462171 -5482008 
4043477 4343090 -8223112 -3407987 -762607 4353320 8408312 3698786 217885 -3656778 2213461 -3383783 -3759600 -4237871 -4839091 -3333833 2671064 -3725529 -3631967 -2194790 1778175 1679314 3391405 -469510 -1668235 3816639 4830089 3852044 -1308513 1214142 2533820 -5400812 -7203902 11422635 -7004203 1101963 9986073 7029812 -25892733 -6225211 3057972 12517243 4313779 1829597 -10272035 7000939 -3516044 3238326 6463398 1290074 -12203479 11457884 5048199 -483073 5916694 -8127979 6398314 4581012 -3830016 1648485 -2375131 -9212330 -4379631 17844933 -10067420 -916267 5280366 -6816271 -219929 349555 -6893435 11243820 -1911007 -1588429 2845789 -3853065 -7916277 
-3748023 -1707559 -2622960 -9813717 -3036892 2271202 7857422 2016705 -3738731 -2234637 910658 5737752 1618617 282504 -576231 394252 -211648 -6110697 -170585 658529 1225380 -474813 1140190 1873497 2833072 236213 892235 11267052 -3662691 -10497855 -2348291 5673515 5416779 2701536 2203895 -2950107 2669661 789484 5599105 13674286 -17025983 -11513414 -5558255 -2728022 3778402 -4502769 -1318734 619478 8658882 740630 160348 8497870 -694386 -9859832 -2612202 -6326092 -776507 3075886 -8920610 14145663 20349779 -11438438 -3063734 7981563 8264789 -7021719 414524 -1263679 -18893651 -3306443 -2197848 6888238 -7237000 5739442 -2661460 -551349 14118529 
4738399 -284521 -5489743 -755524 4267945 5530407 4518855 -3514251 -2806474 2228595 1702786 -3899420 492430 -3823495 -5547507 1878347 915500 1364570 -169356 483982 -908151 -2426556 3792631 2999148 -1896203 796765 -3111727 3199052 -3536450 -4040588 -2789526 4740754 14859372 5265126 -4850125 -12512818 -5490655 9472873 -1596757 -1826053 5806756 2092967 -8926707 -340763 1809957 12667906 -10138716 2374766 2836330 16650557 968432 6417043 -9222620 1301021 -4963190 -17996681 -15492073 -1677331 17978199 9265471 -6614053 6069143 209469 -12559630 -5797681 -2880060 2161333 -2911396 5667150 -14708717 -1602373 -190916 11245183 -1285809 -2921912 1076689 11660619 
-3310539 -2848444 1942471 -3176993 1682906 4428707 -4237038 -3072898 -1208205 847193 5173785 986528 -678122 -1610771 2081942 2326749 2388795 -152682 1054071 1694744 -3445998 -3387200 4659742 2350095 -1105934 2002778 -4188268 -11582066 4586766 1237745 4066475 3450753 -7779529 10204708 -1683588 4886741 -7630925 -5563552 13905238 6723187 -5778269 -14382347 2153022 -2070138 -2847301 11572857 6885110 7960029 -15811188 -1907805 -18907991 13211620 3781272 -4386633 13751573 -7504720 2364860 321493 8721195 -15531621 -93253 -5823900 1198080 3397572 -10351290 15559807 11364667 2451453 -8061242 -8846196 -1373690 -4305999 2156685 -3385090 -1156869 3662829 5992051 
212401 -1328267 -10565704 312812 6064808 6001319 1348756 259722 1616539 -2232955 1792968 -1658631 -4483443 -2772218 380787 -968671 -3833925 -1172003 -717493 432606 -1858825 3835257 -1367251 7083510 2888896 101799 2892875 -1028726 -1820643 -574322 564311 6484508 -1824800 9605486 -4761207 242491 -3951967 3864758 -7765187 15980867 -17339697 653812 5597128 -2043147 3816046 2716463 15164866 -5114822 3510356 -4759045 -897049 3237584 6766274 7355216 -7395551 3021616 -1387647 4067938 -15935962 384168 -12674542 4013208 -5560541 -4305616 16424243 609561 -2138131 11249 12207047 -25421590 8411228 -11154869 3740868 -5281354 7226651 3628459 -8435656 
-720684 1566958 10231102 -7546216 5740090 -9631020 1134623 461084 3094815 -5786441 1662666 999713 2510573 -4556934 7143347 3906834 280939 4502985 -4132725 -6588967 -1508747 4082956 -1690589 2773097 -2547164 -2885655 -1072402 -6510576 5744162 8960193 -13216845 6197553 -13779623 19716561 1333052 1514175 -7297124 -7066484 -8859888 15426285 6729588 208773 6978370 1105945 675694 -12206703 -17139888 9533349 -7060008 -5440342 -6407976 -7049116 -1617160 3158531 6668998 3302857 -2395096 -1560234 10765263 21676667 -1728868 -2622242 -8523874 -889829 6049234 -9379244 -331693 1517922 6214747 1228619 4674264 -630433 -2597769 -6201228 -6126198 -613813 6447214 
4791189 4342832 -562246 9290882 -685868 -3106033 -6026014 1550387 829528 1650321 -3656461 999072 -1653227 675378 520544 -1835888 -2361724 -1174219 -354807 51327 2542797 1709055 -4549118 -6209129 -661871 7767118 -11587408 -11605921 -690647 -5315846 14781796 -890360 1901899 -8143312 -13117261 6025513 8921827 -3877520 -2088834 1875768 -3708025 -1098805 -1794369 14781140 -11562825 9590373 -2050812 2044239 4124200 1376166 -7964882 -3356893 1864724 2166117 9229518 -6316124 4360590 -2738892 -11530480 1777935 -9800567 6987761 639561 162941 18374183 -9934191 4079711 -1985552 4639652 5908522 2498260 -688701 -2854069 -3287041 -20183816 486758 25690174 
-6447769 -3494983 2451812 -2580918 -7403635 14130774 -6902832 3364098 1921369 -2289975 724423 327014 -884506 -2494346 2159294 7490980 1525384 3127502 -8441124 5407116 4337869 -1417382 5594690 -2530064 174074 7192169 -7187032 -5323975 -1185339 4910605 2643593 2407379 -1712315 -8294292 -4631324 21624294 912883 11299869 -6034685 -16341285 3072611 -6425613 5694378 -11920278 10138120 -3370621 -1038817 6343697 -651728 -14798779 -6204952 10920925 12106388 -11016397 -15036181 10259372 -3756262 -974661 1287161 9189640 7727921 8057942 -8477784 -6347585 -4604863 -7509779 -1490037 -5621683 6848464 -5423090 -4811047 -336448 9587402 4742735 -3567863 5795 9272507 
2314595 8752376 -923886 -3269438 -6659175 -577722 3217422 7228075 -1937235 -933991 -237686 1350320 2062539 197796 -3065765 -1152891 -1659496 6211793 -301954 -7218492 -3600434 846909 -3041473 -1278484 -224976 4076214 4785768 -21303711 -6943135 4739052 2953670 7075070 22782410 347768 -20267413 -8109448 -4891276 -847161 -3264066 -655435 7741288 -8168478 10844097 1619122 3825797 4865177 12990273 -6450096 -7574027 -10435588 7941516 -3168670 23288 3319312 739019 1162617 -21593894 5258652 2362774 4442583 9850112 -10094711 -2140905 17585766 -1035961 4611771 -7820255 6116368 3437700 5989203 -1146225 1230111 -5081870 -4776893 -1529338 422278 -1938947 
-420848 -4272213 -5907663 3053600 4420075 2441449 -2485209 -4504404 1088412 -2427930 -1921183 2672928 -2730862 1598983 -2901624 3360131 -3962683 -2139046 3730274 -698569 911265 6677259 1262631 1574227 1187654 3409683 -5965275 12096986 3335759 -87041 -11714586 1828342 -7850641 1674560 -14220346 22419212 -6847501 3503340 -641867 4026499 22021649 -15687045 -6685687 722801 1477302 -1826322 -911400 -7747638 4515445 15795227 12155857 -7856274 -4824982 8798481 -6793637 -1386196 8759180 8280508 -3841967 -14466186 4388518 -8044968 -11670902 13171121 -5995931 3498106 -8473520 1189748 2720523 -6709502 3236340 556876 -1619082 -9875929 -5313621 3631563 10237766 
1023396 10736998 -675568 9296563 -10348570 472360 -5232917 158148 4956767 -114261 120050 3584053 2765144 -1141917 -4801726 2726777 878222 -708161 6373305 1798294 -5590405 -4244584 2082985 -1173368 -4713085 -3111223 -1111047 -16968449 8816247 -6667516 -219084 980410 -7550954 11431077 -8666332 -13362653 -13431006 7193164 9567971 -4652991 -491807 134644 -14412344 14868042 15936455 -642238 -11941414 5308126 13427179 4495079 -5655177 2315056 1931288 -9921128 -14802699 1730971 13285042 -4415456 -9173432 3763738 -142979 -6598292 -6994726 6124548 1360171 7620332 1002065 7273793 12202119 5323700 -6823029 -6315140 -2801713 11283087 4758396 2602644 -6091015 
-4949748 -445141 2220487 8781187 -6981117 2150579 -11487070 138487 -2178588 3735611 -1073700 -1230940 -1421078 3103124 3232468 792371 -3576466 5181860 5310471 3545666 -1120715 -6233806 -1486332 3661717 1205323 3519240 -332130 25456889 -5447833 -11008240 447567 -9955758 11443282 1453447 -15709916 -7399823 -7008041 4873908 19865635 2775844 9102072 7834085 7938491 -2273990 -21914873 -10461130 -10160966 5357510 2988109 -8288517 -10427765 2464943 14907896 8826442 3275184 9615157 -4044902 -6625735 -2584309 10187787 1040933 -2906057 -2172810 7878765 -5061154 407233 5939587 3244472 827318 -7058115 2291784 -11383167 156634 -8473553 -334211 195335 -4157204 
-3796247 -10982189 6685221 -9000359 3312475 1581523 5453163 592204 -1959414 -2190309 -1775515 3596873 1046677 3613933 2234937 3204778 -1778235 -216355 -1992683 670505 1144150 275350 2105277 1760601 470403 -990502 3103090 -6646825 -1199468 -11624878 23372157 5043973 -7578727 11817400 11427748 5180574 -10495200 20104858 5596169 -18094635 -7261272 -9129843 4712089 15408575 -24332112 5103402 -2983294 -3253098 1884333 -7390858 6655815 -15020436 -17035380 12415077 -261324 2647867 -239939 4524553 266148 6540481 6310360 -4255242 -8565639 -2254813 -1490211 317364 -1080665 -3038656 1192209 -4048556 -310752 1513134 4049313 3065794 4135923 1562459 -3425304 
533926 656884 -4772722 1118642 494013 360065 3842896 3962185 -2505120 -2005460 545484 1192979 -1220028 2302321 5718713 -4453714 -6876679 -3916249 -200578 2762417 2602431 -3116012 -1795736 1124376 43681 68447 4437566 -1358329 -5340877 -18309661 -4965506 28843343 4920476 -3540495 -168204 -5681065 11866622 11533976 -10193214 -3973430 4806795 -13111194 5491648 21002912 8242295 -30863584 786751 839895 -6828762 9658776 -14592713 -5847878 9888331 2563201 624962 6939082 -214266 143656 6174867 -9812721 -6806439 2869847 7058751 -3262468 -3361142 3914651 10120252 -6959855 -5125519 92128 266731 1482422 2706323 -1709465 -121520 -637519 -957595 
46751731 -1163799 4264460 199766 -3434413 2753075 844641 -25381089 -1646217 -15893731 -3739322 7210548 -9988507 -17379376 -4087849 -10056380 2438 -955000 -11133411 -10766064 -19369419 -8126882 -7775680 -9792423 -15393113 -406878 -19442102 14905736 -3786360 6610853 8124535 6179506 -2441434 3001938 10543141 3725358 767043 7934927 6095691 -131285 -4361270 -858868 9283143 -791261 -302925 -6767668 6451361 -2298571 3680823 3890054 -273709 4427738 9461907 3341212 1323406 3481188 -4921498 5183616 3722381 2347185 8100600 -2122666 1989271 202507 1400610 8531216 -3391090 6686935 7991063 7272678 -4784362 -5950344 -2205882 6818078 -1379995 5040645 2157839 
-12661684 2826988 1121260 -2791198 -1711999 1092671 4002992 -6019605 -28259735 4831839 16749188 24006204 -842370 -16257169 10275352 3346138 19612771 -18181179 27715887 17777739 10429858 29052909 -10646800 -25090489 -13726074 -6799141 -15973639 7797660 -940602 2397040 -4257872 -5674798 10475077 8644181 -2439511 -6369108 -9730507 2597129 -3673681 -4850983 -2338614 -2495015 7870893 -3591132 -2423108 -8446345 14394923 763815 -258096 -4098669 -1775867 -425037 -2163658 -193634 293073 -634230 -571161 -175887 -330364 1063415 -19582497 -3315530 -9944391 -4633424 -1743748 3748624 -2943169 -2508202 5446714 10539047 -732014 7257879 2210539 6636469 893559 2364922 3985181 
6971406 3552231 842499 -79039 1186680 1458740 -3093100 -2643254 -23540998 277592 26923379 -7173523 3416386 18914798 12626103 -3573971 -38857730 -11126410 -6734364 19886469 12762419 -18157643 -15197031 19882361 -33399488 -18663244 9075601 -879080 -409044 3313224 -4944440 348599 4928705 8033061 -9884423 10551103 1685558 176181 -5852230 -2295335 -2437988 -1757302 -8373581 -10437326 77058 16338984 -2745264 -2769578 -4578613 4808750 -3008894 -776814 4626492 8419960 3929218 3850867 2674404 5997396 -1525434 350295 7705306 -1261826 -6702208 -6430507 4691663 -7723305 1923874 7057061 895391 18021869 -1360728 -5565347 5240137 9456931 2489498 -63375 -1345812 
2877280 -574569 -1047895 -2708670 -1386051 397938 2629297 4346255 12910508 22275755 -30328782 -11769246 -4311164 -11112833 33797941 -16354861 -565511 -22884132 -21010528 19483852 11793414 -3003848 -35906593 -16192318 14945000 12078324 10432642 -844349 100577 -7103911 2533282 3049939 -5185052 6668275 1997086 -5597121 -15283379 5543348 5230215 4264565 8687922 1588768 104006 -8888140 6974621 6048145 9650450 1254314 5385625 3959311 -8949376 4043713 -4560493 -1947600 -31822 -5890087 3283677 9999761 2165636 1803633 8847017 1805486 -1457976 -4149331 -11031200 -5207630 -2774906 11417091 9161009 5481733 3949282 1923629 -4712267 -7618991 -1499473 -2350091 -650126 
305034 988601 3496427 1608430 -138059 -1056464 544601 14896120 11883314 4016787 -14902399 -19420833 -102168 -36613440 -14317826 43426927 7465167 -21771907 -3896995 12898002 6712951 -13788429 8897059 16429654 -15696278 -26899941 -7561385 -2250451 -3951049 -6405410 -537205 905287 -1117759 -3300664 -7153405 1063798 4427224 -6611499 2887107 10425172 12609205 8218999 13688657 9776359 -15904563 -6957308 20609497 -1038989 -3445905 6101773 3968817 481581 -5519006 -7702178 -2531320 -784952 646185 6899257 749089 -400287 6145891 38978 -2481514 -4238448 4653152 -2661721 1571732 1227187 -2630328 4046836 -2378168 -4267065 517210 9511040 2989867 2203896 502448 
-10497568 -2563891 -6581077 1061424 -113003 6988777 -1364743 -14013533 17664840 5100059 9546438 -3445169 -19731160 -14130266 18439542 36079926 -10136674 22834165 5310439 -26444601 -9852478 16318030 -22856426 -5764812 -19482822 7372282 34841166 12560017 -57614 -1458967 3553134 6331000 -2620021 -8178400 -2846951 3568338 -5737684 4754608 2026840 -1543958 -8094124 -11297161 7910096 -1157568 -4283271 8864764 -4160619 3542657 -2191320 10593764 -5732098 2640237 -2171404 -7892268 -11777875 -8823365 -2987238 -9232757 35412 -4355921 -8197223 2320380 8567200 6254616 7162543 -6131889 -657152 2020140 -3123111 15768567 150538 3737160 -266324 6571259 124065 -4879925 -3779992 
10663640 -768793 1430948 -159725 -2582027 -1241120 -2688616 15511968 -2006397 -29752773 -23364879 28963566 5339286 -7957278 12781133 1740106 -23229973 -12086817 22187161 14290530 -32794403 2205486 6412952 -6748800 16735180 -24656581 29631960 -6937267 -242153 4774962 -1177613 -13277222 320160 -8987081 2617220 7146810 11201394 8399888 2829523 -67761 18541073 -16848157 -1892313 -8466058 -2929912 13035733 3235603 2312896 1759744 5153069 -5121848 -562044 7532144 -4767882 8429719 -7041388 682610 -5797823 -472293 16020609 -9444536 832046 3180799 -5495749 1646879 -1970776 2390211 -4837218 133945 -8586758 -172484 83053 -987337 778817 977699 -1682718 -4105949 
-2878246 4752117 -4787414 6443366 1520584 1137635 1006173 -18360963 -4623394 13550543 5020197 9672368 -18380100 9023329 -4516971 2624685 12706735 23914040 -42599196 20787091 -3039367 6687860 13013983 -21095739 15186048 -46640054 11065722 10624404 581424 976997 2114070 3519645 2017715 12622346 -13049726 -4450634 -9805418 -6303870 -2886837 -8171401 13093950 -8014089 4074844 6919653 2241434 -99010 -6322808 8264 -3173196 -4667176 -23473 -1741392 3455570 -7564452 16045216 -6389319 -2073456 3643767 -16208334 -7665733 10001053 6183468 10450725 -4853029 13692154 -1309134 -3541150 -2947156 2457298 -5755111 -1099219 6283844 46776 6080081 1774580 -3735823 1750636 
7172341 -2620297 1305549 -3911287 -667828 3573326 -3820524 9719318 5307769 1370026 -14712171 -6752509 7995627 20293768 -38150969 -3321098 5558760 -5540073 -16752934 26138875 -24285674 47343724 -16649842 8030338 -29449303 12019033 9727525 -5566979 1278293 -5563340 -1450820 530322 -3312217 2908064 -2194892 7482235 -11421576 5360512 6249848 12265811 2209608 -620959 -3629158 5588065 -2377123 -4447969 -3986564 -2955478 -3777492 -8339203 5733603 13004570 9652328 6565638 -1593409 -411115 1345361 2507243 -1464894 9713587 -9770867 5999936 15359676 -7731214 -9423167 1198079 -5750449 -6844498 -19164171 9533747 -487501 -258351 6325644 -899337 -1410483 -3438664 -1441750 
-12043298 1213807 -4942186 6851452 4858900 -3047657 2922873 21724035 -820828 -28147603 -5756140 24422252 -1325043 -17475149 27179206 2282014 -2023890 23046779 -33465771 18842636 1495699 -3197537 22292333 -4797516 -31687674 26714313 -9426620 -3828877 -923127 2441679 -6934884 -15366450 2545479 7636584 -1117505 -17425047 7986890 -952860 4772424 13981014 -4337232 1201132 2409946 -3530079 282538 5024950 -1059978 1890658 9156453 7439655 -2309365 -17000203 -8552917 13562555 -13173247 3646074 -1996603 1068539 -11958882 -13389784 7895584 4266550 12425324 -3208670 -10452640 6270066 1578562 -7478886 -5377141 1694628 -1506514 3866280 5693907 -1768258 -431289 -976360 629940 
7036723 367875 3274135 6264405 -6881774 2131227 -4646419 15820574 -689238 -32755227 12255704 -6774637 12833919 -11742292 2522208 2509866 -18314383 3559103 -20840423 -24221289 29683323 38171910 -21111145 11627966 26166673 -18189626 -16868317 -7408107 458616 431260 -5928889 -7921438 280469 9859330 592025 -12550066 -3797930 21987770 19252581 -14243668 4450129 10712777 -1474665 -6796916 -1926486 738925 2061471 991365 1337474 9556485 -661963 8632656 3359908 -9462234 5079976 8279744 -782338 5802211 2809085 -14037673 -5251646 2557425 2070715 2592792 10636885 -768518 -3850217 -4812824 -18179258 -2214832 973989 -2975770 -3174271 -458747 -1002946 -549951 3534449 
-11507629 2385789 -2805814 -880715 6519908 -1405235 10618646 837452 -8025068 10455635 -12808787 22844636 -5647532 -96109 4426230 10215477 1531159 26912758 4689547 14151107 -27053688 -9756421 -41749366 43838264 16558126 -4593808 -34806622 2582452 -468345 -464446 1274561 -3806684 1898332 -477105 3600628 -228733 2473110 7763072 -29204081 -3858771 4945793 789032 1138687 976074 -1061137 2856890 -5825229 3104168 648111 -2380870 -1334230 12668801 -18816238 -11063300 -170810 9393366 -3066625 -8014655 -11083922 -3059111 1451835 616567 5552908 -2174730 -2921028 16161878 1852282 9447469 -7597998 6846485 4594717 -4733086 -4512377 -1141687 950957 6275041 2754042 
8231480 -12840522 3631473 1084804 1367957 3677033 -7561449 25590643 -32181174 13931029 13685872 -24245792 28520731 -37743528 -2557165 -23139148 18355303 36822373 4473977 2076164 -13709628 -8295359 -7638125 -3589636 -343368 -4215406 18774923 -12838990 -1407117 -8631787 -8304621 3162535 2950025 4470384 7946672 29691017 -3299154 645434 7060348 -1337423 -1096190 -109733 -181835 -4721373 -4035514 -13735858 -958326 4666797 18926151 13187688 758909 3539237 -2161549 3483083 6391794 -9908189 -5847034 -8345172 -16045289 -7608678 738154 -390393 -413637 333573 1917948 -4945541 640686 3654526 3108834 1370225 298090 994299 -1316105 4141 -600068 -2696250 -1168186 
14045685 -1688786 -5120267 -5446228 -1531665 -3140403 992672 17247242 -37309296 28595357 -35873004 18259972 -1981527 8526103 -21893252 29323250 -32477751 17547094 -202268 -15377983 24119510 -234246 3245254 -22342106 -421489 8012918 -2347906 -2714055 -1755270 -8547692 190646 -8142596 3141831 13797162 32412304 -1797448 -8124960 -8108465 -8827608 12422644 2397986 -1160213 44058 3755810 -3858598 5917969 -5890598 -1429386 -6380472 6124384 3498 7376408 25538934 -6615840 -6606435 7464963 -2378295 -480899 1726470 -11882037 512726 -2533880 -7534762 -1016399 -2078945 -1921296 -1598269 2046559 10049619 -2000345 -911730 701258 -1840399 -110211 -926734 -223114 -755158 
-15020436 2963923 9069809 5245143 -2480894 -3876646 -1183648 -44728983 14489230 14255736 -2486012 21245222 64238953 -20437367 -9070509 3266568 -21023638 -1418159 -10558123 6551622 3451589 3415291 5461207 4424748 3799147 8725299 7320611 -6195291 5106449 15318594 20127276 14489253 -801118 -570571 -6888225 -14551267 -2313133 -7325300 -19037741 -2383727 -2548311 -7398821 -11613221 -21269492 -25888552 -16658469 4700222 1676766 9702839 14864313 2624696 4286595 13441764 1326765 -1306041 1611119 66277 1401020 -3148001 -4123952 2534364 2217122 4686895 198297 -2652126 103561 -2943962 -920147 33721 -2292185 494668 -83202 -692923 -1701751 121175 -294754 -1171151 
-179059 30324895 45891485 18575094 -7175865 -57362586 -37391535 -17259134 -35623957 -9207832 11879201 2332050 -38820031 -25958984 -20792469 5472387 -1713180 -12220949 -11824791 18990221 6591349 5503103 5136169 28883894 29667315 37525954 29931228 9046047 -1809575 2755590 3030764 4258107 5039735 8367752 5026715 8229863 797799 880383 -6401359 -8031556 -10678223 -7901243 9472440 11914532 9994217 8788654 6280617 826225 4618662 5744013 2904543 1871485 -4591856 -7366463 -11742814 -8629008 -1239124 4261611 505393 1602020 1158910 1874118 -323293 -3125367 -11132782 -6409957 -1243573 -2661986 -6277804 -5886362 1342335 -2616064 -2223035 -6267626 231325 -1225218 -4213540 
3549299 33855934 29346484 -49689627 -58950942 8399352 36655810 -19691000 5103200 11112443 -22239289 -38820813 -17660531 -13833653 20213335 -18679369 -33161558 30759926 25699246 23510191 3864721 31463783 32797346 12490260 -2576884 -6618041 -17982940 4389958 5298 2141551 7451451 8594447 -521449 -5353589 -1277477 7405276 -4743173 -9178227 4195528 4871232 3160154 7607470 1573477 1513784 5732612 8179483 -3469256 2794243 6931768 8983125 -3656191 -11759413 -1883533 4551640 1592248 6308594 -2001656 -8385936 -12064402 -9283218 -10136578 21512 -2086552 -3250844 196702 4022895 202720 -10050558 -9581792 -5277231 -199500 -618601 1774518 -533354 646851 1109327 437983 
-205269 -52521961 13568915 51814014 -35737344 -28555373 56307073 22866886 940609 43091086 40294114 -1687013 -5937701 -7439487 10528453 7193668 -33311653 -26794109 -19911975 -11655289 -49355169 14392428 18672305 -8811591 12808170 8485153 -20331281 -2179200 562830 -7552848 -9717786 -6703731 -875050 2836542 -5914377 8774875 -8454932 -10076532 -5311582 -6598527 -6276704 5467199 686978 753045 2497585 5967404 4977396 -132680 -20409 3815372 -2047819 -5500571 6099203 -2209977 -4478655 8088672 482203 5198607 8654259 12490882 459135 1869394 8676952 2039073 -2128622 6853860 -1046351 -3878073 -2125438 -5446023 707053 1753501 71637 -1341987 1371178 279033 -123653 
-9643841 -43421228 58567472 3328064 -18691844 59570007 -42744731 15912334 22297968 32243424 -7198963 49256395 -29430942 -22433878 -15563663 -49527385 -4632828 -6173783 -1100119 -27355109 20426874 4227894 6193760 31418094 -21625802 -18323117 10697540 2411879 -671487 -4652840 -5980749 -8779218 -484416 -1878898 323439 -20658341 -1714548 -7964201 -25101059 6542241 5226532 -6565455 5692690 9675599 12416465 8270803 3960339 -525787 7935659 5576635 1870372 -1690062 -5027944 9666318 7827294 -5051356 403398 2042582 4052330 -1924031 -1134533 -779204 278212 2492021 7380156 -2812179 306116 -310031 -4159931 3129980 -414069 311102 1636914 1780421 -1264687 -70370 2133306 
1044294 37480043 -44892709 55713392 -56730084 32430902 -25933078 -14876273 -47045143 10101817 -34649969 -5938607 17066003 15203730 44882272 4240283 32395075 -24054474 -17432738 -38780284 -14280698 19267203 23205121 40005828 -11013698 -7126404 7800935 -771116 -672921 3445027 7510666 6301275 885205 11003504 26346846 15320756 -3150062 -7142049 -10014271 7771666 2463201 -2982522 -2480325 -6297629 -5611738 -5867005 1329460 -1071036 -4221907 -7849925 -1534945 -12296154 -24500710 3330302 2546064 -2935371 121601 5478132 11579564 8515993 -782055 -436208 2703921 531042 3154303 -2166757 781284 -5478116 -10800921 -2284652 89558 512181 1581011 724354 -879727 -636720 755187 
104880056 -67443031 -63243174 -62772750 -65010800 -61006038 -63577400 12079157 35538174 33083135 35029171 35374940 14934814 13591447 34427096 31293042 31653570 15548924 12102283 33471520 31130922 15071201 16538411 34559631 12190265 10409170 10333280 -3930035 2872586 -1602716 -4819313 -4727859 -1303896 -4377560 -16500155 -16547150 -2870120 -5534552 -16610410 -5576188 -3366723 -3211054 -2182786 -4041370 -5222099 -4509126 -4101037 1372004 -4270012 -4850596 -2730807 -6489313 -15397733 -3783562 -3493397 -2385973 384923 -3298887 -5970101 -6136076 -3815208 1293444 -2159798 -3099278 -2030134 -894951 744619 -4190750 -5777102 -4637953 1360014 146585 201633 -280132 -44535 633415 -2425792 


==> anc/coxeter/B7/confirm.sage <==
from sage.all import *

G = WeylGroup(['B',7])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/B7/optimal_value.txt <==
0.050144


==> anc/coxeter/B7/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1567/31250 0.0501440000000000
sqrt(2 epsilon/|S|) (numerical):  0.119694850110007
d=3, D=3
Error: 66060054051/625000000000000 0.000105696086481600

Certified
epsilon: 913314945949/19531250000000 0.0467617252325888
sqrt(2 epsilon/|S|):  1/3125000*sqrt(130473563707) 0.115587598485291

Certified (no self-inverse)
epsilon: 1892689945949/39062500000000 0.0484528626162944
sqrt(2 epsilon/|S|):  11/3125000*sqrt(15642065669/14) 0.117659147681882



==> anc/coxeter/B7/root_as_integral.txt <==
100000000
-648633 -592826 -492377 -351500 -296610 -326533 -196884 -545391 -198255 -301131 -275387 -271578 -148785 -495937 -395359 -145208 -185241 -213077 -360752 -322235 201533 -499237 -719883 1191737 -553810 260568 130271 -1190342 872051 982166 127775 -448679 -50145 523214 -476672 -175451 427597 5771 78857 -100588 -76266 401798 -417280 -617495 1154041 -468364 258090 147254 -1070564 836438 958915 188789 -358143 -10870 509306 -411962 -111179 -155525 -145095 -415373 -203053 300251 -418875 -424680 678028 -140652 346930 243784 -1196789 977034 984765 54413 -255893 -371692 157318 -376010 542035 -214793 -510709 1970443 -56589 -108387 -2736055 1455156 85057 -1173240 100064 -994859 1425320 2611521 240471 852294 18922 -296435 1765380 969425 -1883208 2269190 -3188364 -625555 1529095 1357445 1038407 1699937 -6446 233503 -795114 -1147598 250306 866637 -1710583 -207101 
-50406 -57639 144478 -460417 318207 12716 -472789 285815 96420 -321696 213626 -8509 -438144 226580 270004 -86078 73742 549038 -391637 464448 -1161802 545002 -423870 -675688 -377592 1793927 -1095384 -295313 1320071 -1449396 1791716 -417554 854768 -1248252 402061 231757 66985 -44057 391293 -351707 321090 -696267 545561 -330439 -537651 -292254 1491548 -1067119 -340097 1109523 -1360705 1557264 -415648 732133 -1156612 291926 200251 -63011 790779 -298040 514939 -930440 171263 533256 -576549 6304 771514 -1098994 -562947 1004233 -744234 2103996 138184 865713 -1172989 434370 -1487802 -368862 -856067 -1293544 -1153050 2046651 535426 103432 767457 -1111447 1172526 -986635 453495 -1445508 -462619 2581225 402439 1060063 2652379 -2523028 -2574490 213018 -743840 -652261 2055939 -2426659 -99552 -1472205 2538439 2773656 -308550 988709 -2060 -2011724 -119417 -410109 
70432 302982 -765318 520385 505408 -364040 -339112 413230 -172247 347656 761295 -140124 -33169 526940 -1452262 198111 -55983 -914016 -1456064 -277557 1920295 -1413596 528210 575654 822706 -172669 1482896 -85755 604860 -1479894 470774 -455724 578200 -1339716 598143 -1047565 323213 513753 -365419 -628096 90333 1140357 -1407630 346114 472548 589729 9176 1590557 242623 767232 -1118194 592884 -276582 744284 -941074 637313 -614887 -570838 -1356071 -2065148 -927276 2081515 470224 407170 -600145 660422 239305 1186135 -882997 148201 -1394549 -295364 -846830 -681403 -2364886 -85906 2496302 -220762 2030923 1746717 2075447 -1942748 -3714799 -560437 -960048 -1559378 1677733 441528 1755203 93499 1274592 -242014 859587 -236649 -89612 -75467 3263971 818577 1558813 -1206724 381127 -2777181 -1061166 -1832854 1334654 843909 -354360 1161188 -375447 -2036108 543426 -204601 
-311931 -181598 -508916 -173115 44269 -189348 -172469 -2460 -122439 -26671 -155861 415654 -644720 410214 -667079 -274351 661888 -2043848 1763911 -1453444 175567 -1099969 1316792 -1927182 1289342 -77987 -298956 -238398 951283 -71367 64611 -201611 616297 170532 -244649 -402751 292565 181462 -338873 426950 -235754 462970 -988240 1618685 -2047477 1518933 -347233 -255512 -810927 964811 577967 479731 574368 81676 -522925 150027 -433742 598654 -2480500 2009964 -1864409 256903 566521 -2064252 2319282 -1370583 1817002 -237758 1991025 385836 -1996276 -1225323 -2714846 2327686 2675958 -1580543 427289 -620824 1033665 -1000101 1242888 -935087 -851699 -4251042 2014515 2319360 951730 2026311 -1196053 -1975771 1389766 846039 -67173 -1719388 1987507 -317081 -1834629 1236660 -773743 284325 1272130 1510366 -190239 411890 592323 14314 -871655 848402 1113950 -92684 -1472094 -507210 
-384985 -469741 -198972 -109150 -372697 -338678 -241687 87702 -68347 -530903 275288 -866076 -444534 211329 -84173 470584 -2084464 1486198 539962 -885656 908110 694968 -2096585 -980454 1929067 659410 137250 -174116 -331806 626404 -737243 402617 717587 -246587 -318599 73524 178806 -133705 296876 222019 -129315 -105215 463583 -2460022 -1316395 1507578 1245492 772012 227608 432043 220630 -1449206 83168 67838 -356491 112527 399816 -2130415 1836364 733325 -1050472 1062029 -1625807 1713438 887318 -41663 -3492204 -1455276 -1043902 -2599667 1875951 2412656 971707 2709971 343930 -2118364 1082291 935307 -886832 -104318 2660491 959674 -1272376 -1049294 3730265 -3763562 -4233882 151812 -1932646 -608058 3050991 -429581 421015 14070 1589006 783696 620545 65725 900345 -281945 -885665 -625050 661955 1081607 116249 -785758 432533 2428938 1299453 -1021891 -736318 -891905 
278300 913154 -688942 -314718 621041 971215 162658 -608754 165968 -174488 1429255 1321007 612835 154994 -1497001 991416 -1523997 354415 -293471 -1674727 45751 -1275554 707994 -733658 -589549 2202241 -441705 1709543 -901894 243905 1328237 325140 -2395276 1217546 -604663 -1148421 -27288 75967 628724 221199 -436868 -586841 -1126027 665642 -608528 -324577 2338323 415764 2130872 64839 671089 1392872 789924 -1873061 1385510 49548 433408 -2456356 -368301 -844137 -2217591 1553015 1862532 1869278 1075350 54313 -241453 -2438944 -16656 -2786051 -567867 1230584 -421448 -1763009 810518 -1548373 63498 -1476170 1140333 -266728 -114662 671204 -2579963 -835223 -1439345 -396121 1070731 480754 -2460578 363539 -222624 2713447 1603879 3051009 670425 -942961 -532188 -1797566 139964 2586906 -1138510 2316 916880 -542096 -1233075 2040825 973930 -4308903 -2029072 3029268 32818 808367 
-222621 -1060611 1040588 123207 355239 -343181 -395773 -623254 174627 -1061031 442213 -1344667 -1917484 -797701 2123114 -455809 146693 992825 2183221 -407665 1350637 453920 764020 150225 -707883 38862 1548722 -521142 418380 -980176 1264170 -1967454 -1399162 -196440 815190 1806256 -160895 1102382 -351791 -561523 240820 -423343 -159408 -563664 -1488960 -1243201 587541 1816176 -1079851 816619 -1316777 -392715 -2220052 -3112550 -1760138 771860 25599 1040990 1772758 3053604 583974 -172782 -5006497 383742 2116718 -2639649 -3469219 290644 678917 -639602 -418385 2887503 -1221453 1727438 2283537 147263 1545978 663334 2159469 2294261 -437491 -103341 1576776 282385 -586759 1359933 2578647 -1073009 -176863 77218 -180238 -2082653 1505951 -927789 -44240 249361 2200828 737040 -1109902 -681216 1100910 -1206945 -204337 -2580329 119985 1602621 -2278563 -3496150 -2436779 1363636 753253 1719333 
1033443 1607453 52720 549464 166263 245811 675148 791734 174703 1266727 336703 1732885 -397697 2244913 -779388 603156 -58265 -1348270 2053857 -1443506 -945377 1064576 -1632844 1662392 -294514 -470944 382651 -489585 -415967 368064 323444 589721 44256 -1447293 1138477 -950598 -640575 -596210 878080 -1406519 845545 -177044 1183707 -26562 796731 1137635 -488279 735055 -1473259 513075 1662245 1015890 2395806 -1170115 -2745208 2281659 216231 -701178 -1641395 1178835 -2032525 -144764 3500465 -2330834 4957433 -2424667 997131 -221461 1089341 -1691271 -1120891 -132829 -1885665 1987406 911987 -1105099 -1528267 551655 -3848543 2504291 -2889276 430176 502280 2787138 -1049172 -2827484 -1497348 -1550813 664762 155394 -132887 -366424 -417857 -405607 -1618647 598553 1525714 -679167 -763905 -2572288 -828527 -942255 1141358 263563 200213 608389 1992453 -595646 -2475471 -2592738 2887532 206631 
-496676 -1290010 338389 470414 -295186 175043 -494556 -693538 -535778 903379 -2500356 -26515 -1287692 -1310258 1028249 -2138383 2843257 548066 229951 -458757 -21934 198475 -142026 244186 1692372 510811 -385925 608457 -1848148 -194867 958619 276013 -1349491 -145933 -732572 760472 1003172 -1417449 783568 -687104 -853582 2540231 468300 665224 548125 1948615 -1390982 -2495292 -1360677 -3409823 -727783 985257 148120 -1413279 -732414 -980861 -1409450 3151535 1222823 780395 138472 -2088411 -2880788 -2020543 -1689261 -1663846 4071489 3439255 2932408 754446 1494374 1157634 223062 -812030 182441 -1131131 834012 -3145 -973389 29690 1656559 430055 -3105106 894261 1994723 -2401401 -240790 1259869 -984345 1398730 3404234 3162804 -470089 1630820 -371915 -599390 973013 -2211747 602487 572178 -2605348 -1827008 1213032 -592865 -237980 2044745 1559188 -1501487 -1125787 490134 458912 -269446 
-804978 -1384849 -184646 -622077 175780 -865917 268643 -617036 294353 -2168702 230375 -1180912 -659996 -1078173 994075 -780057 -339511 -1311871 1165846 261914 982532 -844424 393253 897325 -1235280 1676132 -416243 770574 -322134 -1687936 -2158559 3135497 532346 -636716 -2370202 1515142 164957 1119020 -231693 631384 757561 -1604437 -1949824 -789078 -756210 -2250474 1358700 327304 508104 -71476 -1028955 -1902441 2332245 -229947 -1191230 -2146092 -178038 620048 -382151 1979893 1473928 184589 -2882188 -1568592 1359709 -280763 -1100114 -1601691 710242 -208712 -2599075 -2341048 2421978 1131997 902847 -177306 1254467 -6981 1599401 2546736 370171 763664 -939450 1304590 -1971373 678691 450589 2884805 2027064 516821 -2294327 2097241 1518566 2285998 739160 -1297546 -1280290 1537638 14766 -198876 -1662308 -757630 -2931923 3309770 -617284 137481 8387361 403183 807806 -2685461 2030626 -3159685 
-12757 381368 47019 -124190 239125 -495622 524841 -518563 -1389755 3013832 208690 -2175776 1828374 -29741 -796419 298141 411810 2090505 550823 -1895737 -2761220 -730794 645662 265468 -446621 -352371 1576505 -1002992 628403 -1859841 -1286803 878225 296461 692436 -1029806 -1895276 913265 -935095 -3297414 1256147 -2176112 4221183 2937063 1457137 3547887 2297358 765149 129111 6177 586293 -4336879 -3085233 -520888 822180 2273432 280518 792108 -417394 1127504 474540 -2791466 -1627079 1410993 4325736 697887 -2450354 848120 2914086 -502566 -492923 2344510 2707288 1563267 1647049 33527 -3676886 -1589973 -3639155 636597 -2168898 -3241937 -779564 677156 -1312862 -402292 1101266 493810 1606161 694129 372109 -736057 -980257 1210352 -2191618 777762 11236 819403 3090207 -2194068 -1008025 281576 -2197115 -3898574 702208 -460942 -338839 3388171 -2097098 517260 390333 1343961 -719053 
-523313 -1015155 312959 -434429 -680565 669646 -1023165 330360 -1369904 1642054 -2304524 1921195 -4396445 1421272 300185 557336 -1365351 1027766 158609 1201688 -1524328 -1459230 1229957 -168380 -777738 1316391 172484 -227213 -14602 -117228 -1462224 591622 599256 621781 -204088 -731136 1848492 -3832499 2650869 -6554527 2420344 3972371 845806 3856493 -839555 2321893 262991 -475031 -3826044 -146914 1261229 -707701 2649545 -2717843 -3306467 1081625 1546485 -2280958 1904625 -1477803 2063567 -782336 -1547239 1160882 972456 782102 -1534447 -1365835 -341395 -361515 -509088 -721513 1005019 1580895 1692502 1028696 -57781 -3425198 9248 -30846 -2192835 273122 -1699226 451098 -2313924 847413 476699 239591 1583826 1318916 -1732093 1629540 2455076 2369590 757734 -32729 1397761 -296743 2570870 1442592 426496 4289 -2583913 -593619 -487148 -3966283 -2578078 3051254 2732787 2100417 -2585246 581623 
-27478 -558166 1345065 -200275 3184 -929976 470204 108597 -1305234 1750653 -433020 -1321765 1836323 -2335293 1905316 1749926 -1214917 -1695621 1722172 2908907 -2144691 -1087658 -306594 114070 973392 2180923 1054229 -741955 -1164553 550968 315231 -1297449 316663 -1459704 1208371 14476 337462 -2065491 -2945652 2581793 -3444641 2726451 1507084 1066451 3081124 930423 2355105 653889 396498 -2903592 98913 952472 -2811162 2183934 376432 -2055544 3185899 -1285045 -1700532 3189438 2485406 -753472 -1543360 -2201937 1940185 4616406 -2741103 -2595764 -1289421 -653352 -2780136 -2210269 -363614 159602 363398 4820707 -1400213 -4497694 -2307559 -1678232 663740 819577 -2627259 -978296 319376 582139 725780 177516 266397 -702924 2822023 1006880 4047701 362675 777778 1250186 2523028 -1752697 -1461555 -3316366 -2154566 3627174 2201387 -966122 294185 587305 -792201 -946265 -2189179 -2631294 1291715 86554 
1074329 -393434 534916 192712 1504494 501832 990576 486862 -1653770 1835334 -1391492 -261303 463047 -1682107 -2603502 -555564 547120 76070 1426484 1468421 2573059 436358 -1469806 -1197429 -2523425 -54234 -28207 2646692 2364232 1149113 714336 398041 -673416 -294437 330079 -2731032 3617279 -3694091 -714491 653352 -2261439 7166884 2048383 286395 810005 -1438291 -1202218 -2384140 632317 -945792 -92291 810435 -950154 -92065 -270379 -1730703 -2208860 -2826801 -2061025 -362213 -1235198 1558034 -1885815 -1430695 104300 -77327 -1596695 -930130 2192454 2448851 546538 817610 1007199 684678 1590389 3265609 5982203 2845092 -48776 429854 -306568 -454187 1129084 -1500099 -2939667 -2737018 -2365842 -2908723 -3585275 -4311774 -5281153 -1269891 -1161815 778101 141097 433747 -1822580 2831627 1884379 2648034 3552877 -527743 2044411 2072930 -74071 1587152 1197587 -134939 -1855810 -1332144 1203161 -194109 
-293749 -980791 -199752 -217206 152506 -674149 376 696814 -395028 -11719 1060282 -4271592 -876156 1613270 -406525 -442141 343882 627442 149220 -565488 -783988 -1753432 631057 946704 331816 -358837 -3452141 3070322 124837 2052599 -487510 -649385 -478784 -2694915 1849210 -171027 1591898 2606605 -5004473 -425320 2257126 1279656 10513 -1423426 689471 1717764 1548237 -2600683 2965390 2144915 -2052531 -5048839 -2132690 -2678664 -2335947 4160902 -267477 1005443 -888046 -12578 -377269 -492351 -469898 1564994 648208 -1610806 369063 -1399125 2408137 -364130 3104859 1566476 -455514 540401 -2250870 -635209 -145121 -2853526 1487568 1136689 -1174419 -816861 -3082286 2475058 -1554037 2975267 1748779 259719 1816423 -269251 1985386 -686665 -3813588 4146378 -1002868 -399220 -3359022 -2661377 3440479 1137779 1392957 6283368 3934308 1274088 -574851 -819417 -1310175 2667638 -2697239 -4250846 488797 79854 
-2525805 144398 -515808 -1276546 -514987 -2732344 -2117709 -1340875 -1958689 2560562 3814388 -961323 -1878876 1560140 1081954 958578 588585 -2269104 -683246 1526878 -1076119 669422 -2045427 -1331007 -34552 -2287046 -529022 207247 -76323 -1844775 895939 -523926 -2188575 1031977 -3600214 -1334503 -4108656 3410674 -3047471 -4751565 1201033 2796883 4903262 850581 435853 3558589 3530071 3803001 1856095 4043712 68862 700915 1283414 -3137178 -185516 -962644 2013492 2846462 -1266143 -506914 3642940 -155067 539317 -1416898 144813 3694028 -890399 -403024 726719 1774825 -2223233 -244794 636070 -1442070 1922652 477253 698201 -335127 -2029583 -1064997 961449 -1018999 16823 543323 1764274 -1463101 455010 3211 -1455914 1342801 -1052012 -5691130 -3183579 -842994 -1404681 -1295438 -312718 886265 804519 2402479 -2003225 -1493635 2601178 648182 103568 6834078 2637594 -249830 1858458 1976466 -4115565 -3038562 
4801670 -770543 2154254 2038166 2820958 1844350 3103971 4865887 1841706 -2712802 -867698 -4446670 -2362005 1046475 -3513090 334252 760135 -253751 1038279 3315596 -1149791 1173697 176124 1250108 2758794 821453 2173742 -7038 1471075 213147 2354465 2828635 1157691 3474849 -46530 -205888 9658428 1088542 -2871179 -626954 3954023 -656694 -1594680 -4728831 -3155641 -622740 -1146574 -745170 -3359787 -686058 -4430948 -3691282 -1831482 -3603147 -806661 -840404 -2416628 -3135139 -5156868 -3761870 -717593 -917382 1906860 -1620631 -346926 2022262 -223352 92679 -1168641 332060 -1140591 210744 1401087 -246837 1782614 154483 -2939387 -473735 -1786472 -1037291 67634 510215 1965035 -507003 742338 -2353 635255 1469975 153339 2059855 -803241 -46404 1703105 -2071662 -887525 303322 2886004 -1460273 -1919042 -716802 -3694268 166338 2565038 -442007 1311992 4125596 966496 -1366452 2003096 2368456 -4366480 -1319457 
210933 -1681375 197908 274000 -447992 -349864 597726 1828707 161229 -1682479 -3909563 380194 -35913 -1483171 1707564 1788852 -1632806 -861272 81080 -288672 -2552968 397538 355336 1625059 2622724 -3301898 -42095 3465427 3735902 -1915626 129628 1253982 -3007752 -684321 -120275 1752713 3039943 -3565003 2974289 1880255 -2249496 -2070286 -1791928 240558 661145 -338446 -5370051 -2230998 877218 -683305 -308649 2639042 428340 -729157 -161173 -2465332 4194974 -1694407 1583358 1851462 -599031 -1010969 2560993 788935 1377422 80196 -3728177 -1673274 1222660 680602 -2874267 -1044119 -650687 -3239412 -1900898 -3240167 -3593004 -1611806 -1871042 -251024 -342238 -1361644 103226 4188845 4570723 881410 2170816 1881137 244055 1930885 3248314 -5730152 -2134966 2290356 2729156 -832319 3156629 6004274 6028783 4282402 5875711 -1079394 -1210378 1766166 -1310723 1816149 493776 -1996535 -4139316 -2369696 -3922536 -1936660 
1342986 -2307976 1062091 552829 3461200 2129791 851351 -1831161 -977538 -1425927 4243981 1836175 -3767930 -7506275 -3265391 627567 2497560 1684851 892004 -298096 -2145839 757510 1514562 755038 420092 110356 753018 2528131 -169607 982680 -283836 -635941 1438086 -92623 631948 -2013990 5282688 5450329 4459243 -3302503 -6125743 979860 1492232 1825340 -2035022 -3421586 4727021 5390816 1696142 -1409776 4239650 1322502 -2902136 -1946253 -4269636 -6528438 -1704140 236173 -267267 -3210862 -4036191 -1051425 1007605 1309247 843829 1572993 -14108 682324 1774458 660488 688800 -265205 266099 1526109 485474 2209003 -2875767 -2384321 -847656 -997771 502569 342709 -566442 1356880 2261588 112200 497554 713285 2211678 1244339 4540287 -5259188 -4545861 823248 -1240080 547533 -5341983 -95992 -1581643 629071 -864790 -1719382 -3737534 -686250 595106 -3213531 -398089 629485 1505322 -1169547 5726063 1297099 
3712330 393012 2352707 568822 6848979 -2412287 4431378 -1590305 -866777 -368869 288206 -1689385 -402692 -97057 5552913 2242345 3326526 -2447177 -882100 -3894962 1117351 -427354 -2913078 722345 -1535025 3578838 3237929 4472709 1505200 182677 -1331518 -4716458 2675578 2942439 -658180 2866200 932720 -5435338 1155076 -5713247 1148678 1685451 -1576471 -1635495 -1326668 332035 -1284416 -1572584 -1988060 -533228 314912 -270083 -1371631 263313 -415237 2871973 6648224 1761119 3243062 -1735477 1445261 1793779 1324974 273734 -4069404 -2272055 -1994159 523880 -625845 -2321166 -2464082 -3492861 -5343316 -3834622 -4181771 -6145436 3009345 -280663 -303662 -1987743 -297520 244468 774940 -3573068 -486991 358403 -1756587 -3227477 1195962 70341 988149 -2902691 1500967 576303 719632 1783336 -4746527 1486612 -2067113 1249321 -3013047 4656755 677167 -1411042 385557 4388650 1738531 -285894 4604955 -572357 7238554 -1636365 
3571937 -650374 -392293 6518223 -425412 6516733 -3604238 1214133 -887611 2819758 -25982 -761990 -3822553 -3596544 5260257 402599 -2513254 -359213 -4409645 -3263894 2758852 3108323 5807249 -511949 1102827 628953 -414967 -4048714 141273 3636644 2556672 4129079 -1246416 -1256691 862120 4128355 847606 3202388 -5702416 849626 -4614428 1077788 2354663 722698 -1205795 -2318504 1984644 237916 -1553142 -918534 -1652337 -2354791 -2769035 -2058398 -449534 -2399834 5786558 4303819 -115927 3737159 232572 207914 4731233 -4161058 -1646271 -4590679 -799597 -2525843 -4383435 -2753154 -1133069 -2980182 -2269253 -2599863 -1657619 -2453078 79302 1016403 -133269 -1222860 -2946007 1564059 -4685336 771405 -2431812 -4037126 775929 1872867 -2736927 -1445957 -3829661 240803 -1089467 -858360 209161 995449 358054 360589 1382143 -301733 3231803 -3746886 2606054 3109074 897458 -1060918 1283136 7233522 1335750 5061369 211902 4747032 
981751 3028318 -3420824 10126057 -2792369 -2862407 3298301 -4428948 4496433 7165353 -1601153 -621792 859973 -1900500 -2402431 -1004290 -4224706 -2445304 397504 -2301612 3232451 4602353 4402525 5708473 2114283 -843166 -1300039 -55481 -1816033 -1702407 -2695619 -6813939 -725241 2519782 -2763246 2497487 -2006874 2308876 3832265 -680415 4033877 -4342209 1906194 2469149 1570261 635670 -3487699 -877678 -1927105 -861054 -600858 -3571307 -3698921 -4587882 -1611386 -2875886 -2597382 -2289916 826981 -1616404 1620087 1197476 336279 1307794 -918710 2298184 143063 248335 -842288 800669 2562337 1919611 -2851461 2495300 3919861 5623962 -7240524 -2682156 3026280 -2070049 1018537 685251 -5387114 -470584 1045692 -297740 -2123003 -451200 -3429893 -1166674 -4455736 2720210 -469364 -1030619 1172132 469409 1564647 3784848 962439 2296796 3460428 1864201 1697869 -1899867 -4027578 4505099 262156 -78102 3446458 -4310179 6501765 -5414168 
-3349242 -3141271 -4867156 -364911 -2183079 1755829 1007920 -2559858 -1142623 -1130408 -2850262 -1588689 176850 1694796 -960459 -1347928 -3800930 -1823630 84873 -1602289 -903570 2703433 2482878 -1448632 836959 -312269 5181831 3079440 -4228235 3333018 4640139 577115 3521506 256005 -1164927 167057 434356 -1531308 -3942606 706951 5973062 -942892 818451 -311185 -1905480 2324817 -2044292 1072058 1180575 -1029506 -1912612 -12933 641639 1564694 -254423 4594153 2432699 -1432923 -2269225 1728820 3794788 -1198059 2286892 -2436608 -802857 3139572 -1831268 3264217 420443 -3045143 2652316 -1171375 -184373 1526215 2085930 1852819 -1577253 2581347 594547 -4602110 2119169 1996043 -1636599 2823662 339971 -3922417 7391817 -610540 1369255 -6318323 951890 -488709 -594067 6483895 -5183100 8219153 -5918302 8431085 -3944905 6502838 -6671313 -6216127 -5004811 5059744 6742258 -3125999 -5823404 -4685009 -2855392 -1401836 2360009 -352147 
927888 -815296 -2477680 98580 -4978059 2741027 7865150 -102215 -2788567 63904 692610 -725542 1264586 -1963780 2655550 -4962892 -6000112 1657153 1126181 -1235785 -484135 -4170593 -1067273 5038033 858721 -4238088 -4109381 2299429 -2362123 1250110 3679807 1633904 5818683 4092696 624517 979952 -595699 4163689 -1626346 -6338676 -1641043 4168078 -2113343 -1266613 1064529 -7690 655493 3835814 2114374 1539169 839909 -1612299 -1560191 -1952682 -2383026 -1948529 1007382 1294683 5198091 -909848 3909456 -4501784 6155509 -5283014 -3844261 -1918697 2673184 -6931507 167066 -3371724 1487178 2078414 2022086 -784631 -309938 1512225 3644689 3240307 -5373635 1956835 1200351 -6213619 3599784 -8659800 2610498 -328261 -671358 -140614 6600630 -320052 -70977 5067633 2842897 -4668336 2466309 -2325220 3412141 -2133989 2301888 4061055 5102536 551867 -814541 1069190 3638998 -3590087 -214910 -9021597 -2008921 -2662690 822946 -2843695 
-390785 -3020826 6799980 -1371538 -4359429 6329638 -273316 -5202299 -942294 -2295527 -3662133 1608058 -946728 -1133643 -187677 7481632 2016229 4696947 3027859 -217498 673729 1407930 2060929 -918621 -5014859 -1202277 -3138312 -2034813 -3647948 4436871 2656880 52287 -581717 2047639 -2209903 -1661495 1256692 1995763 -4044996 439517 3670300 -664447 3370307 -276274 -1018334 -1315775 2075459 -2532959 -1480380 1293373 1514367 2044168 -128608 1867363 3143641 6965448 -1025800 1691395 -5570016 -1744515 -1793211 5363388 -6081190 1617584 2464643 2017460 -2059392 1308674 2796009 -1820551 2310980 -8804886 1353426 -8465263 2576592 -3408514 -1106764 -2701871 678457 70361 -3286642 4992347 159346 -4557768 6571441 -3950177 5194601 -4256489 4320493 103161 -1072477 225876 -3898962 -3206636 5608827 1025480 6298167 -5012311 2153335 1486408 5444244 -4757155 1331617 509743 -3433983 -1704872 155145 -3934905 6518567 -7066739 4742997 -5427270 
-1874037 676328 -6336943 -1814301 5011516 -165175 -4216612 3086146 -879955 -1332972 3273960 446338 47961 1617828 -341685 -6290402 -2162322 -1139424 -3973498 -17180 -1310143 -1669865 1863055 -1964104 1573321 4916612 2744645 951392 4434757 2060077 -1964011 471525 -3834724 661712 1733996 384583 230389 -5732526 1783648 2111287 -1510051 -636040 -3234424 2525325 -2046114 129744 3863625 -3387640 2945594 952532 -3960116 212900 -880034 -63028 1883983 -1267394 1595035 -3810322 5429800 2387854 2398336 -3139721 7020035 -9595837 4814339 -2340490 -2931875 4947120 -3708065 -21779 12640295 -2277985 512535 -1258106 4906161 4339845 1823755 481256 -1247116 5623908 -506600 1972850 1064226 -4480513 -355629 3152603 2288881 2572778 3252686 1053315 -452518 -4685198 -4100893 2933700 1761906 1405085 541713 -4968830 -425317 -1447961 -537374 -7019159 4089346 -4211228 -7990776 2291474 -1886909 -3255122 10309023 -7515164 167278 -2196710 
3649997 4716674 5079979 -3994262 -835778 6617442 -2688405 783917 2010513 113719 1227340 3438988 -414104 476039 2042067 523139 -1263173 4669128 106059 1677158 -3251339 -3963335 584595 -4493102 -3218796 -4022589 2141584 -2713870 -1217513 1245887 1431531 -34296 -4310469 1617697 1067903 518862 -1886427 3628246 -5178957 1319756 -2495570 4484652 -4616268 3207062 -772428 -579304 -7347279 4201684 94975 -543582 -191070 -2974409 -1834000 -5325656 3482311 738263 -167646 -1759075 -1845974 1251571 -1467319 -3685365 -922937 699208 -736288 578505 369313 -3952924 -3412901 -705063 -4984049 2914375 -937897 1252981 479574 417682 3048976 6810372 -3706529 -1858491 -685474 -5199728 1538102 6207843 -2085939 3613813 -98899 -3280611 -6321946 6421057 7785333 9364899 52325 4030334 -4136288 1551015 -2326803 6209652 53988 764106 -813503 -768915 -4025538 -334650 -5583959 5964616 -4394909 1935966 11035321 -10078276 3503032 -4307249 
-2406851 -7015148 -3140199 419928 -1516202 713643 2693028 2313712 -9025246 -4958062 -1811406 -36966 50547 1021073 136351 -2582408 185143 -2193478 1259930 -1066784 723467 2811558 2720369 1244756 1296550 -513646 -1081078 -156814 1917861 -446958 1128939 2055637 2446747 3777392 1909314 -4462060 6106071 -3797909 -1686716 -1655301 -1085471 -1173075 103776 -2236887 76209 -1611977 3311983 4395880 -166972 3414336 7039976 1385437 3848930 2490985 5146482 4464437 4482541 3007227 -117711 4534057 921293 -2791726 503917 3888981 -6803907 -1137090 3141661 -1005454 10894 2520396 -6656532 4329864 -4147779 5667380 -403533 546209 511670 1357905 7186742 -7003254 1420533 2141257 -4201945 8369110 -3570974 88679 -6931800 6536458 -5915455 2054959 -4769889 -2947233 -3533957 2915005 -2360142 511851 6272694 -5533213 -6279615 -1549545 5609372 -126602 4054460 -5380961 -967340 -3015457 -612204 -6804395 5710562 -6966499 463878 -4008176 
-1557694 -2696333 801540 -1512538 -853872 3689402 733642 -2498333 -1730795 -2104734 -1236691 722439 764302 59258 -518277 922566 123703 2408725 -20475 1320028 -953359 -2775253 3811582 682611 -611755 -651270 73325 -9244 2440066 -296719 5545116 -1701412 -1530878 2622741 -6038620 -1323643 1119077 -576719 -2313768 -769167 4167350 -205925 -3260445 3121716 486994 588828 619407 -1458287 791257 3884253 -3017520 3216315 -807017 -559400 4530439 -359030 -227513 -194767 -435733 -3241819 4023153 58325 495779 -4718100 4096119 562938 -1380695 -141792 -1912243 4394189 1124412 3597421 -1429565 -1917909 -415362 -2688934 -1006576 -132216 -1901067 2495408 423913 -3291136 1992820 863914 1042351 4118560 -3795311 3879313 -7554954 7391329 -778029 -2704684 5362815 -2152977 4471646 -4854026 -3082296 5906544 -1311538 1778256 -6489483 -5491186 12109911 -7469708 2192385 -13275619 3592 9791568 -9669019 1717796 12334406 -7862115 
2163187 5791911 596295 -6186093 3970154 663590 3744866 -4056455 4893803 -563738 2993516 1746872 2053642 -193779 259452 -2989587 -387518 -394141 3124217 -552925 -4492494 2049828 -532027 -4536456 -7267872 1723422 -1060390 1514803 2572862 -228018 1260771 -2558152 3371660 541330 -3148456 1497457 -4362890 224831 -41314 -777495 2662225 3662469 -908019 3060025 -2525744 -3148717 -2528604 -4709650 -1474617 1885668 -4755896 -1317238 -997685 -1778725 -2966078 -2868171 -1279227 -3641297 -1137097 487362 1271334 -5892186 6327516 -699951 -3367294 2413138 -3470878 640728 -2208953 -119962 677092 -1693980 1252981 5419143 959403 -348148 6581452 8957392 1127037 -7016325 -242692 5139057 -11830675 5925575 5895076 2734580 6780016 -2937966 -3103710 1664964 437760 -2249255 -10309608 -312729 7061147 1578691 10451148 -4831164 -1141230 -5987424 1634921 5199954 -3194893 -1157530 3596377 -5943527 5421880 -190293 -4254281 6159282 1617754 -2570397 
986556 -1787686 7396825 2827865 -6065960 -323057 1696293 -1223202 -3215477 -900581 -1442387 -1171839 678739 -147216 1180693 -2010786 847119 4732185 6097976 3227398 3345523 914719 2074649 502753 -937110 -726060 -2824239 -3279040 -4916680 -3234776 -2151773 -1535099 -1610606 701403 998086 -1002670 3590633 -7106358 3141719 -1035261 167400 -3024733 1628611 92591 -251569 -1539064 13264451 2021878 -393725 1674558 -2252410 3088853 -2103545 2221991 1600587 6785361 -9999078 -1253237 4299763 1595376 108147 -726360 10413557 -7178378 -5137489 -3267821 971089 -2158298 3794138 -1424844 4360262 -4853280 5311111 -1670563 2249335 -2516287 -2031471 6863456 552394 -2078475 924206 -3239652 -8202833 4631591 -2675921 1528330 4386340 -3890531 -6274147 -507330 3846563 -9425774 11729182 -2537117 -610026 -4348073 -2921539 3061669 1880709 -1994957 -902330 4685216 -6603300 1836348 -2872022 5707379 -1553566 4082595 -274392 -2049870 -2000605 -913696 
-1020945 -344373 73322 -3809280 -1769774 5319701 -572118 -2836347 6554324 464770 -4391432 2250097 -788445 -3538881 181041 2264312 925160 143429 -2119197 -1459997 -407841 -2643467 -412454 -2031947 -2359869 2251871 823054 157511 -3386547 678062 5005200 3900049 3606497 1445952 1383492 6740156 -7946391 3182144 3011410 777548 3924401 760953 6474687 129207 -762152 -670972 5370481 -8719758 -282135 -7993738 -6218068 -2168237 2526936 -3048097 1782375 -1453892 -6959692 5996196 -4386859 -4824606 -90760 8137835 5079309 -4829965 2457297 -1119749 -2867330 4779937 -4496205 2053063 -3825723 5736755 -4093779 6032275 -6468705 1933549 3571083 -6241816 -3357769 1719855 225369 50409 899164 -146371 -1641737 2352363 -7892470 3987919 -3804218 2713915 2095856 -11720705 7067647 7276121 -550039 -1449099 2226272 -947023 -2335605 3753914 6510951 4096594 -2907775 2002148 6130683 -1269847 -1165978 -7198226 5307561 -5317977 -2584184 1348384 
1991814 -1068232 6177810 2133565 -4054112 -3667485 6495516 -2413531 -3547353 -761953 573141 -1446984 2813498 -2340240 1391781 6427963 -1163060 325985 3601981 498381 1921869 -637877 991516 345572 784649 -2512681 -2382413 266178 -4409553 -3886014 -3440304 -2170658 4046455 579382 1168548 -3661125 3742915 4279754 -155593 -6308516 -1399815 256373 -4439612 5051371 -2719953 -247978 634890 1397543 4770286 577294 -2519189 3305359 -989868 4374034 -611275 3447676 4385909 -445500 2236902 -6427743 607511 1772788 -5541074 -7136629 8032217 -735109 -5631127 10578455 -9168772 -715899 8130933 -6156097 -305682 1164983 -3549212 -2858698 -1997322 3094804 -6693214 5055 443492 -601332 -413661 1283410 -2616964 9088070 -6074169 5507665 -7100326 -4693830 -174188 8867207 -7650326 7629826 -4769437 -660435 3261373 -38448 -6064732 231335 7327151 -2296578 -1647015 -725129 3156199 5731766 2150065 1332189 -3561940 2869644 -5646722 1790636 
-1710881 -824082 -1384614 3894723 2394305 2998456 -6092048 -3553658 -4051909 896420 1776135 1075813 575822 -123032 -1243616 531153 2730342 1809869 -5427334 913408 3094999 4707472 2527853 -303413 -630524 925532 1577441 68457 -1348401 -266268 1764372 655871 -1965703 -3355092 -3878073 -4489267 7706170 -5240708 -4180364 432425 1395383 -3906419 -2203227 2966042 -2090472 1544227 1632023 -405068 6206274 -1043998 -1147227 -1881291 2606903 755433 5890349 906005 4991227 -549940 601599 -4099406 5211319 -1700477 -5089067 488985 5567119 -3340164 2151599 933023 -1473092 4236601 -7906458 7913572 93764 3541313 -5895845 3537574 -7231305 11676057 -8872702 11004674 -6177608 -507856 -8410722 -7170709 8103814 473772 -92307 -385786 -955704 -213295 -4587820 -1887311 -1905366 -3903144 976118 1523346 -22084 -2833582 5843621 912244 -3399117 11242600 -10873214 202899 2483082 1079884 -1727005 -4326828 1901066 704498 3196721 732835 
1715223 5807043 -4098623 -2660983 1017323 6591738 6750092 -9553434 378933 -1844420 2692187 4000313 6840611 -2265689 -268523 -3133382 109992 -1962336 1272400 -5529238 -2277994 -1373418 3363235 2609199 -6675364 -1307103 2365221 2729199 -5921264 4695648 1106333 -692883 510764 -1284185 301838 -2403719 4334873 -8586213 -770955 -3194458 4138432 -3622533 1038502 -3298474 2636789 -5830705 3653043 -259758 3494187 -2860836 1993311 -8326153 2726812 -5671701 236328 2423024 8368391 -3030151 -1913313 -1219588 4945887 -3700429 -4692966 -1236333 2387240 1245059 7175586 1244306 2275450 -1344579 740188 -824547 -3871850 1182846 -4505368 7570910 2476934 -5292484 7684692 927009 979845 -569602 5117953 -702713 4093770 426485 -1579757 -18715 -6482507 5075211 6077021 -2514332 2663031 -6230301 797670 2377239 -4170804 -2143509 2902984 -7772463 5442593 -10199317 -2013248 4360654 -1654448 6660972 1439889 7749130 -4752641 722316 -9054736 521191 
4698667 3234417 1353030 306129 -7846338 -1307934 1938575 9948955 -999264 -1662727 -859984 -936010 2136405 2692715 1821565 -1832518 -4293282 -2880406 -531534 5475614 1306849 -1381347 -2781052 -2505539 2369800 -3723176 -6579952 -5042571 1441082 -1602874 587548 985164 -715639 3919955 1382849 96795 1369891 -4416413 4338582 -2890972 -2586528 -2699435 7578646 -8269472 -3014974 -1594281 7748459 -1270401 2763970 324493 3166084 250012 -1328388 -3300330 5686548 -5441650 203140 -2280954 2429254 -2082018 3757464 2828780 -1092170 -3262385 3573850 -7497792 6639766 3006413 -8054422 5037368 -3081872 -45839 -1701772 2713998 -523371 -2240838 7381532 -12585640 6501999 1522155 -2849712 5374799 2049666 -3066790 905933 435971 5983069 -6010166 -4372915 1402927 2686699 3893159 -12301964 1869449 -832297 1258986 5219245 6026769 3593366 143225 -8889432 2352617 -5728055 5327587 2679651 95993 -5255091 160343 -2536001 548708 8288075 -4228268 
2862243 11432335 -1077554 -1506290 -1516301 3393489 -4211862 -679446 2979252 2989537 5187758 4468872 -1148156 4667550 1824716 -359843 -149527 15421 -3199663 -4965191 1019574 -3176527 -3095365 -2388264 171685 -3454954 -1889930 -4265720 -1644598 -659194 2847308 -285121 -407337 541690 -1490596 384439 8204017 -8369529 -1540008 -731903 -6657575 -8086645 2522029 -1117646 -3089949 733448 10182332 -6550970 -619321 4168708 -9737659 1411938 928349 -1858565 -5187761 -3051901 8696109 -1771136 -228222 3869975 -7690510 440045 -9806087 881962 -4487153 6822221 5211409 5563035 -334788 -1692262 1924299 96885 -4062677 -4227243 9464346 1408420 -3258647 2706849 -4252951 -481085 11374732 -6375704 3375769 4625976 -5220732 -2085391 -12310 -2072729 5554727 -567205 -234187 -1145853 1105657 841039 -4501934 -3501452 4140415 923495 -4861313 7252945 5912269 7619968 -408251 -390686 5552371 -6342614 3214436 730246 -253213 -1503919 2143500 -4448665 
990888 638977 -322073 146889 3389342 -2913185 -2654599 2124064 1869978 -86238 1521267 -3261224 356860 -1718473 -512506 -561019 1292342 -306895 -3112528 793850 -1247503 4188652 -209824 -4159211 657630 -1537549 4921498 -171485 -3547016 -3732570 -402756 -2045 -2209026 4652410 6493513 621264 -3610121 785861 4198077 -1184620 157671 1032061 3553019 -3824214 -1989036 -2045 -4714629 6807471 242304 -6606247 -938541 324824 -3598324 1182527 5864668 2517397 1779218 -3884995 5724883 -7562129 2083309 -2289745 -586129 1769664 7004602 -8374950 4167974 -227932 -1735903 -1034448 -4401477 -631890 1998003 -5192173 6498655 4712848 4800661 315171 3473296 935871 -8503121 2251717 -4930199 674519 4972597 -2305811 7019143 -1286844 -1252208 -3036185 4342485 -234721 5623845 -4066962 -7202040 1653561 -1468845 -6293756 -10975123 15331948 7284599 3708714 3157435 -4869284 2866913 -7546275 11042765 8815857 -4308460 -8644114 -7874830 -5479506 
1459210 -497488 -11632586 3530848 -1005986 -90088 6207100 5401346 -3742935 -1525398 -1424896 3687433 -904681 2186973 -3879895 -4270453 -4449144 -4415922 -2823314 -2339083 -998408 2861604 -1479045 4709325 -197107 2837990 -1422806 548409 -348806 -3071670 814000 2689014 198225 6302563 5179965 -6283465 289098 11459595 -3937529 1087096 -3774204 1518870 -5404633 4087481 -5672864 -1834682 -3013839 -4910667 -2028048 -614192 -4177223 10827321 2161035 -155377 -3202583 2324481 7250485 10824797 -3964528 3327578 -547372 -1479267 -2263280 8990394 -1949291 2730182 -5573365 9203873 -494084 -3388347 5419381 -3823551 4432131 -2083011 5195626 3225741 6251693 -3559207 -2105506 3930492 -6132685 6690169 71370 770605 -817249 -724920 -1284190 -6908917 -10899597 6212190 2515601 -3156933 7131111 -5836922 2560599 -5723321 -3717650 -1420641 4268949 -1494355 -3413418 6780123 -7403776 2488004 2071656 1700055 -2888108 2606085 -1831968 -4654213 -454470 -3494713 
-1324094 -2920636 -5412232 447674 2060667 4877210 671382 -703251 2248743 -313229 1769463 -3570391 1345714 -3700351 -3115066 111280 -798492 758727 -826212 -3405738 -595581 3798584 3197396 -983714 -2079952 -1991328 1005127 3291117 2602293 -980701 4107808 5211991 1687203 -1969219 -189851 -297343 -5190750 2496917 6526159 -3377935 6553250 40014 8907492 -4827587 2657673 -5676492 -623208 -2150530 1104279 3651584 -11808700 6374627 -6678980 10193549 -7399120 277434 7418126 -6716198 5711753 -6396063 1425959 -2698984 -6504711 545117 6547481 -445031 9335113 -5020270 6257902 -1300574 -5096640 -4133368 5504237 -6505570 6324009 -3875965 3056203 490462 95576 -615846 -2472974 -3651037 -4842173 3165478 -1116794 5287439 -6519020 3239987 -5595707 -3185610 3795520 1415017 -1212985 -1884289 -3541995 -5451887 3327974 8121225 3076881 -8851471 -5227741 2877751 6253573 3629270 -1393042 -2621081 -5119642 -7040191 10126492 -1714899 147588 8510951 
285980 -4617295 1961910 -1303117 223364 5737182 -2782891 1139779 485621 -4141456 -1234560 -2649072 -1209207 1921436 -741563 288344 646667 5180951 -567791 -1737354 -2584034 -1180930 94968 1235279 4608763 -178215 1686279 -2255361 162478 3062402 -579387 1893955 -3167683 -994107 -3623709 -1146254 -5950613 1882450 3275746 3335769 3909100 2489192 -498033 -6298884 2892211 2423161 -1914242 3224728 -3750788 4226793 -1979653 -2624299 34804 6441526 -1262255 -1852122 190918 -3497634 4323912 402369 -4296625 -2315870 795602 -3975323 769109 2173717 3978041 -2075870 3512214 -4755393 1033417 333053 -2809392 -10441891 6587018 3120558 8732471 -8147106 -5408708 807162 4242867 1626768 -269158 4932846 1619518 2663028 -6620349 10454820 -2428172 2461924 -11875971 -1659876 -2377420 -548162 3251581 11856346 -3010775 -7671106 -228465 566983 5210467 4957450 -16357269 -6396053 6108822 12343620 -6988482 6545005 -7586515 2117091 7712136 -5615211 
-1164387 -3617013 -6264711 3666976 9066504 -197125 -4974822 -1971805 -2554615 3205998 2653653 -2372578 -4319395 -3189172 -842398 -2478493 92965 -2029531 -2263351 -553464 4174092 -71969 475809 388626 -2588716 1422635 4140553 2096150 4321151 1660500 2543671 -282172 -2803321 445632 591958 2860107 118198 -2536076 1293959 519937 -310831 172213 5626047 815516 3079582 -4060692 -3551755 1151733 -3193127 3954428 -1241308 6727161 -8367110 -1764804 4153384 10055354 -5273280 -2353597 4578063 4653819 3208668 9576650 57429 -7992262 -3275388 9455131 1296080 -3442253 3102260 -3538369 -2142165 715570 8358867 8300515 -3108601 -9850939 -8758020 -6470441 -4676354 2911979 7205241 2180853 4881987 -4253059 -10297918 5166905 1361674 -6339541 -8635937 9649884 5433473 6816294 -8467969 -6179786 -2760492 6638235 622622 -6538810 1804588 1581343 4964265 -568619 -6985004 2055866 6098265 -4628064 5624439 -406374 -2594658 -2257994 -3706892 -4707930 
-1105523 4118298 -5610552 -9380221 1643897 1645433 1501446 2918739 -1536315 2224558 1170746 872421 4193573 279577 2060772 -3269070 -2680671 -1660349 -820918 -807800 -197566 -6480808 -2811422 -3964774 -674985 78146 274956 1790540 3255063 3262467 -145612 2851674 -316092 1799919 1021704 6412487 5994823 -1395142 -4111307 -11254209 -1736993 1405406 2112077 -1169432 6684191 2780859 981326 -3898851 -909763 -1671572 -2930117 3668120 -2760496 6518811 -3531642 -6095056 -10805208 11633685 -1015124 -3326979 7926520 4601475 2114040 9985040 7359169 -8458314 -6136738 -4445421 -735964 489546 -2000954 -6246156 1565364 -5889526 8065525 395422 -17557397 8762592 13109798 3269071 530645 -7255759 2063652 196630 916532 -4851177 -3862117 2412608 -6262360 1013569 1511571 2612220 -1603616 3907623 2845582 9648055 1660125 -4782139 -2940404 -2177793 1140873 81000 -3854992 17691 2884097 4456276 -3453524 2789630 -2573889 -702196 2234410 -1857060 
-4466175 -5505916 -2529698 -7502751 -2173597 -4307769 7576650 5081995 1838415 -1107589 -1471284 -2489646 -1722915 1757576 284182 2714937 -1710248 -3425703 2447251 1322590 -683206 -761653 -1837488 1603652 -3650553 -2443765 2753590 4643643 36242 -2785334 942463 5848135 2738463 7085163 3783033 6902908 -3929945 -3450379 6333772 6266960 -5340254 403198 11334305 780563 -2860652 3061490 6443102 1208108 1668839 -1582115 -1229665 -5853119 7303535 -13395282 1043700 -2831099 -223253 -5319595 2281901 5317024 -7334663 2856627 -3566481 3170695 -4389551 6605831 573940 8492904 2252061 -6427702 -2998639 -7240479 4583649 -3363580 -6788642 -776084 -5168017 10661433 -1132396 3467812 -6227252 -5669031 -7610244 -4083808 2443302 6019370 1583287 3422236 -2896807 6591536 -8509384 5866363 -3395398 -7035354 2985927 2930928 -3113337 -114952 -2660278 1584289 -1116282 -3047302 6267307 -3387170 5150030 3259573 -7391701 5915524 -1897740 -8201735 3330936 9311712 
-1309819 -2647426 1329663 -1541798 2064475 -3072517 -3401157 4167322 -2509278 -1240100 384029 -3408755 3352875 533931 569326 3913819 3385682 -2212971 1084555 -4542351 -646832 1227412 -1482675 -1983132 969477 1993892 -1301460 -2166648 1802235 -1029070 2183528 3501695 -4291842 2311627 3332284 -2413361 523210 4065445 6748962 -13103447 4297580 3438625 -2862089 -4314909 13481295 -7367883 -3211085 -2201065 1399385 351445 -1221223 -5782013 7157862 -2360974 13707823 -6191564 2509229 6557073 5021307 -5768453 -6482390 3278296 -2088066 -6575535 5401617 1525339 -8320423 2842405 3019654 -5213503 3144715 6948829 -10725790 -1335540 4292279 4507330 -4522389 5957629 -3170398 -12429693 10158328 6076985 -1759503 82949 -5301440 -1317052 11472458 910411 -307307 966435 -2424985 3384303 2067668 -7891749 243465 -6317439 -1115869 -541091 6427393 -5000640 -1274934 1520368 -1855924 7549256 421966 -3860288 -2346479 1442630 -893534 -7389397 445010 4592469 
2263297 2666328 4783719 -1127653 275781 -1489151 538777 -5135022 -2240238 -422432 694489 -499133 -270589 2967633 3575191 -845200 37266 3089331 -412066 -3303266 836628 -91925 -1366915 520943 -4744961 825777 2544422 540110 -5493122 -5065168 2200305 -1879116 -925039 1497888 2195838 4511600 5136697 -4841715 -6020308 94659 -4602143 -1512587 -1753658 143636 -1347544 2470042 -565634 7884545 -6114107 2035530 -4106321 1720843 4594128 8697461 -6083119 2705706 -9126941 2326751 2850455 1958112 -3011727 7744483 5641993 -1264650 -6808250 -2470690 -3133350 50035 3491131 -8543263 -3938738 11339878 -6387308 -11946325 4339963 17411006 -435431 -4352695 339458 3599894 -4778653 11517556 -3847529 -5737868 3413132 10250744 -7783094 631477 57742 6074069 163676 2658532 -13052718 1039182 -570863 -2426213 790198 10850459 2635762 -1256160 -6114350 -1921295 3058938 4130784 1759987 -5528761 3680560 70536 -597512 -2825439 -8068163 2261055 
1050142 6412988 -4334438 -1675895 -5938698 7487215 -1164228 1544227 -1208040 80236 -774444 6167369 4677513 -59559 169424 -4080060 -5185233 2379649 -113489 266065 -1047029 -910222 428833 1729421 -1513005 -1348879 2939347 -3317218 -1669473 -2439655 710945 3409625 -576511 -1775723 -1996480 -1034329 4628856 -3354318 -4146121 -6906725 2565719 224086 -3342841 -1288189 9598195 -11351885 -3190978 4979513 -2018344 1466455 860548 -3107029 -1580747 -2616608 2542186 -1903657 -5309510 4912516 -1182328 840781 6666432 772917 1527864 -886104 -236866 5172680 -25437 11445686 763118 -7797568 -8374767 -477827 9393444 4574964 2745286 -11063251 2612041 -6332763 -3382898 3132593 5965759 6990159 -1727252 2594477 2899781 3111277 -4173988 -1983420 4898316 -12981100 -735235 -3217834 -5002139 -784574 10275847 -796073 -3311398 3351001 -3513065 10347400 -4075779 6302774 3276843 -15025071 -7729659 3993826 2021390 3730474 -1751566 -6068903 -1548816 15827038 
-2064981 3931580 -1694652 4654882 427608 -5809183 -3720992 -1457306 4206806 5567428 -630217 -610346 425560 -809953 -1836887 426724 2875430 -1218782 -2101059 1335541 2863807 -946696 891252 291574 -819726 7623167 -4963460 -1288652 -642094 -2145064 -3111969 622293 -1178412 1800108 -490030 -1916507 -699857 -331291 -896635 1912569 969484 183532 -11615411 4285987 3082679 -1602352 3213417 1724634 -6463711 -4508669 5551523 -10728105 2459220 -1205776 3945106 -2183898 5489893 494262 -1111941 -4787299 244889 -5634916 -1368044 1460506 -1259409 1355848 4128251 -8589916 7906262 1473375 -1464355 1072096 9211921 -5412785 6503212 -7547238 -473650 5293728 -1090880 1818017 -2606772 8111657 599461 -6127841 -7179301 8537534 -6685446 -3025132 291451 -604677 8014651 -10322964 -3914686 5156621 3427178 -4116607 13010335 -1439208 -12300492 4835834 727980 -8663710 1579375 13547889 12318478 5267835 -12352187 4332524 -4757528 -5198469 4885559 1359593 
1443465 -4269859 1647330 5795915 -4630519 2647999 -553416 2342924 2599445 1577881 -4966119 -1715503 -1848477 -3558275 -2683360 1660728 -754199 -371862 1663012 1077340 802850 -5668579 1844172 4367315 2667269 3544562 511492 -4304800 -1838070 708026 1445027 54687 -3197604 175984 3763594 -755486 -8851351 1527039 7129698 1537202 7897024 3296264 -2449832 -5173185 8272413 -4806093 17039530 -5004818 -5280744 -2642189 1413331 5355445 -7703755 1122666 -2011640 5946781 4769577 -2648135 -5867793 815729 -974518 -15598153 2878324 10520425 -1415297 -761585 -5619435 11531994 -1752825 999605 -10818787 3592557 -4915151 -1049164 4808155 1180510 -326793 12084421 -2579594 -1703053 1301383 -3274000 3182965 -13945687 -7062764 669465 -1943770 382652 3327079 4405699 3558236 715747 -9881009 5414193 1850770 9343057 -4597181 2755643 5754778 -72714 -1509868 -920383 142890 -2280115 -5248415 -2353045 8125092 2447462 -4576120 167106 -6064282 -4804553 
575182 -5684753 -6289519 -1422743 2548238 5326852 10089752 -3256200 -4298325 -3766926 -1571463 -499182 4186980 -2041666 -1190706 -1240187 -2388621 1907669 -832429 -4522672 -1554723 228830 564126 2103283 354846 2629420 1799883 2414222 121985 -2276102 4061643 2547077 1464930 446362 363356 1547839 -3016273 -1607996 2540618 6482796 -3551080 8377220 -2120560 722546 -4156876 3703196 -254647 -742340 7154886 -3211092 2030639 -8767210 5019909 -6365224 -1648051 7326281 -9801302 5235202 12198405 -636216 -653041 4301509 -1533661 3685357 2448111 6090245 5227818 1814938 -9292434 2669172 -12406315 1568679 1270385 -7629735 8738687 -2212013 -5114800 703013 -9259080 4835764 4513336 7901212 2260132 -1579662 -5658013 -4918161 8309526 403013 2080827 -11705608 3996843 -4029066 -3325029 3553899 -6135416 -5440463 2491123 4309426 -2918833 -13008949 6237909 4143245 2763006 -230775 -8208213 299737 -4638083 7509860 725909 9563663 557524 -12435607 
-2992859 6052431 4010081 -379786 -584745 -4886271 -2705017 -5486246 2926090 1537764 5433100 826217 686563 -1390914 1391174 -1765859 2030011 105328 4783566 2159451 -573554 -831226 -1663112 520549 3044995 15279 1934609 -527635 -7766981 -5194436 1466760 2169504 -3225140 -406099 -3719739 462107 1846755 -973787 -169450 -4698380 -2571839 385731 -9220968 1829697 -1261875 1711717 -1685257 1342664 5388211 -3560705 -10377110 11115107 -3374340 -8050908 2751414 4808658 -1463926 -4370493 -966737 446329 1171998 -9389018 5201437 580516 2049941 -4131937 -2298628 2030143 4209188 -2205787 -6260960 -4266619 11322750 1704188 -4810827 -2965999 2293817 -4357748 6395833 -2393104 7066224 12452936 5534809 -7903700 4404148 -15170731 -401914 10505474 2103861 12582186 -12270705 686062 -1837968 2050379 -11019323 605333 -2019047 4930700 -1295602 -7164824 10556704 8726801 5263724 4893130 605096 -2833627 -10238721 2484599 1093533 -3013004 4227007 4180808 
998077 -2914281 -702645 4773036 -4058983 -4115337 3378392 4937934 -1307231 -1222005 -1122800 -2941961 1044945 1696729 505580 3359293 -2594505 -2459678 1290920 -2101847 -517915 222685 1440192 2911611 3490246 -6485 -2771272 778174 -641398 -2083386 148847 -235480 -1640906 -99272 1947473 2579479 -1422571 -1013828 1785729 -4050546 3693984 3953062 -12825804 8804524 -1550968 -2236810 5647417 -2664388 2874031 4970108 -12417542 7470076 -688828 2014652 1122514 -5739302 -4268894 4496783 1995371 -878968 -2121881 7072542 -7976172 3023757 -434487 3353369 15814961 -9703847 4418458 -10127877 -1059510 4178727 -3313828 4907899 -8854440 5330077 2494579 -702342 -8498790 -2643880 -3920240 -6151775 7196912 48489 6858973 -3581260 9140523 -5859150 -5566254 1648642 -5050115 -8284850 -1830362 7423362 5957366 15878727 5413226 -1860729 -12653799 60040 -2827296 -2481797 158433 4919183 -12807441 -3263817 3537732 6774493 2659160 -882894 -2032104 5185279 
-4253681 -4630023 3629294 -5348901 279584 -2063844 3391276 -1238019 -729677 293793 -1677040 2375163 270906 -2474301 532078 -1874017 2242616 904482 4938080 1817583 661514 -2543640 431435 -476449 -2314308 -2306245 1144748 1624741 2549829 -1346617 -1889251 1694356 1759356 1498057 2398431 -3998356 4036788 9093162 -2565083 -1248764 1498270 -14973086 9212758 15273701 -1223906 884562 3580910 -7800696 1332880 -1961852 -11303578 651351 8623515 2989710 110891 -5791865 5221016 -4450761 1694963 -5289302 2744167 179456 4532246 -2170406 -8124797 -4121947 -6928608 -4822284 6708988 3252084 -4041806 6776306 -2880666 674071 -2027033 -1409126 5715280 -731328 -1474981 5088202 -816831 8985975 925740 2086543 -13849445 -7967478 -1729820 5755076 4560972 -6169159 12573286 6752310 -3488539 -15645568 854003 13514274 2368503 834220 -4129109 6105372 -35407 2201660 1509013 -987042 -12682302 4623667 -5715005 4079664 -2996463 2048374 389422 -3762261 
-4907455 -2508738 1750971 1319094 -5717679 -4453047 3706497 -3924906 1941715 2107460 -1257467 -1530704 1881999 -996018 573137 1825625 498733 546181 2174602 -237529 1507337 -1491825 -748774 2549799 1708598 -459930 -2078508 -717116 1978554 762977 4059614 -4201898 1252946 7220839 -3910169 4319645 -597793 -3109052 -8431416 6527911 3748904 -731927 -7093397 7136708 -2619300 5086292 690680 5157516 1803971 2110254 4655987 -2403029 1544547 -4453364 -1949441 -9943611 2019154 -9567018 688754 -6386153 5478230 5912746 -1030403 1477608 -5286255 -5932110 4063477 423217 -2637516 9843699 2865895 322544 -3048024 -7924821 13987814 -7672473 628694 -1090988 -4942999 -458389 -1424794 3378767 7075447 2437814 -7414094 -9187011 5714344 2509064 -8714362 1728789 4521716 -3131864 -1330094 2217626 2207839 7067028 -6002949 -2887854 9620034 -11921322 1400364 4087123 -3797368 -9284035 11325133 -5591782 10496651 -2905848 3487408 -11890161 -5285844 18084552 
-108937 8073499 -3491956 -7538533 -5280862 -5121758 5002576 5361694 4914286 1983147 -2442681 -688379 2669757 363393 -512329 1213570 -1733192 -3687142 -26624 809660 -5084242 -632601 -2839182 -2978092 1647186 485611 -1924727 -1784445 -361784 1742668 -956365 -96091 2961544 3040499 4449076 16093727 2493155 -3332835 -4313576 -5592852 -9368381 -5386766 1224983 4458684 -3493874 1665301 2575835 7831918 -12263844 -4078271 2647350 1957780 -12123357 1913935 6387219 7799132 -737903 5482808 -3682878 -10238567 -4988981 -8277138 -6555508 4278753 9434862 7689471 6955582 -6803143 3149243 316144 5305941 3418384 -1499956 438747 -6832642 -3005505 4485564 4636022 -6229285 6469418 5114407 12317094 -6388060 3919982 -6687722 4001752 2772027 9632054 -2689726 -6321657 -5942516 -6234953 2135743 -4718135 827137 5789454 -7215049 1766660 13358665 -1270761 969292 -6057383 1298662 -900383 -2002992 -2121714 2531285 -6077687 2444805 3361128 897541 -6241890 
247721 -1635250 1475769 2761790 -1076599 2149190 -3605353 -1189174 -273848 -5055814 5074300 1107108 -3360693 -898446 2252279 4325587 -1412211 -1741098 -646266 -448763 -974767 4426313 5303862 -502912 -1662054 -3096210 -1660715 -3404567 1084620 2396085 -4631318 -860859 2556345 1129250 1087120 8076773 -7351663 -7691481 2969651 -35988 639472 20559693 -11356834 5168801 -10156094 -8890815 3528486 -3474012 7183378 9578407 -5107700 -1402149 -913313 1175400 3403438 1163743 -8022107 -3879855 464875 3059287 477051 -2218272 -2505023 4520184 3918742 2806914 6504107 152980 -5591360 84891 2848689 -6780448 -7964845 2150059 -2564779 3862364 -8714718 1069766 6734538 -1369966 -4223206 9005042 2778340 6632347 -6785355 -8806464 -11925540 7547532 7463673 230417 8533491 352376 -982239 -15696679 997060 -1529833 1521018 1544662 4893417 11310089 -7886636 3368193 1337160 1045464 6312002 6273019 -1113904 -5777024 -5854557 -2744042 -2410937 -759575 
-557598 -873295 -2375187 4775594 4005762 -4829716 -3259567 1258036 -1316563 69641 4620009 -1902142 502720 -2289008 -361863 1969335 77123 -3196801 -1419101 -1368695 -4925511 3665250 -122788 1628546 3663430 -578528 3086970 -449925 -1433241 -913931 -985689 3864604 -2052746 -2757249 1991821 13066184 1097186 -12976054 -7016632 -3230198 9979872 -4584691 -3280660 1538355 5586788 -6108543 6279720 7575741 1533553 -1753069 2145254 2394786 4534723 5596156 -5799628 -10390968 -8616174 -4127571 -10500254 3861684 8553733 10137414 -868180 10611675 -1880991 -3781702 -1656674 8801968 -1902437 -3248678 1202811 1477360 2829494 2614455 4210328 -4816568 12829188 704249 -13887763 -9323003 -8489881 -4421808 -1503082 1780499 2157610 4060226 2552920 4728129 630410 1488000 5465511 5794097 -106492 -5942244 -7337033 -6845522 -4791738 -6859976 3952992 907371 11337939 -2907283 3427377 6182554 -3326691 135208 -9489199 -1776852 -1084090 5128967 7359520 -8829375 
-4831543 1590921 2491052 2002758 -1856814 -1893823 -6247254 -3165494 -14491 1793732 3957759 -2169165 2837825 -442146 1174322 2524270 2611864 -2418595 -1700432 2544648 -2084522 439699 3129715 3588949 -10248 -345930 258740 -2431061 -812132 2503427 639782 1140193 -1743671 -1892363 -339649 5819453 5233441 1211161 7512794 -5550682 -15808826 -7844445 -8719036 -3474950 8918104 6088029 -2653758 -9672566 15015361 -1517538 261528 -100478 -5741103 -6566870 -5183624 16806509 -1833898 2887224 3894116 -9346767 -4861416 4798913 819345 -3929793 -8761236 7083929 -3261378 2247526 -4445998 2426268 -8837149 -268886 513002 7813486 16427601 -775211 10245835 -890649 800401 -4270983 -14953236 -5349869 1647494 6420993 3410690 1506269 -3170917 5382117 1089865 -3231598 -2535534 1367977 2359946 -4747116 10637740 8443751 -1323171 -3160573 1633681 -1457285 -6987751 -5432688 1953914 5916831 4351422 -549657 -1122923 -2030063 -5370 -721970 -1179288 -1500790 
3447849 -4734654 7914475 -4647935 9209744 -6892750 2904080 679635 -2182939 -2990565 -410500 -538204 -1938481 -1791246 2486613 -111625 1415817 1426518 -405419 52269 2122446 -824297 -5104511 2228662 -2231006 2983186 2293525 1118409 -354726 -2019089 -2883334 -676744 -2372824 4554365 -1411082 9051222 -2358643 6738275 -15117961 4773148 1736891 2726058 4761965 4044470 1080416 -2637062 -214803 -5965152 353234 -5162328 8546050 11282783 5005259 4157783 -9275256 4938784 1677010 -9388446 347366 -8057525 2001947 -8996604 -124402 -4002340 -555254 876892 12276757 4148712 -18408281 -6983017 -3040773 9163731 -2849596 3856677 8940276 -3820015 -6799637 -2066035 7303851 3267740 12300550 -4527350 -1330418 2738500 3457759 1194056 565726 -1530769 -801135 -303406 -8590493 -4765979 883577 -4839307 4143485 -5444449 1502012 -4706144 2618685 7295798 -377287 -3586642 -3328053 13170249 -9989473 -260665 -5425904 2827127 -3930960 -6137986 2334383 7294684 
-37071 -5450963 -5075845 -1135051 4285426 5000947 271270 633072 -4672834 2220294 -3210028 4306946 -3831380 -3054685 -2279407 -1756448 -3001011 2766744 -1052353 -1734397 -3911346 1122367 2402552 -1785221 -2228832 2923607 991509 1796193 5488729 1065920 -4798456 -388662 2360192 3692941 1387207 6385262 4210050 5863507 -5772727 -1067272 -1411825 -15515581 6561632 14443076 5049244 -3451797 -1793038 -1613281 -4615663 933370 1144608 -1696196 -3035642 -4314218 7381672 9615575 -4329351 -3149332 6288982 2380645 -1963246 8181094 -4822242 3670540 8772335 -6681230 8666871 -5064768 -6449111 4162639 2406080 -8261572 1310613 1031228 2290971 5901742 11009093 5928390 -4681157 -19680227 3798445 -3002801 210737 -8836187 2163233 -5315788 -7474165 -627401 12759124 9596462 -2626241 -4223465 -2494587 7618055 -2645387 -5735783 3339990 5096946 1126758 -2529603 -8767751 4276780 -2236194 -4356125 1523484 8238703 1608702 2204171 -12817150 -4200332 -4758003 1553704 
-5484778 -3244212 2535410 -3344296 -4809776 2917576 -865692 -459144 2116725 4031759 -2184158 -2774526 305897 1383512 326306 429696 1089435 2377324 1211638 639345 4764298 -4073177 709972 -230847 -3103831 1074408 1848372 -418393 -379294 -587352 2429033 6648206 2215223 -2988934 5209412 8638089 -501100 5413774 -2808345 -2935992 -2918024 -1231160 -6845096 198966 13596141 3927876 -6430775 12078155 -7555053 4644946 -3247443 -3482089 2855638 4803610 -5165284 -3628858 10318379 -13555922 3146903 -1341153 -10451936 5960306 -3107714 -8484783 -3302911 -6067064 7667450 11699415 -989031 -4069866 -3345781 -7796414 7134704 8947271 -5938121 10094819 -7339584 3909108 7596646 421929 -4173744 4279435 6443122 -2058203 -4684586 -8948420 3709422 -2229605 -8941737 -702573 6293535 -9403534 -2532503 6333555 10825625 -7324565 -5121619 -5753943 3449371 3699842 -1642549 7120502 4223542 -2404916 -1368709 1092993 -3583410 -4859583 1764857 8814309 1566130 -13711804 
352811 -3968118 4138465 3124328 7014594 223960 -1823583 -6513748 -3372913 268286 202898 -1377187 -1895154 -1298493 667608 -752133 3274727 3609314 2458589 -6257521 408770 -1868464 -64302 1240106 5210873 3114506 834131 1030074 943719 1031949 713354 -3743398 -1981484 -2516803 -2886670 8070505 1338413 -594285 -5810264 -5292850 6794598 -6466366 4580392 -2159973 -1943276 7960912 -2023100 -6913576 -96181 5767955 8441584 7630576 -4075332 -7957722 20751160 -6311375 -5634436 -1955769 2097479 -1061134 -4083590 -12395109 5136448 12423080 -2743463 -1894941 -1713920 3313296 2646344 -12544193 -2064255 -12936339 1367510 3324895 -2101276 14575738 6367681 -5647153 -6095536 13763402 641265 -9089630 4684056 6033951 -6923066 -1833774 1377329 4050393 -5338264 -12799685 2912398 2413434 -5106401 -52054 7415620 -8698772 5872775 3665396 -4342335 -4271655 -2240007 94845 -889189 3280632 8121333 -2125311 -41616 1068064 2877357 -1431389 -2985696 280351 
2389885 3108842 4023054 -4778677 -2232542 -5160521 -3246518 9386401 2850662 -577978 -696197 2464048 -796255 -2676791 1935212 -1224324 -2028651 -949429 810429 2056883 2528825 -51992 -6544572 -3720888 1786961 123628 2558516 -2114335 -1554139 -2292884 -2927765 1345228 -1737382 -3444448 9306743 -12219826 -1307624 6707170 -4044537 -921535 7943662 5422852 -532077 8550081 -1433094 -9301074 -201032 -2884994 7559860 -11388859 324651 6419060 -4484979 -13700238 8239791 1236221 5138295 -6882547 1058814 3076346 6294537 13016265 -2176158 926504 -9744467 -12206481 9074082 752672 4535577 -11674213 10400 -561309 876951 -2288120 5901668 2121289 -9255438 -426294 -1216632 677018 3705422 40126 -5017580 6451132 4108255 8704637 -9697541 351582 10003898 -5945348 -2244684 -4978077 1478716 31089 5370024 7289563 -5922361 4570223 5320396 -11592568 2860611 -4865130 3484132 -2441659 10893648 -2368585 1389754 -3482915 3185894 7158144 17641 -12789706 
-1027851 7424153 -6092655 -2666530 -3446585 1726409 1551506 1733619 5082625 -368234 1202225 1365510 1193064 -680246 -1860575 -2272689 3302316 -3271677 354635 -2435359 -3760844 -2442081 2218221 -2181808 3790277 -2023801 -4328870 1517946 -312418 1696740 369986 1559494 1351882 607433 115316 -3757926 -3229901 -1970454 -8141577 13534045 -3717087 6513333 -2303826 -1022600 -5814641 -3305917 6042161 -2044291 -7818540 1631759 12391293 -313757 -14779774 -591743 -7113561 7761200 3707644 -5783233 13051765 -13488916 10407754 13545679 1146062 923953 1059547 -9907318 -11259692 9504658 19093674 1492535 -5452280 8290 -4069028 2356421 -5671094 5301402 -2561579 108270 -7999058 -5177351 4442103 -3731741 3174958 7175937 -582108 -5249371 5653456 10039551 -725896 4741919 -6889871 4058588 -1177613 -4211506 5627539 -9306952 5614558 -914274 -8523660 4683199 -7082470 232805 -4320879 6734809 -5767207 1646844 -1384700 2960065 2046352 -159332 -589807 507269 
1287022 3254217 2026766 -3101041 1946408 3485066 -1602329 -6086732 2796323 -1102111 609205 -2417729 428912 3797037 1992078 -270303 946192 3070161 -506388 -4995093 -1707757 -1390165 -3215350 -72061 1364923 2252950 1295811 -4394589 -2687125 5229856 -209267 -721214 3187043 2341672 -5125948 -15240912 1519739 2702602 -72079 3580128 2605739 1382669 -3925780 -12490437 1726132 12244235 1192506 -3817490 -5532564 828675 -3237348 5021133 -129596 1119871 -3069423 -9230983 -829600 5201793 11277210 -2296538 -1023042 7145295 -1917187 9771586 -7256964 -8548994 5283707 -6822903 -10123378 4652573 -5400646 -19697414 647676 18649147 2129073 5049925 -1707351 3185441 -9974151 314464 4340335 12153196 -5466203 -1780528 -3463079 13015154 4376533 1628067 -293459 5044756 -666592 -4115329 3132320 -4808078 -7009733 5201973 -2632203 1361636 8504739 7670361 3467054 -9716980 7901700 888672 -6630761 2973509 -1280239 -4385519 -8214726 -4640571 1282706 5568310 
-5196770 -2849796 -941270 -7499832 -1237837 2973608 4638694 -1270547 1421665 -1895685 1920671 631481 2870463 -3809929 -62505 -2307260 2587010 1688300 282249 918445 119157 -1784790 -2416046 4968082 -152812 -1307233 -2412665 1014856 3767962 2213551 3554725 2648852 -778140 1711643 -740158 8271742 -3857223 -4193164 5017757 -7543665 4773587 3530748 -1538510 -196856 11866455 -5588742 -2931138 7604010 3113793 848658 -5085607 8516464 -7868826 -10779177 -1496437 8679084 8952126 -5538968 -12945781 11677375 -10338311 6952244 1796360 6847872 -11946165 -10562825 -2831545 -7362168 -4322447 21485612 8762218 -137280 -4478036 -1962606 797529 3130782 -4838982 -3182275 -7824519 10025520 5530748 7387748 -3080607 -2362683 7681650 4135990 -34799 4903697 -2416227 -10742660 -2861914 1840732 1457833 -602748 -6157068 -5533959 6873011 -4410652 -8214942 4485701 -9701082 -706908 -8223729 5754186 -3991691 263112 614443 8847509 2228700 -890133 -1342962 2702882 
3986130 2805594 1240499 -2531366 9089119 -3858745 5905381 -6850493 4377267 -115367 1846894 -1944947 -1426514 -4502865 1410691 -854563 1485559 -2572988 -443346 -1711604 -2691771 -2810159 18205 1331450 -2064144 3952490 1334700 -1399446 -2504899 -3348646 830433 647863 -439644 5022596 -3390419 -18770367 -1382890 -3539688 13162014 5933813 484815 -1814216 227624 1528637 -2692682 3123601 2990809 14333024 -19537082 -4637533 -10638309 1052592 -4377218 -2729406 9220009 5977331 1353503 9008476 -6992151 6222133 6713212 7172315 -2644093 -4024043 -1312569 314847 2223511 -3277454 -13694801 -2793116 3223916 5348362 3657067 -1404973 1638768 550575 224567 1881418 2407074 -660552 -7063780 -13855493 6601746 8145170 -691039 -9838034 1799014 13778308 2631467 -8983662 1678537 1588750 -10551683 1433423 10462457 -4251407 -1993099 -4108317 9869322 1905605 -1757964 5646868 1880893 8428806 -2496114 -1806572 -6203879 -357111 -3453885 -4345725 333852 2699731 
-3724543 350694 -1445121 4619867 -1006643 -5022614 5133087 -7166673 768601 3381308 1352409 -1310700 530490 939426 -360116 2160878 -1296016 3626726 -1804842 860621 636630 1588714 -3837728 5066211 818392 1331194 210993 1724864 -717541 -2976100 3960200 -1141253 232629 1958626 -2929314 -2808287 2443481 -2622641 -680385 3111610 -541635 -2435467 -3856616 -4246162 1678093 4388754 -857293 -4334506 4669375 2809534 2631609 5324553 1433928 -9510976 -9334201 87160 -3487606 2710191 -2705728 10370456 -4752894 -1838254 -67011 -1211607 20535263 -15621525 1059773 1727574 -6930791 3689228 -7383141 5243037 15545496 -15457364 -13253101 8732651 3407762 -74301 -1081361 -17024858 11988112 860374 -1235774 7739254 -11335557 8215345 -1903615 -5189659 1215987 -3959354 2806837 -540473 38242 -10893787 11167811 9906731 -601051 -6432344 914173 7282226 -4074829 -3336248 -1019464 769336 3762882 -4281900 -1535657 952407 12337668 2118035 -970714 -760167 
783626 1195744 5858705 -2425350 1381073 -3732083 -3488886 3029544 1476397 2137500 18570 -2927757 4476012 -2794217 3843363 2939944 -2721248 1747333 -841817 135898 -1462623 -2207477 631045 -4402818 1059364 1279027 -1676465 1709833 701330 -958768 -1823204 -148646 -3089622 -2089973 3668737 -11740235 2948653 -3196939 2702743 570214 6466488 -5330600 8743881 -3643428 7567443 -3737202 -8183155 -1382499 15235436 -8837695 10715507 -2526921 -4019624 835339 -19809938 4454810 -4717808 6638693 -6769349 6082415 4625462 -1640480 -3355428 2804616 -1793506 2477271 8727007 -7088102 -5441276 -11616912 11302912 -2270762 -5010533 901716 -2760776 319888 2521134 6833838 -5721801 3458450 -2901312 7413798 2075005 -8374164 -11875235 -8491837 9274514 17093870 -8440298 11178488 -168303 -5260133 -2748933 -3405504 9517091 -6746603 5921177 11747832 -7446674 7315369 -2918261 3904247 -3532524 -9182875 5036161 -1364995 109161 500899 6606854 825510 -1740267 -1543096 
-4546953 -844099 4959706 -69573 -2035944 -6554738 -1215643 2070652 2614444 816645 89616 -194447 1276052 -71874 3282277 2480603 4021564 425851 -2531187 1293590 543973 2326248 1942509 2204832 -1839332 -2582423 -120312 -1419898 2384320 -1679078 -3391219 643583 1111247 7609 5572291 -7326218 902784 -11503459 112526 11805254 3711906 -2520518 5712794 17219420 3625893 -24314263 -1942174 4734952 -2742450 10469644 -5050408 -11175805 4552345 -202664 -8492974 4221047 -1258347 15117576 7567004 -10187068 -10668918 -10708810 5765054 6077791 -93098 -6758614 -6236990 -2634089 -6170577 -77808 -5476267 -8095362 1727730 3639291 3874340 3626230 2430007 -9736416 -5095175 7078138 13190640 -6211813 1172339 -1911895 9872951 -4694286 3671326 -2360959 -9353293 62630 -1589951 5102761 1435320 4259220 -2735184 6539381 -3361555 -5447034 4212453 2443279 -5005030 -1518057 9832885 2998189 11152286 -88275 -2072546 -6047116 3005482 1692026 226141 -4946461 
96927 -9323063 1698938 639905 -1069862 6472159 -801049 2987860 -2934521 -1521288 -3753720 1346934 -2316429 2760427 -1770342 3677418 1273245 1591883 -1166239 -2812393 2328480 -1701303 -2420699 3202694 415064 -1042248 1325864 1589458 314855 281457 2205763 1286314 -785338 -2951248 1423404 5369185 -2497397 -11561700 1683620 21273630 -5548313 -1756324 646153 -4922846 8153867 6706588 -1968952 16305495 5221161 516910 -12851672 14245549 7062184 -19377047 -2986175 -2548156 2755837 10219432 -6958022 -23804685 12900349 -5449468 -896955 239272 3754853 -1677777 -1485638 -6789530 5449286 -7017223 10489602 -5024532 -8288296 8798844 2994078 -644853 376573 2624584 6075561 -7172902 2139525 3626371 -1736326 -1516278 -5242280 4866919 -7944231 -8860580 6893698 -2411308 926722 1896982 -5112079 -1320753 3591135 -4749209 1422066 215682 -3737156 -1738496 1007790 3913152 -4885875 -1050739 -1175122 116115 1678720 3221622 2174971 3340988 -108244 -2627239 
-3137604 7526520 827470 5804621 -2305159 -8753568 1866250 -8531676 3193110 -2048077 2109384 1951304 1319140 2427898 1532741 742360 135715 1993245 -791164 -1947027 1196687 7043878 181406 1550541 -3266198 1736082 -3602776 1251444 -523603 -6859128 -1766606 2833595 568976 2644673 -795092 4819687 -272412 -3536992 -9520736 2321643 -3745831 9131386 11148593 -15653806 -4642979 -16597381 -8148555 -9817616 -6114477 17488144 8477985 12450825 6751123 -7767609 4160541 -2674046 7339103 6016563 -4718708 -8733111 -6856776 5092565 -1434588 -7936067 -3214715 -574309 901095 -4001258 -1050123 -1174048 3731645 6018106 11804930 3168969 3772659 4265045 -3213857 3605869 -1245378 -2437218 -9501284 -3534817 -2976188 -10105328 -2884636 -322363 1837936 17523030 7264369 -728899 11720429 -2088601 5311868 10661881 -3574573 9931257 -87999 1423851 275331 -4545486 -594574 1001783 -4579736 -9540463 -7273401 36048 -5726994 4694806 -4455954 196431 -14610 -2836356 
1530968 -447062 1267165 -5433421 329319 -1403539 4437242 3077274 -546097 1408184 -278421 -993800 -321150 2729604 1589910 2078024 -770040 -4432204 2497724 1788802 -4283402 -2385366 -482821 3136050 -2570103 -705456 -348995 -1299030 426555 1859257 1051836 -1835777 -3258677 -1583119 159821 -11713283 4916963 5866005 -5510404 7124300 -1020520 -6804943 -3329845 2055906 19404702 -4087965 -414317 -6494720 -12112563 16223513 1496476 9079516 -5121416 -15060258 -3561674 -7040765 -12984398 -7499660 15446999 7440790 7559501 -2387221 -1749897 -1175128 4706989 12514477 2571490 5265105 -1641765 -835608 -1807362 820925 -14724742 -7172388 -7555907 -5404061 4214111 5828461 7443013 2530326 -11814385 7254988 -2595562 -5607768 6630760 -1912572 -5248387 6912893 -1390772 -10063981 5297263 -2765668 7546443 3821669 -13337974 166773 -515895 -6405829 1092690 5132863 1579426 -1575202 -3869411 8473942 7222949 -3624123 1796558 1599399 10022711 3293785 1608428 -14024 
-4706247 -5852417 3138411 -7169554 -4194804 3073182 2424494 3781778 1868082 2334195 661263 -4410972 1181747 620692 1066639 300754 -733217 3794466 598827 849295 -60510 -2289686 2637298 -4326116 551161 -3051278 400780 1715779 2086969 5195930 -246321 -433016 3749466 4521870 2036963 -3877010 -36096 -10704250 12582012 1366328 5115762 -5255129 4920146 12428640 -8073347 10899158 -11184878 -2288446 8166379 21822425 6524690 -4375136 -26470376 1754313 216528 -11325766 5535801 8922414 -12938590 -2424739 138045 1857302 83961 -3948477 -3804910 -3556512 1652916 9968208 -5187261 -13635618 -9432058 9370221 6211515 -1944830 3872972 1128721 -872720 3177594 1909475 581080 265979 9360110 -3457557 -2277045 -3239857 -153286 -5362920 -3701344 6771352 4213986 -521003 -2061129 8118815 3191705 -4770186 -5328501 -1556583 -7046969 -865760 -4610493 2285279 -3670632 -2268518 10881371 -6649836 2728354 3195027 2251438 -6156334 -1881015 790589 1538603 
-804380 7033964 -918858 5638042 -10506092 675953 -1627167 183742 1316497 3079357 740022 -1207857 1008445 1540942 1058992 1841921 -1025376 -3236053 3462335 -474896 1946589 2233272 2414041 -2309154 -2244802 307518 -2448748 -1423747 -731710 -313544 1751630 2081874 294073 -899299 435028 -4710357 4783801 -1919325 -6122677 -5574964 4622781 -451993 15551563 -5375876 -14881004 -4910966 -18904068 18705153 9583129 -5960569 -10804283 8312182 -165192 974368 2206899 -1154396 -8731008 -5642711 13307919 5943359 -1888289 -6111133 1226997 6830815 4509 5991076 -2112063 7457267 663700 12208166 -4003587 -2471393 -14257385 -1803011 302923 -3539064 940870 1611741 -3810589 -420913 1532825 -2532563 -1537394 -5978013 -11799351 2737575 -3548944 1484861 7695927 6091920 2556832 -5535983 4804492 10015227 19735533 885113 -4975678 -16002244 -2960831 -3071157 -2097276 -2707126 1589230 14966118 -4330148 -237412 -1384191 2273887 -3521278 -1204226 1837183 842136 
609188 1026875 -4265843 -2287537 673138 459408 1231427 4572734 1665266 1108096 -3073445 -1595935 2897950 545672 -732649 -753284 2401264 2724320 -4736253 -2268919 -2518793 -1543357 885974 -306325 161365 -2267013 -17068 793710 1456027 -1380674 -1389973 286588 1167198 274328 2316255 -1436819 -1795494 -10644542 -16081590 1693325 28475172 -1404601 -4771919 3477829 -1205321 4664209 9244666 6402206 5046123 -15458733 6598252 11037462 -10734357 -5009184 -3254561 -7665160 4015617 13485649 15861810 -707675 -28468749 2133916 -452349 -13449613 1564267 12249194 -6133094 -4326002 -1988840 6197119 -2013882 15056 6118108 2586398 620702 -110143 908029 1444022 11326004 -2254145 -10496949 -292576 1755866 2796375 2240048 -3614143 -6406178 -591089 3184301 484058 1025987 4636391 -5012515 -5645911 -1392110 -1990803 920203 3569887 291433 530413 2003613 2858117 -4016633 -1950479 -1772394 495562 1406897 278631 -821263 967602 164740 474842 
-44968435 2543493 -2245996 -2428273 -3073248 -1862964 -3347298 -768188 21901869 3351723 8791211 9209636 -744906 -1108383 11992572 14985686 -827907 10383631 6904470 -983074 6584109 11994576 -302592 12615116 10109584 7074372 10184415 5779893 11850922 12146849 3756850 7648060 9864047 7227915 14863319 -11950047 5284670 -1595656 -7953557 -6043674 -5153828 1989687 -5022325 -6089496 -5331817 -1001164 3258729 -3587536 -5968356 -7469160 -1862371 29600 -1728158 409476 2430253 -1840456 -8271733 -1161058 -1224727 -58275 3998807 -7415663 448948 -4017550 -1694392 893001 4333754 -2971801 -4691522 -4906595 -200076 -406811 -7842046 -3700987 -1105084 -3470235 2033377 -5100606 1912105 -2833758 -2905288 -6727690 -488481 -736079 251444 3500200 -224147 -7963694 -3706319 -1489137 -3545173 2123624 -6969280 -782917 -5202104 -9558470 2384032 3927619 741109 -1296898 -1483519 2357292 -6713084 -2758393 -6990439 3000150 4290486 3585408 -4439340 733465 -215761 -5153557 
-8598979 656686 1095952 -1781230 -1421667 -1408887 3622545 1492870 -2622704 -18892744 -3495930 1533217 13829934 16849994 499741 -21074275 -8149192 -736086 21214453 20091037 -15827178 9389016 17739751 14835552 1829406 14296864 16487859 -7604110 -11000155 27909559 -19301897 -17260148 -26994180 -1968379 -2826730 3743379 -889515 3504682 309436 -2806870 -3453763 5286545 8164979 -151623 -4123913 -878405 -1342388 -442975 -1047401 -2007778 -8787899 4406445 753667 1228947 -4700427 -5634628 8989929 5911488 -196699 -8826471 -8912237 12891029 -292885 2291601 172173 -2251488 2583788 -2089309 -1764067 -335407 -7630937 4390647 1196763 -1167190 -5945145 -4830032 49843 3895334 -2714684 -1153961 3318288 -6289493 -872143 -6074013 -6433622 -3588724 -1157657 -1002106 1606834 -2035296 1975252 -1361320 -8083949 -551225 1004895 -12169898 722672 820014 695271 4492329 5583701 -669676 474614 1603820 14938882 -1403137 4147753 1833156 6991139 1402034 848612 1430450 
-6174078 -822617 -868238 -7434332 717035 5598583 613915 1461636 -6912097 -15306243 4919704 5558013 13872519 4966733 -4773154 -5035942 29994141 17210504 -8545057 -17792787 -19177270 13930756 12928146 8305876 3656171 27481353 -29624315 -21414889 -5132041 -25122200 140050 -1987501 3691279 3803887 21004667 4306171 895365 1168731 920767 -1479213 341411 2015793 4463617 1524687 121953 7900415 -8763631 4078421 1269456 -1321356 1549531 -2238845 -6593861 -5060852 -6176756 -7660482 948324 -10615314 -5326274 6059322 10704814 5315175 488547 -4249606 2694758 6567742 -6449408 -869032 -499185 -1721682 -591041 -4590796 -632595 756416 -2264064 -5124401 505109 870928 3776796 3986163 5594090 -11374513 -273603 -4627429 -3295311 -2549318 -3431195 -6841447 -2156509 -418997 -5237191 -1100545 -787003 -572164 -4108340 15494518 2039172 8506223 5906552 6876083 -1553304 1157430 5510935 4894904 1663068 747410 1831283 -2434799 -241587 290670 -1507549 -2735759 
-4463273 3036649 -355177 -774374 -488889 -1126128 -3145460 3923804 2769506 -16209763 -8945989 10291992 -1103537 16497985 4263061 11368463 4624222 13610876 -42627539 13274329 -3579389 -15357457 26661847 107959 13559903 -14565935 4881622 26892290 -5214394 -6479748 -12667042 -28915769 14735182 11182244 -7062251 -1535333 365017 4858932 -1597670 -3835319 -5157102 4022797 8056463 -6860655 8257742 -7491297 5146315 2444227 -4572246 -4511148 -4784036 3188623 1422662 -4028879 -279402 -1165908 -3708218 -4777860 -4419043 10494135 -1661917 -623625 -1163687 -3466494 3087919 -5126493 -82678 360567 4946143 -4584869 -3376801 65814 1382863 6278016 6753876 -1040376 720549 4899476 -4658014 773226 -933916 8470052 1011771 966919 -3033657 -5633922 398711 -1141159 -4637249 -4513701 -46073 875870 828634 -2534020 4978132 -68862 -873737 -2751831 -2890070 -12188728 4155855 1061215 3760543 12071264 -544487 1471514 3934778 -2527633 -3040900 -37586 817508 978653 
2351729 -293508 1122307 -40703 -2009319 1253304 -936789 -864848 6222245 6107646 -22147721 -14740358 9201600 14667491 5143783 -3270055 -25292713 20046013 3388911 -1580127 3734926 35809299 11876932 -33862583 -27748395 10390130 -1658722 22662288 9893874 -13310801 -4061146 -1239245 -505041 -3270842 5002855 -2624094 385023 4472800 2679376 -3618927 -6805302 -1225948 -15688690 -3123290 8559705 6056416 10842080 5581049 -2440147 -1306314 6053869 6723303 -2422400 -6475797 -1439887 -4552115 383251 3314880 -6401788 -1942406 1085106 -2457210 1944707 253742 -2463780 367497 2661500 6698000 632457 5983822 -2036214 -3194631 -7106215 50374 648131 -1828333 -305292 -11855671 -6827104 8657058 9428786 -13123576 2570425 916701 -567923 -4081688 -2286222 6843750 7342010 6409200 2064896 1872679 -1726937 -9507874 -5808865 3108877 -2061953 -5536962 -2598667 -1759916 -886676 1288775 1564573 5462778 1624366 402298 -290473 654140 636711 -200835 467015 -154421 
-3239100 -2140960 -557511 -1279201 -555617 1891535 -1965678 1909687 -14566308 2094355 -2013190 6309603 13800706 -452202 -3796033 6440183 9416395 -14551101 -12249595 19663174 11831217 19959232 -19519199 -31270520 16795322 24493478 -10249849 -4220612 -19940392 23514067 4246202 2000542 11925040 29363131 -20659234 3885316 1753299 2642706 3068759 2749044 3326643 -916061 -4006837 5263298 8996640 -8279013 -5058625 3988885 82098 5360314 -8922695 -1808625 -2676945 -7596042 -13377876 3774784 -1232075 -2717802 6267175 5067363 -5920887 -5578771 1456070 2122739 442381 -3623552 -1788711 223222 4781740 -6552975 -2052867 2402404 -2200521 483211 -5776569 2971775 -1650769 -7162303 2274123 5541382 -7284838 -13405147 156106 3934611 -5118735 4298358 1087176 1432183 5148000 -445697 6141892 -1192673 -4285542 -2902904 -337773 -3722856 1395693 8989735 2529824 -5131230 10135142 -2218934 -3714808 -6065199 -7672473 445800 1637590 1365853 -6773773 -1855415 595799 381818 
-2317747 956791 3910609 -952240 -602979 2116529 -1385879 2448374 -3753870 -5959561 532519 31761168 -1939693 -20059049 775571 -15498928 -23387665 23966373 14397981 2691725 -6542334 6829041 -21336386 -3977470 35437632 5166105 -5600280 7106281 20437646 -21101173 2910042 -13260963 1040011 -11092633 -22906070 2186955 -1196279 -1978553 -3340112 2845126 4886156 1813138 1961988 -1978714 4225984 -3379744 -405919 3530058 -2385321 -25673 -6062615 -11485450 -813701 1307392 702272 11186107 6059769 6172597 -3991666 -6486462 -4750301 7469376 -1341293 -2849482 -245817 5012335 4172105 8678946 258833 -3194185 -3483165 -6835496 -7595936 -2459018 -2118516 5198923 -411206 4623046 8456457 1266240 -12829598 -182721 -2191065 -3742674 -9904898 4111705 4645043 -376344 -2802876 4935173 455739 -180579 2771923 -4418393 -5872766 8040643 -2926782 -8978488 -440134 2914098 969146 -277553 7393148 14022695 3483091 -840896 1861891 -1198095 3140314 59515 802595 3548486 
-1813180 -7047233 3883122 -1224765 1206584 3913731 -4776255 3654696 15089894 12470596 19257358 -9026243 -38009477 943891 10348123 -26196416 -4785062 -10532642 2750276 32807023 -20990802 3928170 12160718 5050209 -7137390 12514383 -14728847 9174315 -18768181 -9464102 19569101 -4415713 20568054 -1269011 -1565102 -4968518 -835452 -9451272 -3115943 4230024 -112729 -2750551 -3978696 -4035181 9709186 -1449612 -7773310 -1785271 6712815 -643428 6191901 327040 6419865 6318084 9974121 129196 3768466 2403569 2171473 -5363618 -10893407 10599184 164960 9279314 6730925 -2001029 1033762 3390758 -1869372 -4934854 5059946 -3548151 -9367121 -5968623 1142554 -5966181 848365 2709167 1514068 4317518 7715777 -3223823 1210928 -683252 -485633 -1080815 -6723706 -2543530 -6523161 -4234905 583914 -1394637 -363960 -4834087 1819312 4788687 2308298 8022432 -1216283 -3203236 5714115 300520 -4314261 -524550 -11559778 422944 1928162 -851507 -3034473 603634 -190538 -306353 
-636232 2237478 2878476 -2899650 3554058 135686 -184245 95400 -3414657 -24427168 -12964241 14835616 19628005 6655008 9099948 22992471 -7611247 -33926991 -7945030 16524268 3143341 5929264 51266 15800240 -7927277 14288567 2984141 5371374 -2724956 -14301118 25828448 5325781 7004212 -42056026 -8186735 -1126396 1203793 4767490 -903171 -3827942 -195758 3008551 6417017 6930328 -5311118 9297836 1172909 1882809 -6772961 3490553 3198159 -10166770 -15105357 -4767004 5722552 -2984125 -5483250 -1405783 6193404 -1490483 -7856176 -5729426 -571190 2706292 -5708410 -12480662 2625841 -1392097 -293691 -2079281 12327824 711943 4653135 -137109 14841319 496235 38790 -545040 599382 -4647574 3187175 -4542638 -273356 -4241719 -3687244 -491034 -5155654 -32098 -2695055 10481862 3109391 -519912 -3472831 -6682767 -4338923 1430569 -368858 -1072478 -775542 10177442 2845381 2794925 -4372204 414878 -7173087 -1273251 910337 737801 4282895 1025268 1029928 2277936 
10738505 -1146115 3862581 376152 -4611308 -2702587 1417277 -286391 6904744 5198049 -18602160 -3773686 -4980304 2779837 7783543 -13598597 13589331 15522845 -28226426 -4092515 -20405160 30444211 -41714795 24362203 -3698369 -14094424 1626144 8050376 -9621071 23609964 -7285523 4083343 8687907 -18626947 2579181 -4061816 -672636 2543698 2088760 -3811787 -3432300 -989786 -6162064 11297105 -6049495 -2200216 7776883 3610893 5043136 7681776 -4578805 1171974 -2139688 574186 8656894 -818327 -1173856 -6544633 -4347142 3934980 2472111 5696889 1283606 -2035676 7756028 4746035 -4142837 -837202 1729650 2045627 -7926067 -808801 -3149335 2242209 9632173 -2750199 640746 1219041 13327742 -527384 3604365 -3175798 -2905988 -12440809 -10904823 3467806 9885413 10633332 -10065906 2930247 1338874 2335217 271723 3314287 7858404 -5907515 2059276 1745304 -5605212 719790 -724911 -3281389 -369395 -4609237 -1385056 -16541 -1568696 505785 624175 -527679 -344292 377344 
-6831622 1092289 2261154 5418238 1938253 -6536829 248627 528059 -8016543 7363584 -7046929 -9867247 16122008 4821769 -3478173 -23134400 18569568 706505 10608189 1075642 1082861 505663 12362261 -18484017 6182556 -15108363 26014960 -30510291 13611820 719861 3309409 -11458422 50002416 -21242011 -4640787 2732256 -235726 5076067 4254495 126400 -1984445 1184933 -2936207 -3045723 -679860 -7854387 5454967 -4884133 1583828 -4295831 2152500 6147177 6780222 -18002236 603933 728997 4330152 -824577 -1490903 -480989 319147 4790117 1222798 5943384 5104775 4782343 -1429040 -9377626 -2638996 -9793611 1885346 1543111 1347945 -17866611 3153436 -319801 -1209243 -1407817 -3613521 3273175 -2858074 2091586 769209 495619 -444018 -493685 -2150481 -923746 -7127724 11026826 -1405538 659179 -3751124 9424156 2660046 -6662283 -2388768 -6656182 6309418 12093951 -86007 406886 -1677523 4815830 -11092869 1181760 1054897 -3040287 -2348262 -657988 1204845 1230072 
2528854 -5273113 5127603 2016173 -908311 485493 -4306336 2807434 29609131 -10470814 -18600352 -9796976 10025085 -5267008 28555278 -13626360 15301294 -21719416 -3095918 -11065602 -13166016 7438357 13839806 2061164 3109973 -11118228 -10338616 -7254909 29633655 -2459340 3570317 15482300 -12557378 19302505 -35767772 -11935127 -544264 104601 -5717339 -9346222 -8046564 1260647 1194557 4717885 1159231 2686741 7273315 9265073 7801203 -4459832 4459970 3154325 3670673 3079583 -6381153 12658986 -5314348 -9337670 -3206635 -4177582 -3120680 4117357 577637 6725943 5070932 3497851 -1564775 3169930 1007269 -13951893 5863433 2538784 5869700 4728235 -5773345 13834817 843642 2296654 1578023 3374579 2003052 1797614 -2493095 -5397766 -4126497 -3698 -8044408 -15115776 4570583 -7335131 8881322 2081412 4092599 4798768 -6863473 2319649 -2425441 -3324380 -17747 -4508048 4285153 756066 -1653871 -5736023 2104436 -733265 -2261151 1609929 -1448508 -1638 1274705 2108524 
-1013283 6734055 -886749 -2115095 2181281 -4250356 -515369 7557987 -7265293 5986975 11166553 -26491009 -4297579 18356143 -11381892 22794158 -19150107 16664278 -1379690 -5084207 -9067221 -14609204 2028223 17262979 -8376035 22875329 -27256690 -8498197 21837754 21004128 -15108029 5859520 19769118 -14210502 -32708883 3609960 146449 -845096 6379411 1408922 -3485218 -1417945 5067827 7041198 -6215850 -11859288 -6853897 7714335 328095 -20030547 -1788138 10581579 2035875 -4874576 5511166 6166034 20787 3925660 -457280 2298035 4405798 -1222851 -1278351 -8948280 -7068599 -7413099 1866995 13706958 7844848 -5244729 -10613978 3870265 -2157741 -4667371 3372510 10514399 831904 4217345 3960441 303233 2235275 -144380 1227361 1561720 7054482 -2559739 3180971 -767367 -8820195 42994 10937844 -3122281 2231284 -5517781 -13318605 1988990 937540 4146638 -771448 4668388 5895146 -2639712 59546 -7070283 -960205 943098 -893741 -2467707 -72305 30680 -193570 3077076 
8033373 -673519 194207 -5285206 -1023266 1896021 -796645 -919665 -13681126 -7036305 24717564 18247781 -8307048 -19178929 -4465144 25821773 -14897393 -13583471 -5525738 11140307 -23494594 34453194 6224931 3915247 -20643749 -24085557 6139296 -23363270 20212058 443720 -15409725 -7594264 9851778 15731594 3017279 2406161 200537 -2079287 -1488631 6489157 10345961 -1190396 -8631882 -10186375 10093723 21074669 438440 -6620990 -1511982 -9579362 -5043405 429590 467015 -1484038 -2939428 898363 -2096024 3384941 3810772 711189 -2106286 -1823650 -1280246 -5076858 -8200758 -11768085 1481443 2278685 14791272 -6086001 901741 7931306 5224893 -1935534 -2891188 83369 2067227 -1339920 3128080 10924395 14300541 -2879925 -2095091 -11984914 -8879999 -1463924 4666213 4356980 -4789905 -4898464 1397715 1734645 3788107 16864703 5659804 -1409711 -1683470 -4260918 1316384 -1618150 -2453499 976693 2723266 3314244 729401 632476 -1084496 -448537 -3736949 -1452691 -303328 -1295313 
-9562003 6099877 -921576 -2661773 -2357309 2277285 -5862845 10166257 -15751197 13547563 -2667013 -9394973 -592222 23226946 -9896542 3256210 -248763 18968165 -5259773 7852476 -5801064 3361614 -11378507 21786618 -12308942 -286762 37953987 -14763137 -4890547 -32667699 23520408 9582917 -11447980 24977584 -24162839 4964902 506223 4909078 7387339 1980333 -1585501 -466842 -1803038 5908291 -10174574 -11935264 2330433 -10473933 5948489 -6306617 13703378 -8499949 -14242240 6621539 -7033874 -489906 2552818 2531853 -854479 2110211 1729254 1094506 -1174334 -1448815 -49263 -3283726 36891 -11590673 8620698 -1136050 9589767 -14364566 -16297422 8295314 -9065946 3533431 899575 449832 4997781 -1880533 1876424 -2104156 -571526 -1518803 -99394 698502 -3545784 4579971 1844630 -10777168 11155194 837155 -7379619 5210722 2115694 -1682326 -4213582 -7312012 2477489 -5158006 8644378 4174010 1397155 7895252 -2349968 -1092136 859835 1590891 -3376602 1271508 3075450 1237990 
19398259 -11059531 -3705274 539117 -4212206 2000830 631955 -2574888 35101973 -28264547 6417903 -11727621 5928780 -19120667 7102177 -7279947 -25144139 13737847 -21121090 6988382 25138821 -10590678 -9890698 6097012 -6048628 24298845 19685256 -31711514 -4530319 -6692322 -10796947 -2250615 13147549 7517231 4842732 -7448648 -500771 -9546747 -7682736 -10061548 -5125379 981064 8595141 12709800 6576779 13686860 -7643549 -4702949 9725351 11949506 5668493 5596273 8971512 -3205724 -1576759 2536983 -52341 2406775 -2451246 1067590 -2508587 -4262791 697043 1142528 7514605 4072539 -198723 94374 26204242 9916381 -135703 -390745 -6033295 1242439 -1028896 -3139368 -2590096 -2124819 -4200319 -9345698 -5798652 -5466033 1731658 3984205 4310431 -1435012 5449073 3596248 -5269874 -1817686 -1374153 -2119887 -8296007 35700 -5028263 -4731573 -1248993 -4120495 2895680 2192807 -766568 245557 3539791 2831275 -1660337 800317 -615580 -2424952 -3898804 -1509699 -290433 -991620 
-10066616 2426461 1968463 585110 4706310 -2192026 -313827 571751 -6963687 -5311640 7371214 3999678 10577553 -960619 -7314361 -25929251 10966715 8760568 -11601910 26113526 39023716 846711 -7919492 15412528 -30525861 -13703875 -27977206 -2686408 29000456 11078106 21118515 -21355098 -11904950 3833268 5620383 3639119 -358226 568807 1430926 352913 3835498 1521297 -1043689 -303883 -5839512 8867955 2012275 5616156 -7063801 -14091432 -5469097 -5557849 2094233 1397544 -2504563 -1753812 4458761 966295 902238 2054557 -2651472 -2482777 2544590 7982676 11692553 3493314 -286613 7375759 -881832 -23955493 -5468261 -9481942 -5266731 5087013 -425377 -3562833 -3753837 -7249872 -11693420 -16292283 -4907047 3219951 -666589 411410 5935708 109035 -976051 20794200 4410867 -2896066 3412864 471259 8984473 5103813 -5201672 4596414 771821 4196324 -349999 655388 -1710970 -3069252 -4259103 3488863 -2226975 -1017202 2063235 1947147 1028564 641987 -1860033 -812441 
9214939 -2143441 -3116318 -469465 1334745 -3613956 1372691 -4119676 13398426 -1314776 267280 -27146605 6736744 840803 -9051808 20048261 -11421423 1663540 -785683 -7617692 -22192644 4527771 -5941448 -8612843 20082921 -2343379 -1331675 -9303384 8563561 13457629 50685308 -44151287 -14450376 2435585 17003761 -1326680 -43923 -2101735 95606 -5265086 -7259935 -166894 1773414 11842519 -262394 -11168554 1157510 936594 181730 -1906669 2803005 -3773204 23064789 3129451 -1575154 -233946 -26461 3265995 2661257 2954402 3206474 263565 -2375768 -6786825 -7290156 -5489654 1224497 2970959 6266976 3021111 -2994190 -11737076 18214024 7346936 -882031 -2469004 1780486 4251878 11124981 9089560 129071 -838779 -2544655 -1240346 -3846302 -174001 -15550949 5947736 8078441 1046171 -6882930 611722 794562 2607952 -514254 -5515873 284591 -1524541 748444 1531388 -4836069 -83268 -13328081 4767717 -11024414 -2403649 4335176 4062966 396959 -686425 -2493440 -1853386 
-1877421 2053648 4859190 6241526 -5147421 -447481 -1584458 -8253299 -14461682 42543467 -32911948 12076277 14385533 -28261181 14065644 1288210 -3644191 -4577247 -17005519 16760449 -24731432 -24888186 2967258 6864278 -10737940 28527852 4990494 -5907681 18388364 2397588 -3206498 -5918219 -1889938 6953745 15615356 -1564743 1717405 6931932 1090921 1196604 7778509 -2760125 -4266183 -22247906 -22626701 -380441 162660 6829641 9967700 17229262 -6470570 1316275 10321365 -774845 -3010540 1002927 -3085890 -4543075 -2318989 -1566464 -5950505 5046434 -1814957 -438948 1200618 -2408811 2028715 1078337 9422721 -7371084 1047678 706213 -1058424 3848078 1089458 -4928113 1858742 6938778 4175437 3834291 7646053 -840547 2089604 10487389 11796454 330574 2326081 4773564 686022 -2793353 -5108355 -1593817 -5460886 -8832748 -15123146 -2689393 -1042663 -4154807 -580155 -11781 -4729589 847231 -17883 2099364 741666 294790 -510076 -359789 -928225 -382071 -1069888 -1650144 
-8877604 446568 670263 -324375 2628139 1008566 6531153 -13208 -10572733 5750146 32593292 -33137042 41655667 -31593881 6902104 -3240019 -6354849 15452005 -18690419 21339391 -10326578 2554932 9425864 -4933834 12651023 -16779744 -2247382 12812308 -12570482 -4636029 -1174938 23718084 -11810938 -12494838 -3639963 875981 -174485 -365102 5596329 258384 6517224 -1180515 -962694 5755216 -14962357 5638848 -1707811 -9988597 -31247130 2884335 7463416 8575487 14731809 -8192177 -1106572 6252488 -314734 -537618 -4135963 954222 -5322092 2730476 -289151 919196 401281 -606648 498701 1988941 2421031 -736057 1372164 -5314545 -19249082 6844089 5191887 -3114841 1277019 1883786 2979073 1430018 2508543 4565051 -545177 -620189 -6060166 -87070 -5898543 -18638516 6321427 5270990 -2631159 297534 3942324 3736968 7882937 2268058 1105269 2628369 191966 1277014 770695 530740 -55038 -6278197 4118063 -83841 -1081333 617875 2863522 276791 618556 1532658 
715447 4014456 4046200 2474220 -3772965 -3531020 -4012571 -4111692 -40447597 -6020658 19522902 -3343162 -4379014 17810582 67397295 -11489464 -19267677 -2627519 -6017696 -23936210 5986955 -3249849 -3838947 521957 3144942 3050150 1669487 -2682890 2002008 6866538 9449978 -5317559 4378591 7090357 10129020 -6736213 2693597 9556848 15492271 16184866 10737430 105108 2072790 5587596 3661198 -4731619 -3677292 -4561136 -6908982 -14113962 -1110722 -3465138 -6376532 -1542868 -1658115 -4709856 -11866825 -17127989 -19889455 -19550967 -13254426 -253634 69021 4579097 9357311 10244246 1407826 4848417 14413756 17533988 -1064680 630436 13492470 1762161 -1336461 309404 -1703662 25905 -1036946 -2484027 -3612364 144824 -327276 1125135 2056271 496134 -1604941 3413057 -620257 -1643363 -1948704 -2449591 325750 1832160 1017970 -1713479 -108220 -383838 224276 -1163691 -2141794 -1005135 -2591047 121857 -3606633 -88421 480761 46831 -1399558 314868 -980345 -2040067 
2803943 20230277 41448531 32482584 10111371 -22472486 -64515722 -27325896 -8945138 -35464791 -12469333 -1601196 18642506 1139405 -31389575 -19725258 -28094571 -6164654 8640746 -5330474 -21314798 -14468625 -5536401 11937234 -1891234 -6659534 -4817402 23667298 5358164 10076198 13565488 29559049 27719847 32128102 21913410 5360085 -2714589 1305027 1951517 1320226 1711349 3047414 7700937 11678789 4408160 8751606 2761401 2594311 -5855966 1613373 -830419 -2657566 -7609880 -8131896 -7592252 -4516694 7493597 9410652 7736841 6552172 5939893 5306958 -2152798 2823356 3856205 4675156 3289630 3743386 31935 6016406 -1102684 -2670654 -6389429 -7758741 -8646622 -5653341 116518 5205229 6011212 4203337 4763503 2015144 -1028696 1110997 2297766 44268 -3200808 -7413255 -5907175 -9214125 -5376222 118524 1361246 -213043 302898 -1548984 462914 -222519 -2641296 -7697992 -4046926 -135500 -3581674 -4708576 -6496680 1749681 -1156025 1185170 -3618483 923265 126349 -3823958 
-6020590 -20674474 -43293429 11397075 68997786 38251409 -21576658 -26610352 11383057 9159210 -21282487 -5119880 21230376 27094243 24804147 17316518 -13237147 3460005 28483754 32592754 -3986784 -8841818 -25277422 5965121 8433011 -31271148 -30372905 -22182252 -15423962 -18693883 -20248375 -3531691 8598700 10098266 13612310 -3601026 1269062 787705 -1610203 -4388557 -5116414 -72269 948203 3706383 -8043245 -10339776 5394041 7930487 4425529 315331 2872589 3675574 -4611180 -4373424 -4052819 -4914640 -3056889 -3419210 -5260940 -8516675 -8163486 -1166069 -824537 -2850837 -6780340 -6538600 1892756 7860031 3208247 -713494 1555719 4693250 -5624337 -4727104 -3253803 -3921272 695445 2483890 3401967 359875 -659572 5809869 -1208976 98554 736284 2572799 7316217 4988211 -2287595 -2213370 -3378703 425736 7063029 9009478 8457563 7286951 22246 3837632 2038223 -1383635 -2992818 -1859817 5811318 4255006 1923151 482588 243335 -1713224 243837 512193 -19636 -184297 
1958389 38188348 25110421 -53360942 -14562854 51190743 4646217 -56967447 -15210978 4295271 -12684700 -42626163 -21641494 8172721 -14592457 -7867723 -4617571 -32602117 -12573807 15099173 22970039 20231948 59518 19007657 45223241 6336058 4017959 3890882 30321927 -18222274 -22272776 1756078 -2862263 2325372 18996705 3415110 -1699676 2857377 5352861 4677882 2572133 429705 -2915392 7638505 175163 -10382285 2366289 648872 6201717 -4415818 7913407 9039250 6626084 2416912 1949935 -4264275 2361109 3966195 4945548 3271142 923410 -2239846 -211248 4378901 3502270 1310855 1155446 -524501 1751562 -7550508 5680571 8255156 1962076 243509 925605 -6267261 121593 -3727611 -4347500 -7876555 -9577511 -4309181 -1184958 -5009410 -6276600 -229148 4164426 -6781560 -2189689 1310889 -4159905 1373147 -952085 -1905400 -4132039 1145001 -1158762 -3540674 -919706 -488758 -4163530 1146975 3313416 2642291 3443500 -832747 -1155980 -591605 99648 -2210024 -410155 -206641 
-10424597 -37985936 16144526 59540520 -26948441 10311415 49886737 -54079719 12681698 -7985412 31129238 14943378 -2994007 48553265 -8123439 -5994282 5189678 -7996619 -25432865 19149997 -27769615 -20947145 -28689877 -40590966 229953 5375947 7794016 -7101446 33893360 -5588445 -6585013 22811389 -17312045 -9486132 12223974 345005 201783 -2399173 -3267687 -4300604 -5456724 267456 4914986 5468159 7236232 -7901929 -2437808 -4408426 -4775079 -22815524 897501 -2506695 -17888077 3534941 2272885 -5879635 1639828 1952501 3312039 3693599 1028175 5003276 -1311400 426134 837192 -620055 511676 -2179148 3483892 -11266870 2402742 642503 -8060338 6089201 4076529 -4758074 247838 5596132 8441155 9754907 5182566 2558604 -660441 5489653 5091929 2181137 2826476 904634 5012099 3675200 -4944762 -99982 -428528 -1554078 -4355533 -768878 -331037 -1276652 383507 4015375 -782657 279409 2256997 282288 4629442 -177055 -669935 -494309 1321952 -2144381 790195 1938654 
-1143854 -34146228 10799357 15924278 -45609549 68345604 -47727605 35401051 10173455 11568012 35394313 -13431425 38596787 252310 -2627448 -2007267 15685876 -31756591 16202439 -20691619 -4986952 -5095626 -34220248 12935122 -19522048 13915218 11575917 38650670 3749500 -19271678 -24905769 -45146354 12980832 6953298 -6098346 -822259 1382706 -2031329 -2598571 -4107775 -3156829 -957505 79007 3477671 -11911909 -1919124 -3282492 -6814715 -21906497 -7350057 4107482 6642761 10025633 -7353479 -3058295 2437560 -295637 130102 2060991 719319 1651533 1199751 216190 1049167 -716474 812355 -593515 -4689328 -14080229 143148 3761723 9803129 18845130 -5460709 -2494496 3046383 -672589 1133784 2441041 -4866 1513039 -1590672 969987 1259232 2901669 1152728 9950969 17973544 -3488463 -2543961 2158989 12880 -2167053 -5702492 -3139926 1775286 568546 -1251475 -811085 -1484544 1627051 -1433498 4736765 7943771 1822981 -1703793 -1065124 246528 -24116 1052709 -732198 -131593 
6603295 63045904 -70615554 40884666 -38508588 8472435 -7364324 -8018533 -18350884 -49651831 -12386952 -31512739 -26775309 -27420533 22325742 20829037 45903443 22723667 30421756 32583556 -12663988 -10659656 -19255963 -12676006 -12378811 12098181 11458739 18015987 17348861 -1878834 -1731952 -500484 1657890 1489636 2042044 -1185703 -1538228 3396747 6518077 7499007 6928239 166833 7307973 17885347 18750441 16322724 -693935 -864916 4403592 5498695 3263088 2871885 8490370 1199063 656692 244146 -2880354 -6473751 -6330494 -6549907 -6063126 -692691 67786 -4129079 -7360185 -7111360 -308107 -6534726 -17943903 -18557642 -51573 -1284634 -9003557 -2715735 -46609 -114752 -481790 2830953 5122917 4990914 4246732 -310630 -662131 1115544 2039821 -512764 713169 2400925 -937040 -1621534 -2461646 716740 -2351267 -5061593 -5481261 -2007306 13118 -1371497 -803000 -27951 208589 45846 183010 1227759 -183436 -436006 -512015 565654 405183 -532801 477776 -138618 
117335507 -69386295 -63488071 -61911075 -61027758 -62230342 -59670044 -63732130 8580567 31583752 30916427 30490616 31211593 34011004 10597071 10739308 29181995 28704655 27379272 31144519 12751617 10348079 27469714 26568536 26960236 10216780 9560178 25256909 28362904 10425335 13561790 25518476 9356522 5702571 7039342 -3068996 2922062 -151271 -1991816 -2470768 -3197509 -233429 -3782101 -9721400 -12435046 -11833015 -1495518 -4211806 -12473056 -13631682 -3344194 -4430010 -11354898 -4439363 -2128642 -3123778 -609664 -2051576 -2789593 -2851965 -2882764 -3840861 55097 -1729565 -2341639 -3212329 -516638 -3966005 -10672550 -12471119 -1990629 -4676656 -11777905 -4024765 -1562110 -2461613 832652 -2525828 -3178764 -4130652 -3719734 -3559248 -241931 -748754 -1540734 -1589638 -3608510 -7456108 -1787345 -517620 -414904 941883 -1646001 -2055264 -4074541 -4044422 905374 729395 -365139 -128077 485592 1776505 -2883701 -1088727 -4418407 1575327 1828991 1572985 785362 280593 1083534 -3632619 


==> anc/coxeter/B8/confirm.sage <==
from sage.all import *

G = WeylGroup(['B',8])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/B8/optimal_value.txt <==
0.038429


==> anc/coxeter/B8/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 38429/1000000 0.0384290000000000
sqrt(2 epsilon/|S|) (numerical):  0.0980165802300815
d=3, D=3
Error: 88135617949/500000000000000 0.000176271235898000

Certified
epsilon: 512317507051/15625000000000 0.0327883204512640
sqrt(2 epsilon/|S|):  1/2500000*sqrt(512317507051/10) 0.0905377275660042

Certified (no self-inverse)
epsilon: 1112770632051/31250000000000 0.0356086602256320
sqrt(2 epsilon/|S|):  3/5000000*sqrt(123641181339/5) 0.0943512853988116



==> anc/coxeter/B8/root_as_integral.txt <==
100000000
30669 25829 -82272 257960 -288703 194979 138273 -365707 259158 -48258 168097 -224995 184592 125858 -319378 225886 -159872 65922 -121092 -80955 55299 -391759 118561 607858 -311139 239542 494136 -132048 438015 -1208555 796558 -215029 -703546 -127687 1584262 -1300529 -50445 639694 -1244870 1652726 -231867 550803 -1083589 310725 -128932 8333 -51407 -4231 37395 -282105 95366 343596 -331733 189201 375727 -160024 334320 -1031368 738908 -171097 -594920 -95417 1433537 -1128622 -23576 579504 -1092811 1460656 -205057 487473 -949051 269691 -96139 -48558 -220573 -20775 -376097 -4947 484453 -53247 -165459 283041 -184391 201386 -538563 783876 -69186 -481778 -10527 1116324 -1374469 -237562 326861 -1183979 1377894 -260515 432013 -973696 186082 721664 189320 381525 843791 234727 692300 -1262398 -192278 47297 -627833 -162892 901735 -974206 14521 633222 -670648 1801520 144117 695097 -779152 431967 -1675196 -221030 -976250 -1477629 -1017141 2074365 817219 299174 904367 -707214 947371 -560217 -36419 -1394049 -200934 2409000 147800 1225351 1871829 -2415094 -2055695 -823738 -364735 -443838 1021423 -1985248 349015 -1460280 1991852 2516577 18643 736981 -336805 -1547273 158541 -322051 
-127485 98120 -581219 498178 -33320 -633509 211340 279940 -377589 -139352 336517 209656 -375375 343807 410286 -174026 -860024 115549 -69517 -1103463 -285858 -95718 -786037 1766681 -946501 127368 881396 673633 295256 -1267546 1474297 -193072 200067 -328073 -301759 -810251 40126 -828486 1122057 -706233 401088 -661703 1193313 -435076 -595501 32064 298345 -517353 33186 178596 -324043 959732 -977478 34499 669583 494755 160400 -986919 1496927 18328 355336 -96209 -84718 -556130 176759 -573067 1103905 -523841 478167 -475100 1150602 -270981 -388401 -153554 -1253663 -595360 -366102 -969249 1597079 62145 -368207 322243 403957 -62977 -335165 1353512 -246577 184118 -352933 -562236 -1222693 -380578 -1220121 450519 -952450 -107801 -783367 803415 -685194 2270883 298007 1259453 1895435 1651625 1495093 -2205927 -1970199 -511821 -770359 -903947 -570622 33161 522755 -36229 1645679 27317 1026040 -173570 1336321 154598 -1699075 249869 -1298979 -1042181 -1318320 1251666 2873561 1336690 946765 1337952 -1197727 -72152 -921149 753406 -606938 -415601 -808693 218734 -521778 451634 -1291724 -594704 -757656 1042805 -551751 1953178 329871 1400720 -1476941 -1207654 310184 -1275487 51372 1840788 -417604 265539 
-120068 274703 -642789 43937 398868 -13578 -525290 -273689 293717 -60176 30709 813303 110884 -4582 -78614 576983 -1003534 356916 -711423 336307 -1720818 -15972 -596177 967730 -567180 -821996 1097805 -1155768 832102 1086887 791213 -1055265 958822 439379 -190372 1130933 -923687 378522 -394402 -175528 -476150 852074 -861219 351228 -719316 -14412 123655 259527 -621001 111622 -22019 310275 -559797 -847789 1043065 -1128135 720821 1174470 983518 -420005 1105241 793267 -134115 1044252 -831027 435700 -31139 206119 -11753 871773 -720831 490686 -36551 -1180714 209947 -2079779 -90221 -1076834 1381615 454726 943416 -300484 611440 330953 -264026 73997 -2360031 483977 -834469 389192 1258106 63890 316805 -1328272 -1243765 -1757362 837358 -134809 -258448 1262481 -9060 21580 2045405 -348199 1542611 31516 -3186913 955341 -1748748 382854 -3046383 503007 -2260895 -13766 1173506 1441634 1282333 255940 -1957292 743669 1272206 968915 171455 1224528 1189643 58998 -191373 1149546 600018 -2139616 -880367 -1033132 1374433 663199 679498 -1796842 592086 -879039 13792 753555 1876782 896902 106890 -1813217 -38179 -1574135 -213657 -555915 853545 -179605 -699206 1498955 591105 -1310703 140745 -199485 
129351 312607 -615230 181291 615216 199258 -411889 -51493 431801 -78065 149690 634355 550959 -313000 257250 533873 -1187210 163946 420129 -1246491 -196644 -1264408 24835 809362 -1433381 1824471 -1591880 1069210 -40775 294554 27441 1112839 -227568 1039002 -1126914 711458 -274925 462039 -924416 -270250 -273518 927942 -884842 408805 -830385 254176 435180 -255524 -63713 -402357 267358 435698 -1355505 1686993 -1472276 1020890 -63566 189247 132138 950655 -8958 957720 -594485 926287 178651 694433 -749531 -227786 -212404 1011653 -479822 463454 -377609 -35565 -1865913 -378309 -1845329 -478056 1160809 1256839 -75552 184345 -217483 471098 1484832 -141876 1402411 -752218 1023072 -2147012 -503803 -1896380 -598915 -576538 71727 99397 -17150 -1969452 115856 974569 -775609 2361049 -991471 1700656 385791 -1181539 -1746622 -2766275 79894 -1648401 1405101 2064766 1961489 1431186 -1532690 -1422864 -1610017 1476646 716444 96863 779352 184888 552374 -6715 468731 -1124238 665038 -1081176 563073 1605291 1189843 1186590 819232 -1208735 751461 -1014150 -397640 -1832216 -617206 75201 1406252 626777 810301 -1141472 241104 -592176 -943289 -844967 808058 -308220 -412024 1813408 438805 -1651755 372296 -321294 
-32981 -6355 -11670 -45723 14320 100377 28200 -46675 -134081 -36558 249871 -479652 530975 -51343 -247088 64578 14516 -463762 1359998 -1367708 308024 986306 -846190 -525750 -512712 1566832 -52432 -1849653 1123537 -518062 -417238 -262572 1671894 -1101020 -263600 390959 -822004 588269 310120 432166 -453106 -97261 211210 63022 -19680 51921 37645 -239022 16780 293423 -353195 272313 -326629 1826324 133927 -1511120 1335560 -930337 -769894 -685779 857702 -1241303 117021 872894 -528948 1021192 394089 107838 -341892 -462517 -79898 256187 -367408 1488175 -1572503 335230 1200598 -933396 -716155 765124 -1593599 85076 -2897 -789805 2406102 626720 1065147 3323224 -338201 -1520632 -1655159 -1027958 -1386402 -278553 1387238 -716268 1581714 1388508 -872326 -488100 -556040 776722 -305234 -2347460 795237 -624318 843317 -618423 -2158231 803734 2882822 2447834 -871000 2743536 967369 -867992 490298 -2722166 -2003701 1555796 435001 -480633 -860111 809451 -1182048 -518772 -1244054 1622998 -1540685 -698820 943279 -1297477 2058054 2300195 -1043118 1030618 -333724 -340682 -144151 389133 -494508 782152 -1757099 -784042 728784 -100322 291662 -8449 205372 437452 -752883 -1216777 -30903 660421 -330817 365329 
102817 621 351453 238955 215411 -400184 -86126 -2716 418683 13084 355942 -103140 -362746 44422 -540486 509913 486521 -365600 1103477 -409514 -423906 1671523 -315609 -280286 429425 291323 404787 -798424 886309 -584855 503950 54797 -1188684 1195580 -943972 -519603 1391653 -1474451 -733476 -1022806 1232980 312210 -831763 -99467 290570 -195208 181487 -299018 -134394 211164 27580 171431 473930 415202 616454 -905945 1059480 -692923 153640 -22653 -1640317 975703 -866941 -203687 820187 -1068075 -332085 -901645 1337212 -292913 -1308435 105806 -287653 1235747 -193351 -329233 2024844 -409448 -718990 -387527 -579846 -1095274 1483798 -1297575 731680 1358063 346917 972529 1063009 -584270 -1014251 2285094 -1995075 -1404039 -593946 94823 2150792 1299129 -807452 -388701 -9955 61258 -171533 -616829 -5560 -228294 1262483 804897 -2095218 1720763 765371 726064 876599 -285822 316504 -802736 1748255 -767748 -1797621 324604 -887448 -88864 -235147 -3059847 1118779 -117554 1124211 -501895 857933 -10606 -1448179 1586834 -1325434 -2243324 821256 -927625 -1058641 948274 -2050163 -518515 2047767 -1598833 4038107 1108075 -1906303 -1217696 -705483 165742 -274498 -783208 2249004 2848086 67992 -1844491 1294431 -961642 
-48034 -722423 843091 454387 -92675 -597088 -580563 27665 430130 -105494 277491 -913311 -906697 -1249495 -209322 -442971 1576699 -1016979 1634057 -52407 633285 -131038 1646619 -21750 1023394 -237354 119628 987561 305725 -1223082 1259609 -1864594 347241 190946 -899008 389677 -1811276 335314 563629 -868417 -356707 1633005 -588796 341861 1149671 33350 26424 -313670 -459252 -60018 169413 631342 922631 -178292 -125266 1020851 5542 -1412272 451391 -2396010 -117539 -731201 -1077023 61635 -1590313 -226897 -40972 -1180539 -1102109 1353778 -469388 -288758 -445251 2290340 648436 1373107 353379 2180386 -1461793 -2328908 -1561168 -376468 -1885569 -72893 234973 2490924 191512 962900 2034741 -119307 669145 -1834069 1082505 1221763 -218890 1059514 838676 -1067844 1329078 41523 762722 -667047 152952 232577 -65228 -333178 1779438 5202 1991266 308765 -251985 432285 -781529 113664 834098 219622 -138741 2526473 457527 -26756 -1707843 169506 -2909876 -69251 -1258230 516665 1787338 611482 1414481 -1401077 -2402520 -1435394 818438 -99834 285516 -1654625 -105597 -2439263 157622 1228593 264651 866171 -1229096 -2544350 172824 472208 76843 616654 683830 -1467735 -994152 2367757 1572572 -1367252 1258 -319225 
-358708 -991584 323379 -21265 -244195 -266320 -483852 -127407 5666 62712 -967123 103592 -1504872 -357425 -1247966 -202281 975888 -171063 -1070501 1627195 -840813 1769681 -361618 1136936 232750 412281 -1123049 -228465 1009868 -223885 -293830 1505874 -101099 -638796 -682132 -418735 -1043137 971720 -370667 -352486 -378169 839798 -116518 109065 1023719 301691 632023 -336477 376995 6959 245000 -269176 -170496 -929401 -1228099 -1424394 325885 462913 132925 1969760 -285908 34253 -1439704 -1321339 -2370501 46196 -246498 -200308 -29995 -78198 -1160608 106511 70964 -431346 2091604 -281587 2293044 25192 326141 -3341197 2099764 -2463187 1831098 -949220 -3442516 -984967 -230738 297314 -1982532 859177 1191205 1706386 1601897 -455424 -501740 -1343412 2225887 1776619 -662550 1320330 542365 2215388 -1083176 1347979 1565781 -101752 734934 -353931 -211872 1040500 718854 -152464 -646893 1903692 -1242285 -1797674 -289496 -218332 -169409 1603046 -1776818 -272413 1579438 -436687 -493563 -460300 1946306 -718653 -524796 4001476 2270030 739173 1578626 -394348 -1393796 -656981 -320134 -1712202 466907 -301255 -1608699 995654 -1548164 -1033733 1490633 1988093 -975667 205872 402737 -556885 -766082 529175 748350 -379216 -573843 -161868 
50653 267085 -88190 -372369 -59797 -265232 -36410 413425 367023 248941 -827086 1057851 -82202 -537211 1276639 198079 -249600 1061303 -1881518 -473885 1482481 -820237 479834 107552 160026 -256316 -1067630 -825858 795778 30633 305794 -642262 1467623 -797361 247889 -590311 220660 -388543 -227889 -1393196 2187150 1140767 -373709 -706097 -102481 -455759 580859 -162092 8653 1025499 18098 -1484441 -177303 -609320 -1831153 -534742 -6237 949925 1562706 -185673 2724283 9912 762358 -821499 871532 -459584 -1108552 -1578880 1222277 1689484 723905 -626404 750604 -1890078 -614320 1421472 -963180 183779 965911 289494 458848 2877785 -1208113 2077871 -2973539 -2216375 -720331 -1171150 -1938914 -1069871 152408 -863468 -287772 1984436 541960 3160038 356968 -1766597 -705428 -315707 161138 169627 88062 -1554682 1627163 261085 1662823 -1286578 -237184 1002592 912318 -686628 -495313 308620 -1320587 -2919635 1528686 -824333 -1425804 486194 -1512327 970913 -1218461 1486839 -751895 577842 135456 2224353 -1370765 -905106 -1071657 507245 2146792 918860 -1960385 1315083 -102227 1309394 -737624 -492571 -602948 -3269 789469 -419326 -1118753 -555677 -1644513 2102303 -107886 -1045830 3922039 1947524 1065010 -1899140 1090245 -1572950 
197942 747114 -657920 -33037 -776164 441958 -56476 679515 413549 -292450 1182069 -933168 1236681 814984 591236 1233793 -1583643 392032 -10028 -208968 -1625436 732141 -642897 -1530744 270535 -977820 -176662 945523 1790 -1113183 -950473 32061 -331798 -721902 1332010 17271 -648333 1240326 158420 -1378640 1701276 1686053 270823 -733276 -1459221 193534 -1138165 529188 -378672 -292672 289711 597441 899067 378762 1089793 1356032 1289350 -1324399 -1336935 148406 -894966 -539239 1407610 905464 -275077 2008316 1128300 -611352 2389933 1227578 -61252 23662 -24245 -634870 -840160 -2384074 -188011 -1369016 -369304 4162724 -161733 -1177583 2317745 -85118 2648795 576362 -144235 937884 -245120 1264402 -807784 -370737 258839 -1526710 -2351985 -126992 1516091 827042 -1061181 -1830107 -56007 -2595876 -1842640 293888 -1641910 -161527 -8870 474791 1358175 -135440 -1231770 -1795107 -1168525 -299666 -571650 -935388 1146656 2015063 775121 -797466 219874 -1645198 139177 -517194 -1264341 463564 463423 -1494298 -688099 1320556 -497543 1255620 1018825 -538456 -1625868 919891 1792401 -803625 2072789 30758 -2600213 1739164 -2151264 -1480020 209709 1388342 -2194387 2445922 101139 -1328554 2694141 910355 1977350 -1206176 192338 -1439154 
1070902 1894932 351847 138974 480251 191195 492036 444913 614764 167574 820981 1957832 655180 1456662 648408 1795036 -547507 1948651 -1296947 -197103 297114 847015 -661568 -1608986 797529 105642 -765486 -89535 -282828 -506345 1422141 -1059653 -539974 658340 -1146943 -103496 -538081 281788 1297735 933109 -1334885 108256 31036 921419 -1048512 -1494860 422771 -772055 465912 -495030 159396 -1608859 1290119 460673 103242 38774 643530 867647 2432546 492013 320952 2150169 -513420 163756 -448900 984248 1610857 1227781 60115 -21420 -100346 1693641 1395939 -1839533 -886556 -138351 162660 -1342384 376686 3384801 1491314 1551411 2901124 175979 -1823420 -707725 -1919640 -1114635 -1493180 -1711542 -183939 61903 -638330 1313683 1455297 -1709747 1184776 791009 -495437 -2782401 -824044 -841073 -2160632 -683540 -2173340 290880 3694876 -1155811 211440 459345 759811 -80492 -338997 63604 657 -456768 -2165235 -573872 -285542 45118 -2761524 1491179 -2354787 -1513496 -27868 344591 1797541 -310007 1959339 -936941 -1451736 -1841235 -1676167 -1012129 1059200 -1662883 -1573231 -2005679 -412102 971723 -217064 -508924 -957868 -603991 644319 724181 2481332 -825032 480115 281486 -3115762 -26591 -70043 315879 -92618 923981 
-908309 -677151 -400766 -863808 -494693 -972051 -192223 -486771 187122 350959 -1592126 -247036 -67774 -654696 -1093562 793436 659402 -408474 -765666 -2109715 1278513 1030001 -839923 978135 -708116 -975109 -490416 22100 -206881 1074159 -1017918 -847971 -1111484 1831917 1304148 -446689 -988108 88940 1075551 -468379 271196 796289 346827 -206839 932591 -584748 87049 330919 323092 -106009 1072310 -1025337 -1564692 -994444 -1487248 -1221039 -405456 605520 -249136 -982935 -1383141 2150905 2226736 395545 -828357 1181186 544749 -1517670 255045 -583050 -482483 727548 144144 1941 -1237425 1983028 1734302 -160475 537526 -1791838 -2850451 1493586 1965581 -1920861 -746638 -2435165 -138762 -265729 155574 -1405013 -1795640 -904721 -2036049 1793351 2080197 420731 3033886 1630205 -1813086 1601943 729134 -351766 1376716 2365047 265881 463337 -1516348 -1095154 -146789 586051 342138 -662451 -564024 -240369 395710 -467274 -165436 1101934 941849 -278527 2206564 480175 -200776 -14246 3528939 304971 -2790874 -2344577 1956176 -1695076 -2033945 742609 -928743 -245310 2567194 4044729 1634515 78775 2872194 464151 -939650 134259 -667915 -334826 -48481 1599487 467065 1095216 33263 -1550232 -1370779 1201444 1214027 191664 -2702386 -366893 
361468 330317 42058 716577 -365947 371890 -109315 22453 520741 -363780 1462196 -1277299 1593570 -1587098 724179 526709 -498502 -213823 87193 -247155 1849810 -567125 -762988 329755 1122217 -1693333 -621078 -248141 2539051 -75489 -35736 817579 -975666 -834010 19314 -149883 1000555 666611 -79040 -54196 -1368122 -55898 -226270 1070964 -660619 384873 -1820319 1655924 -1652305 516302 -778660 1818269 1271903 202798 -969073 1001719 2763480 -928018 -523098 -1199481 -1023324 -1459666 1112679 661711 2317129 1637384 -1385707 -1709569 -2227548 40220 719250 1325733 -409530 -567400 -172363 1228579 -617356 -1474577 -57805 361287 -1783901 2269647 -1284376 -543134 692791 340388 2444151 -704316 -1076330 -133375 583160 49658 -706458 2606546 2684680 -302450 443062 -1166975 -1460490 680629 1223924 -2850951 248886 -1027771 2093750 527672 -1281228 178668 -570942 3152163 -4514310 -3457126 -1266988 221015 -2362395 -1661441 -166289 -970744 -193328 3979269 719886 -428117 970751 -1169521 133231 24679 2125144 -180261 -803557 2857794 1295099 -952658 -244010 -1374531 -1139991 -2701046 365280 864116 -296505 1162 716046 -502787 1968472 1042304 1369587 2091525 480183 -1530851 -94265 -1060339 -3351334 1225634 -423064 -27654 -948100 894822 
544541 98353 635136 802192 519540 1330919 -181698 480632 -1071896 9811 391197 137662 1537618 -1194386 -603483 -483250 376566 -124597 325940 794769 1375050 1426761 -2190146 888607 749919 622459 -538237 1517304 -749195 149876 1470700 -235958 286787 -676874 703340 2695584 -585900 -722631 -1877095 542020 262679 -1109113 454015 -965299 187856 192506 -102659 1220547 -479760 -650804 -364934 373964 445531 769976 -1184200 457927 -305940 89163 1358431 -916465 -578225 -214511 1185919 2536315 -768605 299899 -2375568 -1031032 -47347 -2373440 -569120 168259 -425654 3320 494899 1358381 1015737 -1925934 124780 -1377722 -762870 1265401 1699351 -3189832 -955730 538773 787998 829996 -1748009 -50849 2233687 -37778 -2002304 307322 3102138 384129 1132688 1137472 -2932204 579054 754014 -124116 303882 2369574 -1148113 211295 -234872 -585622 1754421 -418900 -1456701 759475 -184408 -1124019 -2474613 79623 -153974 43999 1620557 -405461 -778689 702725 -678965 230392 -524728 749071 1735144 -170349 228433 -1398580 295868 247970 -1161042 112261 -555547 -1994659 2387461 -2070721 -920242 104261 1674335 1309332 -2957434 -1839526 -2577946 -4097569 -1762615 -700124 -49975 3338606 4581183 -4253894 -429989 898553 4168352 -157536 
-191237 -1046326 383919 -169011 69540 -255759 50079 63212 176747 -1701542 2601058 -1765469 -1662182 226778 -2140057 344980 -362281 6625 -407669 1104851 874508 842671 -109107 -1462305 -1780921 386943 -1142340 856530 109595 1969473 1019507 -1243520 1160574 -146513 -154905 -1395293 802185 -45849 1047071 191116 769022 -217650 -998812 286185 -1251347 3131125 -3106154 -1910937 617452 -3361796 884 6135076 1615560 1810380 1962583 1775830 3058001 1127889 -1134605 -1747249 -1630693 -862963 -2041503 -1968149 -1520093 -426778 1228525 121082 1371990 -1908895 -2784431 855550 807886 -1739943 398668 835071 -513984 -418861 -954288 -1694783 1409588 41132 975254 -792514 -517381 300010 -977400 791540 -1025741 1028748 507272 1965184 495826 2072094 1276062 691547 704273 -245713 -648010 902107 -3751506 179724 -2521888 401448 -1487856 15805 -2510058 -3442824 618484 -1570224 59282 -948599 1700308 471145 -482323 -890550 -340600 375912 432288 731969 2395928 3283072 -867146 3486982 1070711 554353 -376856 2532037 182667 -1712879 -986876 -760617 484700 331605 -148960 808487 -1999382 1569761 -367116 -323708 -1403053 -693214 870531 354095 568647 641420 1572179 1425676 -44049 193470 1282514 603091 -1415374 -1791444 216320 -351908 
931153 559828 -152339 725304 374561 466728 430240 581306 592395 1375736 -1979067 485679 209662 1552447 -1838340 1756683 -315195 -670077 799701 -549447 -761807 124881 -694982 1994351 1325993 -814925 -640838 1632425 148826 -756047 -522751 -460385 1963367 -1138915 355585 -148789 1510323 -194466 1080953 71821 -118262 -651445 -1926868 1736131 891878 -613242 1704411 684922 2839600 -2406399 2975986 -3603121 -1684671 -2583363 -1526879 -2375771 -943694 -1272552 -388841 776675 68840 302987 386774 458565 -545711 784000 2385321 578751 1716425 -2659789 -4033813 2596151 -1487193 1079192 -769983 -159214 -1071272 -151265 938468 877981 -1409008 -1647198 507348 -1350760 1338412 569503 -277649 2205190 -791996 85013 -975975 810889 -1253621 -293119 -654089 -1326763 -669301 -1533542 311185 433792 3572299 -138023 -205271 3517744 641962 217362 1086601 -1001864 3798071 -414907 -1651252 -2266231 1165181 -1368298 -1134050 -689319 -1192961 656746 -113188 1153014 -77606 -1632296 -1904763 2591404 -2848085 -209573 -1564586 3000001 -2611245 -756910 354362 -1660689 1482914 356226 -431391 -774712 109221 2819769 -1302771 568485 1181617 -1097187 2224509 -78249 845883 1719540 1538384 -22674 -458983 -732292 -241993 505164 -2917297 -2781624 2024925 849307 
-913004 656558 -440385 -326621 -17505 -1767222 476454 -1476899 -501334 -818961 1926737 1810655 -2728984 3249255 -959582 1116919 -533110 -152443 932742 137177 1155828 -1589456 -625351 45830 283387 -1568070 -685857 -780408 845744 -1747914 -936370 976742 -292863 459902 1134366 1138145 -2139951 -2097725 -1071922 -284033 -66610 -75051 975067 -545053 -1312225 -1901731 1413628 -3899302 2912633 -2648174 -218642 2216491 2491048 -1186696 2396232 453308 2682582 722205 -316112 3387247 521331 2130695 -1128804 -532611 -3211361 -2397140 769274 2065047 2413117 562954 569556 449233 -432027 1242107 -539344 1793274 -2011897 -567597 90220 275431 1002439 521031 -1282563 -76918 771737 985324 1802614 92340 771557 2983071 3265635 -893486 -693967 735908 434532 125897 -500640 -5902 -1333196 1156199 345628 -940 -1083057 -353867 1084463 -1119622 -272947 -1315150 55734 1873675 25229 -340472 -1637621 -1028171 -2497340 -2094413 -186684 -365362 1436510 1568066 -2553808 -3096847 -1487120 -1188203 -396791 515840 -1799785 -394280 -562951 -1071192 352367 564482 584357 1722648 578837 2876182 4100325 624972 244845 93291 3767392 -865163 364462 -158274 -2133933 -2377444 -2141244 -1948254 -142979 -1733752 -2132034 440478 1951105 2854409 -1718094 878111 
-233908 -673895 55262 -235340 -94338 -415748 1169651 -1136224 252396 64132 -725398 -474891 262651 1148260 -3933902 1430607 483774 474989 -643708 -1435161 1579008 -719677 949969 -880391 87873 -288198 2275743 -662922 -583498 762698 1316762 1393148 -777645 -1676072 -1353207 176343 -236372 1713235 -1620257 -471194 955022 134350 1613223 -941784 514129 702502 -498370 870981 1673614 -4483713 3060205 -873399 -428364 63333 1741695 -2842270 289718 162999 1267573 1216736 -2938755 -500340 30917 1559783 -1652704 3078289 -476837 -1230433 1852554 -3071141 -1811062 607909 869835 -544294 -781296 1850595 -1572212 2060114 -410486 -17 -1307433 2234134 -123862 988327 -1143256 -429146 919286 -1047095 -1409907 -2796494 -1330147 -921711 841915 -1254948 93604 1524638 579873 1531437 231038 -1370587 -804435 -1350411 1782992 -569163 -1422143 506109 264337 2677463 137207 -2095246 -567378 1132197 79187 769561 762794 1520548 1064392 1147783 1471039 -2063023 100594 2362161 2005436 600937 -2360980 135527 2854559 1249889 -812277 562699 103294 -311159 -86504 563101 -4394694 -1568065 -1709176 -300206 159548 -998967 1206119 2138907 2308812 2814280 2846546 -4896042 -3518288 -678177 -130018 -2119458 -1676696 2281455 2528827 3422936 -3076695 695145 
-493673 637993 926536 -518907 69783 -1105858 -421497 -307747 -1002979 -1632342 2674249 911176 1492723 -753784 90996 131234 1399876 1434279 -574420 -1385472 433344 1666759 1414701 103111 -245260 -962469 859332 -633773 -2969611 -1023291 -1140369 1613053 1404802 -349981 552078 -204186 -867500 -2266755 -432662 -1306458 -1495380 -87705 -1940132 1924061 -953597 -2137716 -1356701 21182 -3319577 -1448402 -710956 3774544 2728905 2583157 2183271 1577146 258757 1000071 561771 1023689 1433489 489840 2815821 1876470 724820 187041 -548936 -2202484 -1377205 -803517 -1602544 2042555 2029729 -423559 -298409 88543 1901198 2113888 645376 -1395648 -1247510 1130560 2042320 1230939 -3314454 -2918232 525022 1242761 64688 -2032259 -1834503 -387989 -1307070 -703003 -555730 316164 1701223 633273 4213733 2131728 -401848 -1094394 1700625 219339 -2316322 -770521 -450689 2317241 394543 -3265362 412699 608733 -897621 -3352770 1352995 668962 -1745506 65982 -2656892 -2304504 -3456414 -2019845 1754927 903724 -2173765 -188664 -233922 1137989 -1535754 3147339 1752727 340429 2572915 688867 2293595 2454464 2001186 1117344 -942368 34444 1369323 -2231938 -52415 -2257907 -482820 2164072 -1397188 -1688499 -915857 -2762171 -1284801 12747 -1795562 -1723105 3167574 1713091 
-3247495 1443981 -1122822 -634964 -2854645 -1863716 -2679084 -1996529 -2369047 -264718 1703643 1197462 1544817 1497738 1466490 1143130 4514552 -15101 -748064 -827904 -1568611 -847209 -935768 -486513 -1098408 152582 -831236 860712 1056364 927011 -361983 -2371022 -2269249 -3638894 -847884 -990898 -896625 -1301836 -982663 -847334 -1439367 -971308 -1211727 -740197 1862913 -9040592 718336 -597364 95236 -563102 -591934 -2781103 47061 1665892 1353973 2252758 2411110 2073513 1835558 1127302 766772 -263239 1203742 1171693 1483325 1204368 1564714 1800928 1644810 1238533 700972 691655 2959676 3887357 2951562 2908494 3102210 3365175 -561999 -991356 -271441 -903578 215530 753363 1523907 626363 -1092529 -841944 -1688777 -330194 -842242 -507858 -660956 -1049563 -813226 -758606 -742668 -783141 -171592 -858337 -1830731 -20268 -948098 857828 1416452 206246 -3324229 -1026814 443557 458523 -155441 181393 1075199 1271511 -116989 512712 960222 1502360 1762843 3097732 3736234 2138998 467311 951719 -142661 -241056 1585450 -738493 -2104306 23395 -822446 -2356475 -1450876 -2091836 -3094908 590590 -194982 -307152 -1116775 -760995 -312690 -290866 80076 -353396 -150227 626604 288980 309714 -414789 1279343 1466614 -8536 -956300 -206458 818021 -317955 
336330 692839 747914 -427734 -228921 549478 -564692 63336 859354 -226758 392616 -2474714 3051322 2151785 -789972 -262346 270487 523892 -666388 -632184 -1596431 555950 3722051 1793691 738728 -617958 -3131171 -1468377 370227 359168 1063609 -882375 -108996 1017203 145858 809006 -231128 -892975 -421571 1044874 229565 73183 1491032 -1347188 -416413 -742278 -4425802 2319744 2241722 -2016924 -400799 1266205 35477 1417955 -186330 -1406401 -34767 -2295769 -1149156 -688554 -2685144 -1927713 2033830 4636996 892336 344829 3858314 3654412 1209599 -276855 -306704 -3460377 77345 -2114694 -333461 -809523 -422921 3085160 1350776 -1579039 -1566637 -3033629 -125750 4377378 -1777125 -579952 -2092656 -362312 2355908 -2071945 -2089332 -948986 431377 -2821579 -912425 1279230 171655 2282574 3644489 3045531 2643550 123112 -2510279 169066 3401396 716842 1759758 -2719012 -880731 1925021 -1104384 -1305490 -1724589 -1399749 -3742823 -2867086 -1614975 -2608865 -530034 -1188823 721902 2027627 -1114910 -19184 1634205 514449 1671297 508608 1147114 -299388 791968 313881 297105 1553184 228581 -1075002 920044 -471455 -1499548 -32535 738471 -1361609 -830682 -68184 -4220196 405658 1564559 -718623 956375 2891211 379490 -510900 1762686 1794883 -2051292 -1124204 
2652974 -145280 1639678 1654695 1284784 482920 2931383 1594583 328040 585792 -520217 -670547 -2480087 3154486 1190786 -4575452 505228 901336 53984 -1897835 1383989 1820281 519978 -61338 120627 -326762 1362381 1392402 893934 2051320 1227142 1449991 -703535 -1761610 1487353 1562153 -104172 112122 659656 147 59924 569791 -869130 2382227 888923 2858607 -424527 -2765562 4085716 3220195 -4547854 -412953 -1055672 -2402451 1440962 905382 -2898904 259899 -557665 1553601 -584547 -4995170 -949377 7618 -891944 -4315869 2186902 2742906 -1535670 2189124 -196413 -3245419 676998 -724242 -3269154 1229735 2080842 -1359679 14847 -15516 -2829329 -256272 2092135 887026 -793074 -1060946 -77532 -645592 -1664138 -2126634 -1942012 -1043895 -1163932 -1409111 -964898 -192988 973128 302635 2768151 -1222592 -1079630 -1805861 -1136291 591406 647650 898448 -1363663 -642390 -105477 -299860 -927483 250535 -243948 251895 -396653 -1130984 290 427026 84754 3397738 1667649 3080688 1162310 -368004 -532983 1456390 1598015 -1053124 -1093753 -590244 -1265871 -1670782 -2178957 -3506479 -1640160 2941997 3169075 -120819 1039301 1063144 2056586 1097503 10383 -1005558 2817863 -2321268 -2249273 -712189 -559803 -3544821 -1448087 -492510 -1465987 -1479918 4010833 1987430 
-2322558 -120129 -600151 -2703621 111522 -1983731 -1800173 -664688 -301512 -1464980 496771 2946814 -1490901 -185300 1782421 -121187 -1729187 -1027941 1472460 -1871754 -155450 1833709 1564183 786337 597706 -3132092 -2554303 -1191673 -2178586 -7434 76674 -624939 115688 -241082 -1749103 -154524 485532 3503706 -1003608 304461 394345 -2041770 -851574 -1351191 -2411818 -1655440 1935193 -3108967 -942651 1646466 -1642809 3254996 3107031 -1110374 -20568 1795861 -392199 3079440 2182589 1477215 2889444 1055041 -1330750 -467485 1270332 1978860 -439161 1391634 518837 310614 1029650 -1689253 -2302082 1031967 -3396815 -905767 1528637 -221476 410652 -1540999 -2153001 -574333 1857630 536016 749175 640765 676135 2059044 1498747 -1813103 -778175 1257869 3145019 -187780 1821298 1914946 1188995 2067505 1577615 3765455 2775487 -816132 255631 1850934 361804 570617 1817329 -626406 540145 -1230622 -2308547 -1236082 -744549 524122 -1773970 -696078 -1395557 -2156648 -1289731 -2809177 -674617 -601259 -906071 -602586 -1608111 -957618 -2327230 -138237 747955 -1587770 -210803 13819 -2412362 -1685183 -3165115 -2110993 -1240975 165572 3730250 227100 2317246 6031182 2783833 2547605 6137706 -1123953 861589 2616588 -636759 2648878 1884837 -1529059 -3375460 -1489295 -2311565 -2044563 
-757646 2109460 -172239 -1756118 -1088301 655889 1362308 -1366153 -2548932 414520 254722 -1102201 2722270 4360234 1787399 -92921 -1258298 -1676028 394318 2670896 2556832 -665566 -2306178 2214858 -189109 217747 17736 -3074405 -4749800 664359 -162349 97289 -1554016 -1714216 -527587 -1119289 -279130 -226164 875770 -1176578 -603966 1287023 -992647 1001583 -1334549 -3608584 -2674215 1559884 2919733 1005523 -1244089 -30197 -439436 1413206 1998016 -616521 -2540225 -1434822 -1801484 821659 -825831 -1707390 -126900 498705 2021934 1324473 3047839 1725186 1819588 3358495 1309519 1624068 -3388090 -1101525 1705116 1681714 -921522 -2831730 944163 -2511831 1896265 1274713 -1839234 -3815508 1771166 1918340 1818388 -155697 -858799 2687451 2123161 1407591 1023309 2817833 960257 140585 1629217 -363197 38484 3743149 3299766 3334998 2799657 -38738 -1545593 722735 3086504 130167 -1881317 -3128242 1432847 -609950 -1219089 -1846307 -12993 -2254538 -2600453 -1455000 -3214605 -2894019 4021615 1782470 246683 -441006 -253045 -160473 600371 -809866 18667 -865699 -1701489 -809076 508146 -850088 1777107 -1711297 -3126367 -974510 16699 -697166 -4595171 -615905 -580714 -519751 2023452 -2548080 -2827187 189983 -93229 -4112334 -164184 2763668 1471541 479589 3715486 2372600 
-2064078 -980860 -2035620 -1512198 -72143 -3731098 930926 -507875 1002885 -522243 -1016287 -4291890 -1176942 1888137 2398320 883406 2731028 643874 -1358789 -2320871 -259887 -1194333 -2541387 -796990 -236563 -2472142 538839 652453 329233 -1650124 856806 1978671 2824973 3549348 -2979105 -802532 -1450492 511880 -1582971 951560 2454281 -1539984 -1552998 248807 1691252 -1227035 -6359604 1540430 717277 3057370 -1420012 -1280062 -1915918 -997565 964716 2239145 174434 -6120120 -4032956 -1093791 744214 -871900 -2093175 1243074 1964689 1601213 874001 2584071 2436788 2024480 1821225 526080 4715439 -707882 3090984 2391936 3269473 -392043 205205 1380810 1413549 589576 1167459 -2311574 -2353401 105854 86965 694154 -474720 -1496900 282165 -804876 -1291965 -1607140 -485124 -987947 -2600907 -2608310 -4147600 -119358 397879 -454424 -117553 1165129 -1170908 -1456472 1417076 39151 2690455 850732 125802 70793 30924 449805 -568995 792142 1359997 -81354 135475 180346 -3070531 -101022 -352503 2446148 1657991 -318324 682186 3945524 4912504 870248 2289234 3770185 1989828 2445104 3655822 -100994 -1722344 -19140 1921492 -729196 4050877 1974860 1046571 -195891 3302606 -3390681 -1959480 322693 -354796 -1865187 -800232 -3125504 -4315942 -1912382 -2954636 -372256 
-170416 -1024223 -1459086 2035437 -2861607 5274903 -4223382 2490060 -1152625 -901735 1265471 -1323895 -352124 315048 -474191 -1930983 2080231 -110242 -3220351 277817 -1658132 -251648 -1874091 761516 1443618 4020424 -408579 1021359 -490550 -2058066 -1689395 -3663594 868956 541461 2113574 2225779 5695406 4109854 -2732265 -3099733 -3690965 839138 1148885 -1037077 1498768 -357127 1694373 -5853767 5933642 -2965115 -1090055 508586 1701316 407523 2194065 -682386 -950928 -146919 -1555138 1074927 122540 1135746 -2675044 -1226167 -270305 -648068 952662 1714933 -274883 231854 -1506431 -2123908 2743729 1545305 -1781245 5563924 34176 1336726 -152270 2701076 -3334389 3019051 -2303932 -1076067 -827945 -2567065 -1864479 -743115 -318646 -1185822 -1303836 444287 174202 -588941 111534 -1509391 179128 -884072 -1169985 82389 1356247 -637027 1852910 -2350181 -1035942 342423 -2409784 3173948 -1120836 1011381 -2761571 1108997 2514247 1808628 -1385049 -933014 -1290752 -1439888 -2190271 -3228259 -633216 -2559365 -570015 -189164 2226001 -363387 2511093 186714 3358646 1689889 -578347 -818383 2859276 2806459 5351441 -4839702 985262 2036061 3539230 -585703 -3556444 3243505 939584 1571436 -431476 3497668 -2362212 -1928717 -702582 749754 1351254 -793393 784801 -1061477 2164087 -2103788 
1421874 2831290 911827 1275934 -3239757 -495094 -891746 2769754 2965728 2799793 1271628 -3190589 -3485678 -557733 4374689 6998858 -1223513 -558225 -2202821 -233954 -14393 2365219 2822273 1251291 -152976 159262 358353 662155 51929 -329403 -1346169 -2766146 -917969 -1804081 -361204 1249003 195105 -251921 -2337653 521027 241223 193428 869364 606900 253100 -1239065 -1263157 -4486174 220478 3600065 7358292 -1482935 -882734 -2547074 -450740 1372951 2527993 -3206010 -3935429 -3290025 -453956 673162 -5263486 -4089072 -1366771 -152820 -3841260 -328770 2781088 1956615 2402871 5425674 -3068927 -2588659 -3257963 -1186400 408835 1931867 243634 -1388118 -1270806 551154 -108411 478634 798952 -568110 -1348177 -15105 -530128 276938 1759483 531906 489067 -115834 1609979 1248237 1112968 1373721 1490300 -121444 744922 728532 1961877 -337338 -955867 -13550 219720 896938 -1184830 -2335053 1542585 1430231 -466291 -1645954 -1169291 949248 -569581 -1667521 -2075937 -3915668 5393809 3352654 373490 266900 -1270400 -905018 6325146 -897747 -1358050 2219817 70852 -1802710 -258209 -452572 -1522828 3397159 4050604 -125232 -893817 -620443 4176975 -737553 -822284 -753454 -2161723 1738457 -328747 -2079074 299103 1020823 -1023213 -3744513 -2434356 -111392 -1422742 -934170 
-5588299 -2528316 -2266178 -148828 -6105525 -2066268 -1255936 -1974746 -938615 679587 -507086 -1337984 1327377 1156980 -726661 -2093022 -6021124 -1281798 -2866960 699281 2279759 2214917 3006161 -1792542 189672 1342474 1913828 2477942 2772128 -3105854 -2716239 -2290231 -1091370 -341333 -1760638 -387992 274185 -1079884 -697395 -36473 472578 -897661 -2274859 249954 -2822902 2281 3460802 3448726 3316223 1891972 -635295 -3376856 57392 1631051 1670760 1119170 -83647 405778 1843481 1323352 1410859 439656 2469078 2487392 1909705 -719518 1401625 1330514 67851 -804800 -1923874 -2992770 -6377909 -3240195 -1886385 -720560 -800882 -1655788 -1661883 -1861548 861314 1654079 3050550 2751457 77205 -526803 902506 2220062 2792609 1387559 1871445 3364178 2517146 2842572 3774209 4164240 3965401 2512581 4713287 -5301927 -2521935 -130151 -116231 1760323 1279137 -713117 -2590055 1310448 3161589 2921192 221598 841329 2913918 1483413 467240 1139081 2782101 1345391 816215 1789439 585468 -1900555 -1265183 1589421 1287223 -1328427 3547766 907746 1224488 253871 776028 362292 2449001 805755 3837618 -1651793 -1378607 788856 -1349606 -480742 -1260011 -1436333 -966042 -1277445 -1791477 -2821761 -2945434 -864298 -213502 -2836685 -3130634 -4265974 -2954153 -2299373 -2601367 -150588 
-1113754 349405 3128059 -3611955 4321654 -3394188 -5311503 5843562 -4165120 1063416 -2416392 533361 92126 434882 2383187 106114 -1928176 2464005 5389131 447236 331368 4120510 -9989 -1961336 -1715455 -3350582 -1939262 1828709 -1409431 2175319 1659210 137204 4916147 520600 -1650061 -3084574 1102020 -2264575 -4135254 -3341677 -6869520 2602846 3308202 -2376677 -1645068 823917 -3605358 2184816 4796150 -3554086 2967608 -1759976 -2158369 -1037042 1125284 77996 775313 -822499 -2378803 813090 -963350 79164 -97672 2161057 690346 2402919 2796820 1068042 -259479 660134 96447 1282948 -1984923 -1714315 -1556767 638446 -4715893 -1008760 1138702 -4640836 2844689 4459205 -859243 3034094 -1846321 2314805 2130378 3199583 1807406 -1047609 655782 625084 816743 461906 -1231122 -1401639 -476509 -125134 -1697554 -1636451 -2890123 -895056 3040005 -1818767 2551996 446786 1004218 2824394 -2076020 2639336 1995059 -114399 28644 683201 1319648 2302561 -1054866 3231743 2280263 3760939 -2808636 -488412 2166761 -1175202 2187265 -534604 -2911883 -1766994 1449141 1351351 -3588776 -1564784 -1245752 -884997 -3066129 2999901 -621851 -2226488 1029560 -2417017 1861095 386610 -801090 1403535 1816169 3852647 -40598 -4009238 -1810862 594308 1208338 -3527750 331905 -3279470 5498200 -6538703 
-1806079 -3322539 513629 -7705378 -1798945 2493376 673054 3481357 232152 -4680933 -5964864 -33828 -466654 -580169 1092956 1733523 1522960 -1185484 -389555 1869817 162761 1902166 889535 -3169918 -5041421 -3078233 -2199060 -904363 -1516635 -2096328 -94268 334088 -267118 -252635 1027098 4843464 5716968 -565431 2684765 2460345 458671 4098886 568541 1000600 -2197492 2349425 -661954 -3860389 -2894626 -2864279 856661 3662401 -2771800 -2494520 -1620181 -555017 802389 1565120 2289023 1314884 642461 3138412 128846 1944509 2319588 -15111 1411711 1340239 1503912 2742982 95482 4172540 2185610 1159337 598935 103666 328783 2519225 -3067736 1176548 -2687707 -691848 -1271257 750442 1267781 -1522715 21336 -1146013 -191780 -1239500 1038620 2973600 -1144539 -1128268 -1229120 -112079 -479597 -2217452 -1073880 4955452 2633518 -3559262 897388 -455883 1946782 -3233263 5101480 -2064544 -642613 1634831 683651 2032159 980775 -1613519 4102316 1863987 337165 3126058 1345325 4501547 670284 1925990 25229 -1645369 736248 -522013 2200660 -1574220 -1497022 -1136605 2830473 -603653 2334813 -4080396 -546247 -1295076 164392 3055216 -4179303 5282657 -6035854 2509525 -2505784 2562567 -4395788 -5217149 -3941258 1946030 4215658 -2251806 -4593415 -6593810 -1258084 -1450184 561522 -178060 
3311531 2032419 4869177 -1957319 -1024082 2789853 -503697 1067012 4897454 -719851 -1208618 2389080 2708684 1072600 -615235 -1005236 1542718 61601 606483 4546215 648121 2003490 1930423 -1243841 -5129380 -1596779 122523 -1169545 1297150 -2875196 -3828894 -2962331 432898 1196942 -2440527 -1149105 -28076 3573254 -4778332 -901079 2752512 -1277563 -163839 1787239 -854154 918742 2384010 794920 1064398 -2443437 -6888104 2725444 -3199265 396036 1541626 -1173368 -1442189 1331458 2091308 1296870 2293272 343275 1204437 1019076 -310975 109421 -1523455 2005107 210140 -1298446 -1831065 -4446039 -859832 253505 2809585 -42510 122500 -4020005 -2236857 423286 -914257 1807795 -1564255 -2941700 2862850 -4872571 -939271 956459 -340621 -2475384 1624924 1741193 1847647 -2579607 -1290495 910902 -1891287 -781128 -3551846 2524771 1357301 -4366268 4053162 -654712 -74629 -5920309 4495679 -2070522 452022 -1766905 4492812 -4593575 -1771341 925255 -2839216 5991062 2386802 3184630 210876 1825666 3166271 2850518 -5022100 2509316 -228218 -7235505 4294737 -1623347 -2025303 3387008 -4963042 1453652 -1505016 2822737 1332215 2411866 1336017 -3886237 -912186 -5938642 3805727 -2417169 756377 -2308253 1176593 5539557 1232820 -3237305 -216575 -1578965 3110741 2663164 -3431790 3862525 -3223825 2760159 
-2286113 -2288038 4445153 -4838687 -584572 5047350 -4248305 -6957529 3350047 -1140147 -4208300 -2326125 1174613 -904891 -408947 2865716 -430453 4720355 3440089 3402794 1396638 -68454 3221150 -1908141 -878988 1956978 -3490795 -3811442 44633 373993 1867741 -640929 -2690680 1064485 4832898 3055330 -726899 3536337 -1589859 -4311285 377546 -6035981 -3539461 2026670 -2008280 2145188 -1772629 -5347913 2319330 4769368 -1002542 -988910 -742947 -43493 -1325826 -23242 541276 286986 -2366425 -30463 751771 -300193 -313629 756644 839561 1233949 1686031 2683314 2207842 3688765 3461983 3354672 271364 330798 -5536190 628070 1258449 -3340680 1776356 -4804002 573027 3320391 4171613 120982 -3479743 3091211 1968997 749341 1126887 885501 -3223301 266971 -1366036 -2601810 -1334988 1604307 -2662593 -1030089 -3011635 -577630 -1020806 433910 -235359 1843297 -2292052 2708999 -478215 3147676 3887805 -105691 -1369565 4159997 -1230314 2062917 856638 2349290 -1276209 2560470 519417 1824577 -2224273 -2061223 3101572 2264099 -443526 2945280 -1476629 4637913 -4248703 1280311 -2346056 1742243 -5026206 250862 -1060088 -4106614 615243 3340259 -2744398 -286936 -3035899 -1482708 -1171068 -4524305 -4102441 1143535 1510328 -2209414 -5400375 3460053 -270593 4650876 3129284 -173436 -4289501 4744501 
846293 -1816538 3333408 965365 -530662 -834310 -1351245 1856167 -1449611 122482 -592261 -1770794 -177703 -1967206 -120149 -1333518 -124781 6117510 3847534 -482546 -102966 873551 -889327 1135752 3329864 -351330 -729718 221891 -1053002 803554 -1230102 -3418872 118775 -507638 -1387315 166379 933797 -1662271 -829037 1990951 863702 4057925 -2729597 -76943 -231727 520938 2053348 901448 234444 -1326627 886218 -1240053 4137050 -1216683 -690522 -754903 -907779 2003137 -704018 -3484560 -875448 -482208 1584434 1903368 1107123 228997 379465 1940367 627587 3184773 -2609792 953992 1046759 3782742 -3061114 -1605661 -2840042 -2350480 4884665 -5838863 6287756 545380 391061 913168 -415953 2849705 -205358 1486777 1369957 -3878815 -1145581 -1056121 -3037608 -1928474 -1212982 295679 -430412 -4814867 -3766469 -564645 -4172630 3198565 -2467727 -1670058 -1462580 4580766 -2836549 2746204 -509405 1707406 -1097752 -975117 779705 -1669838 -3396394 303833 828948 415526 -3828090 -2190270 -1914379 -1761692 -1688557 -467010 1101788 -1502260 3493259 -2371795 -103564 -2677908 1483006 -1933190 3171486 -3686926 858671 2279940 1762126 -461627 -796798 362147 -2947397 3856070 672385 1610643 -666568 3129301 -4377379 5911260 8958291 -3020822 1778779 1552771 -12469408 12845623 -4195663 6042823 
-1516811 375566 -5402309 -1594033 2679278 534076 -3499544 2359635 320611 -440269 -1015330 2112898 541738 -637729 1848910 375407 -1254544 -5669355 -2877575 -1430266 -2384414 367145 -206851 -2319277 -126723 2677514 -2759173 1549398 -78866 1271906 5632225 959332 2106403 1188197 2544472 -526640 -301346 -454488 -3151521 -424241 821283 3481087 -1419225 776159 -716460 480347 -3150539 -339623 2394765 -935444 427012 605190 -3046048 2449804 -1662537 551975 -657639 -1583927 2385117 1650991 524399 87137 -712157 -641010 -776685 -1153935 -1917672 673233 1521668 2033495 -2584626 -1909558 1344765 -4307534 1601255 2493837 1527222 2601946 -5336952 5021263 -4229917 874550 -922301 -21581 -731278 2355210 -2706315 -145653 -1332144 4938901 1128245 -716225 479724 2087955 2365824 2588847 4537623 658573 2494068 752533 3410336 1085231 -1029649 972124 -129109 -917318 -509957 4954500 -3163886 29325 1551473 2671469 1558143 1727161 -3844143 1796553 -217002 4160262 -1939476 -74418 1144531 -1349805 4733296 -4247915 -545430 5369681 -8611938 5251667 -449414 -1898437 -1591933 3217814 -2813502 -3682649 -5090777 -5737088 -545356 -321796 -1650024 -1931411 3899068 -3574467 -4995754 -2678707 36810 6004047 2081235 -1436245 4845657 -7876776 3056032 -615852 -7851619 8286192 -3165669 4212491 
-341 2876804 -905337 415506 2182692 -1745563 -132757 -869082 -1535630 4792148 3314377 690096 -373088 443836 56650 -521134 -731692 -531949 -140833 -745481 -274570 -229422 -339415 -551936 -692530 -1400915 162193 488570 217722 -949341 2207166 2364844 889497 1311193 -3029688 3515598 -860944 -715113 -571420 -111841 -2623311 -2140084 -1199787 -1294561 2515983 -3943421 1730401 1128918 1078390 1806647 1465628 568034 -600574 749733 1518807 1317127 1599923 -5404930 -402775 270687 -1059698 -948541 -3401148 321112 -736644 -1032862 -3030453 -804918 -2718909 -2663124 -2005180 -2130941 -1841354 -1906761 -461168 -911190 -287872 -46203 -517813 680902 566779 -1185889 1656592 981579 90153 -2993647 860514 843488 411619 -5419951 6491762 189054 813125 3237485 -1357942 -659412 -2046334 1700352 1338389 -908237 2046733 -3379147 -900815 1939813 246486 -4532447 -67792 1703341 -2594367 1663298 1930566 -1416989 -1196946 735653 -4602805 4225430 -2206209 4071902 -1286070 613798 984234 4157193 500206 -3919558 1884001 -2749469 -4766928 11093376 -1667067 1989568 245533 374247 -8565384 2197759 3238300 4936358 1847523 3805720 -4811923 3263003 -11199364 12184060 124826 297980 -5165462 965250 -5876143 2350550 538901 4618355 -3437754 8354417 -2910262 1006557 2253689 -352144 
170802 -2989283 1054969 818857 -3543094 637573 3220409 760025 511844 -5628369 -2542915 -1525928 148656 368111 -76052 273042 562313 625755 -144206 -249510 2554036 -262517 265506 441345 2521498 1338991 1140485 -255682 -341744 -3770749 6170 -1300511 -846374 -2685317 -1613973 -71573 -67901 831968 702861 2088849 1863030 747664 2693875 679020 -3446251 4489978 102761 -2830499 -1933178 -2171868 -1248760 502124 -458579 -1624531 749062 -2286649 -572836 -2447555 7406620 -1083241 1815850 440623 6102641 -638487 861317 2377162 -936694 3401649 657390 2829712 2874081 3483138 3303736 1854928 -1650835 2903622 -1411113 1144016 -2291852 -3769755 8006738 -6378050 1972989 -2281923 4134322 -3048781 1006768 574932 -479862 -10154512 3491783 -2339200 -660464 4566186 -3041658 2158500 -3508060 1815882 -530379 -74546 3053425 5789487 -7478695 2481072 -3366876 -385901 -4695198 10672667 -4267026 2936765 -289979 -3309600 819428 386073 -8511144 2944758 -1091814 956078 -1049730 -841626 5524867 -956458 1692797 -5419342 -1773778 1539872 -1082934 3979572 -83168 -2210258 -2315507 -710787 -1560086 3836917 725031 2360926 -2462128 -584341 -592496 135897 3808231 -2309994 -1627246 32949 2052496 2208769 1652778 -1890597 -641330 -2892769 155741 -3340316 4847367 -6235739 1623607 -3081055 
-2133159 -4487832 -2162140 1675766 -1716265 -2035506 3315039 -255358 -419439 -5827066 -2376548 -1519408 -1637065 732280 -59486 1552575 -419218 -2215188 20369 -2140446 1357388 4686 239750 2351172 196597 1584326 2281410 701315 1729798 2371793 -3749244 1325314 158670 -804395 -633588 -573630 -756723 1508364 627722 4437921 425249 -1709132 1550736 -3666929 -2607334 4489004 -5018361 628570 -3510842 545618 1318331 -2876995 116804 -1101471 -397100 -891662 984276 7674039 -2574031 1078252 1871725 1930236 646114 937108 553891 4184153 527966 4046672 1195783 1059094 3338014 1492184 -315835 1369716 1668391 -168199 2525346 2884569 1471685 2851026 -3935596 -994153 -1657016 -148895 -209947 1230970 1285540 1950945 1003694 3405658 -1378007 -549524 1171581 -546728 1632393 245399 -1917936 2944826 -1052013 -1121776 -3221362 3266553 363496 438321 2156458 2659129 72035 -2460114 -768393 -764922 611714 -3103535 1357132 3598166 -2894877 3238582 -1097449 -1354291 -1015683 -3786469 -7074742 898566 -130003 1896374 1919330 -3888073 3711626 974217 -3754424 328760 -3749277 996637 -6945531 4667246 -838556 -2928751 8045206 -2082422 873199 -3351081 -4738089 4464174 -104784 627942 -6250472 -1953086 7918186 -4324620 1809278 -10625355 -2268298 6983432 -6056809 516960 10187738 -5185616 
253618 -473184 -2171497 1728871 2789192 -1928797 -1539938 -77133 2171679 -3199375 -1218456 1378661 -27064 828032 58017 603729 -32353 -4167700 1671474 -2097598 -938708 -697030 39443 1871814 986148 1792972 508871 153196 410965 4578985 -136195 -2385750 1310190 1227048 -2999660 -437824 307306 -2161306 -1266705 -2731322 1228819 -6658 -764148 4237249 -1371636 3871427 -7346692 2911036 -160716 -126904 -2353376 -2721036 -322079 176364 167518 -1951899 -1712270 9064322 -2172885 83452 752854 51490 -1828477 1899291 1897473 -995953 1795790 1160855 1971729 1434017 -688962 2078352 -423710 47451 3211750 1686832 1508310 484062 -711528 6058536 -5001476 -120592 -1573591 -3744961 493215 3568050 -2825031 2233487 1224635 1455803 3753896 -347524 -2049692 5118324 -2226321 1607689 309186 135127 3114089 -429698 538835 1722252 2019978 2303353 -1353868 1975817 -4003094 4023482 -4118362 -2015945 4370613 -4125699 4196627 -722467 -6224607 810106 344396 -197735 -2370109 394057 -10624543 1891107 1242621 504142 243935 -4236657 3714195 -2002274 -3435610 -2269263 -3871633 -2094465 986220 -2446942 -18369 3101338 4855543 -1094894 -5406613 500484 -3151080 -656032 1570495 767536 4034350 3011403 -8024567 3801995 -1977846 11683378 -3328896 -4825755 6122637 -3864998 -7885079 4819226 
2155462 3220011 443032 -3810747 2360519 130810 -236224 2372506 1333118 2796499 -1041312 1730357 1181380 -22181 1142146 245460 506122 -2377044 -821656 -349506 328153 1184988 657783 -3313287 2213487 -1285930 -4243644 -1967374 -1975273 1251126 -2801543 -366311 2731416 1784301 -1031954 -401201 -528889 720352 2242862 -434801 -405388 247689 508168 241708 943782 -3185760 846252 865940 1048418 -494942 -172354 3149112 105730 1189728 -2963191 -1194009 -1525955 -1120708 -3609553 -305443 948575 -111563 -1743927 -407538 -821551 139153 456331 -951347 -1565494 -1365070 -1796365 -2149970 -647156 -1782469 -221649 1188078 -556461 30069 -4579850 5073831 -7283 -2205118 -273326 -305797 -1112355 -190799 -3182395 724928 -557163 -903640 235789 129055 313876 5449795 -1334600 1484312 -741719 933685 -750544 5723619 5769942 -188084 -3697957 -1343018 -591509 4665486 -11330221 3434538 3958290 3131297 1709249 4728342 -3317587 1404785 1483974 1486051 -4747089 1223922 -748947 2507377 -1991923 -12090183 3655618 2190917 2334000 904988 14903323 -3200538 -3482707 427435 -7137418 2782060 -1197024 1744709 -1473129 8629326 -7542754 1586205 -1207025 1869315 -945678 -180089 -1123842 -165046 1057665 -10665333 6591957 -445927 -189053 1074177 710789 3543891 -4150415 2368937 898254 -2082507 
-375577 -1019280 -2878890 -1271393 -3626386 1600746 2141469 2035299 116271 3685651 1452115 -3336721 915530 -1262828 -1429677 -2263303 -373673 250536 -2117242 -1880899 21076 -762774 -2425704 292243 -1511315 -895591 -1102219 -696459 -1230581 567125 -2453600 86714 -1130488 -593789 1061331 2345111 1541229 431545 54193 2965623 3136502 5208637 2314124 2453748 4485472 -7372016 5481393 3079478 1342290 527943 1004508 1206862 7254650 -344584 -658318 -521057 -511018 3190398 -4141417 -1804008 -3566701 -2516421 -568530 1360345 -1126800 -678783 -3519756 -118071 -1639590 1172336 -2530976 -582964 -4375060 4867605 -2097943 640195 -1100292 -1219733 6647533 2297594 461858 186595 -671216 -2536 -771634 1188962 466888 -249253 -839365 2091237 -1179892 105524 -3330591 -478961 -3224855 2533756 -2011195 2684495 194547 3640141 -9208854 3339297 -826411 -679656 -45507 2872049 4980630 -4471944 -2542801 -390550 -2607303 1172480 -5240735 317238 -3323969 6187713 -3301960 8223798 -4191905 1275992 -4260706 3612076 -628032 -1352134 4021400 -1679131 -614395 4994064 -4384206 4443258 -6980767 6826749 -3402721 2111311 761421 -3011638 -1764844 8311570 -2424372 1419726 3836622 -2025269 -6334136 2595113 7449657 249149 2414435 -1439619 4130744 -3146966 1088917 -8064699 5490875 -4865526 -2777573 -535453 
-450490 492842 1163656 -6160948 776910 351283 3792181 -2553032 1270517 4764076 -968692 -423509 933595 630934 -2108612 -467830 279299 2717360 -420287 -1088855 1484745 -1090839 1368201 -3770011 -4704342 -430467 -747956 -2933313 -1715650 505131 1455756 503086 1123616 -509966 -364375 -483728 722463 1521901 2569500 3120127 2628189 -1821671 553770 -30234 3218137 -7160695 7328771 227311 -290926 2384467 499461 4423102 -1856348 4183862 338808 -1224219 553033 -3376792 -2488829 -1282399 -651316 -2674924 -3589361 -1674495 888446 367090 -2270984 176551 -1541580 -3138689 -525086 -1291943 -1692478 1542576 -2852517 -2466451 -905230 -936114 2013272 135000 -4020753 3075218 4047668 2045779 -5700121 6710715 -6752536 724189 -1814257 3007280 -1027760 -2036226 -322048 3468953 -3023304 1572896 -3439623 246797 -1465427 4824049 -2967004 -2493532 -2345593 3249158 -2217531 877697 2477620 5619488 -5441210 640800 7374128 -8149123 7181796 531196 -5944712 3781962 316997 -1096769 3312776 3156709 1603986 -4790103 7365773 632054 1163927 509743 2799429 -2381406 2249817 -8786306 4539342 -3622242 5792759 2409939 -28418 -5983537 7391586 -7041785 2097269 -1125461 -160695 128673 4969617 377885 -2794552 2457107 769479 2488860 -493519 -4619728 -1567362 -1669315 2343737 -3070148 3097123 -912712 
665008 925637 -6779132 1818533 3516819 -3762254 999046 3437419 2037470 -2624373 -188621 2985168 -757605 1380094 814946 568017 -1366187 -50836 -1955836 -5449790 -3290768 -1007645 -3404736 -866795 1758795 -440597 708232 2020709 651577 -85063 -479264 1137005 2727458 2474921 -250894 -259356 -47967 -2185367 -1201119 784766 1969404 843049 2080288 3430742 -3773463 3328790 2241301 -1204424 -882069 -1632612 -2755304 601390 -2107952 -369280 -1289536 266407 -2188551 -6999494 789366 2472355 441631 1929223 2936256 2009942 477286 -1142595 -116196 -992883 1739580 -2923295 -961941 -31213 10865743 -590648 438923 -316476 2570047 -1228447 -1440293 -11753541 4206148 6242648 -1935191 4331443 1526555 4115154 -4357527 1524014 -1712058 2398421 884396 -1548917 -3327925 223940 1295581 -1754998 1659552 2124630 3696573 325561 -5094065 2035328 2998628 -5101831 1387578 4829527 5972508 -4531324 2645152 -2952782 1547453 -1075208 423509 -111756 -1126761 1311784 -627438 -1312 -1615693 -258340 12127576 -12323469 -1442852 -1004558 -2369304 57766 4496901 -540067 -3896804 1844368 -5646451 2952065 -5101323 516664 1152557 -6106789 7606019 1266801 -2469075 -1942159 -4526022 2792435 -371489 1299774 2499977 -1391557 -514747 1274425 -305098 4777769 -3174719 1319863 1054453 -3942397 -2834459 602044 
702950 -2134718 6552400 3891569 -3726711 -2053903 4041582 -1313005 -4652932 -2409164 575469 -591425 -1658855 1205831 -2837527 -858092 1117742 4615845 -45469 1798887 3793181 3689172 -778437 2485937 3115959 2921953 -613170 569852 -1234056 -1722533 -85106 27965 -3964662 -3013016 -3051053 -330770 -2177810 -3377409 1042221 2694915 -20659 592525 544853 -1878163 -1449504 2780889 1655457 271080 -4902220 528097 -294665 -223599 -2140942 5823087 -3784332 350853 -590177 1061886 1528992 3523321 -2125350 3452362 -3306283 2894778 -3606263 1077582 169822 4574549 296908 3628113 -675603 5076626 -524552 -776045 2236664 -5824843 4084982 -3206191 685425 -104963 -7524042 6599421 -5834228 4244885 -4635146 5808850 -3833269 69853 -2791265 5222647 -3595754 4035499 -2727215 -41816 -5714580 2270225 -5324662 5067276 -2507707 -3982315 8931561 -6988806 2019046 -7525556 2923724 -261336 -7175780 -2594014 5681181 -1899460 4560892 3346436 -2243478 2430754 -7402271 635288 -4646288 2978564 -1873468 -178256 4073967 -1579873 -344144 -172757 -580454 477909 -3430898 1504984 4000812 320082 1291758 -505264 -2676067 1308627 3280145 1234388 -5619346 756431 -825168 2387285 3069967 -125034 -160806 1918090 2973533 3653561 -5074439 2062777 2895312 -465882 1282176 -715699 238706 -1943576 -352409 -3302188 
2512315 1227531 5782613 717721 -4640271 -3163834 3092927 5239542 -1882604 -995718 -905559 295798 -1369160 314392 3818148 -2247135 1515814 2792676 -1529564 1512999 3696779 1035804 1658929 528356 -1306866 -1683299 316964 2981934 -1804429 -2508926 -3402244 -1863919 799607 -4850907 -2647000 -838321 -2057777 -2219167 -810476 1250294 715346 956249 2207881 1205999 -1199075 1664907 1355204 691369 -1402606 -4600492 221353 540324 -1744763 -61866 -1519349 730496 -1855052 2714963 396344 -518330 5352116 -1270372 -2508218 5903758 -1219847 -1723437 3757019 -4845384 221807 -2703308 4533762 1536302 -42838 -817819 1992664 1253763 -7849339 2861406 471525 646487 -3380794 -884455 4398978 -4219385 -2504778 4043702 -168781 -2700064 -2877528 9827457 -6605597 -2755381 3011539 -8995839 6525707 -351396 876238 -6808012 1788531 1065362 545970 -1408686 -3323442 7136471 -5856886 -498804 248616 1620106 -8327127 7467895 1501372 4742126 333212 -3122109 3256123 -5259416 1624897 -2609183 2522624 603229 2798412 -2424363 2696561 -5452602 5608230 -3056997 1335403 7907321 -4260584 780824 -953455 -1816162 -5431186 4607458 4791779 -2232629 745752 565991 95466 -1392838 276926 1014531 -1979798 -2105049 5419366 -120372 -2037370 967235 825025 3602555 1443706 5017047 -2184155 -2673760 -5281117 -1992559 
1146955 2333447 -383695 -3921343 1814056 -956542 940815 -3447423 5609903 3023290 -2312304 1975497 -493873 1453541 -1498201 1595391 -362501 -1592186 364093 -105509 813486 -2938616 1460243 -4114350 2204302 -1239797 -565283 -4756013 -94850 758540 2098152 -2035473 -2591070 2727252 -1913909 622988 -1222525 141486 -4444579 3729002 2717398 -619365 3529785 3065279 914648 -3470775 -1124444 3493936 587396 2111196 -2047723 1841515 1991410 -2958121 860411 -3539137 -1820969 1197457 1276500 -2576800 -955041 -67060 -2712894 2394012 -384062 -2691170 -743410 -1180147 1693907 -4036631 5257436 -2576987 1381460 -2603743 1673774 -341016 -475264 -2954800 -3844470 2128085 4054084 -167368 -1761381 -1516214 1052471 1838896 1351174 -4925811 1575667 591160 -4044590 1048963 -401568 -8788501 10774492 -1704541 4817124 -353209 1369416 6301424 630772 4582118 -1955403 -4555963 -1701791 3722931 -7171627 4347230 6758649 -1039326 -620054 7545369 -2678822 599708 -3051650 2413418 1196548 -1111006 5581706 1080993 -1855004 -180706 -6793839 4920135 -3457031 1026472 -1589511 -771883 398661 -935772 1507394 -3529154 -2016818 -1225108 195767 1948718 -14442 458086 -4565537 -2303622 -2277361 3653946 -168695 8223431 -2173751 13177407 -6489525 392138 4528446 -5854642 -2445847 -2276037 1886686 -7205833 5830041 -3916671 
-1148662 -2639304 -2574696 2155993 -1495905 3371638 -4168819 -2368416 4113333 -1746296 417061 -1728619 1159626 -889583 -2354355 469221 -793699 1820872 581629 1616469 -6381703 -2626049 546010 1682363 1534709 550510 -591162 1819026 319075 -76679 389162 -1488660 -2175130 2137734 -2092102 3757678 -252119 3318510 -133834 -264885 678878 341064 1495411 2748722 -712023 1089757 4129234 -1447425 -97817 1005697 -2458373 -1395831 541098 2283701 -1228916 1619820 -1298474 734433 -2957489 2585832 -2860375 674996 -4364080 3631873 797706 -213897 3469065 -62871 2729609 -2313356 3780001 -1135869 2267356 5842094 732585 -5397283 1782612 -1902638 3819846 -4361780 594329 5384751 -2850061 1060558 -1531023 5115357 -5780385 3254628 660266 -4258488 6866291 -5415133 3585543 -780591 5911758 -6623805 7930272 -5022242 1202045 -1644730 1382626 -8640679 6371320 -324510 -2186701 -950473 -2187788 1604568 -1212239 -823736 2645911 -4982241 2615525 -3582615 -3230049 -4479726 892981 -4637272 7179759 -3299374 -1901735 3046329 4028827 -5811783 1655845 -1906840 -543054 4797734 -4176440 -722953 2242291 2973557 3187154 -2322500 -1485439 10242850 -5194906 1486543 -5931425 2709535 -676556 -239328 -6722654 4445856 2330152 -3813034 9404226 -3556569 268173 -7712760 4067171 -226700 1016788 -3451080 114921 220342 
-3687453 -4311399 -1168740 -1309537 2408157 2152057 3403508 42331 -9164302 -18972 -560023 -1819667 171942 -395198 321186 -3420052 -1526543 496535 1314086 2003709 1097391 1271304 -3149753 -1868705 2416326 3212714 2548232 -1216422 -4442421 2145955 1767749 3673762 3077470 -690850 44819 4082797 2703209 -5100044 708610 1955861 584262 17585 -643791 -904700 -219088 -3781832 5511705 -4007621 726161 975435 5389792 3421334 -3910602 5036534 1295652 1670690 -1296259 -6240358 368772 -2526887 679091 -4212 -1293452 2008420 2013645 -1993391 298372 -2530089 1807856 -1183955 1380460 5654719 -1256946 2415045 -2938449 -840258 -482292 1447429 -2912903 3191403 4849352 -3368259 -395186 2901082 -4517833 -4337039 3861344 1056223 -162119 -1359341 1404903 1996498 -1158500 -4267782 963022 615575 2112289 -1285312 1888879 -953150 8841646 -288821 -1454874 -6297788 914716 -627164 -5070934 1366030 3183587 915100 -1733425 -491449 3680756 -2575752 -559530 609685 962431 -4624735 -278857 4930457 -3364981 7517868 -4635681 5265863 554621 -4626433 -206533 -1978051 2105691 -211154 -5896801 5761464 -1509676 -1496084 -2011620 -2149957 13096632 -6970456 -313215 -2207876 -6050409 -4876002 -2747736 3369065 8794150 -538488 5167294 -4051073 -112358 -205080 4003508 4631717 -368136 -3394122 -9118668 1430086 
-980297 -2323047 -2491502 5128968 5718075 -3638744 -3543530 -4949107 3232720 -2334738 2850668 1913373 -339672 -4157480 -1094344 -438344 -1421778 1170738 1103857 -934708 -946326 -4512987 1528041 2733641 2748396 480722 1822495 -3072898 4121618 4206350 -19505 -252687 885952 5153352 -897217 -1855927 -2778164 -448957 -1190512 -677976 -712140 670723 -259562 -99599 -1900142 1092693 5141935 -2571592 1912042 -3027207 -165036 711075 -6028715 7304838 -648411 -2439334 3607425 -4977248 -955601 -3192898 4052399 -375098 -1104258 3461133 -258128 1140479 315004 3732013 -4931099 7593985 1736832 -2223540 1969568 1949601 -235573 4355058 -6785450 3394955 696479 -1509742 483711 -1607387 12104162 -7395046 -6486190 413919 1972192 -6719907 4872015 5425478 -798422 3181309 -113899 1238202 -2075283 2284748 -3618113 2766370 -425347 -5180013 7227672 -7333249 1690554 6108437 -7052936 1756519 86216 -4661507 -5244321 467663 663767 765786 -4420096 1841181 1742968 2573854 -246487 117640 -4103852 -1968073 4114892 -112374 -6686773 2431536 357576 -2320138 1131179 -3016105 -3559664 2091149 -1175750 1763779 5755613 -2568864 -6007583 844596 660515 3263082 -3743657 -687168 -1217241 1140957 -667218 7764479 456341 676075 232950 -278981 2813590 -2631416 -1427233 -5535765 541029 70006 5799153 -543185 
158788 8559907 -5254352 -3682965 -1781519 4938998 4741303 -1184802 -4495155 1859126 339564 2466548 7384578 1876457 4322310 947029 -898944 -1803533 -417170 -1319661 -571852 -2812684 -5015364 -2164783 -2053940 -824200 895377 -2196297 -72468 -322343 -508029 1563251 -2048723 -4701530 759342 1712334 2484041 885460 2008077 3046256 439237 144023 -1999968 -2642803 -2796527 7328093 -1856065 -6220744 763458 -4546836 493973 -4317957 -2718260 4131997 -5122234 1030655 -925698 6037474 -7864250 1748385 365491 -1684584 -7049568 -1073473 5831782 2199221 -5747801 -6089245 103951 -3067991 -438241 -3797561 9076735 4148542 -6818630 3421533 -3639109 1002146 -3690425 -7251381 5646893 -4368183 5830658 2604028 -1986215 9229341 1076799 -678033 -766052 3298200 -1882927 -395060 -1233900 503992 2970150 -3695083 488382 2908684 6043706 -1404136 4347196 -3075038 1007104 934302 6421503 -2984177 4271 617286 1891018 2811489 -1000284 -2480576 -2293512 694821 -3360260 3349374 4393550 4810578 -5292003 -1615245 -4722378 4311930 -1691819 4057047 -769935 -2212674 -577049 -3501150 1958922 1898017 -108095 -3531791 -2759586 3663908 5101873 4759732 -5246253 -1298942 1742041 1465819 3390989 -237931 2077821 -4618856 -2331833 1066431 -849911 2108129 966556 -2777712 1219702 -2075999 2186577 1004755 -1303108 536355 
-276610 -7172870 -228668 1522586 747649 -5042443 -752460 5613159 4645120 -4049903 -2618119 -3427421 -2138708 -3529092 1160134 199073 -729492 -672262 -317433 870226 -533708 2473572 -685865 -481359 1491364 -1997333 -405789 4068302 3690033 3425048 235169 1245645 256769 -263805 -2249395 -5648989 762745 1951794 -397517 266450 2484750 2400236 533314 1639312 -1825683 -4381473 9797379 -2804506 4383787 -2195415 324486 6124824 -6519383 2709092 -3765189 4984654 253122 -5931973 3109662 -1952304 -1586872 -1426048 3041806 3695986 2003703 3644669 5671762 -2304312 2012418 963725 503652 -718017 -5294779 7664125 79226 3303851 125386 -3082287 -47238 6834689 4791277 -1951375 -4454070 232802 -6234238 31119 1172438 -1541552 -3861324 2226930 -2785388 3827198 2431853 -2233401 4518305 -4134244 972688 -1267220 690045 3634168 -152696 -946481 -1013753 -6658475 2078664 3650577 -1375123 2740175 2469991 -3710480 127030 -3014926 -287682 2308215 -941542 -3559887 4128000 1853149 -4851486 -7589430 -2402788 3925019 5493912 819598 -1804720 -1146935 -3106886 -700903 -1727304 874816 -1027361 -1425112 -6852385 496232 2779420 3325111 -2566752 -72969 -1065082 -4104390 3271145 4162116 5449837 -10974936 -7473833 -1663640 1360811 5188932 -2178739 2715231 -7372414 -5488343 5452489 2416172 3397099 5247967 
1159698 -659973 -572212 772383 -1199002 -151601 -4643261 3566933 4236056 -639365 -1548040 -1382714 1887571 -4130190 1802888 407297 -710682 -1617712 -1110397 90753 -1997753 2054015 -998624 -921543 -334151 -1445571 -1440785 1794117 3835460 243080 1067652 -1375382 -1118811 -1443729 -1052589 1967328 -1130247 -2105357 -2885207 -913055 928668 -2774694 6375482 6341761 -585623 -1720739 923311 -342250 6902418 -4735126 -380176 946937 -856716 453563 -5814347 2143936 -208911 1049563 1452973 322942 -1531338 -2687073 2962692 2993199 -574200 -40601 -5500827 5753609 -2674876 3152097 928181 2105583 -1272020 1191039 -1372960 6120153 -2967921 -1579388 667533 2729152 -500551 -1332886 2369247 -4156039 863144 2613094 -1019117 -1122061 -1306699 137112 5239132 2032724 -4972700 4481471 -4099825 136467 -9367723 11137101 4954903 4591804 -6166043 -2176259 2858653 -2099279 760539 2777414 2887358 -10823 2097653 -2228523 -1992327 4627968 -3104313 -2424069 3468120 -3766913 6515340 -2415226 400445 -1374917 -2975621 1303202 3778418 1146481 -5133978 2781195 -2605703 -3165415 1881514 -1877956 11436346 -5575287 -3120692 2137757 6189983 2528236 107322 -6988511 -1913362 44766 -3923342 -3590904 -3989462 5650762 2414859 -2136345 1131317 935090 -276070 -3131648 5112966 11527283 -7425535 -7592623 -6743596 -3437127 
2805431 2190431 631854 406805 -1711811 -8517 2036320 -1905076 2351770 -3089549 332129 -1869901 2845002 1971368 -474398 2604517 1312204 -2353628 -1674955 -376120 541790 -678107 1743017 858805 -4362875 -1495305 2283568 -1175860 779444 1945785 -3445205 -2155210 -1350631 2444568 738341 -660255 -4108888 -728757 1286137 -2582784 -1260919 -1658604 279059 -1388679 -1008595 4201332 4030786 -7899174 -1787721 1325486 -4635839 1195123 -8532189 2973963 3401072 -534007 1303674 -2806348 -2080147 -2025542 -1030385 1964322 3945266 1960929 1551420 1701220 3432618 -5147795 1539192 -4600636 4270647 -989554 -5495374 8967013 -5878868 2492725 4818401 -188035 1222774 4696457 3692050 -4633696 -3030034 1704302 -6499080 -1331495 -2891811 688574 1311503 2379917 3344161 -4244415 751857 3945678 152807 -1249073 4552718 -657300 -1148555 -3179653 -1685519 4209518 -1493001 -34350 3861834 1726924 6053342 781387 777546 -4404851 -2134491 -2678025 -3320083 -957723 -848911 1135908 -836500 806164 3935455 52407 -1675554 -1297726 5004515 4149384 3974773 1005388 888854 1419422 1091035 -2201099 -1314706 526456 -778363 -488541 -3294412 -3187412 -3633244 2270566 1908950 7715293 2475935 -9289837 -4913000 6507235 4047307 3748264 -14164423 -4245559 5901811 8043239 -1594054 5781165 -9969944 2061362 4816635 -8121723 
433461 -4229642 -2662871 4112497 736833 5047123 4043687 -1560629 -3179646 -990691 -4882376 -1364595 -122829 2013171 -1618418 -763593 -3607136 -480749 537569 1291780 315960 -1946296 -1019724 -3367231 4195960 3652584 4262470 2138379 1849527 1693263 63840 1808863 116714 -2438318 1019859 1594089 619556 1827328 1510863 -837035 -1665839 -1285072 -2580865 -3133316 -7848771 -6105195 5143980 2841352 -1335709 5150490 5825437 3623165 -5152560 -2944830 -825852 -4367229 -707584 -5035878 -589177 2462158 1201384 -402800 388052 -2330888 -694033 2065582 -342678 3252615 1179250 4839688 -1166392 864817 8104828 -1972677 1462140 -5941948 510869 2838045 -5840645 -1786167 -4308699 5098657 2810991 -982483 3849541 95939 2012267 1006895 464994 -925651 2122840 -1629089 3241882 1368117 -1597931 -2035546 -708406 754943 3931957 16596650 -10651196 -6177371 1407630 1354494 -6925881 7105234 -618464 -2994665 869751 9282754 1039771 -884531 3117497 71792 -1754557 -3283642 3381135 -267739 -467270 -3503399 -5308107 3125230 -6342045 1401992 3666387 -883100 -1432270 213284 -2026160 2963061 -1983233 -1525696 -2439872 855206 -2347989 2140273 -6202189 -2000709 2134680 4641917 2915778 -6311898 489024 -2893289 1102960 3552502 -7969236 -4799532 -166427 5141175 94178 1024894 -2363955 4388853 2379560 -4015802 
-67389 -5614623 -2201903 -51881 -1660601 3197996 2304688 1934906 228018 -2605187 -1525079 -1817067 -2438402 -1409100 2490445 -4054669 -730797 554566 -2987342 1123442 -1216497 707748 -376156 1248527 -659172 282155 1726411 -2639493 2636849 -2401875 2245115 1786082 -432402 1140367 -689716 3108411 3030031 617524 1990936 -684835 723369 492486 -359793 22935 586148 -2227845 -826793 2343235 2056928 -4704142 7243074 -768585 7675501 -2571288 -22847 2205803 -1770517 2425621 932354 -364732 4940678 -899285 -4728005 4433143 1458907 -3911854 5730072 -5542536 -714765 -380093 7405938 -727375 -2889769 -2612551 4643521 898794 -4892596 7444835 7113217 -1514806 -4763254 -2421273 9751177 -4424215 3620432 1755428 -111008 -6997247 4826205 -2999994 794492 3714427 -1852694 -2188200 827516 -1210999 4284725 -4009061 -4727496 28433 -6879440 -4474805 2717954 -2797471 5105008 -1572300 -325000 3912638 2829761 -7902823 8872598 -6201709 -3408643 4366779 -8096786 627968 668717 -3073882 -5931950 5808710 4496664 -5882148 3097313 6195504 -11539528 2888427 -2793186 -1629002 8925717 214086 -4955102 4942949 -3716178 584466 -1663634 1611484 -3518388 -1852176 434900 7540617 -404901 -3295267 -1438387 -1089060 -1119782 -692466 -723876 -4138052 541859 4597409 -1592210 2917213 -2203229 1985672 1188288 -495127 
-492922 -831292 -1869200 -417386 2245529 1668559 -2558580 531433 1099943 584464 -209503 1706312 -2136763 -2369973 -1662814 3711838 -736442 -384115 -187315 967089 2977088 -3606641 -2658875 -149064 -71788 -258194 -2959022 2033411 2784318 -924856 962190 1369733 1254908 564778 -454903 676653 1755263 1571245 1813488 -3487677 -2730979 1038432 437229 520834 -388567 -1004153 1675186 1063604 -4177980 9630256 -4746200 -1192194 2670344 -3636176 614368 -3961955 6672395 -316426 -804225 -4460869 3839427 2437369 -8922134 10720435 -7681056 1699796 13200645 -9341987 2395087 893302 -4725203 -1929088 3196885 -2053868 1937007 2634784 3793362 -8329000 -1339605 -3213734 1046014 2412651 -4128242 3754299 2875791 -3040544 8894456 -5530460 -1959526 2267783 -6982365 5135026 -1490492 -1032375 3481218 -2337170 -9217904 4088921 7373695 567364 -904991 598626 -5288847 3970386 2772123 -4504887 458098 5187506 -2376257 -416543 1382698 -3878555 513091 1845890 -2019909 -801217 69891 10278465 -4795460 -7302944 1204627 2591582 2480440 -2855716 -3557170 -1746680 2366316 -811593 1172814 -5398325 2052721 -1688854 3686390 848473 520531 2116352 4154732 -1832083 803561 2844818 -2084741 -5870729 -2081137 5629203 1579216 -3803131 2366945 -4781108 -648173 1371403 4581847 164412 -2753969 1793254 -901773 -2446024 
-444737 -2167408 3837056 -4019658 8357514 3805142 -1736514 -4987175 -6550008 -1632192 -465622 1240847 -1636181 479667 -1392555 -636193 2485677 696414 4097484 4021107 -71199 -1565033 -2876361 566672 -2617942 263429 -1977721 -2557083 -500093 3915185 3331987 2109710 1181024 -2011978 2723904 1903298 151512 -1399865 -1720708 1677266 -2729316 -1545954 -1592300 -1122411 4305225 1868682 -3890243 -1807057 -2634552 -377327 1774825 1540906 -2625296 -58905 3444713 1471187 5063596 -3642224 2840245 -1510390 49087 -1213123 2337936 -5505867 663993 -2055087 -65869 919727 6259911 1876308 2946108 -29950 -8925023 1744585 3887530 -2428933 145640 976176 6608855 3646253 -4291116 -388048 500311 -2261720 -668976 -7259030 2517591 -2262323 -3819885 -7074242 3856825 -1509461 1467368 -2399366 7460585 -9263169 208258 -408773 11023842 -7273415 -562707 -1844819 2242858 2675475 2913755 7080952 978477 -7207669 -2526586 3550710 4029031 -2750216 1972697 659842 -3353826 2641769 6006992 6266860 -3282501 -5304136 945195 -11620653 -1623156 2149737 1396185 9149818 5895034 -3193596 -4910842 916049 -676857 -5165367 -4911154 5427727 7142162 -1806267 -3659104 -946646 -3242974 1336585 2357502 1106778 486480 1080266 2578624 1278354 -1868681 4313484 2305879 -6083997 4864357 -2945521 947139 -1711534 -6226652 -1916898 
-1777171 -3991315 -5335812 -1453664 2588991 3719814 -1807063 -2569446 3715601 -320756 885484 -973556 363842 -4077236 -699146 -793699 -2181787 -1297549 -760536 1999914 -3348068 -1328828 252998 671953 1003828 2523229 -2799502 -323855 -2091986 260538 1603124 1169825 1356021 2197691 2435648 -2749997 -793796 3196312 2733185 1821809 2863876 -3718042 2487314 2254792 1082292 -2192186 -571375 -1698903 7448665 -1686496 3262874 -1887367 7751711 4439349 -7632473 7470911 -2723269 3707614 -1042554 -2369605 -207134 -802802 -1775879 -730038 -626924 -1107375 5747058 -2113929 -858171 -2555658 4375040 -124010 270647 -2293348 1889400 1471842 -56630 1562704 -1201702 -3211854 6206786 3837022 -2144304 50976 5754285 -5349378 761236 5267812 -3047507 -2102857 -6143479 1837108 3896200 -5933117 -670728 2484425 -3217913 6615894 -3466926 -4134306 5392757 196888 8806093 -2528486 -3565405 -2728405 -2431583 -4544406 -3570166 3380240 -2100369 -4557743 3289696 -2756182 3331475 4122383 -5573031 929968 -283035 2937774 -1005703 388791 -2602195 -7583135 5133575 5455802 3387732 487406 -5827264 -4089594 4560911 3914316 -4397254 8975888 -6003545 2104774 1457718 -8021725 451666 4166084 3445544 -8960498 4516472 -5979044 2358239 608896 -10183361 7852576 7951403 726322 -6341083 1518036 -4174915 -3957252 4562310 -1070989 
476862 -21806 -8884520 -3944054 1104878 3100042 -1122930 8537268 143811 -3238125 -733470 -65938 1594223 1733061 -257451 473661 -1596901 -4800890 -4174564 -1657454 -2089665 -1489736 519739 -556769 -847518 -1652776 -2051169 965695 -2486495 21431 2195577 -30131 4964114 -2740722 1307229 2280393 5177273 -1233763 -3737264 1314969 2052941 1403546 3586869 2144759 573323 3146691 3792154 -422424 -8294999 6151557 -7323430 578599 3277938 -299117 5290977 -8478530 5373356 -1599425 -3092956 1512184 1105588 -4351473 -3581645 6274599 -2511973 -39766 -60958 4529412 1408010 -3591884 -5080541 5435523 -6986049 8676976 1168618 -1611979 5132431 3794950 4018735 1177483 2500194 6727913 -939667 735342 -5496601 2423667 -97698 -2906481 536978 -202523 -64742 697168 972739 -1202872 -1016305 9083594 -3006406 -2448399 -925006 -6864417 280807 2658291 2955545 8201668 -5263139 1865281 -203690 -918557 -3221086 4310625 -4544380 4975518 2737758 -7683536 -3345886 -262975 64843 -4717423 -107174 4963024 3594156 195371 -4884881 3719167 -4267097 6124916 -4868118 -5831261 2748731 8222310 -2592915 -793685 -3844132 3652140 -1926020 7422624 -8698523 -8385656 3949464 -1314273 -2119498 1038413 3110765 -3388918 -5174779 646714 172018 -209831 871367 768647 -4206750 3761563 58644 -206340 -768327 1395817 
-2247969 -5828622 2792860 -3102150 -123251 -450063 -5111866 3393841 3124992 2136106 -1257716 -2580607 -2821642 -867679 -2730021 -449727 -272688 5952536 3861802 -1638099 -1382732 -127679 797646 -1064603 -887752 1906753 -3637950 -631526 2989541 1537904 -386913 -1423448 1055882 -717775 3812705 -2146861 1821128 641258 592066 -1881046 656491 2866127 4514541 3607431 2063862 -5781012 779587 8276975 362021 4022379 -1059032 815688 3233659 -1039047 4506620 -4489033 5441617 7018154 -2847532 3164390 -3475455 -3378003 5326941 -8723270 1303839 -2017957 -1342235 1172955 4466996 -1846227 2109424 -1367870 5121892 211557 -171921 -3282434 -3839715 -5067488 -4182025 -4045949 149693 2663829 3537785 182143 -1578794 1675981 -1560538 -611858 1796269 647262 2988812 -8353995 -3882537 5132948 -814443 -3515183 1120338 -3183935 2701748 -1321177 13763078 -2285816 -5713578 580991 -1759888 -9101911 -2753447 381194 -680197 -3040103 2713159 794500 3083439 3330826 3308015 -4502242 5502942 -521475 -1877453 -5180308 248049 4550635 2029256 4156212 -5948623 -1215668 -3619447 -2544253 -816034 9896602 -6827387 -1472310 -6702043 5890179 3529104 -7365877 2898683 26201 4275578 1698974 3494557 -5492082 -2876756 3801286 -755475 -6960795 -1353454 4810877 10371202 4173151 -6047995 368433 -4607059 -1880033 3436411 -2719749 
435699 1476172 -463010 9070212 2662386 647103 -7400114 -1654589 -2496613 1426832 2964325 1246079 -290612 -1355892 -1213838 -2202310 -2220311 -361057 1705183 202668 -2958300 -361702 2736293 2462952 1928591 3200144 579886 1533446 1170707 3043007 -347544 -1222957 -890220 -1844119 2213573 -1236410 -929950 -1531469 -2323284 -695215 -4736053 -1216778 1111858 1607425 -5713710 -1760982 3167495 -640593 951857 5079346 -752044 -1246827 -5459798 -324562 2777752 -4405887 -1452738 -286441 -684380 -1376321 -452397 -2644679 -549443 1618533 -1060862 -3103279 8475908 699100 -5030094 -7245675 6678314 11135179 7908285 -3546526 -2407557 -1143142 688294 1164303 -5400842 896194 -2245557 -3971431 -1406863 3611522 -133760 -3929291 3393144 -323761 3968975 4173671 2682010 -1467043 1035536 -1365542 1544618 7205342 7870425 -3627212 -8435181 5124866 -1269268 -717632 -4781448 -638281 79774 3074928 5575192 -1094417 -3805736 -7475120 -1404816 -5654930 -1643261 1228345 -723679 10330380 -7014600 2435888 -1281503 8453733 -3213880 2842715 3239998 -1641538 -4713506 2160691 659511 -5727171 -753556 3164388 2738733 -5440643 -1786712 7281160 7968521 -34497 -4667549 2087244 -936752 -1006332 2073672 3142323 3379966 -1255244 -2951312 -5848621 -520808 8524350 1525738 -7511690 8121099 -1941166 -614413 -1904580 -7868111 -3974020 
-133067 -518449 6713026 3301413 -2956074 -2540605 -2519753 -4283556 735486 -128112 -871206 387688 -500707 -1760776 -635690 2318604 2581481 2909725 941652 1556953 349335 348810 1228357 829917 3364774 1170901 -378906 -333838 761113 -2632335 -425568 -1783185 535231 -1641211 816740 1506239 -2867254 -4319216 -1046182 96104 1615122 -952600 -634244 -294420 2086177 1792885 -5446786 -5231290 5458264 1432048 -1426354 -1822905 -879072 3098148 -6139041 11396 -252836 -1713336 4000790 657289 2825043 3979586 1690306 3498598 3772661 -4433626 1138666 -9032647 8823737 -6926158 5173513 -4085562 -995737 -4755840 -3185325 4244248 867779 -4021758 7767815 1594118 -5019540 -5445467 -4258891 -94789 1628466 -338004 -1986539 5843622 -5808273 5970496 4431897 -5470351 329966 1116268 -2121598 -2650342 -1133433 1067589 4290465 6264556 -6198580 -2809482 -3141743 -2736053 -3971750 1956328 -973241 903094 -2446529 6771915 1129141 3615201 3894131 -7537281 -4882454 10417489 -299816 4914794 -4489747 223749 2210773 2413081 -6258845 -1095749 666672 1024533 -7468296 -5475996 5790210 12999677 -3152663 1584875 7601846 1244054 -8536470 -837103 -4641944 -4957370 5912523 -56324 -4082251 2223478 3164087 5862531 -1944065 -6174959 5180388 2592184 969852 837442 -5923637 316720 -2971341 -4166363 3659466 7057209 
153250 4834784 -352476 -2128153 -2051168 412261 -2412383 716974 1132286 -600449 -839156 553484 2722517 2459417 1112512 1948652 1476901 -1408441 -2239831 983687 -2257519 -868458 2534652 -1073808 4084730 280311 -3824806 -2421536 -132037 -2507397 3388359 871055 -2604845 -491768 -4278934 -2807296 2465345 2206957 4149371 -1382623 -3897772 2105856 471676 735837 1768616 6056576 -1907288 -5428472 -2015887 76952 -5606518 -2455118 2976784 -133028 -2151263 -5693106 2660622 -6866269 5759340 4422875 -2984139 -1975282 1394334 -6806462 5613673 1367486 4657059 -2470572 -224881 -4272268 1892179 -1292063 -4120804 2024099 596041 -2443929 872937 3052405 6545114 1774745 -2255460 2541431 -443329 -5137238 -2111180 5898349 -2815999 -5480333 3830394 -3641315 953003 1481830 3433374 4525514 -128498 -1878589 1725920 -755725 740101 2573864 -3998985 1311962 677481 703030 -6118818 7514510 -7501595 -2868372 7155504 4398407 2168669 -2080593 -3956747 4237463 11543629 -1529611 -7169233 5798289 -6901166 4037897 1056888 1000175 156199 -1743900 -3244144 -13704151 -4850649 8140231 5432232 2900484 4793064 -1634209 -4757021 3680408 -1995954 2432544 13990370 -4599606 -1603125 -3755730 -412821 -6888200 4287754 -1002972 112302 -5785940 -3877636 1019446 7035262 -2794385 7257727 -5743692 1796760 2380054 -1834610 -3605496 
507529 -2114376 -1525363 -528590 2178948 352760 3969676 -2355748 797517 -175641 -772283 176750 1703861 -2954822 -3466773 265795 -487410 -1515036 -1859905 576228 935300 -1155965 1515507 -424639 -134964 -1884172 4214044 -1003853 -1220273 970215 3830317 1476132 81769 -1083665 -2781780 174918 357082 2042347 1340815 -791949 696340 1570903 -1868257 -242188 3091689 -2129773 -3597492 -2820127 8950671 5074873 -5836089 -1509806 4283509 4065846 -2446287 -3536383 491920 6450768 1770291 -3361534 -95794 -582174 -3356120 1768522 -524147 6042452 -3412712 917361 -8877760 3056565 -4537310 11779683 -2520721 -5916388 -2352816 10197006 3852776 -4852439 -1172174 1692317 2842822 -12045342 -22933 10903340 1610989 4976953 2572110 -1301355 -5613186 -2927310 809254 198747 5431816 -3251887 -3955567 3326035 4300218 -3664712 -6239381 2305671 -677488 -7555987 1450327 1172670 4828040 4519118 -2567664 -4640853 -2457398 -660399 7017058 -5270660 4661356 -5711001 6689866 -2267805 5142842 -1902168 5454612 -7629960 3094595 -11085807 -4028976 -235043 -1127454 -345014 -3312247 9060269 -916257 8482330 -5754922 -3127726 -1747114 -4238928 5922819 704624 2663613 -4841782 1670696 -1022643 2471901 -1657268 -2728049 5615379 -3741150 -495598 -1177980 -2447061 4243958 2425133 954689 -3451523 992309 1651564 79795 -1837224 
59533 -917333 -2779906 -3298220 8127123 3039455 -1893246 -4954421 2875971 -3353958 -2999152 4863651 1360663 -639367 -1012535 61568 287528 -397806 1354499 -745987 -687922 -2434445 -1402273 -1923975 2756125 468658 -2150781 -1632388 -678767 -1910060 715394 1975280 1877710 3684294 1981237 151034 -1011663 2437194 713892 -1764347 -249829 -2386284 -1004138 945172 -886034 1730687 1380057 6161266 -2503454 -7366850 -1572765 3537063 3321438 -977403 416540 3515922 -7094756 -9664995 -4533100 5432374 189345 5486194 -3470443 -4501161 3010870 135864 -4705153 6933207 -3618501 4305959 1609069 4707321 -4119521 2224685 7405452 3838835 -2351641 -1094005 9678817 -1743907 -9528320 -2807356 1957448 10422032 -2493950 -3198969 -56768 4302531 -6532941 8479346 -3774581 -4438256 360784 2258302 3166686 -632693 5377772 1836334 -6195779 -3824580 -6234350 225430 -10255777 2531252 9341319 -600144 -533441 11911610 912280 -282606 -4777352 4826112 2274830 -1143135 3047605 -1263671 634527 105536 253450 -3456977 6031019 10101979 -7166000 -5795391 -5440350 -9216121 3614946 -2963356 -3444399 -1168163 -2957690 -563123 -1180072 5258825 2147536 4042671 -1316615 -793256 498412 4991489 -657197 -4245036 2021412 515649 379123 5546 -3261061 1339676 -707626 177934 1358132 -1436394 -3134204 -1551542 188227 -192974 
-85805 -5444625 436474 3262769 -2505446 -1792110 1005770 964816 3572982 -1542772 -32428 -2685073 -2966709 441274 -434810 -554788 -1278523 955761 -97640 -1086543 1930242 -106984 1363911 1891862 -1871598 -1373502 1454346 2590212 3048446 1205577 -126038 -1177515 -874336 -298535 -4093081 2699594 1483911 1522799 -1101767 738274 -484329 658044 1297666 -1440625 -3994608 -3912956 2322231 7674481 -276725 1732449 2070213 2170250 -1623045 -5193675 6177878 1498740 -54322 5654726 -2197596 2158176 -2371768 1474815 -1153377 -1554401 6906065 -1785842 -1376571 -1239772 1624196 -4613295 3551776 -2077684 1725600 400687 1956072 2357519 -3281808 -219344 -4765680 2029919 422506 -2617718 -1108028 4562494 -5768563 8624378 -784864 3220543 -3891910 -7267237 4637711 -3926056 2843738 -1170918 3479390 -137432 -320820 2503841 -7315466 -1132713 6599060 -2913330 -7672482 4287295 2545756 2788566 3234332 -10729368 -1866593 -3860112 -4104410 7688833 -362736 -598008 6836919 2083274 -1592435 6711499 -12851673 -2714264 2169687 -7296783 1765156 -3073147 3636488 2625460 549906 -882668 3675351 -5259549 3241973 -486788 -737267 5125579 -6957837 5426762 669718 -4272890 2057620 4037792 -8242033 -3257971 6398932 -114626 -58860 7186943 -3775883 -14498864 -2798402 -1320419 7986050 -1915270 1233277 -4877136 -909862 13724090 
2316420 5556754 1603204 -1057924 180177 3083076 -1165418 -6873079 4522785 2096038 832033 1231433 498393 40423 589285 410792 575844 -1636311 -40165 38555 958507 -862372 561200 -863615 -1666515 86402 -426030 -2385057 992602 802881 999382 -2578401 -1533507 -58553 1451056 908134 -2031269 2168148 1200948 -1965501 -1297509 -2519438 -1232118 -468769 -380967 205008 1482991 1582761 -9925234 -6428254 9055079 2066846 389040 -7827559 2493652 5463080 -6329860 -791560 554220 -6478887 2349197 -2273384 -1042498 6495310 -6858327 -2138917 7767342 4210444 -5634830 11319605 -2964039 -4942455 389965 2914008 -3639180 -3789037 -3859308 6640261 -8870624 4247127 3010225 5000149 -1949787 -3789397 -5371509 2322876 -2729484 4037488 -3647025 -1287471 -2792812 -1003962 -1080729 1005716 4171587 -1359186 1945703 9022644 -4309048 -2007123 126699 10676387 1666448 -3878736 3317328 -1446492 -830591 -1367705 148861 2432127 2437052 -7908871 4307696 -3663880 -1252540 -428197 1949456 592806 2339933 198033 1266845 -3322840 2143331 953095 2850820 -3700181 -6158888 4296916 2814251 16865001 -3434910 -6815816 -1522155 -2188214 15787 -465136 813261 -2513730 5344049 1764578 16847 -1515311 1891351 7062693 -4269407 -8461091 -2158681 1048746 183177 -1453381 5137716 -2775010 -2761884 -6303248 -911759 9164572 
543950 -4580461 -1667384 -2383183 7145675 -5501562 7026361 -127635 1778018 -2644226 -3333047 1297413 -2616011 1931444 -1874022 -1822970 -709095 -735589 386879 -3230235 475472 2375475 1036355 -1108612 1420430 -1303426 298818 -2200497 2112009 800393 1122719 5236123 2955259 -1738161 289611 -2071754 -2844112 2029890 2459395 356940 -651647 1785382 468906 -314580 -243836 -2849617 437177 -2284700 3528514 -224546 3888124 4545427 4201493 1794448 -6043656 -538619 1204899 1586412 -5311519 7958132 -469764 -5643050 398956 6005445 -788287 4602814 2044440 -4790233 -2674663 -6389514 12777956 -1451452 -4716110 -1099195 -1020160 -2520917 6478906 5858256 -2226977 -47351 3979301 4042650 3365843 -3667397 3556722 -3111137 -6966877 3657979 -2638560 389479 -2571813 2198245 1206249 8096883 -9611502 120798 2470184 -11402990 592384 -3930604 1119944 4530710 4982619 -2371686 -1593306 -3108915 -818354 -2261154 -1959883 6861900 -3814190 5407596 -5848739 7172223 -5440917 2639567 -1554708 5894670 5403692 -7265065 1913060 4536952 -4705934 -3819159 -4498769 693492 2136204 -1715687 -3700749 160341 1509285 -8727158 2744224 -6143352 9995274 -2686750 339855 2789177 5209590 -2290134 -1473498 -2924468 1494412 4046173 -7342254 422367 -317457 -7897317 -495799 1942393 9618129 -1029111 -3382508 -3507250 -4688784 6191428 
3684066 -1820237 -5344977 706971 2571952 161642 2165666 5440473 3598124 -2220177 -1813103 -3156089 -1632726 -1078692 1375141 1207125 -2003261 -325842 -1784487 -2625294 -2384928 -526495 -2577193 -1255218 1618011 -1709753 2214608 509569 -1876728 1299230 1152625 -402458 1971020 3108809 2413637 930822 -649859 1191412 638569 2516569 -1507881 -1410376 1514036 3247623 -555251 -1979704 -3208019 -441809 2395083 3187816 1562783 2212892 7614040 -9923167 5188735 -2015075 -2805514 1952705 5530582 -10414052 -1442007 543476 11097003 -707830 -711470 788424 2161225 1501143 -1801385 -1860901 1174523 2200748 -1859590 5577812 -5873441 7087585 1796987 -722239 2855267 -1874172 -71459 -506512 2806946 6215289 -2116167 3627509 -403198 -672235 -4311098 7979307 2183067 -1775971 552109 1501305 1472147 -6523771 -2962346 1304152 4902586 -2343122 3335753 -2740993 -793057 -368916 -1687550 -10495410 -7188758 28091 3163322 934875 17256253 460017 -5903724 -799557 -2204373 4548438 -5319532 -3813075 2544589 785740 616979 1717984 -5681516 660388 9589631 -4657394 -1864100 -5204801 -3339707 4870951 6629338 -497864 1952304 -2989541 -4193709 -7985121 -5130158 2611575 -4752537 3952458 -3344735 1463249 8828829 -9641314 1654837 -1058335 -4050691 -3896723 -5719829 -4297140 9429726 1801309 752496 4045158 -4141045 -6096752 
862457 -7331345 6414457 3712214 1185438 5367236 -3790885 1177604 -3523458 -3312567 -3261579 1020302 1490574 -4921827 -1963285 -1001956 1669160 1122953 275456 1367889 1692128 3079831 -496490 618155 -392957 3489387 2981596 129725 194136 -3447608 1745396 -2425771 1083791 2501259 1106804 -590029 1405667 -710151 -315058 903404 -3028867 -2608366 -1262415 -1548894 -1419954 -3259930 43674 4185071 -1708720 3269983 3954143 1076783 3148037 291598 657465 -3324693 -563717 4388623 -10920246 5761673 3464583 8854725 -7381115 6985982 -237826 4128848 -1967444 2781556 984427 1596892 837401 -4461002 -2613859 -5135805 -3692157 4468706 3424708 624222 -45068 6136794 2735818 -6514205 -1110898 -4391795 -7419107 7884153 -6206389 -617606 972865 -3428237 -3251827 -1596833 -6268686 9083569 3468380 -2989695 -344368 -5232310 8895919 3105097 -1608679 5059252 -4512279 -5361787 -2039273 -7642161 5552906 -1545850 889491 -1002775 -10131407 -6594926 -133568 3237515 4511817 6946157 1683540 -3548466 5996173 311307 10689042 -3669770 -6363750 -1723823 653747 4967560 -1818006 1545977 -104043 4148658 3483732 1383487 -2332421 -1737766 -3062991 7090846 3942256 -975287 -8327316 -5652877 521446 -1698119 3708580 -7148797 7089279 -3035164 -5182516 5327391 -1983795 -3569035 -253851 201113 3484637 4899681 270931 -6607737 
2042878 415885 -3961644 7560047 -2636681 367524 2490560 -3400942 2482756 -934699 -2209499 2011456 -1415223 975244 -779207 490657 -263246 3635061 -3704652 -2565217 -658476 -4563905 -809780 -1847959 2654148 3062353 2817135 1965029 2973167 564558 -821086 -1138460 -2373167 -1152384 201214 873566 -852232 -242627 1084893 -1118311 -259476 -485162 -2434638 3131347 10147464 -4792262 -11205543 2548838 -1187079 904516 -646712 16291679 -15242948 259454 -6014253 -2443883 -3874637 5614296 79291 5203191 3484835 2978834 -1844799 1464393 -1738122 -3161745 29976 45417 -1573025 5720640 -3588239 3227622 -14313898 2730915 805996 2400954 -21496 3157704 4635999 -7501898 11403807 4913280 2224377 4018142 12543821 1455129 -5942472 -1378624 -2557658 -2709733 -4021135 -2374604 -575199 -712910 4443467 -3035633 2124284 3029946 1572830 -1916282 3742736 -6584544 -3520064 -2106360 -7638939 -4042281 5922297 1686826 2402609 -798075 -4746588 2269826 1879583 -921474 972387 -662511 -2688795 1103491 -3508696 7400555 -6548389 -674171 6443720 208604 -533283 782240 -1195541 -1051054 1808511 1135425 -5884254 -1590482 1245750 3820502 -851361 -178259 2371130 867278 2414108 -1917831 -2366668 1923205 3967656 2015546 -3215233 -240457 117226 -229907 -898440 33484 3698013 -3936037 -1483794 4325448 -2566418 -8235363 
112516 954011 -2951240 -509822 -1544831 6070148 -647442 103517 990899 -982213 -1982383 501723 952250 2838753 2087242 -2539447 -691063 -204720 -1478497 -462786 -129784 -915391 -188775 -1769891 798452 2282119 33141 455091 596154 -1555882 2377513 555899 -2329125 -1856339 393283 671965 600358 3827946 -947935 -3756372 1841827 627328 -1378624 1352689 -1777984 -693877 -2422850 4752788 -3565514 -711857 1418037 5025833 -397855 -6219056 4393851 1535913 -6990366 529710 2088029 2941424 -587946 -1380161 -2824365 -3710831 5106464 -4964405 6471019 -6821230 2133564 -5746737 3543530 3982322 -4090012 4611945 -1177140 1749705 -1322390 4751488 -568965 1332339 -20530 2837300 2563549 2054646 -5665584 5498335 3637137 -394672 -3758081 -1348085 2087851 -5012549 990186 -2815610 -6355866 6500588 2692945 6187465 -7971085 -838511 1105745 1322668 -1339395 -1347460 -330134 -1399277 -3068617 -3749932 3919098 5391769 2114214 -3628759 -789380 4263199 512660 1166356 1448472 7303476 -9969470 -4774780 2665560 1399357 -5804079 -1243860 5459771 7637758 -3331138 -1922782 -6728749 -932366 6227810 -1842455 8423670 -6164040 8341890 930185 2849030 -3894062 -9966030 -12396501 7270815 3557271 -10286578 7738544 3798837 -1097975 4963285 4353830 -9731388 6332936 -9783979 4690685 -4359646 4477361 4265218 -7514749 
-276445 3372279 -4443698 991412 -2410292 3420965 -6526629 5704615 -2703026 1249285 132596 1805413 1237761 -70114 1622565 586319 -550222 819449 -2265785 -517555 -2541619 1943914 -2424312 -1252819 1561131 1938202 -736257 1174233 -1128933 982226 -938045 -5162700 1606912 338856 2230775 -523721 2054773 -88865 -1251614 2347578 -1401302 -296685 4612315 -5662423 4221967 -508316 -4263329 -610054 -6151715 544260 2700455 6442622 -9091984 2902650 4443633 -6037205 -4589153 735808 248497 -3315600 2986571 4887314 -4505721 869019 -6293761 -196381 2954639 2606320 2705931 -6018031 5065866 -6915024 -4051651 1492313 228485 -1164638 1815740 1255877 3001602 -6522621 -276529 -2321173 6707887 7639898 9644242 -3477849 2129813 -2056900 215209 -946015 645893 4640467 -3893349 7490581 -313209 5933284 -4610846 -6123515 -7575645 -444486 -59654 -7105375 -3996306 -766939 6449797 7635733 -1148748 1459909 188872 -4170 4954998 898463 -6345719 1759770 206382 148578 3602542 -1618814 5969362 -9353532 -5871273 -2328444 -3451478 -398841 4979345 -1304204 376816 3462325 2893741 3298310 8640885 -3381166 -5495775 -3457106 -3436746 -2297249 2868352 3745525 -921212 -5066215 2183983 -6537422 -2027074 -4749006 7868730 -3010708 -2372876 4627495 3163433 -3626345 -4735507 4005745 2945750 -8184167 5070240 16204334 
373072 -588177 3386033 -3392730 3341373 -8231194 -858625 2541306 4330081 -377206 -1894527 2341326 -1264997 -910038 1342416 -958137 1599199 1292089 1424868 -3911651 -463271 388092 4715274 -2338925 109253 -2127425 -931706 1311347 1396927 72900 -1747461 -244488 125682 3579211 591029 -2343216 -302545 -3037826 -1378575 2477462 953829 -243844 -1522989 604853 6433386 859853 1122528 -2688077 -2577797 757794 -2948217 -3194527 264115 6475362 -4782289 4320131 -1439398 5243320 -8433378 3844830 -2364562 1758140 -4498420 7077841 7320591 -3994472 5130573 4323578 -5112848 -3076678 -8315991 6145044 -1975613 -697484 -2924929 -6014318 191854 3156143 -930868 616676 3534516 -1203982 -449833 -1965308 1491008 -7911479 -688573 -2962935 3231077 1101927 7452974 -8956601 2253600 -657070 3379675 -1092356 884371 5033349 -8385371 3999520 26709 2233034 2466311 -2949423 -3146388 -1572111 -3829918 2891953 214823 5339919 4235609 -1659093 7321445 -4983211 -1948155 -1500747 8280002 4633854 -10052127 -2268313 3478458 259109 -9121738 3035014 -3804036 2273766 3937089 378517 4896758 -493058 10086641 -6677315 -8299562 511201 -6220840 -7928248 713738 12670681 5678663 3139908 -2492205 -3884608 -6587432 -4135785 5884621 -921714 -977852 -2366308 -7459079 -4333932 3066012 2507204 8618772 5811823 2026769 -3393676 
541108 -1567895 13407 1713704 3148434 4767442 -192358 -3286294 -826543 245892 290641 -57301 948519 -1115012 -2528451 -1241135 -790701 -1334729 643561 3671074 -1661777 -41195 1343847 3969388 -228185 -246880 -291526 -1081752 197929 2540322 623208 -769671 1146179 1069256 374963 2632926 1768499 -2535299 -762841 1131229 2036367 -2581048 -4531857 -1403998 -5416910 -5400843 294507 -948490 8194350 2991485 515165 10361945 1254718 -4902901 -3215626 -957094 430789 -2405301 116581 1586729 -1624683 -152296 7990163 10155 1471364 -4992268 -6419975 -411479 1470121 -1692851 3252010 4527407 1793739 -4795287 1216699 2922133 3225886 1214673 -9235771 2064317 391344 3504083 -1944620 819115 1161511 5586694 -9828269 4259457 1565731 -3749327 -8019125 8801166 -348158 -3082271 4983607 1337046 -3979619 -8219770 -1224168 -11566290 -936185 6538380 2264050 8632354 3681260 3261914 118582 -3180401 -4378960 244891 1977357 2493928 -4812313 -8302538 -5646338 -452123 5784599 7171213 -3358799 -1364298 -1402788 -1902855 3607172 -2106680 -1899522 -17113864 -17470 -2057105 10825088 3039138 3439169 -6335920 663295 3171413 -5479475 1441512 770861 4289130 67881 4301016 1056773 -1563980 -8875629 186142 6267374 -2023838 3670051 7523201 -6206255 -2329368 -6242628 4270078 3630055 5202412 4538087 -6661789 
1399359 779280 2510383 -2611271 3312693 1525933 1868275 -3732553 -349185 96076 1358566 -1272913 1774466 505700 -2201499 -3261298 380509 -1038829 -596897 2867706 243385 -849466 775180 -71185 -1077556 -2151688 278146 -1655908 551622 1073765 2876071 552772 -684186 1059295 857859 2392934 -2105476 -2259104 -331022 -454800 2540483 -33794 -1801115 148895 3986248 3039422 5607051 -8428995 -3052444 -1085348 1267314 -9364756 5562759 3672472 3850762 777293 -1399960 -2117023 253469 -3347710 -2825021 -4147730 401216 10416018 -3487392 -2878881 2599878 1226072 -4549105 2999492 4676862 7453609 2076804 -2352626 -2982911 -4584672 -892036 2905047 -3211929 -1917149 -3084668 933064 -446930 639377 9945347 -1052470 -10035485 -302941 -3622493 -1277708 4860340 1111204 676889 6473353 1925937 909380 1838959 -1902921 -3387274 3476344 -2832004 -1411265 -3950049 7194932 5470857 -8722106 925681 -888160 7912357 -690790 -1036545 7431459 -6278415 -1486800 74658 -7581248 8776000 2623075 -4263166 -6563616 -5026649 396441 7430115 -2515156 6053471 5151143 -2433291 -4845192 199747 1881468 -4487709 2674147 1527676 8373301 -2633396 -519591 1084287 -886281 -6645461 -16162782 -8305240 -764102 13654195 -1345867 8777037 2923914 2071545 -1391290 3879624 1785843 -5013580 -7206787 -3347710 2425898 3551956 -6029591 
-888153 3861843 4418566 -4330474 -6155585 -3016602 -1666122 2245485 588653 3852413 -757267 938274 -738425 -527918 1721103 538216 2376052 2407017 -506702 -530295 69220 2108431 1674408 1203603 -1146556 -922261 -2343777 489575 2120045 -2524252 -1429303 -1395219 -2653015 -236346 -1821308 -291388 71705 -529541 925471 1333836 -937297 876628 589948 -155337 8286821 -3413356 -2066799 -428654 2659722 -3348579 -6147026 10785377 -5425681 -1920901 -3980505 -531097 2461388 -4410312 8023950 -486324 1797715 326842 -1048281 -1358672 -739082 506227 2187712 4404267 -8391152 -7630425 3227058 6393004 2418508 -5585683 -527873 -724244 -1525026 -5813131 -7854853 -1008100 -4875068 4546505 3225984 -1721925 4315817 4459265 -847933 -5702492 3622272 5765768 291908 -2528193 -3093191 -3686280 -6564164 1395877 4044450 -2810974 903506 -9488256 -2591586 10984699 3972835 1405266 6098789 1381662 1849726 1605934 2733467 5682439 -8052234 -6818954 7325353 5453801 -2091512 4241236 767607 -5835188 -4486514 -14226646 -3800156 1623364 -1673749 6602417 3605730 5544667 -4638507 -2207252 -6501852 3478767 -17739 7208522 1121850 -122773 -1961240 6432258 428613 -5406515 -7151462 14748746 -4623030 1281416 5814304 -3615557 6585962 -2931421 278615 -6209042 2571356 -2363966 2923934 -1538523 3369120 2274361 861936 -666394 
-323101 2369025 -2198174 -1792835 -5096113 -767290 -357394 -289363 7682430 1168478 1814170 -2739378 -1452488 1314598 653648 2185903 -706215 -11706 -396986 -1835055 783813 328490 -751178 -728843 -1994300 545634 -2769858 -1320383 738102 -541593 -904737 -2497090 -645701 -418476 -136492 1861951 -30190 1503122 618015 -34790 4869083 -1181688 -3325974 8807784 1712938 1255836 1272977 3665264 -1869459 -9550219 3106047 -2513305 -430759 2151349 -201412 5998917 -5936873 3818432 2931522 -5460743 -441870 -2544784 -4454420 422022 -2629586 -4699898 2353371 1659713 3634862 852921 3161917 -1492522 1816494 5486037 5648385 -7423288 2498957 -8512010 -4542645 -486445 495521 -1086580 6379724 312941 -3672909 -3016929 7097402 4772740 -2138941 -2683283 2871392 801739 -5632731 5354592 -935967 937889 -471267 -8802620 5901135 -35251 5104997 -4538820 953504 -2161870 7529389 16061719 365584 -1810883 -12450080 -3971187 -2952226 8626991 1454080 -879290 -2053009 5104100 -3845349 3531376 4055728 636973 -571071 -611912 -4962538 -1792657 -3978141 1176646 -3617493 6111395 1729535 4723742 2102322 603882 2783385 -3791209 1738108 -342844 3612132 -3022884 7353880 -2519358 -6902614 -5518356 7957024 -4215044 2063137 -2360676 314682 -2231227 -6649900 -78902 -1033426 -2641025 1620052 12190993 1290881 -17995421 
1552586 -4089441 5000081 -4503396 459987 -1381832 4846360 607446 1459955 -366905 -4105483 -2013633 -425085 -444491 332468 515862 1650067 1161282 203469 570419 2835398 -627107 443408 2972371 -459120 -1694985 1307028 -2166616 -3865644 -374597 929057 -68470 -1702467 1708819 -335860 -996271 -107361 1264130 912198 869299 -1149566 758654 282087 1940515 -7608104 -5002514 5375616 773218 1359347 4527256 2322998 11454270 1344870 2479899 -929096 -1351087 -4950237 -159171 -3009738 -2408659 -1590533 5711823 -6440853 2552066 7365053 107644 5280214 -7988163 4073556 -293846 -1829832 -2612946 5075755 -199822 918718 2500407 -1691944 -2424461 -5395683 -1946514 -7996750 -1043038 2457687 1474618 7908325 -3817301 -1702827 -3579731 -4800360 394020 7273434 -7380595 3106222 3007171 -5060155 -7109673 -7326395 9681958 1440727 -14716057 -1879904 5270366 6213491 9823510 5133944 9269061 -850042 3781566 1084326 -6683331 -2577239 -518182 2294757 -4303 3065209 -4015083 -4038092 -8043465 -581866 9853112 -3846789 509081 -5045714 -1695646 274151 1616502 -1591210 1825068 3810324 4837795 -518838 -3062153 2243426 -1795850 -1164063 939127 -1743970 6937194 -1414881 -15074367 3280473 4344842 -3214537 -5648995 -4495534 357045 -628156 -1593210 12881388 165377 3904757 672475 968032 93937 -2957197 -2073122 
2220480 2048146 2586577 2685473 -4793057 796383 -4113650 1842308 3049769 331376 1025088 -2054615 792286 -487939 -201587 1392048 1038845 139102 -2987880 319963 -240235 1372526 1587181 4103144 1265195 -1362939 -1415070 -808596 -448129 523616 -387032 -1237552 -607513 -951957 -185344 -1405231 68163 -1014221 129714 -2268760 -1529832 44529 765898 1949477 -13583625 822426 11150533 7114825 95268 -3747612 -4945048 3497210 -850640 -1955587 -1852239 -1456515 -282426 -4231765 -10158073 8549087 -2449510 -266709 -5010678 1060358 -1226058 -143782 -5013663 4512379 -3663385 -9137 4798425 6361564 4619880 3910282 6719670 1115401 -635496 -4067456 3989406 -2644699 -3091659 -7220092 528849 -1516998 8477504 -4682826 1811146 -4365865 -4186829 -4799731 -5319283 1343575 401033 5410238 2701253 -1136429 4784369 -4351671 6822845 -6445909 -1340689 4020014 1457329 -3069633 1532255 -7647498 -3850866 -1094419 2945052 8047704 10950055 -1069240 -5219251 -10820851 3228143 4241117 -4923949 2966830 -4537352 -1190747 -6759178 527154 3036027 11315085 7603780 11203804 251200 8271668 836407 -4423113 -794960 2782853 -2758391 -5994973 -7592999 -6446969 3078779 -6824231 7657110 -2026328 1088141 1965735 1332297 7409855 -5613410 -674410 -996719 6142283 -5055935 -1182562 821922 -1823512 1312504 4567 -1598656 438892 
167404 6087032 -713520 2897886 -1166981 155295 -1219422 -4308751 -1050688 1659394 -579437 2481271 376111 1854447 -2110813 2958578 539123 -164395 676401 -1105287 593376 -1104597 264514 -1516780 1939268 297757 1475571 1968135 152747 -1759633 633514 1572524 -5249688 -1161622 720253 1204411 298049 -1386089 -671135 -4697536 -2342881 1202528 481678 -878223 1787343 705981 -5067283 5522600 -1761877 -4090938 -4279804 4172059 681392 -8760782 -4789135 6710 -3042102 1316956 -3200225 6471362 -7343777 3176595 -2231124 3378574 -4863688 1070090 -2166446 -971444 -2036831 3106241 7928016 2604020 -4421901 7858619 -3663766 760598 3654759 -6137043 -10113149 5598542 4019562 -2684224 7508115 1254483 -10574400 -1778275 8835960 -3815212 2844463 -2338472 710022 3579391 -3166567 488259 -7038744 1858084 1753216 -6335659 6131429 2003134 -3831581 -219247 8900990 -3251021 690010 2946451 -4038323 -1386379 998707 1029427 8680715 -4468419 5002762 -3477924 1890158 -5617118 2334046 301065 1407572 -247621 6124063 2822808 -2315273 -8225658 -397910 3050658 843197 -4376741 6126287 -5865645 -3394138 88104 4579747 20339797 -10495531 -6002061 99725 8937921 -2650056 -3065050 -1166881 6226789 -343714 -7290642 1234034 2196961 5040844 -1786605 7293419 3363094 -132893 -1834635 -8283337 -4940105 -737037 3708698 
202166 -4090238 -419542 -2245950 1894233 -1284345 4064579 1472111 1486621 -3622791 -268903 -2175425 -757846 -1610247 59495 1920247 -771422 -41587 -1694013 582526 2149694 1626845 -2440703 -1745675 438981 -628469 800644 -1225004 1334938 1364272 1779590 1257830 1045068 561474 -1518114 -1272342 1692005 -58219 458076 1406158 203570 -189337 -526578 -50423 9082929 3894605 4299016 2079644 -4161240 -6692924 -2884852 -10689888 2443111 3378420 2107091 -238516 9019025 -1645512 1351688 -3797513 -2018957 2511323 -7651853 438169 3801914 3784238 -1863988 8493664 -3470973 570498 8598468 -3558485 -4776782 4365619 1345864 4534899 -7938928 -5263784 -8516602 -3100967 299953 8605887 413477 6314171 7504369 -6387501 -2467414 3986076 -11149936 3087266 -1470838 2077890 -1089326 -5017831 -5909970 -861816 7721610 -5501952 9422925 7837035 2257360 2331329 -4366962 7640439 -4569407 3127596 -1143865 -5714396 5775293 -4156637 -2157421 -4802328 1399945 3998286 1771736 8860343 -3769471 -8450550 -6966791 1062873 -3850896 -1550761 3319648 -5439423 3833284 -77498 -2711670 -3098408 11613446 3805976 -1722284 -4775388 2579305 458115 -4702164 2146318 2252143 5129066 -4421283 487671 5854764 -248445 -11989968 1679329 -4641204 -563018 -4583199 4745960 -10087887 161326 2296144 7445190 -375831 344680 -961941 1115085 
2423823 127315 205436 -4459900 -2257597 398415 3120809 4028827 3489616 2156588 -2755296 -2060714 2630528 -714215 -2047694 1499140 258379 -805517 -736524 -1628976 1958172 -315867 -783555 390533 -1165484 -1445924 -2604622 -715416 -452408 -2628742 -143925 1334927 -123956 -1506025 -1628461 163599 -262596 -544411 705323 -189683 1889566 3846583 3069659 845527 -8699212 -4889574 -801607 -3590321 527213 6366935 10276688 8692934 840701 7894153 -5510262 -7039241 -1040037 5032672 7713141 -4431001 -2936197 -2389694 -3355670 117450 -3273707 5422986 -1885715 9402598 -2354642 6114255 -7671615 -11809982 6543445 -4243261 -3515515 -2072471 7164917 4672647 9453699 -1010824 1641527 -3865807 -4477590 -6464764 322929 -3317603 8811872 -541 -706515 9050149 9042692 -9100199 -5199123 -6825353 -1257518 1070564 10854134 -9991163 1371716 -10136205 451521 -915385 2478713 1428495 2142544 1162139 -1904542 154545 4859495 964040 -156657 -2870465 -1209277 1230396 4658377 337875 -1930531 4362295 -1177315 891471 153555 -674694 2530495 -5588053 -119269 -406200 -457359 -3377311 4942079 -2329644 -114685 -3126620 -2444983 12323519 -772694 725742 193616 -684221 -5572575 -1483343 -1980950 -3294061 3202576 7998136 2107984 1349193 -846866 3322919 -15873314 2717250 -1371406 -1292156 -5947892 -435536 2740498 1824191 
-1202478 2738510 -1328296 -1831590 386327 2996515 169695 -2924446 -1826574 2711517 -399742 3038034 -335567 -506313 1878641 -508296 -25619 -438513 1985936 45611 -287120 -533366 -1536213 -1228001 -535453 479539 -1197632 -2333464 3304726 293898 148948 -816244 1015418 -2308295 1728806 3703362 42550 -221538 113215 1201962 2131814 -2083681 -2066784 -770762 -13289535 -385633 -1498822 11817717 478585 3114571 -4225939 2153034 -4731241 -3301291 -3770374 -138444 7718803 1357143 3778392 -4468199 5171626 -3578113 -13137502 -2214073 3288327 -5329960 4747244 2333316 -3721289 -7863420 -1721226 6812612 1834376 4803038 670085 9889096 -7371453 3262690 10285108 600593 644298 769111 -4432082 -6767337 -4829887 -8532119 83215 10354202 740848 -1027889 3423260 -3192096 -2580579 -5786204 -9035071 4217991 3491830 6640786 4126676 -1694346 1182802 679878 -570938 -3873852 -4512887 -1408134 -130361 -6316715 9770108 1967892 1330173 3648164 -5426845 2189295 -3982149 3300973 9109932 -4225450 8723682 -8225186 2795728 -2608396 10116554 -8900714 -662488 -3718382 1334511 1513755 6673944 -281177 -3774075 -3935923 777618 -7128592 -1488063 -401140 1764800 7288717 4986293 -344358 -5171483 -4559146 5847653 -8095173 2390570 1450372 2269051 -494971 8849307 -1515576 -1941011 -2237828 2831868 2165605 1365546 -3247264 
1025432 2124273 -3922181 -2035774 58911 -2448456 6381516 -3565786 6003426 727497 1258309 -166065 -1638846 2874239 -496157 1377016 -903622 -2361591 -350126 -2847411 2644424 -2662239 1226497 -2628624 -2841868 -547021 210137 238230 1154092 1887297 -683127 -1391103 -1701155 2113569 -1714319 107736 1476101 1075848 2332761 255826 -1477698 -1209080 -2443601 847767 -14427540 1490306 2495229 -752378 8244775 -3336820 5037435 -4659032 -2323087 2185610 642942 8439602 -3326570 2048724 3462421 -6787925 -2693808 -301816 -215825 -6189508 3913354 -1738120 1992246 -345142 -7625121 -5218696 -1159629 1356237 -1563153 896745 11142717 -4539868 13072995 -2248433 11855219 -2059356 -1051896 1888331 -2162626 -1106344 -716360 2178069 2106632 -2503348 3659268 -4034465 -3601459 7302023 -3546770 863384 -799891 1809255 -3848378 -2845060 489458 3792459 1870142 -3554750 -6368216 -2910458 -848500 -9340345 4716471 7004096 -6403399 6774887 -6566523 2926253 7364908 2269753 1522945 -3406507 -4221643 80202 1476177 -5094640 -604707 -5314484 897049 8594582 4936621 5061473 -4336777 -7823136 4855532 9404615 -4849868 -11128908 1812428 6951947 -7118310 2565750 4869250 4184505 -9379622 -3160171 3710953 5980903 -10447175 -3086686 3511698 -3502586 -2152382 -2076385 6366332 -368566 6743375 4034525 1934847 -651894 -1313596 1605949 
-1436739 -1658562 -1487278 -5181552 -5174838 3383215 5553698 3924394 -2832097 -372709 -1104937 -1707823 -574391 2335607 1628856 -1305751 -631443 -1436804 -599642 -1232386 789717 113177 1901775 -870294 -3191829 1178875 1683881 -410187 -3116816 -2158546 -484930 -2077662 2228954 -675021 3858414 1735180 -1992867 1668276 4149772 2108229 60256 2833469 5166664 -2213349 4772734 -350630 6045773 1056293 5662498 -1758398 -13011750 -512007 -2566863 3444145 -1640898 1075770 6312366 469978 -5479865 2056208 4377644 -1327603 1501382 -4235648 -6950421 996780 -983696 -5642170 -920399 4879145 -1987565 10896467 2490934 -5482549 12458359 -5096483 -7188079 -426428 2291255 1351963 1684768 -7218193 -1939676 2569007 -2326011 3238236 -1813716 4402302 7237685 -7026965 -4017523 -8280380 535113 -675472 9254387 -1209946 -16352 7430465 -414795 -1550029 1317394 439451 7053118 157759 -4518529 8630062 -154595 5160816 -1782644 -5655604 470838 -2333322 -9664901 10576135 -4833969 -3436560 -522967 5856217 5950906 -1779704 -768815 2719859 -7056975 -4380044 6923074 4613719 -4150913 -5463866 6789887 7452710 -456667 -4319653 3705734 -845883 -5894017 -3218326 4894165 6053034 -8929777 1093631 -224848 -2241086 7785868 -944368 -2769144 -4249929 -337580 2832808 -11608575 3238356 1900286 868082 -11398579 -3660120 -1735269 4038217 
2374077 3928936 -1317474 5256523 -481856 1236381 3022190 -1005119 -4353129 -326960 -1560160 -363199 3214835 -1762388 2381947 168250 294259 1042972 -270297 300465 -1976733 -468002 -2762614 -535217 2618417 2522463 652441 246669 674991 -1116902 -2157288 661157 963849 197936 105582 472752 -3251462 -3762947 1070003 3064948 796187 -1565563 -1132716 -4500883 -1967029 -296797 -2447767 -3538423 11779804 -9395141 931851 4640089 4199967 -1474165 -12942735 -6165192 370109 5421946 -7664169 -5286011 9010266 -4471681 2968146 -3402262 -3777485 6825028 3543463 -2543622 -1790080 3650333 5375345 626208 -5493117 8700517 6114804 -7417658 6619888 -5892953 -7852012 1614619 -6102852 11936966 -2925909 10698349 -6737234 -3881271 -610502 -396486 7083942 -3495539 17145016 -2840507 -7254943 -11243858 2406669 -689065 -693493 3403771 1017043 1275121 -2877967 2377556 -9283003 10247577 -1864758 -7244288 -307473 3189252 -3236707 3214295 64227 -2727066 -3798780 1487134 8412051 2220872 -1097363 -125153 -1858694 -1464112 5076157 -1490794 513447 4146389 -5429023 1475725 2787189 3660134 4677656 -1382569 510700 4980344 -3557231 -8921030 164634 -500738 -2734403 397625 1614995 -6762694 -1850334 -2378924 4625685 2969129 652506 1474154 -1295770 4059833 -639910 -1237597 -2335552 -1575590 1868046 -2297512 1410034 2731066 
-2490170 2943638 -620055 -1745407 -1417621 -4354813 -1884588 -1217061 1040223 3320857 1096515 2369634 701110 -769771 842934 191765 504293 -418013 807459 -1029805 -1742528 3526241 957718 595927 581799 -4016873 3328294 -1782648 -32464 -159394 612568 -1708750 -2319817 -371592 -320595 -444049 -266686 695813 -761159 -781937 1523106 554495 -1303157 4025858 -5990860 1066455 -353933 322419 3817095 -5930596 3647407 1340363 -7351529 1696533 4787136 -2470898 169410 1885834 -1830237 3671465 -2078513 -683041 -5467959 6035762 -2521762 2449690 -11759372 -4949186 -392239 3200752 8577600 -11082713 2063750 -879753 -794755 -124916 3028863 1843589 6512807 -262568 -334070 3130639 -14948324 4375987 92986 -2929801 -1328705 8147833 -1735135 -2578427 -3423308 10276197 -822370 -1360985 -463625 2140713 -2443151 -716511 -5472909 -1610624 2208205 4038639 -8692211 10845611 -11634817 6889377 -4857840 3726358 4326493 -4851610 9578347 -10787578 -2768777 -257219 5676805 -5423503 8406136 -1351552 -5137452 7143891 -342486 3990229 -7573524 -2906029 37895 13038068 -3158079 -3313905 -4803156 6100147 1790781 -1549859 -1195474 -1040870 8056411 -4996772 3764149 743273 -2088882 13318750 -3492458 398603 2729711 -3995262 4611339 -2579368 5329445 -7238102 4653121 836079 -114200 -2517484 841784 3597020 308374 -5766376 
-2647684 -3182592 -2888510 -1413679 25040 3563112 -2104660 -381929 1722271 -1694279 -857652 1348269 297738 -1974507 748619 -1874114 -1807917 -1874328 1744919 -1539962 817655 -589518 -1704292 477967 -250482 -335601 1548663 -234185 -402802 504900 1311230 2597359 -1459921 -917575 1948965 1772490 2961191 4182007 -1120685 -2286533 1436769 -287714 718091 3735420 16557662 -3062259 5065649 -8740225 172187 -9774218 4033666 4220967 -7732552 -2940837 10204539 1939471 -2576371 2894556 159851 -1440966 6032476 -5454988 -282668 4954285 -1281783 5363645 1933519 -631840 -6577921 -1799296 7310087 4216424 7454957 -16288267 5544480 -6623684 4440631 -7474717 11758160 -160094 -2486499 -853327 -7777728 -3643204 -2046393 11926698 9030336 -694192 529578 -4821241 2359293 -1519223 -4353020 4587564 -4232602 3890812 4471539 5155864 8407474 -5397118 3714034 4484585 -7165346 -1448093 -3562281 299427 -213518 -5198723 3872955 5033540 2211496 -2163040 925931 -6969067 2073439 2118192 4324417 -1982644 -1585946 1877766 -589679 -550336 -303144 -2222693 1351598 -11653589 3104036 -3056518 -451498 -6421550 1915355 2261011 -1768630 -1358487 -4135008 444421 -6972715 7783718 9021954 -7586407 3760934 843099 -4243843 -4056948 -7532412 3619686 -2162628 -1172401 2223029 1715242 -1329659 2285616 -2417721 -1451008 -1414976 -1705664 
-2262976 3513819 -2197392 -2193713 -1832181 -238180 2292654 1393629 -1844221 3303687 -754710 1644773 -1045676 891076 746151 561808 -260261 -616056 4348323 -1965300 -2058068 558449 940302 -1702775 -678081 2649806 2686297 166495 -1040069 -2094626 -3897595 -1243752 1158072 1279186 239307 -973599 2532620 694762 2116649 2900377 -563415 -175769 -1546453 -1640912 -319289 -1915620 -6759842 3170031 8155597 -3609825 -2588267 2615059 1332965 -568276 -1639765 -5967292 1650342 -190067 8455203 -10501073 5556592 838764 -3750495 2538164 -6686409 -1957804 -228826 232096 -2579140 453900 4325514 2398680 3288796 4161030 1890404 -6683058 1228572 -3002399 332806 2536206 -1647146 -7956340 3301738 4717520 -9305381 -3664617 1397433 9488575 6313233 1610205 -5792973 -604940 4384258 12564988 2112855 -5770716 -3753709 -9144140 -552468 -513930 -4222800 -2292563 9508606 2498394 -4466674 -6081408 3099067 1453586 15470934 -8659505 -6393488 6145441 7385773 1424903 -7483217 -4724956 4887723 -1736298 -16384820 7040691 4905283 -736381 1793405 -7504880 10477158 1461637 1947122 -228642 -8415113 1055497 4943708 -1221905 -7151080 -599624 -2743151 1782740 -666820 -4317327 6445447 -4705621 3404968 -2150600 -5313956 10652159 -5183837 -984191 -3352136 1138008 1105284 -1839390 1354947 1324682 8476764 1532048 -704212 358439 
-2078919 -1244833 -2431694 705464 -4523204 579067 1724593 982141 1355543 430524 1808863 -1219822 3236638 1406409 -2262938 -4956635 -1419203 328694 -1808945 594501 -1764734 3478293 -359184 712311 12239 845020 2111631 -2597419 107389 -2793624 -2284463 50465 2651623 3152637 -1476176 -1181226 -28770 1652579 1590131 -313535 983903 1255063 1473091 1828419 4799872 -2002728 -5190424 5735642 -3741821 325267 2120901 -925240 -1648825 10156870 6690952 -4399000 -9812465 3263051 6658417 1439804 -4225114 3603439 -6893989 -6713895 4034018 -2985113 3484153 3577778 -11298413 -2670695 3411992 12816698 3611988 1256388 -14587677 4688577 1583183 292994 603738 -494617 -3161535 8072078 -200068 -6223100 -1361134 -6007685 -2490258 12004326 1654101 5542747 3989548 5325540 4136143 -4514616 4835376 -9078144 -11317928 -5273986 8428739 423322 702467 4685789 -6510231 -1294303 1019208 2965203 1156355 2902498 -6514969 -199914 -1156142 -6267874 -9874747 1802700 1405516 -12793527 4860149 14484306 4186706 35886 2560037 -2588272 -5118951 4083173 -2246212 2053490 1616396 -875049 2539560 -1505164 655478 9254654 -2152109 -2138456 -9644252 3536655 -1587624 -3696703 409775 -1222497 4206867 4794204 -763592 2553651 -10230972 -85161 -1160784 749513 292606 1753674 1373673 781960 -1684866 -2285436 -3075136 1589715 
-374087 6117254 641589 710870 -1670483 -7064980 -3019449 483218 2211357 2018785 -1665463 1396714 1142784 1998355 2546281 -112367 1144104 -686561 997407 243404 1628165 -749366 -1456400 -1105738 2640953 -2740150 -1854645 1286544 4754329 -1656395 -1044753 -2200374 1350496 -913815 -1838740 -3248938 104955 -1027988 -2278888 14233 259758 -3114459 -645548 1184400 251878 -87535 1975683 -14118968 -4443778 6739675 2669602 5940694 2810623 -973474 -1774228 -5824951 -9548277 3567730 -11114315 3338463 1081261 -4045571 8241373 -461387 6914732 1022194 3554551 4059386 -5894641 -6488061 -7342773 5526207 -1409553 -3744771 7863436 -3079009 -5976071 5310486 -55811 3247495 5357006 2581576 -758160 -9429769 -3827214 1517897 2429928 6885177 -2014946 -5709475 510523 6974444 -4372189 -3013695 8481241 -1024942 -8835432 -3199243 5265413 -733557 -3885017 -10143136 -5070316 5397516 12055613 2804820 -4156018 -812001 8058021 -5093668 4766270 871953 1141504 8110546 1774042 6871598 -65734 -7453625 -350706 -4816886 2349818 6867207 -172667 -15208575 2635592 8910529 -2020434 -69341 -1285962 1598828 -9459385 4823222 10627924 1185808 -1816821 -5250042 1651954 -3889788 3740576 3666806 2268763 -945772 -6205102 3039594 -4252913 -97764 -5466017 2296447 2432487 -1702802 639976 4865360 5462954 1231395 -1437404 -242473 
1176311 1880652 -1009199 2726024 -2598736 3531531 -1634818 1501513 -2047678 49181 852972 -961292 346371 -2137179 423658 979935 -555652 -2158232 902086 896409 2999124 -802740 -4081760 1550590 -2156030 -484821 -1398889 1275058 3593519 -450599 -1272606 977 -45378 -350136 1856196 1099000 -1092316 -196333 1453477 -1930618 -2505816 -19605 510538 -1435275 4146300 -1074658 130573 -6444360 -4572597 1734289 5037003 1697709 966966 -311166 -7313244 -953234 2275061 782360 -167295 -1148814 -12833615 14943311 2638565 -338201 5965040 -9707010 5660528 12277501 -6078067 -5623351 7546157 -5492424 -258583 -5478030 6734438 -1774003 -1644905 -494979 -4337551 4292271 10482013 -267655 -8979366 189779 -5838854 3802384 12569428 9207738 -9363708 -3036141 -8981665 -8586121 4485274 818329 -8059168 3071554 5487112 2977281 3168851 -25339 -6738800 -8665689 6873514 14697800 -4194124 -5023084 3094471 9507421 -4977394 -1213655 2133917 4422580 -8738638 3541201 -5477996 -6374808 1217580 -1006091 -2518015 1680850 2703673 -3734209 -2858062 14157157 -2801500 -1570299 1255583 1080417 1395669 -2629700 -1897215 1044879 -2817248 -6915567 2101365 -1314853 2548423 38023 -2150130 -905192 -1160042 158458 4919863 -127451 1576088 -1949854 2208015 2750794 4833668 -728138 505175 -2272721 -148017 -1115553 -738073 132409 
-473216 1293237 -3383489 2854638 3259871 -1517082 -2976863 1464986 -2517882 -909218 1898423 2689528 1131627 -2490244 -769390 1323130 -1490391 -968048 -391871 -3578851 2267335 229001 1671392 572582 2598085 1790223 572594 -2649480 -793485 2774705 1663425 -1807398 2956592 -3700856 -155598 -295019 -379093 -633456 -3764312 -246044 1344303 497241 254481 454445 1610344 2286865 6776790 -810555 -1707436 -4938658 -3466326 -1056539 -3146710 3318721 -2568375 22893 543802 -1001355 -6030921 -3119883 -5842293 8149452 2338589 -5011658 3728867 -3359347 6327695 -3676454 4285637 6602042 -4091213 -3262927 -3434293 -6829897 4379091 889988 8051931 -1825997 -652581 -1155398 -8620549 -413360 17713387 -1913638 1454403 8168221 4146183 5877822 -13870012 -5840107 10985657 -4706284 5883901 -13368388 1904486 16187051 -11402563 -11336725 4370693 1023431 -682213 10766300 1996192 -10761739 -3690997 -8079060 1710151 3950879 8191472 -5312174 -2105394 -5062133 -8017405 1983857 685142 -4004006 1149844 426452 1331933 3503534 -1320306 -934579 1184281 -2792368 8839462 -1389914 -528769 -2125081 -1469113 1608751 1612379 -7621159 -2574219 1955890 2012480 824343 -710353 1247751 4086337 7580501 -2931331 -2475015 2886964 5209487 -2136247 328153 4730576 -3861617 4491824 -971345 -2513336 -2401043 4055620 2264672 227825 -2610194 
2954609 -4319051 5369275 -1179282 4754521 1590226 -443111 -1023261 -487468 -3146401 -1394632 72469 434618 687345 -2785219 -1052516 2469484 1294141 -829100 -37985 2110655 -1330861 -944214 -964935 -1207338 478863 -217324 2240292 -3053735 770882 1235993 -3060953 961145 2967976 2568392 605638 -3240320 -2388529 -2144807 -1940711 203408 1025475 -1027391 450926 -5452438 1567712 2851674 954673 -2306818 1326723 4520060 -4184808 668703 6747027 6691138 -364336 -3066031 379764 -4970437 -1914443 8142590 -3160146 -116738 -12172798 220077 9633425 946372 7873442 -815542 -13800192 8348634 -1341073 -7512003 -1979741 3343352 4825748 3401891 -182720 -4858815 441300 8243134 417955 -2382361 -243502 4075703 -330327 -3149378 -14129494 4100317 3377659 606578 -1209450 -19357797 -6878640 -3617721 4714179 4362711 5973427 5253278 3057194 -2029896 -3434294 6128942 227701 2164822 -191601 1426003 5649836 3817754 -8569067 -1637898 599330 1192694 -2257400 -5506835 -13868428 4124569 10286531 -6346309 7228534 -21300 -2314738 -4839194 -8128044 10825723 -4933901 1201929 9481789 -4440959 4139330 2479242 -4741459 4618061 -2409913 -4188994 594500 -1458230 -5831622 8154580 7220871 -745604 5042983 3877035 -1094168 -2085421 -2218389 7310529 -749756 952817 355875 -914282 -3219997 -1788591 -482839 -1996384 -1252347 
-441014 2251017 -2116754 -2666571 -801014 392038 6393781 -3464007 -811032 1456232 189958 1815367 -3562601 1608029 -2309240 3649773 -1127182 -3308302 -31025 1045082 45781 1678437 -997190 -1248472 -1275683 271564 -818317 1508772 -1218652 803360 -2818529 -717888 -246512 1046234 1449950 2201672 1243677 -607950 2531048 3733923 1187988 -1472848 -4729646 -1492748 3360689 -571467 4434949 4371318 -10747111 5146638 -7444642 1950569 225794 -7469704 -6500662 8990934 3673014 -4348836 -4635042 1030270 -3067137 5961576 7642580 -1294987 -14614509 6137112 8405343 -1025397 -2877609 472200 5113419 -4847149 5159711 -6436849 -4858500 14975537 -11626675 1608283 8475497 -315416 -220634 -4581906 -3130965 -1920240 -19886 3364621 -11810885 12479042 4866081 -3930088 12283333 10316520 -10552737 -8679266 -1530136 6253847 3868879 -5192263 3444124 -2476768 1564509 -7341613 2632690 -142500 1587177 2347481 -1297404 5613358 -5441422 568168 1013312 1503976 10289241 3580172 5339181 -5161944 -6901881 1999391 -6617227 1114489 -2072993 3979838 -2631084 6421012 -1741354 2519552 770360 -2857782 -4089269 2262218 5467744 -1712160 -8040180 -2370 -556140 -2388488 -4308520 -1197299 2253407 -9919363 1108927 -640917 -2857221 2872411 841356 2025700 -2758171 -2011985 372164 -666811 1297631 145481 4010723 3033123 801613 -1485227 
-1530122 2498638 2697508 -1383553 -498094 -7230694 -3679849 -654158 8574151 3030272 1087697 1115254 -1456559 2070696 -2837605 -912431 1341836 -196319 935985 -1293214 -2123113 4549514 408627 527452 18246 3712032 -2726176 -1692333 477051 -1392501 920272 3350974 -1346285 -839909 -2944996 -3360715 488094 674716 -2060151 -2546956 2419184 257410 144700 6949874 -3321860 226236 -2375777 3539101 -5706873 3047607 1404177 -372904 1512102 14699635 607276 -12767066 -4176979 429733 -453726 4217803 5496677 -10831519 4067450 -5996966 -9584885 -2689147 3580831 -1486425 841338 3424277 7603762 591880 1640856 2416479 -4462770 1577193 -9247640 7955483 -1004658 2214524 -5321607 -7653167 -5122416 11718505 -1604154 9322055 9770633 -3523508 -16904176 -8645955 8928038 13349927 -2266657 -1554591 3716259 -8625171 248917 2509202 -4094016 -947697 -4491164 741619 9848810 2445064 -6055101 -7184763 4444851 1978346 1769582 4413899 -10091959 1956082 5791345 1388745 -5408094 1386962 -3363519 -11493 3164356 -3614048 1671949 -3468372 -2738468 4935968 5725464 -4215431 -54833 -5109195 6110046 -4979881 -2262244 3164315 -384731 -2513140 748699 1200547 3625347 9291758 2610486 4188821 -1610659 -3046163 -2750433 -7260402 449640 -511098 1771979 4004035 56233 20192 409490 756353 -2595094 516259 197782 -2524835 
1682888 6852323 -18410 -6886837 124308 1428646 -1055904 6409178 -3222983 4919810 2101908 769193 -1123391 670438 -1472818 -1958947 1924422 -54651 -1549929 -295019 484986 175309 -1674663 -6283016 -3736876 3009992 -3449812 1117453 -924153 -1020431 689394 182819 -331988 468815 3049509 -1677264 -1754333 -322790 -1608025 1125072 -5853 2335026 3848334 -1968109 -16055065 2079470 -1462959 -1636581 2007229 5348017 1793185 -4729888 1352494 5916114 908691 -1217917 -651341 599433 684954 1639720 -12038501 2732476 7207447 8641776 -21698173 -8319910 -4956580 -1944973 -5824419 1090592 13333979 4610525 -7954776 -42343 7045705 6244918 5744847 2746991 3879064 -1733852 2744382 5960156 5732193 -7578730 2241863 3384424 -2118106 -1454140 -1740425 -3141594 -1657961 -13209692 8321389 -2559052 -491911 -2687993 -6052544 2545308 2778255 3376351 6339234 -2012331 -7157054 -2536418 5691168 5980304 -296809 -1974935 1603555 -3211684 -5271712 -7580040 13761568 3243520 5079157 5401882 7314098 -2598298 -9168454 1060682 -1677367 -444337 -2565053 1738553 -1946104 -9843597 1248209 4350797 561270 -2250656 339223 6555615 5085412 -6738912 -653739 417747 -3818552 7551926 1488709 1176469 382445 479376 3811859 -1478351 -3108209 1595453 -151268 1341016 -2630015 -169231 -1352669 404913 -2298515 -1049236 -711937 -14820 
-2031348 4960078 580018 1982187 -21832 -3682721 1189739 -4258646 -1889453 3697770 1183648 616922 547435 -2471227 3000698 1705464 1471890 2889731 8648 2827787 -2779314 1311330 -3560740 -670552 -129085 130938 2315693 -1889471 867881 -536926 -915537 3089509 -3335669 1574378 -2520690 -1485855 376780 -1442617 2084069 -518011 2013901 1639814 -1166857 -571601 -6782919 1380766 -285736 -8757402 4126374 7215775 -3287185 1315007 -1390984 -6146918 -294086 -3496188 1862117 4876027 -7143137 -10922579 4310107 2363977 6278861 4689686 3800031 -2721792 87872 -136277 -2944828 -445956 -10101913 1272140 -3615646 3086089 8524800 2634154 -11399908 5132687 795735 -2278115 -8735416 11899922 851921 -514425 1158600 4374104 1584854 -4244297 -6283190 -6195865 -2387291 6662502 5283146 4179842 -17433358 -8191289 17227100 -3460417 3808655 974563 5820423 6159707 -8538649 -6915902 -1741690 2885162 1939524 4568780 -4230510 -10884869 -2171544 2900195 672407 909846 -4637153 -1785826 6781087 6440614 8178793 2037906 -292900 -948982 -11256014 -253286 5219374 2485618 1284637 1043864 -1218014 -483184 13826418 7590421 -9674283 10345532 -3988456 715816 -139604 -3486204 3151692 -1745846 208553 -664919 -1603545 2233466 -1989810 -2211293 4232759 146815 -2870335 1867122 -1797997 -2913968 -2992744 -1518234 199542 761235 
1600472 -1298338 -7809425 2246342 -2333731 29967 5225830 814930 5085643 -3160644 -1452093 -3761417 1961893 2371058 -4298530 4766565 -4858656 -1772465 1424822 -2790810 -859390 482903 -180904 -710186 1501462 961877 1648341 -161943 -933556 -10529 -2822509 -134316 178571 2876543 -2274050 1426851 254267 -1397266 2493229 -478113 -2585964 2028874 -419496 1324828 9115856 -1424134 4905397 -8213057 -458838 7021916 -7444133 1866905 -1568323 5470876 1981333 -10461413 697854 6089072 -1637707 -667462 -9242294 4214161 2310371 605416 708048 2659941 -7108171 -1071409 4515598 1597575 11691906 -6029732 1133421 -7000151 8671593 1981226 -12239379 6775697 511257 -627485 -6041631 7551440 7888661 -1043421 -6091694 -7167489 11375386 7570807 12775473 3445605 -254713 4127363 402626 -3253952 -3766114 -9341566 -2225049 4414457 -6272534 4096 -910268 5858072 -4938140 -9056303 7175125 -5985994 1110719 -1651441 5344468 1872037 -2156448 508734 5708343 -15536428 -1851664 -705371 -2134947 4401483 151008 206336 2642992 -2699303 5476482 -1202308 -788387 4040085 936089 9478324 -1064054 1393283 -5359612 -15128004 2940541 -6688339 -302939 2469173 -1089094 -5906971 -3775349 -909230 -1045639 2449400 2211062 -8534286 7605112 -741835 3963315 4787778 -845017 1689556 4239753 -2442555 -2979534 1740223 -144011 -1456441 
2375341 5376944 2560347 882275 -2462937 512564 -2065364 -4207012 1829323 181684 -2014933 -90961 2975575 91114 594077 478725 2015222 1764076 -1973346 -3302971 1127362 1741445 -1166417 -1078440 991792 2941279 -814138 -4179744 1801977 -135220 -2480096 -134578 -720410 585939 -946423 -1436874 759167 -2949498 -2054514 -2480533 193996 -1255516 -3002784 1107227 -3136672 2173667 7183859 -5461539 922686 -6779432 -1215261 2305056 9382693 -8752484 5684506 -19620148 4936654 -5291631 -2804269 -5047656 5871816 -3260356 1572128 949976 10670242 -3736287 1547905 -3016527 -3525730 5707475 3829167 -806765 -6125824 -6615178 7026265 -1418435 1936143 6384766 599303 -2403349 5724408 -7213686 2340151 5322792 4241459 -4839120 -2492131 13249481 -6938059 10969959 -4781712 -8827269 -11702676 3893096 4332409 3945709 -4793163 974147 -140844 236536 5667081 -3947940 7359392 -6217466 -4883795 3480554 -2725825 -8727132 -3788619 -1215018 -1141183 -4394684 13696434 3604301 3394277 -6098422 -311865 11119447 6240131 -3139363 -3762104 3312994 5935910 2947603 -4354957 849203 790082 -1880674 8684728 -3505195 5214242 8073864 -7925408 -3298935 776108 1421301 -3673701 -2402990 -5975965 240549 2243658 11652507 -3038722 -3791618 3397913 2096043 304635 -8062491 2100032 -167512 -571081 -955067 575012 -188 -141877 -181197 
-3884578 -984007 -2378480 -1716532 -4884511 -1472343 2117712 -602978 3730063 -635480 136389 1801075 -868987 2031291 1820273 -796481 -696074 -1280689 -2058043 2755130 1064133 -934958 2716514 -450190 -943237 1332011 -910470 -283348 3294933 -720449 -3880303 1479368 2883600 1106107 -1122454 1408180 -1867138 1230644 2319595 -276698 -1151109 769150 -686989 2006859 4455597 195879 -1970973 3080755 -4157044 -8910071 8116576 545268 5615942 -5486207 3345728 -1831863 544017 -8488548 -15795435 10906576 17902678 -290761 14758525 4764693 -2910805 -8230945 -6953350 -1914195 -3871481 -2504787 -1915961 528910 4312370 -664966 -12937832 4554582 10567330 -8554734 4534875 -1385306 -184126 2773520 -2991930 -4457911 982225 -3157701 9703414 -2701486 900234 4675068 2473350 -1283400 13096098 -6476778 -7649554 -2522202 1010239 44339 -1298911 -584720 3951009 -4868456 -588478 -175687 -271759 3373008 -273074 -1131133 -1070830 -8610929 -1560991 2872065 5476769 6093335 -3894079 -1474724 445577 -222026 -641256 -837433 -1578995 713556 1864507 -1283131 8796406 2554905 2376390 5222864 11367983 -2136691 -2970334 -14046336 -5483293 -5122770 -4051428 1850528 -2100774 -6746898 -12125482 -70812 -1994181 -6273914 2909035 1987989 687464 528826 5292279 8959909 5611272 454055 2853709 -2675228 4128057 1702770 327554 -942005 
-946983 -6450106 -605185 -808842 -6717474 4061066 1424601 408267 7127223 -3222037 3560486 -723449 -1771961 -657620 5247 42279 -624733 829485 1856834 -1349210 449898 654303 990761 1356464 446414 352306 -466960 -1969426 -628359 -2907460 -4487615 -19447 1190431 206419 4284133 810880 -1114681 1306944 1644997 -369763 -318743 -360856 359627 5588089 -1994729 2125096 -5838078 722689 1550804 5110964 4680398 -6975173 954995 16527036 5269848 -1524812 -2732275 -9276478 4618833 3531458 18852058 1817438 -2567122 -1124286 -6469854 -6563117 -3360856 -5910636 3589767 493127 -8890052 -884325 -7221753 -2256198 10053603 6300470 -2822671 -1382248 -10391281 3326036 7384348 7019625 2315663 -3305793 -4501026 6417417 -519804 8510353 2424914 -6069054 -4107533 -7544430 -4176466 -1353655 -8916540 -2656479 3753879 -4581189 -719330 2918785 -5651249 -1279858 -1933282 4554089 12578700 1222568 -3814339 -1381920 3288490 5877298 4655806 -6860674 -6541163 -10751593 5305156 -89166 -8816286 -1916865 304384 -3763169 -33940 7966883 3909219 1960962 608636 2180084 -5926 -12772986 -2961287 -2780146 7039727 -3790770 -12841684 1314107 -1026124 -4404842 -656497 7322157 1254219 -1054151 924930 7799329 2532513 6105545 1133516 1910343 1074029 -3599257 6014186 -949682 3683912 -1745286 4451995 979025 -1446264 -1152007 
237709 3353978 -895631 -811403 2009852 -3287272 3523163 20254 -3578567 1589562 -53018 1775499 633048 -1179830 -452810 242176 781422 -2902854 -2031319 -172911 644243 1641228 1172562 -477945 1362920 -216624 -28487 -1116261 -1039261 -619428 541770 -176577 -2124800 2326118 3108 -1952603 592096 -2814016 1355241 2864562 -88307 2191149 1333460 -3357019 -790509 -94226 6631447 6590605 -8142676 -12491509 5775017 1372886 -3395544 7353462 -437810 -14670392 6875458 5104583 -8980333 -14518465 4419045 3656492 2346512 -11938181 4885970 -8610576 10550907 3932570 -1070389 6518719 5236260 -3485086 1335015 -3703997 -4082541 12217084 8446765 -13140536 2028482 1264531 1866111 912426 -3378866 -4069327 1262201 6323812 -8535855 -5529319 7999097 -9261438 -3110149 1209105 16970419 -1369987 -1556300 -2474301 1059940 1933219 -2198535 -981880 -3549782 -3958981 1563628 942015 5024826 737424 -1301706 -1964021 5555508 5022240 428076 6962451 3976890 -9399108 -5349675 1319147 -879273 2401052 2307047 651930 545190 7093867 3601238 -6955013 -11719332 5992902 -2120665 -1894886 -7617991 4136002 1936899 6202014 2436780 2610704 4181234 -4229422 5856127 1744624 1627625 809216 1322866 3408917 -2066269 -5476788 3762006 -2515748 -2908399 -2390832 -9071441 1001936 367657 1397311 -6046245 -1684663 -263031 1558332 
3957120 -1481259 149342 -5389968 -731666 4574803 -124339 2281022 5137359 -1173215 834167 -918540 429504 -1587371 527804 -3044533 -305980 -815038 -1315258 -1293503 -1505181 2584782 -1932 -2441425 -4453779 -1490345 98321 -3856166 3399102 -3136258 -1597596 2139024 -2899458 2892933 2165568 1331943 71769 -2076034 1253785 -1601457 -3418929 221038 1473548 860706 -2483391 -306614 3687311 5061540 1991524 -3868680 -595463 -3987783 -7400394 4125687 4253898 4559821 7639885 5815154 -3752766 7495714 -11269259 3872852 7155693 -8399362 2860463 -12552019 11422915 -16698538 -6900047 16153295 -5409742 3286371 -3693506 -6216148 -3029134 1607624 6845675 8066813 -809657 -1113392 2644789 1498380 -4272406 7478347 713590 -1469603 3973308 -1224374 3947976 6385125 1084142 3711313 -15760578 800406 -1696480 -5847455 270054 -5479268 -1079101 1538466 911432 698595 -285822 9138787 -4669000 5138189 -120734 -665432 6852441 1586443 -553808 2417639 -4584964 1032281 -8538496 11227491 3375333 -13825376 816915 -5989995 896555 -150586 -4621082 -3588281 -66963 -3963725 2498520 11350118 -2578795 -3612688 3698572 -2205892 -1940995 5302670 -5220740 863786 -5067003 -12814539 5217101 -3550861 1409909 8031119 1062518 2919223 3249762 -1109053 1837967 898693 539019 398498 2595337 -2186696 1192774 -1400014 -282681 2079153 
-2152474 3488360 157635 532273 3795153 -4594644 -2169260 209719 -3314950 1161308 -2945640 335618 1787582 3352325 738587 -1609459 895817 -1357450 2006710 6505 -1515389 -355753 1539152 -657886 3149787 3487881 2434045 -617503 -2223808 4032618 1415404 -2587056 1028736 -314848 -1625083 -3970870 -1682522 773984 -3865059 159967 2437873 3145698 1206825 -470118 2744636 -623059 1079677 -3920266 -3332569 73510 -636172 4731322 8254602 4987177 6205317 -5769442 -26023964 -924127 -375180 -4302510 -9272725 3361238 -372523 136401 591149 -325688 -2743193 -12218408 13932635 12287450 195 9346004 4385737 3927612 4344363 4098440 -6809222 -13310896 2953493 1298726 3597432 -523582 -6477391 -4958783 -378904 -7525386 -5751889 -925844 6477903 1962021 -3031786 1834969 -891967 -272970 -5750998 9797731 7890401 1957226 5602759 -1465266 -2909950 -7680591 -552801 7370252 545286 -8741195 1646700 -7847366 -562992 8155812 -5345972 -1318098 332382 14918588 -2217460 4361978 2605958 -4965071 557508 386325 407725 -5313522 4204902 4785562 -121447 -689278 1395173 4442144 2424176 2534421 10194485 -9597979 -7774967 1262117 -5448495 2048951 1680342 -692358 871400 8757330 -544475 -541158 960076 -564561 -5125548 -768712 5479707 -5986583 -2561169 877284 -2481039 -2579230 -2876167 -982237 -512153 -99216 
1871282 2732887 -1207788 -876565 -104428 2709681 -3569651 1394983 56779 342699 488051 -2301018 1472862 557603 1343128 -82475 244276 588676 58239 731244 -2445978 318953 -772000 -970672 -1282989 1098515 -635093 1031984 -2373770 -2178844 629640 -867340 1718252 -237763 5349 -2087068 -4082141 1341859 -1299118 -1792846 958248 -1893844 -632609 417573 -1959319 387123 7183038 -5164621 -11201902 4295646 5209669 127524 -7110345 1655449 -1652197 14275915 -9929342 11577241 -8381141 -3670153 2116044 -10742434 8903910 -7384381 -10861334 8563272 5862327 6680537 6191879 -8544908 -5054925 -5523 -3101987 -4850265 6551255 12113354 -1068034 -6378681 -816185 -1856717 -6113059 -3653658 5076113 12171349 -362720 -5235648 2945195 5129499 2792078 3819243 -6636146 -2504531 4098317 6878434 -3078101 -8412891 -898214 -5488065 -1927508 997161 932317 7371390 5214467 -1024534 -11736723 1878156 -408234 -4519383 1647993 10228063 -1087205 -281850 -4988439 -2208060 -2017796 -257773 9325464 -1982959 -6396617 4309280 2054034 268521 2604790 -4644008 -11230498 861351 -164765 94319 13714818 -1540907 -1051772 6003299 -865791 -618471 1140336 1178192 1714582 -1463741 -16292206 2539456 983808 6089039 3802185 9964623 -1269813 264949 -1458202 -7979091 5975585 -1536157 -874022 -841177 6012198 1973555 -342555 -1039421 
-5224839 1847056 492914 -1592021 -5988327 -3842451 1496652 1689741 1008863 1508740 846692 2059998 14043 113317 2707650 799551 2377211 3352462 1702557 -2127002 -731849 1356803 988453 -475039 33580 1234414 4243607 -1780228 -310547 196220 -3438258 426109 -1205822 1126267 -1505927 1675138 1137841 2388937 1691861 1312540 -908018 2360400 2672583 1081427 -5452652 4386947 -508471 -5990922 -3422656 1132535 4516127 -1222371 9065504 -3803164 5708254 678233 -10811424 -12891892 3943082 995968 -2335197 14615749 -5947802 6285584 4199634 3453476 -1763607 2409128 -11913049 -4005887 -4771394 -4254438 -8396257 -7165530 7984677 11022884 3249090 -4433056 -2751367 -412346 -3975991 -2321290 1810156 13697360 -402515 5877899 928786 -3692765 9490920 -4302117 7980821 -1078408 -6188813 -5599958 2017809 -11477106 -2955400 -1493309 -3333386 586917 5614878 4644190 4977609 86196 -14084907 3395348 -2137382 -13307480 -5154960 3853802 -985720 2927085 -3706646 6750747 -8559772 -86080 8434684 2361273 2604774 2642546 -4152201 7284873 12215326 3610416 -5006687 4510827 -1423069 -2328154 -12273223 -290209 -6101061 -3586405 4564240 3133222 -374446 -1211371 25321 1819838 9105087 -2007376 -2719343 -11416670 599706 -962757 -479064 575189 611916 12290958 -2910195 268810 1556763 1156016 -2369807 -49649 1480678 806017 
1259067 -2973544 -976065 -5081923 1490544 2583670 4022351 226945 1446204 -501246 -769551 -478636 -1746889 638 -207602 -116610 -1333707 -3070562 -175681 1012549 2666872 -1208837 -871194 -2224278 -210641 1886418 -932386 -2481162 -456710 -1004030 185660 -2174831 1987840 863402 2174903 -590281 -800603 -1509351 -177113 1428976 1209013 1511235 57668 747781 2644261 -2802785 -6607946 560369 4989608 4536664 774262 -603862 -364585 9206675 -3388680 2999490 607397 -92207 -9569117 -9771221 6413058 18206116 11253507 7434218 -1877174 -24017566 -5786374 10642414 4518965 -9930320 258794 1834323 7219154 9690194 -887112 -9342150 -6238319 -1209196 3903245 -830331 -5743427 -6071350 -974184 5806495 -230275 1379294 1678167 -7876708 -3457457 -1287140 1106058 10203800 -5739222 3427024 2060448 4594965 2775624 1509394 514289 -1055765 1909134 6106921 3684091 -911233 -7358059 2145314 -2531486 -3971697 2360204 6754040 -1399198 -14505907 -3659927 8856049 11532209 -4597095 -1082130 4826605 823916 -3060601 687136 4338370 8955206 -7289550 -9248380 -2112956 793208 5030960 -2757585 1891074 -4786732 -5304536 4969506 -667136 -936396 -208326 -7226340 -6965303 5584529 -2244685 2548857 10888831 -47834 -571555 1388547 2858649 -4679923 -9479182 -3540762 953050 717930 798102 -1671833 264762 -518967 -13988 
-3934626 -4540961 1747143 -3024769 699478 -1314120 491712 696882 1605400 2341966 2153472 808394 -1895560 -1707502 267176 148899 1840715 980626 -1373244 4062255 -145019 -1651821 1258913 -37286 -690575 -1940306 2599820 1143206 -517140 -2718333 1189090 2454966 1128162 2648002 49135 689569 540505 669166 933825 -333712 -114375 1470917 885055 1562461 -2186472 -1342147 -11610520 -6818928 9179746 7728927 7712392 -2291351 -12010023 -2197741 21371263 -1474278 3014507 6961747 -6228608 2843764 -687787 10278438 5708790 -2299045 -1826793 10885550 1418349 -9618159 -22270328 2020246 -67857 -6821335 4241778 16214586 5531142 -6818114 -9603507 -10452787 -859264 722836 -3066789 -4239876 3116231 -3315272 513692 -3501846 -8704833 2386434 -9917627 596228 -30329 -2815412 687553 -4513011 4634070 13897452 -826353 1199943 2924417 597218 -3522327 1791251 6080304 -3255923 1364193 1700139 475113 -2114518 5567732 10811964 -278424 6184637 2793994 -4457438 -9794379 -4297272 -8169099 303116 -1998160 -718271 3252113 552299 -19302 -2709754 -11453737 517524 990992 1651233 4035281 -436919 1927271 3247500 -2441194 -1516678 840685 309048 916382 -1824957 -6375798 814142 -1462304 -4606942 2136284 -80887 1166078 -1189950 3959531 8175098 885181 673801 1180385 -1321995 15036 1235296 522637 -1128480 
-2712372 -1408907 1372777 140609 -3102489 478632 -1720890 1591812 -1710665 493892 -525093 1970408 2517698 -2458903 -965041 1641145 276592 128420 -1191482 -249000 2367867 1724284 -34083 242825 -159440 1018209 1709941 27704 -1087606 285760 -1110966 -247826 756818 -550239 597503 -1009932 -790463 521447 -265500 -212252 961106 881193 1954526 1856554 761210 216214 -1978461 7388231 10196962 -535541 -16239723 915503 10641007 3837242 -4662227 1567954 -11314171 -9910612 -6444257 -4765147 6058303 19345048 1261100 -16969288 -9413873 16110908 11809777 -2309007 -4610692 -834927 1615402 -3216124 2192674 1451085 -8100044 -14128419 851131 15406192 1678502 -544859 2818984 3094723 -3240050 -7175947 1805620 2897420 6783913 -3224237 -9201032 251330 -1943623 1154110 1135812 3921441 -1017070 1113615 1011635 -221970 530980 -740645 4078891 -2113861 -6915775 1568122 2001629 3127358 -1659910 -9773749 -3886730 -2551719 884336 6382409 1024297 -11019224 -5209205 7811608 17871107 -1955924 -2088404 5905201 -2409372 4177489 8588111 1658855 -4019718 2271025 -892864 -1559715 2119510 -218364 -1695668 -3870072 -391996 -1462735 625232 -723230 3237895 1871156 -8027733 1746212 1158245 5094726 1192096 374519 -845592 -232648 -2328961 -8357188 -507834 423288 121862 392887 -285134 637875 -1027307 -1401964 
1318740 56672 2593280 -961831 2132552 -2069692 1295379 -1788075 -276780 23746 -492572 -931720 651670 268112 -1171997 980137 910920 1183070 460167 -1227877 -1489444 1941792 -305338 -29470 251918 -821870 -1230840 3409198 -1641938 -103968 424951 1279022 -1037803 -65503 -148127 -28708 -2136159 715066 36796 -459283 -287990 -2360544 -2076899 -1382723 -1995528 1017510 10004520 7885366 7297097 -6740433 -17357846 -457993 -10227381 -5506061 17105256 5918277 -6573603 8207615 -6519041 -20254490 3261722 7152063 -2146507 5995190 -1195082 1543810 -14607660 1502885 8810611 -1739549 1206313 4912690 -5131309 -10623779 -8697351 -1209711 8063107 17733729 -2932549 771270 5128974 4354449 -1960614 -3482877 917766 2366498 6573663 -223098 -5491373 516758 3314743 -1721299 113682 -2715341 -3632512 -9098742 -704022 -1978198 477687 807675 -4302835 -5163116 4919586 3112986 3798234 -553036 -608456 1102278 2233923 12842669 400630 1394199 375174 10859761 -753162 -6775426 -15821355 -648956 -4559781 -2830990 1226784 1573701 2230816 -2568225 -10934057 613957 -214994 -825321 1804044 800288 1833622 5569339 -471718 664870 -513310 -549200 1589248 1289152 788210 1789481 -2802090 -9420582 1338826 3672827 -2738749 -832377 4771286 11866228 4234219 -751262 -674336 -1077327 3131419 -1075 680699 440266 
-41928989 -400673 -2575352 -2392970 -3371056 -3184569 -2607637 -2681959 -1395605 17478455 4428127 6408957 4947928 3181918 950346 2729967 9966696 15249886 1068088 6229677 6073030 1235183 277440 9478772 14395327 -1805122 5918462 5455877 3724025 9270387 10530409 -1019294 7813220 6466458 10581201 10465349 2246717 8077031 12341520 10592048 3905397 13962651 7367516 16072922 -7232553 5996760 387840 -4204418 -6045913 -5125957 -5348013 1012932 -5959325 -2472976 -4870118 -960530 681722 2292194 -4239216 -2063550 -3785782 -3973075 1075806 -2201355 -465931 -3653097 -926205 538726 1702279 -2137088 404618 -2862230 -7684035 -2892572 -1589738 -588920 2129833 3459364 -6482598 3871695 -602808 -3921013 -2891133 -2526729 1596088 -4028426 -1196379 -1851016 -884522 2241660 -3025356 -2707865 -4964826 -914474 -1224483 -1923511 -3266344 -349604 -3497452 874656 -6795348 -999267 -1388193 -903458 543750 -6713502 2553794 206530 -1650733 -1815057 2120803 -2965886 -1664817 -2884585 805372 -1210599 -4512706 -3916849 -1416571 -3658204 1336516 -6341446 -1253978 -1898100 -1971674 -6411907 2787407 803132 366385 1521409 -1851513 -3216879 -2572100 -1032869 -2241570 2603403 -7140902 -4903942 -3203064 -6663527 3463796 2386331 1174841 -1207049 -643263 3354436 -7432175 -6451398 -7129522 2535527 2875655 3036371 -2988865 554778 453016 -2684532 
-4675595 580616 -1610740 2339020 -5436639 704327 5100606 -3100943 2889853 -3855555 -8111306 -6630237 1549533 5321115 10429430 6695646 -3425008 -7179761 -4452427 12384876 5024046 3424634 136202 -3224926 -5830638 15390154 8314153 -778854 2316969 -13582836 24218701 1426024 -6138550 4278486 35436291 -34597387 -17440298 -8336445 -27421096 17144015 -4149926 15501488 -5411697 3976082 2159804 -377612 4361790 940193 -839540 -1153346 -1241357 2254906 3389712 -5813075 -838977 437661 1916585 3643999 -1257190 1400272 635286 -1039620 -9988455 6736926 3825991 1445249 3195844 -4481870 -5686739 -6128988 -3148461 -3311401 2991106 2277763 -2244971 -1261189 20226 952284 3574280 288500 -2525909 269536 1459522 1799359 390136 -2605295 1443198 4574739 2064487 -10618343 4945583 2140123 -710141 3709415 -5390191 -3642550 -5165445 -1467537 -2233651 336235 2401797 -4605639 -1659512 1331971 1285522 3753531 301653 -1425424 10312 156195 -2267347 3960123 216370 -4329642 2235819 -6263663 -3966136 -2855138 707336 -2520628 94104 -3232160 3983197 5457746 2967347 -13296211 730860 -3011254 -5340597 -1857862 -4401401 -889230 -811643 3764655 -67049 -1377781 1404955 -2829969 -3453388 13126521 110059 7008180 3150451 7166625 2764055 622389 3058409 6147311 -4504363 711705 2083983 -567410 96459 -49934 -375501 -451018 
-8527056 -303092 1757477 573482 505188 -4353080 -478293 2751695 -461340 4137082 -10484767 -8568517 6096633 -1042091 7669652 9023000 5290633 -13588893 -20563485 -7075402 -1744462 27646725 18990060 -6711750 -2841415 7387655 11816067 8866954 2974812 -4692233 13084842 18373875 6013936 1042550 12044565 13133366 -18694771 -12064185 22705212 -26034509 -12534160 -25614345 7943369 -529464 -540402 -532941 2584663 -94665 -1836737 -2619679 -2877553 3113124 5224245 1064686 -376724 -3445699 -2134915 4678564 1862037 -4421653 -1970210 -1007403 -4033515 -2587738 2382531 -1188293 -4932827 6762171 4587004 2360690 -4757935 -3043640 4375409 6888730 3294407 -1918773 -9771593 -8318257 6111955 -463619 5560112 3158299 -3164088 -2841282 4694211 3072334 -456716 -3769960 85084 -1204621 -1836437 -47131 -259837 -7064474 6558493 539302 -1166049 -8223638 -4449650 317763 4402849 45739 -2456212 -1407483 469810 2831015 278833 -3331931 -3411007 -1468039 -1876223 -4451659 920505 1214242 -7716459 2801448 1097912 3599150 -5858739 -1968382 159032 -2104299 -4217803 -498173 1624727 -7245564 372559 -5559421 -4794289 -3176956 199981 -1368966 4029579 -1174512 2015749 201351 -5719881 3042533 2318444 -6849922 118354 3093408 2568978 4564646 4824070 583808 1541381 583608 12530292 -668138 1415459 702307 5510543 765372 1252269 805425 
1006216 -2605225 3548980 -2915940 -1971412 1601360 374904 1422774 -1303099 -7049972 -610699 8504919 160042 1644747 7938900 -10467888 -1872933 -23274121 7655187 -2996578 8235212 30516121 -14668439 -18019813 24419148 -6125331 -4690743 8548285 -5515175 29820009 -3457106 -22686588 -34302298 7585633 8211272 5680066 -14482528 9741256 490573 4717563 10917445 -4214389 2934575 777157 2346851 -449534 -2020868 903033 1979867 2395939 4131381 -31960 -2637868 1460753 2860276 -3935527 7958625 -7809326 -1411341 5188614 4593434 -946189 -2331058 -1006729 1471574 730027 -306265 -3793438 -3263916 -1876899 -4959602 1457345 4936033 -242022 1310542 -2110415 -5711150 2640642 7988779 786922 3230368 2938103 1509154 6948868 -2221556 -2374457 2416403 -1976188 -558591 -1375052 -1344976 -4909305 2786071 -2234567 -4119634 -4106925 -6276684 -9091346 1089127 -207253 -1166522 3861243 5378385 3026410 3735035 -12305929 789935 -3075475 -7626275 -2890081 289205 -879311 2892100 -1433809 790266 88847 -1438527 1100829 -1793342 1641145 -1367731 -5303789 -886811 365335 -7176919 -1278646 205513 8377372 3277875 3481917 3078737 3704957 8997963 8116549 -147687 -537008 -194823 -482005 -3312800 -588770 -1062057 -3382191 3301490 4130912 -3229074 -201006 199433 -1236735 -17532 -4102 -1369836 -63686 880555 -193115 63280 -769851 
-611675 -1546613 3549872 -3864568 -2126947 4291040 -1418138 20455 956464 6771003 -2326467 -10189283 -16332347 -8602979 15665505 14828378 7921452 -9476951 -7110415 8861905 -2003911 -3722284 8593612 -14665055 29058554 28239227 13474612 -36908954 -16870854 15902037 -19090091 15123725 5911958 -2846903 -14214617 -4696350 5822044 -3767378 -8412596 -4426227 -5789160 9014569 5065667 5513048 -2363104 622338 2452480 2499177 -759932 -4266831 -5763758 -32003 -7240856 -3501280 183455 10885155 4087377 3542162 6005628 3312914 -3536378 -2585675 5907013 5029063 -2463809 827611 3169647 4735489 -1848553 -7933323 -4591561 -4839942 362803 -988523 -4182127 -1932511 732298 -1811700 3618161 620373 1898863 2405711 1064130 -358479 348864 4976805 -1776828 1591237 -15912 383542 -1573576 -4378863 -4863930 1676084 1569487 -792282 -2583485 463603 -3286365 -24861 -5132676 -5795225 -427230 13719401 11147348 -10579846 1117079 -6478179 140018 -2328682 -4814545 -4419301 -733089 -2174516 -1164488 -2236549 3567054 5635527 4977721 1232316 651992 -1376166 -5929259 -5097773 -1831570 6656124 106123 3100041 4084722 -2998060 -807686 134355 -220623 -859418 1103380 693025 1378974 2225517 2630218 2972109 498087 1971317 18747 -3412275 -194845 378699 1582984 2832352 -1685529 928455 772597 -793907 -2146486 -255011 -216941 -385794 
-2352295 212953 2185244 1210153 -2196328 1542345 1385591 -924131 235224 3849017 4051116 -8651896 4507416 14553892 -9660010 -8545729 3820036 -6962046 -30281527 -6339867 44741691 1055320 -4935380 3004152 14397826 -14987755 -7185104 -11160702 13850279 3555849 -375011 -7883159 17673798 25359511 2241246 -5163767 19888969 4136655 -16119654 -7718355 -15685133 -7585270 -4745420 -11371753 -1044720 -310577 86598 -1987566 -2323122 962675 372872 -333473 -3825723 1163056 -5509488 5844728 -3084376 3957602 4306309 -623882 1219180 -3346992 -45130 -230357 -5495356 729052 -1929518 -3699927 4158873 3592114 3512573 6255353 2376447 6688754 769070 -10060450 -3273220 -238722 1606289 -484177 1192845 -6140815 751336 4556035 4468886 7486111 -1511373 3516903 2806011 303317 3670605 -4516760 1290751 -5830457 -8870418 -8448154 3474944 517713 2221271 -456364 -1216554 2083102 1571455 -13091 -6150033 -2272650 -1016717 -2475982 -2004706 -4949789 2729902 3552941 1485906 -2082305 2388441 3422407 3920193 2423143 2907978 1250100 387109 2397064 1116243 -5705135 -6906286 505681 -988554 -5635084 -8896644 488283 6467327 803057 -4328935 -1420512 -647210 384454 642451 -3252041 -1861716 5360598 -728548 -3163285 -2374308 -2560413 895528 842260 6953529 9728172 4844584 -326214 1573968 -242587 1634986 37372 31968 1523950 
8055017 -940220 -440190 2113742 -1308577 -2736687 1510567 -666916 -2345374 4993938 14106554 5589410 -16862858 -12522511 -2625046 1036879 583908 7836473 -2436927 -37022703 -3423934 15849167 7656068 13124347 2072389 -10689492 14593706 -23632020 -17014909 -6651951 26812646 -1264505 -16958118 -15220078 16046705 -4182019 28237744 12496636 -4853883 -2619473 5155072 -7484116 89035 -396516 -2355472 319657 -2330200 1386727 516658 -57705 -1688028 -2852569 -5052134 2497425 -6006781 2092143 -100879 -1599937 -8569157 1823689 5351066 3896954 6255778 5231227 -1516809 564721 4792878 5102308 2079248 -418798 45496 -480099 -2303899 2581445 8045870 607153 -4178095 -3620079 -5491608 980621 7128839 1317032 -6174043 -5162204 -113778 -7643109 1576804 2019312 5450668 8385042 8525775 -1330586 4289370 1028462 1807547 -4091400 -1356617 -858138 -340079 -275349 -4384504 -3979149 -6408811 2810801 2955279 -81057 639466 -1784760 2974769 4182175 482510 4050942 2225247 5158417 -1507711 -2864079 721098 7735325 3200924 1488781 -389134 -3646783 1992032 4521450 6078640 -10273548 110689 692907 -682202 -1594437 -1789011 1745284 4640347 2215407 1509273 1237857 -4374077 -11147669 -9355441 458411 -874000 -4679293 -5159634 -2866065 -748183 677341 158461 163739 996908 323772 -1379390 1465370 -876018 -521914 235960 123945 
2905872 5032255 -4338684 -1904820 2082105 -2372537 -1668270 -1467423 304381 -20492630 -3129259 -6340561 -7009504 17278453 23850994 -2414972 -15292200 25250006 -6962221 -3593227 -5452442 6541956 -3550317 22645208 -326900 14970339 -26796187 -31583797 15352183 6115884 8971510 -7471302 -8730198 12481076 870270 7713795 -10001969 -9095443 16014236 4922678 -1401563 2074347 18674899 -14831322 6156862 524596 5196092 5644787 2705104 1868215 2220635 171983 -1171226 -1265280 4988831 2770306 -4615458 661918 -398136 -1409611 -2240228 -645474 -162337 255275 -4557671 6593823 -8847101 -6189236 -5499123 -6817972 -11413276 1438546 -290879 3113546 2633039 4391809 2582372 1458640 -9837045 780979 -2402103 -5022475 -7599767 -5211139 472000 -243593 5402706 3403210 -4075344 -731202 -338877 4789235 4962812 -2111312 1040209 5167357 -571457 -5919602 5289479 -667547 -6772038 -7626703 1733571 2095170 -7173135 -2600292 1451475 5880011 6435397 -1465662 -2729974 -3216811 10941500 -6013571 3768001 3545764 6210262 6490029 1255501 3719984 -648614 -1997281 11526 -418712 -3481596 -2379249 -832858 9647 -5387882 1691119 -311636 -1356451 2730418 -1135663 2968932 634982 -2106259 2670089 1956324 -5668699 266189 1110191 1287667 -3366257 4058802 -77553 -2486928 -3666689 -2362675 -290507 133158 131714 -2609703 -46358 980722 -192983 
-528546 3483830 -3602587 -1075558 1093095 -4371541 2519768 3087421 -2965653 -1295468 -6815483 -2413121 -12423344 2219672 17268986 4056599 -6159296 12923984 10382838 12152199 17677867 -14574825 -32256706 2061558 -9845701 6470473 25615681 4653264 -22020536 -8700179 8173948 -19694659 68618 16432682 -7058480 -7163970 -863233 8307133 1930553 -26009475 5844055 -23266532 19872919 15385602 1228920 210015 2284896 3405362 -1468152 -4239908 -1057491 887619 3796231 4736983 -8028337 -6017861 9301025 1623177 -773635 5228654 -5349174 -5313413 4535383 3333940 -560435 -2884895 -1362586 3221839 -3507582 1092621 -6337639 -3095576 -1230806 -2141702 -4247693 -3298307 6324771 10845805 -2741156 -62449 -5952007 -6960435 -499451 3977486 -1626280 -3819093 -5392898 1072105 4094765 -842222 722084 2442311 4727674 -5252640 1706935 4954362 8369142 -3093521 1926233 424386 546986 -1530575 -5613215 -776493 6229596 3719415 -7707 -5190473 1366879 8200673 -2252509 749719 -1300103 1309230 -5801851 1579010 -2221141 5587406 -5859582 -1552647 227931 755877 5138330 2159831 -1972020 -41656 -743626 -2255461 -3878551 3020179 8277729 -1408085 1842380 -3723748 -5948235 1114247 1662297 2712741 683433 2120084 672203 -158445 -336056 -2526752 -4745022 -1335190 6578054 597271 10262087 -27228 -1757908 -216016 544765 -712648 -833049 -827593 
927580 565572 -1723348 2303420 3690003 971954 -1111590 1540082 -5053773 2319825 5975559 8072191 -1082516 -8829871 -2475541 -4846577 -3354033 7692413 -20053816 -11579720 9559105 29432444 -16506174 13666632 -14937336 26548605 -15265080 1442707 -21653747 -6063113 -4959801 8522555 11440291 7705244 -16777575 9140191 -21857459 17755558 -9854100 7222535 4463367 5125395 -28807544 18859273 87846 -75320 -2696028 -2634907 1495106 604281 1113179 -1158855 -1643577 -10180322 1895458 -2986493 8112199 -44759 -242454 -445265 -7259465 -1188934 3532244 -160249 7291165 -927378 4182856 135650 1652100 -57844 5968757 -2239341 329618 5950430 2921038 -2234255 -5684506 2644101 -4119524 -504279 2525483 -3507030 -6351381 776610 3182797 4178207 757931 -7951473 10503637 4230964 -681089 -1156751 4437737 1648402 -1373434 765094 -5658966 2537129 -1612190 -332990 -2140928 -8434160 -1596613 -1820187 2642539 4028638 741543 4694651 4768303 7658657 -1844930 -5305790 -2346314 -2856858 5463796 990539 7848735 -3553986 6045376 -1996578 -222264 2929831 88533 -1645472 -358208 5146227 -874137 -3759498 -1672227 209010 -3518464 -8601448 -2447632 6727879 -8270294 978035 630419 5452247 787763 403445 -819064 -5925130 2411640 9871830 -8576273 524265 -611911 71210 -803918 -555404 -968423 -503459 4731726 186563 -229354 -275223 
-3299139 -2902685 2992564 5766450 3381619 -2412824 -5689683 -1097199 1458086 5385454 6316542 4232197 -7737671 -3973042 -1923963 -1302865 7571111 -28371675 25251367 -18198581 13681120 -989931 3402707 -8352553 -20897970 21517053 14505202 -15345673 13145543 -18178688 8182816 -27537910 651956 15011459 -9871718 20719830 -1814032 -4826682 11395467 4533580 -15064637 24780906 -845524 -6103126 -2132992 -856995 -579250 -841270 519215 56941 -2093762 616556 2391576 -4374654 -4413327 3287095 -6217495 945141 -2085358 5783679 29241 -9728062 4387029 -1198067 4455630 7554656 -1174493 1390246 8343854 -4560204 812594 3615973 1749233 -2964877 273444 -3705564 -1381046 -1586259 6536923 231388 8307269 6575886 5997808 4276131 -1079391 -5630645 -2262468 -5544717 -14639777 5968756 -2386748 4859404 5067865 -6356356 -3413629 -241580 -4946946 153006 585189 311995 3726795 -2497305 -785825 3868766 -761243 8006212 220980 981455 6224318 2969144 -1082756 -6926504 -2766131 -8047016 -3156432 -4077732 -4802086 -4079602 1489224 -2030870 270145 2025130 7905632 3702299 -1473500 555987 -533545 -1690970 -3704131 2955298 5220524 9248565 -6134595 1350906 868764 719129 -2831544 787415 3188971 -6353077 -292724 -3708104 831870 -1822052 1244766 -953657 -398390 3212170 -5595350 134362 952038 -654215 -2608977 426198 708284 139937 
16983429 3032311 1984243 -1757321 -3039136 -2988851 -2127232 5355122 -8855290 -9588450 -701972 -13376187 -5891359 7448244 5764305 496488 -4374954 -243250 -2468483 4900462 -1842280 -9993244 -124531 -7513975 19295141 -14027953 -5443585 -6118147 -919316 -1320945 19928832 -24552950 16632571 -15570581 3397048 10854219 -1236934 -20053633 17435413 2666750 -10912393 1312954 -32810864 38587883 1386304 -53853 3809775 3931330 1320140 -320840 1497953 -313884 -3566146 4774132 1679610 -1958842 723002 3054257 -2046551 5628660 -3027527 9433234 14104 -2614139 -3008627 8526066 -5122145 -3111004 -4343663 -2151927 5621906 -10654991 918521 -6804 -582308 1083224 2371461 896682 229482 570559 -2038973 263184 -405942 880389 -1229559 -3512805 5902624 -1928787 6794632 -1958639 -3995998 35139 8674762 -3512688 -824788 1154589 446831 9752494 -11758147 285102 -1675516 3611169 3565716 1124410 2095937 -4731123 209094 -4197141 -4077280 -3822448 -865974 -1268605 4499772 12576305 -3639364 2763939 7895033 166432 9513820 -9994433 330186 -2431642 3812750 -1815112 3725442 -6147365 -162238 -7418862 -1903147 -40854 5744855 13352292 -5025949 7756294 -5865240 -400359 -1677119 1165160 5069297 -6030539 1577898 944204 -1823334 7632662 -5828397 -794744 -1788268 -628133 -1785354 -1235490 291442 621649 4510474 -1318932 -1260587 -734853 
-7428964 7300809 -108879 -4910923 2882311 2836630 -2356626 2025442 -802954 -23644163 -18574594 1568527 16204759 11599117 11669288 7079321 -10776851 23049192 280007 -13297806 -2452018 3742749 9156337 -1900766 -11921344 -10206680 34511617 5065356 2944465 18268691 -9439598 6793813 -18149330 8892952 -6834149 12888449 7277036 4259279 -16885889 -4737434 -26385383 16586568 -20579184 5113188 6438055 147233 3919761 3954321 2234191 4414168 4404318 2400896 9293666 7616192 -9367200 1760399 3439810 -3723087 860491 -7104659 543424 -5842081 -139902 -8214314 -16410466 -10717225 723611 123483 1118139 -9082625 1266948 -3640989 124071 1739352 5208006 1465641 236965 -940417 -2303720 -806394 -2053720 -4778158 -7042639 -8929396 1290543 555031 -3400158 2725902 -8334141 3310319 -1169632 -357840 1370072 2565014 2777858 7125621 -6159209 4583004 -1458109 530746 4048786 3561576 -5810858 -405884 1088911 -818575 -873212 -2122442 1018721 2726721 990302 -598620 -1469644 1532945 -2179367 -3374124 -3690106 -4463795 4653839 -2712604 -988456 -1227445 -5094554 -2609529 -6402953 3528349 404183 4700156 2216433 -1510636 1951851 7479508 64062 7952773 -1868909 308978 -726802 -1266361 1853398 1393495 -936844 -4668354 1482335 3935348 -1324111 749973 4633669 12013760 -1031308 344296 2149564 -873227 2205572 105742 256880 803056 
-4174043 -4249864 1601856 2234159 1497636 1336473 216680 2148421 -482524 18303941 -21761076 -30816395 -8651302 29861042 21139761 -6068621 23063444 -3968805 23120598 -24158713 -16602368 -4036285 407864 7416926 6333531 12109538 -11469666 13953920 -3097668 -3396086 -5252178 745811 3364186 11239012 4998734 -2213806 11186457 10126774 -4941939 3425692 7861377 -15278178 -24131427 -10705661 -6715140 515157 4606328 -1037983 -8388152 -9085187 -3158355 2707174 3597013 8801064 276418 -3817968 10176933 6888776 7702398 2022471 254632 9665838 2414595 3431602 -6097683 1075207 -3368241 -7800042 -11308349 382972 1305081 1561963 -5189675 -8283194 -1517799 -151057 -3952851 -4603788 -1000141 854500 5303042 3420748 956421 -368596 -1264665 -857833 310106 -8825870 -10168580 4569172 4600611 4899003 4192708 3245217 1921158 5417921 4393373 6239365 3864302 -780255 -1819152 -2108492 -812592 -4245623 -657494 13311 -533782 -331866 -5335255 -3396852 42363 -2633734 -12652963 -9162324 4167986 1756736 2529904 1298406 5139393 2751593 1470800 265085 731349 -1965505 -3222287 118971 -265899 -409888 -1668658 260776 -1600085 -5446188 2855215 5359114 147033 968539 -1745652 -5795412 -5472270 1458791 -690430 -1958197 -997527 5487885 249928 1376350 -271970 -1038813 3715064 -544491 -214855 1153713 4597282 416852 659512 1937212 
-277153 -4432592 -1999014 588411 287698 1298122 4207840 114148 -8651844 7236739 -11035852 8362654 6117443 3092050 -2476501 -6149207 201243 -6273531 5938118 -14317097 20370457 -11218450 7251123 5573029 -10814100 21913203 -22031985 9135928 7454110 9420011 -105193 14291635 -25709914 -7955349 -8471716 -3647333 18813321 -19879942 -7307724 13831648 -18981116 -19308547 21147390 39498824 -746209 558652 -2877051 -4507728 -1393089 -446266 873901 860196 3437855 -3388721 6465787 4508573 2200783 -4092657 -3433781 -7991769 5607317 4745642 688999 -952379 -3892326 7755402 -978252 -3553163 4212851 3911768 -3287524 -6635550 879288 103169 1269629 -1400999 676595 -708564 41178 1083095 2883260 -1955317 3366213 2001493 -651033 -4690394 -12396278 8691874 3016421 3179561 1578671 2062471 8578296 -2523172 -6535217 -2234351 6354514 -4372764 -11080876 -112556 -544400 -4230340 1581725 -1244535 -2210679 -781254 2100406 5342699 1001331 1396210 -1161702 -4466876 -13794596 -1240304 4088866 -1527067 7158229 2453964 -3971797 -10092776 -431400 -3524904 -6639631 1571412 1891383 268828 1106456 6859220 3521271 -325333 -3754699 6476344 9303742 -2814998 -7589052 1301928 -184496 -1648807 5677223 1800587 1965876 4635202 -1156878 -5262428 -4240473 137489 -117971 4527725 -204479 -214228 1733819 1559312 -1090140 -435880 -1689931 -2725646 
4237640 174854 539648 2444779 416434 -2168140 -109841 -2119747 -2937984 3138737 12635235 -22489365 -8397742 -2164332 13941542 -2830590 429363 -8778848 8728034 10393085 2947791 -4388534 -14313287 -3058069 15340761 -21170249 -11192121 1883015 6953740 -24858999 19112047 34741367 -21533529 1418304 -15242821 22037588 -12397821 22918755 -13858913 -1720986 -19654467 12784344 7802826 3387288 -1294162 314912 3872938 2832132 -1430399 -4021577 -3277969 -784767 -5152167 7382867 -1810479 -9120604 -6557199 9275545 -2503955 -4146243 9809767 7956502 6668188 -4209121 -110274 -2551496 3196400 2710105 7829519 -5868369 -4217140 1091028 -193639 -1378826 -1980136 -646149 1574176 3003708 1221684 633666 563130 -905390 3981458 4494847 -825682 -7540768 -14884643 8112925 5140412 3567419 -7133420 295212 -5570250 2719569 2653400 10812327 -3816242 -2824265 1144051 -322461 -1188904 5089845 1727863 -725978 -2301112 916916 -1030216 -1706833 -4872787 -6102422 1990799 -1694886 9966973 -1772200 4238993 2762532 7389005 -2088033 -712913 -274898 2159374 -393114 -866683 11533081 7305911 -760562 -133375 -2790288 -5909956 -2996455 -5541248 -7086844 -100698 -343459 -3752433 148480 -298367 5720617 1470349 -967196 -2483037 -9573551 1556810 -538594 -3146029 1760981 1233703 6757478 -1829305 223938 71198 -521651 -798641 63291 1124055 -710411 
-21221930 8318010 3024846 796646 425695 -1484265 864011 1245324 3889989 -32072326 23499861 -851384 -6147183 -3580229 16991422 18287459 -12286398 -5673287 15308097 -6549136 31534573 -11577972 15431838 -5173519 105003 12964848 -20910548 16542696 -8051299 2430134 3135737 10481706 3014422 -16102457 5530773 1645500 10483028 548764 1968184 -20673015 20079109 6352291 -13870124 -11651209 7876721 60050 6982998 9465817 9022128 3106339 2508544 -569421 -3940090 -3677123 490299 -15511614 -9976772 666731 -1546827 -2836698 -7521090 -1493178 470159 637386 -4859633 -4621409 -1013206 2399673 -12015123 -4771365 582335 -3331234 2911061 1068226 1707682 -1316374 3060293 785227 3204386 466121 2117928 -3350425 1351562 -127009 361604 -5016084 -16603267 -3077137 -484065 734708 1536381 843436 -4112811 -5105929 -787930 -18707726 -308929 3437295 -2322172 352873 -745263 -722739 4098590 -1566586 1259172 574336 724978 2637071 -370669 464061 261300 -3267735 -10206185 -536004 2334568 8799138 4286269 -4950119 3601502 4581858 -262832 -2112487 -4788269 -253101 2595527 -370576 587862 264345 2598533 651593 5728389 1921927 -1632941 2744679 5004474 855288 -2114089 -4201025 -2443212 661301 -317731 878806 -188278 2856386 4209861 565237 1700683 -1852128 4161288 1082479 -1076663 -132962 1056531 715128 1655862 1765565 
5160792 585612 964106 -3132671 -3919883 2101422 -134700 -5971458 5703230 -5640558 -10721535 -1719585 17244488 5219752 -11458558 2662538 -412156 16558920 -7414342 -19480530 3900158 -15293468 22187387 -18325827 20069039 11697745 -1033665 15877054 -23978297 -6445566 26344588 -16693198 10672973 -6330172 -21116977 14138381 -17720572 9190983 -15403675 16871777 -526687 -4285055 20058789 -14194976 243882 719711 1061037 -2588360 973468 2410155 2979736 111798 -2787965 -5194893 2494480 6199603 12026489 1508716 -5815268 3696085 3231571 754480 2629975 -6063622 3425626 -10714704 4140953 -7125852 -8712374 4415225 -3378242 313658 -1420759 1405332 3116430 278281 267216 -3560241 -124038 -377060 -1038933 -3245447 -4318824 -8898986 645632 -4870080 8094967 6194992 -3525407 6988209 -697953 16600206 -4278905 5513248 -7768363 -9924477 5870307 -4520140 874643 617310 415617 2124388 4667245 4442195 9576861 -2824805 130386 -5367010 -8136587 -4386861 -1460444 -5038972 -2151564 43569 3062669 -3504633 5610928 -831336 -8341608 6007821 522496 -2035164 5420724 3980759 1207485 -960789 -2185556 -9500579 -5381278 798868 -356941 7270716 -2652083 -6545011 5781121 2211937 1049798 8486580 4807700 491330 -2140945 -4454652 1282826 -3442376 1836423 791762 858869 4122705 -1670602 -841338 -125174 658621 -1128967 880100 2152636 61989 
-18981064 5261786 4029086 132712 339736 2020144 2257800 815508 -2473706 -25858656 18174470 -3299345 18830222 24862730 -13280968 -4120824 -5314441 -4502609 22525859 3778274 -15451966 29394544 -9027885 -13784721 6447046 5680781 8360208 -17560385 16600990 -16786120 4444999 3222320 17995769 -9044466 -17716935 -11397965 12404570 6176898 -8115543 8345827 3565009 -22814447 7612208 12394691 5326130 445246 5589316 1547661 1491518 9129912 7616803 -202251 -6058954 -12829839 -12856550 4928787 -379814 4147864 -3101795 -9521595 -2198817 5674908 -1150227 -1753148 -6827518 -5099168 -2538348 -7031386 -6138663 6078028 -624244 -2678753 648391 -2076104 468665 3033100 -1802929 1285401 3896870 343043 1502961 1176717 -3938898 1459880 -714256 -4425765 -4003700 -21044879 -435174 4545828 -861370 -15027942 -1938710 2716216 353536 5300825 1504391 -3099797 -1542300 959389 497878 661337 1535156 6638490 1774277 2906898 -286404 -585703 -1062790 -4149703 1243900 3237031 261965 -7251295 2321272 -4696729 -7145129 7818974 -695634 -4602182 1494450 1501693 3913308 355802 6215025 3955601 -853423 -2062935 -86871 995133 -2237185 59266 4287702 -3721891 -2749945 1405080 4280975 5060449 2509732 5229572 503001 2660195 -1044449 -1814267 -1738219 138971 444424 776344 4286611 -581441 233082 1451339 1275264 609264 -237862 -346037 
3756345 -1406007 -734460 -1423167 1092683 -5319320 5822779 -3308355 -2105550 4377651 -14584984 733066 6568937 7436895 -2605637 -2441090 -1598706 -5859124 14858583 -15169659 9096980 -1724090 -7720378 18206666 3099826 -6960872 4484009 -15705948 10378993 -106593 -20991997 85289 20731577 -28053811 25196322 29646391 -23088231 -3431473 -32800080 -18781157 15737708 6699082 16629591 8907953 -342126 -452257 -1240697 -1692118 -2323065 646765 510764 1396524 1966393 2169147 177447 7830550 4454232 -659303 4442068 -3824727 -4739038 8124341 -6561690 -7709736 4774235 2926021 6839662 509643 -8652784 -755967 -3054784 -2746031 250256 -1480327 2591747 -1058393 835650 1301435 -2706540 1118192 2352271 31352 1633090 4568562 -1433235 1609926 -9054606 -9686141 6755948 -4259410 -5524027 14150341 10892742 7076721 1772848 -8074943 541038 -3398222 -2805325 -1374848 -2899384 -3622097 -5021191 -2806888 -4003798 -1055770 -1380284 -747514 2941225 -1153310 588636 -6190120 14033135 2615635 8216513 2143641 -9829013 950880 -2724782 -2772698 592378 1999503 -1617180 -2983710 4328352 -1864683 1670706 4957419 10366064 -745025 7588961 5631259 -4702497 -6070976 492543 -1515728 -6492902 -2365939 -5718456 347986 -2666841 -5933967 1917124 -2480420 -936482 1781334 6647636 7230004 1931478 1425418 -1833330 -1957606 -1857684 -15398 773412 -1471777 
-1508274 -6542952 -1965808 -508162 -3609225 5359504 4874829 2517637 3029012 15102154 -25527217 7298673 10812722 7518737 -3761167 -4753083 2498986 -4876690 -7557276 10555807 -608291 7179777 -7785079 7328466 -889086 8270065 -809688 -3925670 17278636 7380913 34498079 -2156397 -12188133 -15434258 -33397579 -5224911 9809414 -10965448 -3892351 -33219375 28532919 20656072 -10988382 -8738937 -2000602 110590 -3631712 -5264862 -4369526 -1720729 -1578746 1548985 5066578 2772803 5559678 11940223 6234361 -3149210 -9906514 -3736512 5892150 8634636 6486835 -2467087 -8053425 -781506 -461640 4888838 -7746522 -5871937 2984149 1466570 762653 772788 -2018139 -825756 -673699 399129 -153645 -86683 349621 916689 1741243 3667717 -249900 -8996185 1181377 6907156 12825090 6136648 -2350267 -10971578 -21368 1116094 7861184 -7573814 -8800113 2009068 572682 -685034 -502692 -2314082 -1509114 -178604 -3306813 -1348918 909657 1126506 -1395778 -3652728 -886223 252199 -6055461 -5924781 644473 7671839 -13907436 -7509493 3678223 -1220222 -1071962 -6307053 -2660971 1306166 4003094 359434 -706650 -6630899 -8257982 1394535 8655203 -3731175 -3315590 4000215 2237871 1664703 5102101 8554985 10202201 2676088 541685 3104590 353040 648272 2873775 -1012254 4909117 -2316293 2818657 1197954 -2201497 -1079013 -815946 -181234 1706353 1080141 
6732352 -653647 -869889 -2283252 3015197 1376888 983071 -720627 -4271692 -3379233 -4545883 4844484 25706937 -1230773 -13122070 -14254745 -221209 14609357 9967156 -23010575 1355861 -2425298 -4673674 -12084809 27677460 5808066 -9197841 -1513219 -8253025 -29533977 -16055479 9095819 -10807000 17582094 13865222 -20970593 -1561720 -5844222 21673662 -29066502 872713 25026695 1784513 9321866 -81137 -262067 -1032910 -5150996 178398 5018895 5446984 -399376 -7622229 -11553726 3188802 11671466 10964856 3943024 1702066 -6427938 3714343 -2727682 -8986145 1298852 -2415688 -833974 -6675884 7613921 6490065 -5129794 2410329 1084424 -2522882 -1196044 3087120 583401 116809 810196 -1204147 423335 -1476197 -5379380 -4088323 -4119159 -915780 2178438 -6859608 831998 -5747397 -2509452 9955988 9749232 10273731 -8054292 10184829 6389764 -6258522 958162 -88806 633037 -2238327 -230730 5029591 6507377 5675536 793238 -659754 -7160798 -8784778 -6568750 66560 5532708 -870026 1723188 -5304542 11001109 5003044 -7860878 952789 -1079710 2281354 6097545 6520671 10565704 5056452 1328768 1659130 4337263 971429 80345 4312123 -8471784 -5358410 85103 -4996158 -796445 1667824 -3954043 -2405263 -294917 1976930 4279513 -77601 -987908 -1949545 -1330466 382892 -5565432 -731743 1583522 -1011279 -2044226 -2756366 -1240049 -1608349 -1064820 
-4974277 1301598 798711 -1921033 887667 -2424087 2784181 483997 -105916 -6730752 6763558 13584611 -14423509 22676163 -11683793 -3942301 -6695094 -14109977 -4766439 19128804 -14489771 3414795 19370867 19190495 9757348 -3129073 608158 7216295 -27788895 -20204198 -3198026 709412 -12800444 31227875 1169578 24940037 14102919 -32662162 -20104359 -5223316 14143779 2003561 2150714 3524127 2275378 -588066 123849 2813151 -1577141 2718138 3843050 -224178 -4018518 186630 -10414491 746782 5681515 2551749 -2576789 -9611045 883698 -8826454 1138046 -4053366 4819747 12509376 1663586 -3182941 -7576186 2137814 734755 -2214413 2511317 2585101 -466938 3065353 488569 -1351759 -1089479 816139 2838653 5737969 5003823 -219470 357218 3060128 8331083 2918915 -13185541 -1785557 -11554318 -11918063 -976440 8911133 570017 -6568361 -2877037 -20670 -2538382 -1175730 -4527911 -4362882 -7099382 -4463801 -264416 2097773 -1292248 -2214772 -3216179 3217731 116982 -7727009 -3757532 20025347 6530191 3581075 5119182 -1030943 -1071633 257695 790385 4160926 7335113 7074308 -169933 492236 336550 1918674 -4887318 384859 -399722 -11210318 238842 404318 -3175712 -560023 -4131942 -2712278 7471237 -538689 -390220 -1182942 34597 -2461171 1294697 1646808 2830419 1823679 729258 725868 -570387 84699 -859218 324353 1361484 -123882 
1859971 -3116951 -4636176 3296013 -803134 -2771687 3610156 1769684 1506157 9707533 10464884 4239424 -24482351 267396 -6372140 4731125 2355802 36197479 -7645550 -4806098 -2857834 5344457 -18161599 -51330144 -3260387 11202948 -2888675 4850006 22384759 -2037747 -1021513 5125015 -4340306 4793364 11050798 21178931 8732378 -21759687 -17281252 -2547793 11592652 -4865688 -4763624 -4704317 -2679551 674767 -1049466 643050 -2441424 -3282004 -5087649 -1638994 1484192 4001140 -1123661 -3547260 -11165404 -124370 52321 -877512 1323951 -2661965 2200654 16945 9581944 14754740 4909295 -73278 -1286004 3184180 1711935 532971 -4104319 -204286 754736 390658 -46586 2191201 3043910 -2392427 -8090525 -11498242 -11737428 -7493924 1078183 1987987 1435279 1359666 6223178 -937316 -4781626 642285 16429718 6720380 1594279 3511127 1330143 658045 1967374 3378566 9323286 13503975 14087658 13173580 6767999 1730950 -216977 19637 -3074143 -3784359 -1019112 -10405376 -12139998 -5416838 5438260 -1933795 -11537366 -1577903 95575 -2817373 85074 491347 584611 356790 1080140 -2589189 185523 1324234 -1762343 -787074 -1172015 -7530363 1130756 842300 -542899 1053268 -6410787 -6147259 -672027 -1206427 -811561 -1562325 -747231 -5936 2841254 1583821 1609875 1439942 1570940 538183 -675835 408412 1210082 506546 1878897 433738 
-4205123 961040 -1311293 -5619427 2608219 1547734 -3102063 4821256 5758895 1953368 -23400807 9870536 20031327 -41312644 18717472 20447943 -9130236 -607443 9177530 -2545443 11091082 5564524 -12921651 12173673 22275743 -6510314 3474786 -3255708 9913314 -25846345 -3054143 1715531 -423109 8142625 -5510139 8818417 10032525 -20840413 -3675819 24204303 9931342 -19942911 -13092868 -11222121 1621908 -902053 -1473273 -848098 5649800 -1756448 -4892679 1729719 -293091 5935854 21689659 3381592 -4618365 3045928 374874 11151472 -11771489 -14348364 -341276 -7886580 -16934643 -7453997 8930361 330309 2195162 -207434 132193 19657 1553015 1580708 2344368 202234 1785479 3375470 -1747388 880595 394573 -470636 -1365858 1197854 -638688 -1077201 -4032140 -6760242 -547977 303635 -3228219 -4880190 9895144 642745 -7291975 -1510469 4903110 998376 1997391 -994007 -3729919 -1687626 186949 -2415896 -4654323 1386981 -1748337 -6463784 -8163652 -6838432 563577 -1477379 600217 6424990 401867 -9576438 -7745683 7436663 3528284 1634869 1875421 4109571 7657329 6736282 6105633 2209333 -560352 752451 -1655757 -51676 -8751823 -7803291 5988767 2887329 1270406 -353695 -363046 1279598 4960188 -631635 -97871 1878414 -378007 2571855 3509065 1028375 -3397548 -2693236 -6735 -953367 797845 1844347 3213812 848158 1370482 1466880 
1878791 -276071 -627443 2841229 -3881081 -983311 853243 -1865018 -1905559 1262688 29117764 -47633452 37647425 -19999612 2865289 -6550849 9775733 1372169 4913437 -7812387 -2214614 -2754796 -2487877 -1433054 -18031024 -5033943 3867314 -5475730 -10913851 22993583 7355851 2099252 -2902961 19100249 -3090258 4719319 477568 -25519340 -7502845 -537000 20828450 2488564 5204313 4905388 -2246285 1068197 4178939 -4500562 -300071 -78244 408858 -1228842 -2961031 -18967795 -5009810 -6293756 -2659595 2362597 8285709 21425304 15629145 10683326 -6932470 -7662458 -9962566 -295123 7591915 2786251 1202120 -2060559 -487001 144047 -2462705 -3478940 -820327 -1805367 -1530573 -1177164 203860 -135674 -567240 755649 591492 91940 267193 -1452001 1814633 1081884 -3015402 766966 -1727525 3385632 10645629 3436179 622721 -2817601 285327 -503599 -530934 719644 1352987 -1599878 -834906 289141 1052042 -1330989 1184280 5134579 7943343 9195859 451616 610724 7488084 15481393 1603349 -1230019 -5449980 605450 -1314358 -2013485 -125619 -4452796 -6814741 -8171258 -8734693 -1452930 -386142 -2616889 -6429809 -592747 -2601692 -13948895 -309269 -105582 -2330083 112898 32970 2626260 7186785 399093 836048 2320012 206339 -1820908 144012 26323 317795 -3362982 -509396 514104 -718696 98830 -1219981 -252525 297140 -679688 
4221330 1496594 -132987 -2188043 -194141 402493 -2600300 -3349922 3200002 5306767 -7323937 -21592683 -3978083 11322233 -42479627 59181700 -8401818 -1378977 11123288 -2597370 1005423 16920882 -26083545 11254454 1412492 1485541 -8410512 7649740 -10810262 8674936 742440 -455904 -3645892 -1064073 2171839 -863942 4434816 -6372832 6581474 581572 -13602639 10010904 4796251 -5429822 673067 -101309 1724211 -8138 -724325 701833 -8887280 858888 1320336 3283499 3519554 11955317 -13211938 2047379 3845283 6332351 21044166 -11242065 251557 2655443 12230909 -15294014 -1895433 -4850429 -18512174 4558326 2509673 -6920734 1347182 429468 1688079 1490207 -5640 5408008 -1694680 964298 385327 -802657 -46199 2025879 -963483 -2426221 -6176494 -5967263 2716599 -210165 69155 -4554277 9228418 -3682950 2048037 10940851 -4327342 -2379366 3219506 -568809 -2395412 -2702144 -2185431 -1469832 -3273983 -2457755 483694 388369 -1079242 1986971 -627122 -686385 -5677512 7376812 -1235510 3342310 13617321 -5414108 -2295008 4869822 170680 -2275833 -3442515 -2638445 -2094243 -1124381 399904 225928 399435 -542178 1412435 6818257 -2322393 -1332643 3118026 -107370 -589416 -1874410 920008 -1474271 418414 1046523 -437496 -2122115 2182283 -152475 -555783 1340011 -2547737 26931 1002004 -59665 -1625552 230236 -87108 89818 
-731940 -4909857 131764 -753792 2266025 2585534 1548524 2796253 2213378 42130563 3383632 -15704021 -565817 1638058 879897 -13890680 -72088910 5876798 16149439 4789402 6518686 8477586 20318276 -4794463 1603629 1035865 1704316 -674420 -1549344 1455805 -3672950 -3252367 2262372 -277342 -1864561 -4086460 -2426257 1354371 -57190 -2163470 -3750505 -3138751 -5916674 -3842537 6206477 -1559438 -8611118 -12559019 -13489830 -13093228 -9267108 -59979 -373607 -2117682 -2787848 -1512732 3036500 1919173 3443844 5255691 5533491 9054512 540442 1716926 3090944 5894763 501779 1091534 4997270 1032587 1339589 2548990 11161654 15802050 17432135 17145440 16794898 12480767 1099706 873737 -2385659 -4546961 -6135571 -6470606 -1019728 -2256850 -7199105 -11867840 -12745424 -581019 -799969 -6479129 -10401223 -2039978 -1814753 -7163926 -1541779 247092 -1302936 1187556 -18457 937953 1206312 1405639 1817329 -567167 320956 -617487 -554889 -818058 -339885 666762 103378 -1409534 -802869 92945 252017 663951 984355 108436 1680732 -530029 -976262 -2142303 -2351717 978759 535988 573865 832104 352513 1331421 2944933 510251 1079762 492028 -54452 755481 505128 -411829 787032 386383 964530 396707 1719233 692634 -503646 620317 889318 1145767 75265 449786 -119175 1581651 -52656 440907 734520 
-1353539 -20892638 -51326750 -41616846 -7975071 15830777 35364101 52039754 22279323 8928022 35241386 12373989 3367403 -4069237 -11751797 231185 27787161 20985180 29372795 12575398 6349387 327157 12242428 22647845 16933497 11134009 1538419 -4301551 5818566 6110463 3402523 -12211805 -15784547 -6191495 -5600504 -6855732 -31795262 -13926113 -14855113 -17637443 -31894266 -21928729 -22983699 -14965137 -3853275 2317246 -1114992 -2158466 -1632746 -1544752 -1512337 -1519962 -6372297 -10683600 -7843119 -5812911 -8082313 -2109497 -2049061 -592717 1879182 -2537530 -718543 1126764 8042801 2887012 2277463 3244272 6988792 4873951 4152666 2399797 -4893542 -6936846 -6329395 -5469743 -5539350 -5082031 -4599799 1569721 -3026085 -4101151 -4533201 -4414931 -1890838 -3007513 -4991502 -4019241 -7392845 -364986 652936 4637259 -1534230 1912315 3060697 4374533 4860745 4860246 2662109 486752 -4860498 -5521091 -4691560 -4677747 -4364829 -2538156 586446 -1924485 -2831343 -2924263 -777159 1117273 5759214 643449 1973694 4002081 7131494 5524295 5522046 3645688 163501 -1426668 -351553 179331 -546001 560045 -497556 736035 925117 826791 5028208 10937984 4302199 5575268 3339570 -70157 1644445 4049879 2874215 2417215 -1339295 1577793 2164770 5183189 1704438 -317871 4175574 5800327 4595406 -2034964 459575 -1405399 2957331 -921745 -466414 2439462 
5505166 13927544 33624835 1017789 -54475100 -60503971 -7699034 43599460 24253492 -7340770 -9705300 16088617 18544810 -3558570 -26639902 -20858111 -15796355 -12370764 9899676 9587373 -10862524 -32088741 -26132782 -506425 2048761 28022930 1757685 -17756838 -11205474 22288607 22468167 28880060 3272768 10994280 25147409 22416701 7687143 14063613 5440994 1316434 -9851146 -15189755 -18615249 -16085480 1940984 -968839 -592847 125967 1309103 3083477 3478396 -154445 -184850 -6112563 1452858 10240583 8314612 -3460033 -5376745 -7299079 1854418 297478 -5248128 -5114833 292874 -1026649 -650431 766514 7051810 4993200 4936332 4302654 1357281 1755576 1850127 3473476 5276922 4893099 981289 318596 918246 2456228 4810656 4437850 -1191137 -5381773 -6211172 2749183 1227638 -3670575 -5500089 2202890 753374 -155420 882813 9186788 5842953 4694017 3739113 -489243 -1106528 -2370231 -566019 1645549 1539421 -2391561 1271269 219439 731350 738435 -1583046 -6474795 -4976916 -5903124 -187392 -1076332 2988857 4156497 4113141 2812297 -435400 -4920560 -6262044 -5429198 -4834917 -5327249 1898534 -3152663 -4451133 -1927778 -2380851 -4680538 1823771 4164921 3416874 1181442 -5211223 -5719950 -5769121 -3232426 533045 -2690029 -697568 3628158 2702834 1740684 -1315267 -977141 1605806 -824755 -350987 50201 398009 -1016963 -146564 957188 
-1298310 -31859000 -34973860 43831672 49122758 -34659719 -44788651 23523738 32903413 11090977 -3585316 -5579541 30235339 34282233 4848960 49465 15137556 9281420 -7173365 28688440 31789337 4738921 273551 -15862940 -14546840 -4452124 1071295 -26868368 -32474079 -18931344 -14561410 -807931 -28321734 -33489839 9113428 12719108 5414704 -711746 15066387 16070229 4587850 -4342752 -9510016 -11787049 -2328430 1264625 -1275102 -2924281 -3139514 -2282789 -1251448 28647 1597575 -4186484 -5360986 4291902 6816316 992655 2430238 -5332352 4596339 7009219 -4460612 -4771656 -7987644 -5831820 -5484170 -6115334 -7630549 -149688 799983 1278976 -1122399 -2605795 -4176610 -4371822 -2909895 -1903791 899348 -586131 -3233450 -3576475 -2422889 -1282090 122920 3047984 -3366812 5624160 7678153 -3752638 -4357049 -6889537 -4551203 -4655182 -5791021 -6194570 967786 1746734 2424905 -122053 2096980 2456498 3161829 5723154 5946349 3745238 -634147 1398811 4192242 4721740 -196007 -1906940 4369735 6913972 -1944900 -3510320 4424831 3291199 1866683 2283991 -828237 2863623 3463641 5873201 5986143 1404459 -483079 4506620 5441390 794065 -2561164 4521130 2433468 1713104 1583156 -1039880 -1427071 -1685992 -1333325 -3144229 1078126 -39496 340347 2456191 2966615 563478 -1659020 -1941286 -1004611 367797 844018 241616 -122080 504416 41430 391457 
7091008 34282789 2811123 -56139927 7839988 26298691 -63047444 -14576344 50892068 -9183583 7936960 -18953842 -26231904 10854531 -10633197 -41461019 -1254376 101896 -5185221 -11876703 23550057 4082934 -24193817 19804534 14623339 13540824 43351285 26642025 1572841 668334 -2004698 23928368 519077 -24624925 -5479914 -4403840 -4702011 -31160423 17049324 20737557 4453652 5886499 1212540 -12064150 588135 -550486 1232965 1344649 1456631 2292479 3470413 266355 -2541186 -1114174 -9487919 -3125257 5693830 1526825 816260 -3871811 6035223 15884630 1871312 3148955 8763479 17962085 -4140888 -3222614 5372631 435613 -285822 3934964 230237 536326 60957 -1334807 -221127 1032489 -2163491 999625 397956 -762441 191854 1739154 24749 -35152 -7323871 986715 10436210 265219 1767865 2922684 12545339 -5702345 -5319686 -308277 -1431266 -1489013 2945177 350076 -2332669 -4747838 -6934213 -5640965 -3195309 -2092360 872776 -3257547 -4324367 -3448018 -1142612 100583 -5522908 1533676 -4381117 -6726768 -7634225 -2519235 -846040 3381142 607468 -657197 -1991335 177590 2082947 700309 210058 354592 883228 -1318134 -5310944 -2995199 -622636 -1340358 2249987 -458812 321497 1154542 2054972 -1511888 562704 1507003 -439696 -1469190 1155525 1141587 -2456872 -3423846 -3183446 1161224 1460705 948646 -124055 1248695 -493660 -981336 
-1698742 -46042691 5804149 40820963 -57052003 45235070 -3896621 -28910458 49609827 10965189 5687272 41697862 2722743 21464613 32881106 -388638 -128467 -912851 22204160 -18951736 -686174 9225320 -23557576 -11661768 -10408128 -34391441 -12898799 -4980694 -35180243 14974523 13034437 23094063 30936394 1817524 -9755318 -10937535 -6950528 -35146411 2023852 1343046 -21612525 6169851 4173881 -8834641 -880767 1689718 -1083991 -2620385 -3184139 -3432743 -2317218 -723285 1127305 2672338 -3963999 -6685266 1987648 -3002815 -5953304 -14784231 -18607723 -6816094 1611824 928173 -5390334 4047169 -2797801 -1219797 1306462 -3423044 -2057106 2040861 -634701 -699881 682681 502725 393511 1199854 1284273 -193778 -150807 -538922 -517850 727655 -283575 -4657718 -9139102 -11033709 -532925 1558484 3376350 3426517 13977647 -1454799 840039 9320624 -1686970 -1563998 3012152 -468413 1538417 3305901 2426042 2436518 3392538 -298347 -361689 2376365 4175830 4296806 415515 4174562 10074411 18388469 -499749 1364677 12042493 -1025174 -1940676 2292795 101711 -2078276 -4859241 -4846553 -2996467 -722454 1435772 -1836334 -2575400 121200 15872 1680519 -681228 -345159 3867918 -1085702 2341508 3784421 4379591 1457087 -721116 1148673 125041 -2148323 42854 -164898 -374210 643290 -991950 -128328 316158 458689 213660 1482749 -719202 -1032253 
-4357267 -18209810 22033390 6610677 -13093314 48683870 -53510226 64674499 -51190969 4220013 6452986 12169377 -10609649 27867434 -16702470 29704734 -7120141 -5180289 -4021355 -25747005 12252888 -33179531 12191763 -3433645 -3170725 -20975487 16553911 -24757878 17151817 1543588 2215844 25561098 -17677019 22522288 -12010327 -12168455 -43785820 2750867 10187231 13007973 42758207 -16017898 -10574208 8854721 513204 196494 -331222 -1076080 -1181611 -1496002 -1889397 138961 269092 2340172 -6264472 2575097 -7184078 9513 -1504549 -9238192 3088177 -9174833 2323654 3532654 11238218 -4024874 -3362246 -4801468 -14444618 4553808 2201360 -3366781 760395 1808687 2292628 1573435 2156289 1069839 866699 -757871 707737 1008920 1885936 910909 316651 -585573 -4364474 8484514 -3200430 1640106 4967982 18299143 1328150 -2636448 -4299650 -11744649 6219025 2806928 -3352296 143137 895523 1317481 97938 1091469 -369245 163967 -369808 948282 1187384 1006199 122041 4462044 14763940 1279232 -1212861 -4623643 -13094716 5537778 2981789 -3037773 502086 -113483 -1594306 474828 -878993 1202778 -9435 -811653 -1255755 632011 -4959674 -13352820 2880041 3488774 -1925265 -987833 2357905 4862150 2638279 369865 -1290492 1052005 -23926 2428753 -2880779 962838 -1388481 -4657739 896825 1449563 2373340 -1546105 1133808 -2013852 530167 1886166 
3746867 67789539 -69764780 43314938 -37098034 11886651 -12892184 2509969 -12558846 -15670922 -47365500 -13314724 -31326269 -22923650 -29960868 -23304818 18220987 15499357 41731097 20311553 29363051 26186276 31612257 -10214454 -8974145 -19808006 -9973256 -16112331 -10250199 9954739 9067764 18184477 12189709 17107517 -2165810 -2241916 -4835387 1049453 3371785 3488394 9924818 -559041 563353 2896861 -924343 -1977056 2307057 4524656 5119220 5448809 4825889 -780067 5216882 14210236 13750942 15641915 12322607 -429219 -668286 2934495 6266979 3962455 2495484 2278914 9527784 7690218 704528 1065164 4287990 2023673 454551 -138447 -1604328 -4396080 -4378878 -4436256 -4773104 -4199093 -231173 1505095 -2128203 -4508042 -5347785 -5028014 692531 -4409875 -13380717 -14582779 -14097362 562038 -549626 -6524437 -9002100 -1857881 -2131452 -9190852 -1039971 161709 -488833 -504918 1522525 3480028 3245480 3471046 2853906 -160859 -407102 810138 1855209 1871797 -784351 896241 4758515 3370945 -942500 -1209040 -888215 168979 -1116124 -1973600 804963 -1999166 -3762299 -3796989 -3467714 -1209487 955290 -1773616 -2329264 -86091 -1665202 -5663898 -131874 516186 166962 -324888 392188 808788 462676 -173043 -103118 -171844 -523341 -289165 -891792 369384 -774180 -1505315 -342663 470251 375154 -10960 140436 -253530 217214 -181987 
122604934 -65631286 -61340955 -59334181 -60210047 -58513642 -59070510 -60593465 -62034895 6378802 25873006 26580312 26589886 27548593 28628596 29195481 8400088 7450306 25688282 25258955 25881676 27331174 27849414 8339153 7750559 23894942 23878646 25705192 25454585 8253939 7818253 24585035 25444116 24313074 7204847 6401300 24792386 24761935 7314166 7723985 24661569 8561105 4793749 4293786 -2224781 2409656 457503 -1289825 -2005227 -1862623 -1886461 650177 -1917806 -7052344 -8576745 -9101395 -8297372 -255677 -2546103 -8983703 -10522380 -9600464 -1862061 -2327037 -9557042 -9787693 -2468879 -2430504 -8417016 -2744953 -1115869 -1342051 -31212 -993371 -1796524 -1745575 -1948382 -1860715 -2352030 1594927 -791606 -2348992 -2762368 -2506186 -491241 -2270170 -8435834 -10228501 -9067875 -901442 -2339471 -10140960 -10501595 -2387431 -2444652 -9008025 -2880817 -1167570 -1193136 1378720 -1092645 -1838715 -2284619 -2524089 -2298919 -3095035 1603250 -951860 -2460551 -2083552 -812375 -1696184 -8507959 -8657534 -942104 -2180773 -8171428 -2352582 -853582 -336381 1399247 -1844434 -2277405 -2606862 -2064848 -2953754 1799887 -918571 -1361301 -867294 -1961956 -6385751 -1387737 -50643 1020062 1528340 -1158526 -2027274 -1765989 -2552433 2393216 799 -619734 72018 920259 1218271 -552352 -1464742 -2612748 1884945 1088955 1068719 -6334 -154598 565259 -2023191 


==> anc/coxeter/D4/confirm.sage <==
from sage.all import *

G = WeylGroup(['D',4])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/D4/optimal_value.txt <==
0.267949


==> anc/coxeter/D4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 267949/1000000 0.267949000000000
sqrt(2 epsilon/|S|) (numerical):  0.366025272351514
d=2, D=2
Error: 104792561859/1250000000000000 0.0000838340494872000

Certified
epsilon: 41762238688141/156250000000000 0.267278327604102
sqrt(2 epsilon/|S|):  1/12500000*sqrt(41762238688141/2) 0.365566907421954

Certified (no self-inverse)
epsilon: 83629269938141/312500000000000 0.267613663802051
sqrt(2 epsilon/|S|):  1/25000000*sqrt(83629269938141) 0.365796161681647



==> anc/coxeter/D4/root_as_integral.txt <==
100000000
2 -7499137 2 11982976 -4483834 10527701 16078091 -42968435 5627278 -8991905 3364626 -16822346 26890341 6294640 
-2 9507118 -1 1740888 -11248006 -13346609 40332984 -6242453 -7134043 -1306345 8440392 -2443952 -34090527 15790556 
22643385 10069468 4419052 10069466 10069459 19886650 -25434264 -25434261 -13542662 -13542669 -13542669 19886658 -25434271 19886658 
0 -744105 -1 1128774 -384676 -15273788 -1332073 3908800 39896129 -60520991 20624867 23169785 -2576717 -7896004 
-3 -873796 2 -207515 1081310 -17935841 3744423 -718597 46849588 11126270 -57975851 -4259570 -3025814 22195394 
7 -100632244 23 64019702 36612512 21680701 13603818 23787280 4008375 -2550045 -1458353 -13792711 -37391089 -7887976 
12 -15823555 18 -79238310 95061845 3409109 35321357 -29441928 630275 3156215 -3786509 17071489 -5879428 -20480590 
15895257 -49023503 127214895 -49023541 -49023575 14280213 22976108 22976119 -35936189 -35936181 -35936180 14280220 22976128 14280229 
-235205727 87976537 127283228 87976538 87976559 -7962910 -22188896 -22188891 -21850567 -21850578 -21850565 -7962907 -22188893 -7962928 


==> anc/coxeter/D5/confirm.sage <==
from sage.all import *

G = WeylGroup(['D',5])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/D5/optimal_value.txt <==
0.152241


==> anc/coxeter/D5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1522409999999999/10000000000000000 0.152241000000000
sqrt(2 epsilon/|S|) (numerical):  0.246771959509179
d=2, D=2
Error: 238072863507/1250000000000000 0.000190458290805600

Certified
epsilon: 1507173336735551/10000000000000000 0.150717333673555
sqrt(2 epsilon/|S|):  1/50000000*sqrt(1507173336735551/10) 0.245533976201710

Certified (no self-inverse)
epsilon: 60591666734711/400000000000000 0.151479166836778
sqrt(2 epsilon/|S|):  7/10000000*sqrt(1236564627239/10) 0.246153746131784



==> anc/coxeter/D5/root_as_integral.txt <==
100000000
651076 -7992405 7034239 4500874 -3461055 -3461050 6158695 3545842 -15178461 -15178457 17269947 -26778349 13837389 13837398 -5714916 7951115 7951106 2158338 -9289650 2158324 
10448289 9270384 8180394 -377951 777535 777551 -11390947 1325770 6373621 6373612 9084209 8923729 -6491360 -6491281 -18399029 -3526384 -3526407 16734482 -44800665 16734448 
-1 -13 -2 7 -9406856 9406857 20 -23 50475 -50482 -11 -7 -38586491 38586483 26 7704287 -7704282 14130040 47 -14130074 
13961825 -5192845 6402546 8651137 4580403 4580391 16972083 -54143307 2941035 2940997 5121133 -9396524 -12875053 -12875087 16156104 7803207 7803261 1157049 -5745401 1157046 
-14 3 -6 -3 10942273 -10942271 3 24 39395195 -39395215 -13 33 -10038217 10038245 -74 -31518404 31518480 -3083463 10 3083414 
5985561 -4473139 2281042 3950479 1899881 1899905 13216176 -4773297 -11375989 -11375892 -5638615 26624126 -8140899 -8140925 -51936430 26146990 26146909 -7356690 12417504 -7356697 
-37 13 -21 -15 -9994209 9994186 -35 -11 -27134336 27134418 17 -4 3766754 -3766697 -17 -41144385 41144454 26163268 -27 -26163316 
4144299 1480695 1331041 2302534 1138711 1138715 24602413 -7803440 -894697 -894680 -61945201 4338386 28892989 28892985 1743283 -62773 -62791 -859953 -26622556 -859960 
-26272240 5626420 -12274486 -12802676 -8256532 -8256549 -22744390 -15583266 31722891 31722845 11282635 -5413862 17513443 17513460 -4908945 26060383 26060232 -18930175 -13129079 -18930109 
-5368748 -77751395 -66868075 -8152169 78611005 78611680 12738105 19730708 1589903 1589637 18564635 8395170 -63328 -63514 6277917 -375259 -375306 -14950853 -37189182 -14950931 
-2 130 342 68 -105119952 105119370 -42 -23 42523545 -42523443 -91 -38 30273284 -30273315 -42 6114045 -6114061 9203393 134 -9203302 
-6273895 -112959859 93225257 20309884 -17077878 -17078152 4473955 29597906 45550066 45550167 -20470997 -11680690 -14900037 -14899973 -9400352 -4147759 -4147714 -4420557 3171176 -4420548 
9339106 -26158042 -80640033 146394814 -35835375 -35835403 -4846595 -18594299 19232317 19232314 20086776 17537764 23155876 23155875 -32235999 -32480194 -32480201 5841524 9288252 5841523 
266968835 -82481613 -104967971 -133220576 -85591274 -85591241 -5187606 28566790 27294617 27294579 14084176 8690638 23510442 23510432 21373324 19792372 19792401 -1394091 18949867 -1394101 


==> anc/coxeter/D6/confirm.sage <==
from sage.all import *

G = WeylGroup(['D',6])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/D6/optimal_value.txt <==
0.097887


==> anc/coxeter/D6/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 97887/1000000 0.0978870000000000
sqrt(2 epsilon/|S|) (numerical):  0.180634991073158
d=2, D=2
Error: 3995336919/156250000000000 0.0000255701562816000

Certified
epsilon: 1907860131831/19531250000000 0.0976824387497472
sqrt(2 epsilon/|S|):  1/3125000*sqrt(635953377277/2) 0.180446149630804

Certified (no self-inverse)
epsilon: 3819715600581/39062500000000 0.0977847193748736
sqrt(2 epsilon/|S|):  1/6250000*sqrt(1273238533527) 0.180540595042476



==> anc/coxeter/D6/root_as_integral.txt <==
100000000
2217078 4922501 -5195740 3669588 4212816 -2133597 -2133584 -1130639 -97992 10268805 856162 856169 -13524308 14338633 -4032611 -10369547 -10369553 17658308 -22000174 4874742 4874704 -10284684 8225170 8225200 2742814 -9413047 2742786 
8275556 3486890 982606 1419194 1648849 3363948 3363936 2681827 -6896830 16908097 -7416340 -7416342 -6448320 12088545 -37081124 10036226 10036084 -5543900 2617699 -7352570 -7352525 11971284 -3181346 -3181372 1729891 -469895 1729932 
-115 30 -86 -91 -20 -11987491 11987444 -67 23 97 -9199115 9199224 -63 112 8 -2724463 2724450 -11 -5 -32863801 32863793 -4 7939035 -7938916 16827558 289 -16827815 
-14844371 234823 -8865324 -13560549 -3511111 -857971 -858114 -4212318 -3931477 11445221 7394230 7394075 -10314278 11352392 2619116 -1286990 -1286819 1789491 -4164834 1013741 1013193 10082046 3501882 3502101 -17867452 42086603 -17867306 
1183079 -15665861 2067217 5173438 1607335 1593251 1593336 17988440 -22440754 -757977 -14363822 -14363772 15386928 -22089393 -6613121 103331 103591 15366258 -16644638 17730021 17730025 13576892 2345589 2345417 -4937811 6920898 -4937897 
-14511358 4142255 -2914383 -4769823 -6783133 -6532503 -6532105 -18534504 8635537 26414430 -4673053 -4673206 23941444 -19897548 -10489517 12941360 12942929 16808239 10576674 -2971008 -2971619 -30057911 14674427 14674230 -4435695 -568108 -4436051 
-358 78 -106 -146 -147 12302530 -12302678 -383 -33 573 -4338096 4338010 582 -495 -68 44577507 -44577200 540 108 -14149133 14149076 -436 -6239381 6239751 -11079349 130 11079124 
-7954045 14565756 -1321454 -7664505 -7520399 -2844450 -2844304 -24637268 -9108683 10203388 20552770 20552980 14734214 -12155672 2078915 2292746 2293137 25700549 -16996240 -5995210 -5995343 33523398 -21006591 -21006497 7147802 -13742533 7147539 
10421234 -104468 2578767 4476690 5474076 6990631 6990760 14961743 -41540810 -1005049 7973756 7973854 -16717539 -9929713 7280349 -3501862 -3501698 31286444 25771315 -22169776 -22169852 -18750713 -2006196 -2006087 1651292 7921713 1651139 
5 39 -94 -21 -33 1898071 -1898031 -94 -88 115 -7486501 7486674 34 81 93 2887334 -2887503 20 47 4349962 -4350047 -25 53382236 -53382352 -18962439 76 18962441 
1984193 5873055 -3784337 -1134357 20889 631937 632052 -11310525 -38972600 34086351 3797265 3797871 24243622 18181759 6498218 -20598880 -20598786 -30400704 20720564 22659757 22659441 -15983883 -12974528 -12974224 3923349 -4900570 3923071 
20 58 -53 8 6 10946467 -10946531 -129 -362 222 55942801 -55942532 197 59 36 -8057960 8057707 -35 96 -24677960 24678157 -44 5098681 -5098899 -13525311 -51 13525352 
16769877 1789999 -4046222 15480646 7527936 -2623158 -2623291 -12708933 6222060 -27866069 3291280 3291364 50155058 10871280 -27642168 -31310255 -31310123 4661174 -2454154 -19646476 -19646523 4011452 11326570 11326670 4224466 26703145 4224395 
-8766150 -3679063 -4039219 -9581095 -7200136 6096982 6097051 -2166958 -26337236 -32129150 32737851 32737913 2956782 7017388 -25492906 9860923 9860727 -9211375 7633312 11848606 11848570 4499146 28611971 28611919 -19223666 -33368570 -19223617 
5422600 -24919585 -46161899 -94596756 22943353 80525626 80529452 1399738 30099550 2950907 -16752985 -16754455 21315212 7987734 929326 -16526702 -16527878 25385132 9636620 -3109388 -3110283 -2063596 -8074672 -8074767 -4000249 -24451702 -4000333 
23531 38465 298270 -240226 62328 114806493 -114940707 -863 24680 -28621 -40424053 40432306 -40267 -30790 -82278 -44878392 44756890 40986 43356 -27498707 27594493 -14532 -4759329 4756222 940726 23912 -903893 
10067132 17023837 129128701 -102872055 26599713 -29884711 -29351885 -407738 10370680 -12428625 1936341 1748812 -17469103 -13364240 -35489968 -26044205 -26252184 17475726 18623517 20757158 20629453 -6211741 -583692 -605981 8000283 10600135 8004640 
-8254842 -71527806 -40023086 -1124015 153420179 -38316567 -38315929 -3360986 10233118 -699633 32290844 32290750 7164516 706659 -18515931 24234579 24234209 818559 -965067 7064308 7064085 -23260136 -29694574 -29694609 208294 3814768 208313 
16804680 142746588 -75996695 -42795963 41750665 -27467692 -27468184 6327279 -30423271 -61645139 -37279213 -37279053 5517228 -74824 6563169 23705187 23705347 7455335 10524218 19744800 19744839 -1964139 -246694 -246714 3597192 11103819 3597235 
298279555 -99042482 -96371322 -103857830 -116978569 -88747016 -88746493 -8242810 20283191 34468545 32626567 32626546 2956076 -3790949 33033025 29860561 29860064 16355811 9299930 16362423 16362323 6165966 12757174 12757442 -5082749 11887834 -5082813 


==> anc/coxeter/D7/confirm.sage <==
from sage.all import *

G = WeylGroup(['D',7])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/D7/optimal_value.txt <==
0.068148


==> anc/coxeter/D7/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 17037/250000 0.0681480000000000
sqrt(2 epsilon/|S|) (numerical):  0.139538013253941
d=2, D=2
Error: 89777232737/500000000000000 0.000179554465474000

Certified
epsilon: 4169472767263/62500000000000 0.0667115642762080
sqrt(2 epsilon/|S|):  1/2500000*sqrt(4169472767263/35) 0.138059577487617

Certified (no self-inverse)
epsilon: 8428722767263/125000000000000 0.0674297821381040
sqrt(2 epsilon/|S|):  1/2500000*sqrt(8428722767263/70) 0.138800763828800



==> anc/coxeter/D7/root_as_integral.txt <==
100000000
697364 -1750758 4898753 -3215995 1098015 3783330 -1811425 -1811423 1213465 -1400275 -2157973 -30103 -3067564 -3067557 7919865 -7154459 808941 9138152 1765284 1765287 -14333421 14650819 1710009 -7650518 -7650527 17239974 -20621368 3843298 3843302 -9777565 6481167 6481168 2447823 -6732901 2447816 
1497982 -6192518 6598454 2981918 -4024873 -690537 2527455 2527464 4942504 -286788 -10283648 -10811921 -1711593 -1711587 16511703 -17978918 937346 15129360 1390337 1390354 -12039548 15316543 -13634194 11605188 11605190 -7814164 11261428 -10497659 -10497627 9422049 -5412150 -5412149 -1348148 6050919 -1348172 
-968592 -8379863 1253044 2627160 -185483 -1207360 631682 631671 8493278 2647846 -15337943 3944037 -8215079 -8215082 8659047 -13699163 18435835 -25625251 9596786 9596766 -1814238 1057766 24119069 -3514566 -3514582 -7915138 4263330 1759209 1759207 -2122412 335198 335198 -1239623 3047884 -1239638 
7 80 33 -11 -2 -14 14561884 -14561917 -125 156 2 91 9015611 -9015574 -1 28 102 -30 9604312 -9604278 -80 71 -99 9944470 -9944509 -55 36 24296259 -24296394 -14 -8855082 8855011 -19976030 -115 19976177 
1754845 12559207 3797973 -886436 1355240 -1810411 -3416675 -3416495 -17549636 22172084 -2473148 16721348 2992655 2992775 -3515801 7264395 16415439 -8542585 3396067 3396187 -13119870 10199019 -14110588 -3076034 -3075864 -8585937 4076695 -8531357 -8531054 -1467362 -5223790 -5223892 11148880 -18834471 11148597 
5927759 -1125820 5115010 8166433 7969546 769591 -2457877 -2457850 4909182 -6913404 7042431 -15652391 -13808 -13811 2282555 -13292832 8424222 10307488 -6626659 -6626642 13126280 -10775715 9845308 3844250 3844309 -3927380 9509083 -2671348 -2671381 -20296875 -1009252 -1009261 13390507 -30322133 13390485 
-2283300 3316106 1487509 -1473480 -5703323 -344371 32215 32187 -9352604 4861032 13956341 -19737677 13060551 13060500 -1102786 11604448 -18818017 6880463 8394653 8394723 -23334348 10207203 34357617 -13385691 -13385952 -5456589 21301046 -10374002 -10373814 -14046171 -4727990 -4727889 -735828 9153087 -735849 
-3919693 -1222260 -2531786 -4686153 -976727 1456624 -2035376 -2035443 4161969 4252276 -3246355 3856435 -2011844 -2011945 -11816366 4848566 21466134 7205161 -10952317 -10952243 -2167324 7114085 -11969349 2257936 2257478 -9085078 17475001 -3092732 -3092412 -38632660 24849207 24849297 -10088043 20563942 -10088005 
47 -21 24 -14 23 31 -6726622 6726727 149 -118 6 -3 -9158063 9158040 -270 134 41 59 8146300 -8146327 -150 219 37 -39351593 39351469 -137 160 26605470 -26605600 -239 6483763 -6483576 4775345 172 -4775483 
-16314864 5804270 -4289653 -8314360 -10158186 -5967482 -7287367 -7287298 -30960504 20091989 4326445 -2208549 10957542 10957687 40850701 -18831439 1685028 -367568 -2207067 -2207254 21820948 -15844515 -301902 -3183568 -3183113 11729420 1368391 -678770 -678965 -2845396 7091939 7092008 -4323057 7987696 -4323187 
9017657 5147527 3401690 2382910 1293016 2772964 3383181 3383123 -531024 -19027431 16049133 21988642 -16400993 -16400966 10194233 -4028542 -26414777 -19718430 15329072 15329062 6851600 -1164488 -12806708 2185842 2185798 19994266 15573890 -21092678 -21092621 -16849670 5684720 5684599 3441781 811809 3441813 
-31 9 -3 6 -24 -17 1218696 -1218736 -38 133 -131 -25 -732723 732849 9 20 118 65 -20492049 20491926 -70 -194 94 7978959 -7978894 241 3 9201145 -9201347 -4 47992550 -47992631 -15405621 103 15405612 
-1180081 2389048 -3685526 -5149511 1583040 -879159 1488107 1488120 -7407522 -15323389 25335330 -114944 -3027887 -3028017 15496174 -5230580 -13040413 -7856549 3787265 3787599 13531940 34163956 -9965410 -8341400 -8341525 -46747351 -1267677 19300058 19299984 962808 8153091 8152603 -3240714 -11850904 -3240564 
-575132 8719116 9206542 -7956247 -1624855 2791777 -4441422 -4441378 -1111970 -24551573 4332383 14971488 9793180 9793092 -19796241 -22175694 23443566 16028838 2194290 2194531 31626629 17081551 3125265 -20189121 -20189271 -54558 -7776869 -14935035 -14935040 3188667 -15620257 -15620136 6112614 25278739 6112531 
9 -2 33 -27 -2 27 8979602 -8979647 18 14 25 25 -20737702 20737681 -94 -72 -1 130 46457713 -46457672 97 82 5 1316059 -1316221 -106 7 -19600477 19600565 -13 18957985 -18958136 -12065164 36 12065223 
2422282 6346826 -6550184 779229 3846134 -1334281 2051051 2050981 -7704578 -43333596 11017024 -12132609 22033028 22032948 16628166 16335723 26391413 -31381689 -14748757 -14749026 -15927458 7477500 6075988 12877887 12877949 4943235 -16266963 -18626042 -18625874 13952577 11656852 11656799 -3401140 -5270315 -3401080 
3433884 3567452 -7428591 6963448 6162421 7079150 -7204175 -7204086 -9491039 -9203274 11908601 31781379 -20606410 -20606126 30972071 14246747 1957140 10909413 -30005056 -30005035 -17348184 -2793030 19679717 6905828 6905709 -9680105 -1563561 8026056 8025920 -12405506 -23414019 -23413896 13349708 27147840 13349609 
-8195247 -2915315 2674945 2428528 4259766 -5747594 -10557451 -10556907 1975717 24954643 59441149 -24147537 -24694967 -24691285 -13734924 -7738638 21770341 765223 9950181 9950711 -7556181 -9304092 2751995 8990137 8988381 -6774129 -25658880 -12613273 -12614768 15645545 5984335 5984949 2100961 16783473 2100208 
234 68 -76 -59 -199 172 -7796487 7797185 -67 -923 -1955 756 -55343859 55345722 397 238 -693 -110 -7942488 7942012 254 338 -149 27382432 -27382931 216 844 22335818 -22334997 -478 -9494248 9494029 10525627 -702 -10525921 
35655952 4443373 2369844 12523238 28674076 5585780 5547789 5547816 9961357 22883526 -14621404 -38775561 -9272401 -9272235 15397998 11463871 -9834090 -22500786 -23166260 -23166233 15281084 5741084 -18214168 -33882356 -33882478 238822 -183413 -11228361 -11228392 12442398 7040513 7040564 14555933 22277258 14555862 
-7162927 5631169 41853849 80696697 56634227 -41732276 -82899411 -82897546 -3465185 -20577751 -21418662 10870875 20607836 20607171 -5554781 -6043671 -27526568 -3963393 15202068 15201373 -14275786 -6925222 -9407252 3569388 3568883 -12025299 -1514741 10605954 10605551 3076609 14223568 14223398 -1628387 23468465 -1628223 
14951285 43268230 51876660 76557086 -137605887 -20599250 3919639 3923224 2496045 -16155059 13759555 -13871746 -13514267 -13515382 -7297618 -536636 15978862 -14466048 -17077162 -17078436 -9366702 -4733906 -12375972 -17915214 -17916271 14855716 14971983 22528964 22528320 8878678 6305895 6305615 5176711 566118 5176970 
107 756 1067 2194 -1640 -940 117243832 -117245040 23 -506 37 -84 -34515006 34514909 -164 -60 68 -146 -41055113 41054800 -296 -129 -247 -35994126 35993472 75 192 -22467398 22468349 181 -8025347 8025852 8463448 232 -8463352 
-6870320 -36066230 -138381501 111774325 -11380421 54896541 2075716 2075948 -1549175 -6781305 9544951 1568857 11343101 11342950 13599302 2749641 30122316 24728391 32172419 32172316 -6531983 -6324763 -32375670 -26268819 -26268831 2402930 -3283620 -4785173 -4785225 -9800596 -7927958 -7927993 -1436603 -2386934 -1436584 
-7794859 -172185722 78390498 33086928 -6601657 4164083 24791286 24791265 -8711438 24692824 50199590 50682345 36073442 36073350 9130 3969432 -7009377 -19758624 -26263644 -26263608 24406 -4374754 -15787515 -17395033 -17395020 -1475050 -4287016 -8773320 -8773241 -2913990 -2971943 -2971973 -230601 -4779572 -230622 
16915755 -11109533 31019213 -41645070 -38448360 172557414 -64945869 -64946378 5864208 4630396 2484662 -36150169 13907408 13907485 -4867598 2799464 -5573273 -49604137 6904040 6904280 5112914 1890653 -22959521 21185651 21185914 1865512 7780966 16326708 16326717 -12858744 -18677349 -18677364 4726238 11441585 4726182 
338485659 -97066019 -103923861 -100626252 -93774375 -123213127 -86699286 -86699406 -12115943 15629852 23970116 31964032 26860830 26860819 7283501 -3528776 20660319 32538123 26529015 26529102 7230360 1890138 23141524 21430141 21430284 5956199 2498445 12484715 12484660 6160849 10855791 10855822 -5791549 5499889 -5791591 


==> anc/coxeter/D8/confirm.sage <==
from sage.all import *

G = WeylGroup(['D',8])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/D8/optimal_value.txt <==
0.050144


==> anc/coxeter/D8/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1567/31250 0.0501440000000000
sqrt(2 epsilon/|S|) (numerical):  0.111964280018227
d=2, D=2
Error: 69867523923/1250000000000000 0.0000558940191384000

Certified
epsilon: 7765132476077/156250000000000 0.0496968478468928
sqrt(2 epsilon/|S|):  1/25000000*sqrt(7765132476077) 0.111463949157219

Certified (no self-inverse)
epsilon: 15600132476077/312500000000000 0.0499204239234464
sqrt(2 epsilon/|S|):  1/25000000*sqrt(15600132476077/2) 0.111714394689590



==> anc/coxeter/D8/root_as_integral.txt <==
100000000
264446 -2591898 4811603 -2262004 983525 -179483 -3091208 1779416 1779413 1776605 -1481645 -2629897 -2937685 -3933788 -947542 -947524 10229066 -10892080 2247350 4759696 50781 4290131 4290155 -11157361 11872582 -1347990 -3346419 -438057 -438028 12367511 -11539313 -5767481 4601854 4601783 -13303023 15085590 -3288017 -3288029 11258270 -6177873 -6177849 -983726 3081912 -983769 
3707147 -2449133 7957751 3361378 -3306240 2307454 2388227 -739279 -739289 3030498 2635468 -8815184 -3444100 -1587384 -4773849 -4773848 14269029 -16544308 3696753 4424429 2394831 2951751 2951773 -8676019 11621905 -1822483 7515134 176441 176472 -6979638 9097325 -9360727 -5483011 -5483033 10094352 -13257198 1279431 1279355 -4372663 3427503 3427528 4975127 -11514811 4975135 
2785116 -117536 1853148 -3178519 2268927 5813819 1940989 -1654852 -1654796 3484022 -2236029 -1322980 4111562 -2438400 -1810232 -1810252 -4654991 4291947 -2098457 4916300 8408961 -3565243 -3565245 -12852185 10198948 5603090 -18187229 236370 236367 12040375 -16618958 21106930 -8860872 -8860701 1694868 -4057975 7629613 7629744 -13803148 3475660 3475641 4634082 -9121811 4633932 
-132434 -4750323 1274391 3485708 1101786 -3270259 -1345510 831898 831881 5631229 622729 -7161898 -426135 -9434695 -323728 -323716 5187779 -9288193 15272862 -18479987 17175581 -5524096 -5524036 4962918 -3481990 16103545 -19766106 11295318 11295441 -14314747 10651257 8173012 -2166675 -2166694 -6763398 2323607 -2370986 -2370908 7960480 -3678250 -3678233 -655568 3872828 -655685 
-21 -106 -40 19 -37 -42 25 -13164706 13164808 169 -212 -76 -23 -18 -9467849 9467710 77 -115 -21 54 -140 -8657405 8657441 108 2 -199 170 -11238728 11238851 26 -52 75 -6154487 6154443 167 -58 -22354855 22354891 40 10454183 -10454091 20537802 296 -20538076 
6243691 11449570 4002830 2155370 4268059 5011542 -1617953 -3370056 -3369802 -13759981 8810855 5334699 11017854 -483353 3866579 3866834 -3274508 5125792 7013740 -3823907 1471614 -1849191 -1849008 1254984 -3886748 9717948 -4129322 -6520373 -6520087 -2009199 2497554 -12777341 4423961 4423835 -10565708 11430225 -10207581 -10207101 -8071963 -3476837 -3477052 16078491 -30297029 16078073 
-9079576 9907691 180110 -9159981 -7598285 -6781682 -3663389 -2026071 -2025978 -23048927 20940034 760340 10660308 3765809 12604824 12604913 -3253048 11325693 4417043 -1658037 16325348 -337188 -337149 -18220508 16803923 -15718573 -8702327 1041389 1041616 -7743229 2872569 -6781774 -3296643 -3296789 6727393 -7856527 1222895 1223011 11972094 -1747643 -1747825 -5417486 8519198 -5417566 
7568226 4840877 4956934 1719593 205583 2160676 1209806 2325949 2326065 -3994914 -15665295 17161532 -8145418 -7576810 6027116 6027181 9115104 -5388440 -28234526 13327716 16128000 -10654263 -10653713 18466549 -2163560 -19570018 -15755714 10753436 10752848 6712699 3961881 -7484052 -3682154 -3681320 7285035 -3389127 -4700414 -4700905 11116042 -4425619 -4425738 4435002 -8726691 4434841 
527463 -3981668 -1504890 -847415 -186965 2586923 3400877 -316540 -316522 7965926 -9082783 -7555017 13737726 -18106777 2501987 2501896 -3511452 928680 1763780 -18355665 26143496 -7970307 -7970025 2979445 -4912149 7902413 10026199 -10762953 -10763075 18620291 -16840550 -25060720 12870039 12869828 12991463 -14044276 5916639 5916655 4114610 5202722 5202855 -3007836 1433556 -3007884 
-803309 2138834 -489556 1957949 1416332 733273 -3689384 -2381485 -2381437 -3409602 6988354 4580951 -8163626 13672330 -4846665 -4846472 533909 2624413 1720972 -2783670 -12489208 5296189 5296199 -345412 -13143771 15672526 -4962103 -1683732 -1683668 11297175 -5873546 2104093 -2240145 -2239925 136780 -30873888 13353922 13353889 37733291 -16845919 -16845977 7302365 -12193435 7302189 
-618682 -3756309 -1146766 1733948 -2491234 2878549 2091629 1135049 1135951 5371658 -3951381 16653403 -16416394 -1901079 -1612863 -1612045 -3248990 15661940 -26124820 5206053 11702868 -1592870 -1591163 -25077571 6557818 26418230 1066614 -2949672 -2951507 -7280108 24264076 -14466323 4045685 4050756 -27364924 -3833040 9370339 9367416 -1995925 6578444 6576119 -5360234 838077 -5360722 
-130 -291 -124 238 -128 275 94 5976315 -5976084 244 -143 1103 -1317 -754 4375090 -4374657 249 1022 -2340 835 902 12738874 -12739628 -1631 -195 1579 246 -15593174 15593323 114 1899 -720 38120478 -38120566 -1923 -449 -22254078 22255305 32 -12913670 12914500 -3542461 -77 3541823 
-10756298 4142303 -4279215 -3110056 -8076216 -4022059 -5313831 -6944860 -6945119 -25678115 12441941 5974744 3422945 9078613 -694554 -694320 42075075 -10198090 -10542983 -4165006 -815914 211551 211051 6258776 -18517127 21966155 -6941648 -2691138 -2690392 22346514 -208260 447492 -5278338 -5278625 1553103 -18212 -2714521 -2715049 -14425974 12455554 12450763 -3179832 15037215 -3178043 
423 -170 133 178 396 165 196 4413867 -4413136 1220 -996 -271 110 -855 -1147358 1147831 -1887 321 699 159 43 5546492 -5546535 -139 772 -1304 757 -6831486 6831951 -925 -75 294 9360735 -9360655 -146 -28 409614 -409104 764 47840352 -47841856 -20201462 -942 20201858 
-6579681 6215460 -1684500 -14139453 -2698409 568928 -3726351 -823499 -823333 -9700963 -34542610 14670863 10886759 20188742 3230249 3231173 4735003 -13478470 13458989 -8931702 -3974408 4651874 4650621 27213175 27043615 -805347 -9797629 -10081824 -10080177 -14181076 -2203008 -5809809 92446 91631 -16617762 -2694123 19378559 19377945 -1624764 6567801 6568511 -5466708 -6889738 -5467000 
9463151 4195817 2491983 897659 3231818 3761871 3918943 2819698 2819852 5206601 -6471566 4419973 -4170501 35428219 -21193743 -21192228 -6375037 8874588 -8140276 -13093805 -2080048 5077782 5075588 -6520663 12790638 10152058 -28991392 3092580 3095792 -8421270 -11371268 -20107695 9650940 9649755 28116736 298481 -18854422 -18855750 -705675 3582654 3582306 1025560 12798706 1025590 
-272 -240 374 37 -605 136 -115 -4796115 4795825 703 1751 -1679 -779 -367 -24477038 24478219 -1940 -819 1586 2670 760 30660766 -30662589 659 -1946 -872 -34 -32540086 32540978 2312 1133 -1062 -7140882 7139629 -1636 -49 23546763 -23545659 -233 -4408163 4409189 6493493 -74 -6493729 
3557480 955546 -6042667 3528769 6484637 -925778 3745884 2590795 2591385 -8083331 -19710429 18937412 12703135 -21342326 2934475 2937907 26428419 12462174 -19996490 -29550074 -7361020 7514272 7509556 -14343862 14397906 7098424 20961619 -5614172 -5610083 -21243768 -9034835 24858259 -1210243 -1208956 15368008 691318 -7704429 -7707355 4976641 -13466480 -13465328 4807332 773935 4806338 
11404133 7338558 7141499 2642874 -7736646 6637736 7409853 3490607 3490814 3856732 -16380939 -15324111 35102632 2405594 -5959184 -5960180 -12600005 4163259 -10989979 -19868232 -1748507 16435362 16436987 -2348771 -2970486 -8912372 -1221289 813363 813577 28759363 29259000 -8448692 -26233259 -26233624 -16734984 -1565908 -5871857 -5872393 4042037 -3354870 -3354682 2770756 12505605 2770629 
-348100 4315495 13117168 -2860046 -4823569 3826201 1720522 -9415497 -9414585 985695 -2942326 20263159 -10697018 -6551295 8255495 8252381 -23804371 -19360929 10317017 24012426 15428742 3868901 3873692 11590553 7967967 26620155 7932932 -21615446 -21611875 -3779604 -2847227 3335153 -15247992 -15249884 6358880 -8532736 -17191136 -17193917 -641906 -10259674 -10259757 9471772 33663323 9471261 
-145 -397 -869 85 252 -318 -197 -7154663 7155727 -87 733 -926 348 -86 26303748 -26304875 1713 1114 -881 -1230 -919 -35326154 35325413 -577 -500 -1702 -157 -34900308 34902709 -366 -235 593 11101043 -11098120 -295 564 25700695 -25698140 -41 48608 -47684 4823780 -2353 -4824900 
-11440124 -3479449 6718386 -624979 -10520133 -18009475 -8262492 5788826 5788963 3078368 4896520 20279156 -21481231 -11398367 12394564 12395745 -22684865 -13926245 -5114585 -19866157 7376077 37825648 37826126 416268 -8490000 7066789 -4260802 7979349 7979240 9323711 -7030783 -2664941 -7052376 -7053086 18993370 12903005 -628623 -629079 -1758110 11593604 11593718 -12692305 -30456670 -12692556 
2504755 -4057254 4729440 -8978930 3865523 354426 1757850 2049817 2049575 4397728 39208638 -17283852 10148578 -8293624 -14455966 -14456501 -3784127 -14554216 -40860282 -2776336 14782774 15909406 15907348 29101660 9121626 -9736347 -15560150 -24190814 -24190176 -11912796 8117449 21232306 17692802 17693819 -7522394 -1772913 5708551 5709409 214265 -4563223 -4563578 623655 8222 623857 
-491347 -64059 -1803330 -2032740 1253964 7666403 -8552517 1936902 1936901 1096213 -11410861 -21476330 20016543 -24688585 17917447 17916026 -1442217 3315923 -5933389 25132289 -34596692 4290954 4290351 1626333 7803255 19856936 -22328839 -915041 -914555 -5914989 2588664 6113947 9292756 9293894 -1285708 -25636526 -22428138 -22427975 25376510 26516200 26516055 -9683289 -8044146 -9683193 
10307406 3197242 -1774451 -4450367 -4110433 -553891 12400345 10681114 10678915 -1594736 -12763756 -50509105 -40105320 27318117 35011624 34960672 7594427 9353526 -10914406 -14607778 271129 -4777080 -4806202 3919309 8114940 10926702 -3649085 -17306758 -17288880 10240845 11304178 6075174 -1485012 -1450285 11540153 10116489 -1244299 -1225281 -7112361 -12251587 -12252207 -890044 -6002728 -886255 
-5114 -1593 1074 2315 1958 -86 -6316 2148880 -2159661 764 6109 26894 19657 -13598 49840704 -49876165 -4263 -4836 6408 6859 256 29010728 -29005597 -2258 -4314 -5556 2175 -17401049 17419179 -4782 -5947 -4121 -34063093 34063204 -5540 -4611 -18781214 18782813 3421 384480 -372166 -3777315 2999 3778318 
-28095735 -4424626 -281671 -3054816 -15897786 -13162951 -5335159 -4794773 -4794848 -4544502 -26608629 -17947337 31735102 34198062 2280343 2279901 -8106098 -14244056 -14946851 26734977 30939846 9090225 9089688 -9104126 -9410911 16568261 22314303 21785854 21786019 -1894267 561929 18531712 22100559 22101088 -2333783 -11492474 -10282922 -10282683 -13583124 -19378664 -19378358 -2192720 -14331176 -2192823 
12392023 29608792 61064451 62176701 64881060 -123186168 -49956014 -16047158 -16049259 -18457 -19600133 -22202809 16194525 5351725 -841197 -840519 -7617456 1063606 -21160140 9515295 -6975130 -12650627 -12650147 -8194813 167693 8391261 -3375832 -14695025 -14693909 -5748765 -842762 -4705220 -7063058 -7062777 9290843 13868522 19645352 19645308 4406724 10087698 10087845 3394239 11549699 3394013 
-12924811 -19188064 -2813643 18956982 94321326 95111867 -77396960 -60873412 -60877765 -419584 -4647364 -19607815 -19321608 23580943 21409681 21410473 -2396375 -4776567 -19707448 -25782301 24361512 21715280 21716494 -3802130 -4178178 -22583092 13683821 12185955 12187688 -9139657 -4373705 -4555201 -6430480 -6428955 -7568699 -2796770 -1868803 -1868493 648269 8848752 8848819 -2447947 12236385 -2448420 
7018586 24528933 71415884 72774961 -123759690 50748576 -90748442 3007997 3019285 1500845 -11097021 8853528 -14405988 5770029 -5964624 -5966982 -6147733 6144372 4689349 -30753004 -4620644 -19656313 -19660000 -8591738 -1697953 -22924414 2757825 -17153251 -17156607 5049483 3835374 43306580 25921536 25918748 -566082 2938763 1063137 1061876 6310817 9834265 9833985 -652681 4870294 -651861 
-3366036 -8789361 -19580941 102765450 -39357788 -6433350 112986791 -83935958 -83931685 -3115039 -11995323 1893522 -658311 -13103163 19769262 19768205 2303744 -4511089 4328256 1731645 -18141404 24833554 24831938 -7380453 916481 -22994326 -47316965 -1567731 -1568493 -2361580 -2466156 -5595517 25557116 25555848 -3745866 6424519 14983999 14983549 -5527989 -7484750 -7484969 -986033 10752068 -985671 
-672 -346 -18035 7641 9620 -2248 -5102 -139625394 139635439 -96 -282 -1365 682 1490 29099113 -29100357 1357 -851 1394 5028 6206 36830287 -36824682 -70 417 -437 -1107 38583864 -38589233 -406 -59 -2061 34870095 -34877104 -129 -497 20877994 -20879954 283 4254735 -4254818 -8437622 -967 8438249 
-3597519 -32323748 -134982099 116394297 7075261 -6234690 -47829997 54850319 54820832 -3984441 -3079216 8166251 13609584 19518283 -2562278 -2556387 10980800 -4313337 21933244 37434192 46021283 15538379 15546688 -3608555 4638591 -15540054 -21312320 -38660072 -38651969 826754 408537 -3760136 -19322671 -19315300 -1781128 -4171899 -10131482 -10127264 2593583 127660 128719 3078795 -8922408 3076918 
8798740 192730939 -84854917 -19446246 -9075344 345658 -18579363 -22428109 -22435076 12932484 -24424328 -42025169 -48962913 -47716526 -34039170 -34037952 324829 -5412281 7536634 12946724 23618161 21063000 21064628 -1610176 2891756 5488340 13186292 13084644 13086450 648421 3628244 9612354 10141197 10143236 1798951 3844814 5783545 5784762 3618998 3634604 3635086 -963997 5602596 -964520 
373563693 -105043596 -109110243 -101461516 -95350471 -89273713 -107764342 -92266408 -92266207 -10048327 10792215 20566651 22933620 27707763 24612406 24613259 3453341 -635946 14131764 21374592 26930588 27147881 27147437 -1253838 -745294 15546397 28239262 25919158 25919337 -518579 2020504 17013222 20505299 20504001 -47911 971403 10351107 10351201 4757127 5710518 5710501 -9768143 6828304 -9768017 


==> anc/coxeter/E6/confirm.sage <==
from sage.all import *

G = WeylGroup(['E',6])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/E6/optimal_value.txt <==
0.068148


==> anc/coxeter/E6/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 17037/250000 0.0681480000000000
sqrt(2 epsilon/|S|) (numerical):  0.150718280244966
d=2, D=2
Error: 22048060527/500000000000000 0.0000440961210540000

Certified
epsilon: 4237201939473/62500000000000 0.0677952310315680
sqrt(2 epsilon/|S|):  1/2500000*sqrt(1412400646491/10) 0.150327676573065

Certified (no self-inverse)
epsilon: 8496451939473/125000000000000 0.0679716155157840
sqrt(2 epsilon/|S|):  1/5000000*sqrt(2832150646491/5) 0.150523105109907



==> anc/coxeter/E6/root_as_integral.txt <==
100000000
11503479 -3288269 -594558 8895892 6600211 8895806 -3288312 -10598895 7700463 621025 -6063054 -8700273 -12417316 14098242 -12417484 -10598895 5454326 -6361271 14018544 -6062988 5295028 -5053204 -5053045 621000 -6361129 5454173 7700504 
33 5097455 -21 -5601053 48 5601162 -5097503 8461034 -2999276 -3165954 12175175 -49 -12790728 58 12790701 -8461213 -13774089 15801573 78 -12175264 62 16321760 -16321745 3165932 -15801769 13774237 2999356 
-13184163 -5339645 -4162835 -4253435 -1847802 -4253457 -5339505 -7458049 -152626 10637628 -9993922 5188899 20092510 -10970210 20092472 -7457959 7418749 -16350785 20342379 -9993803 11061647 2185376 2185288 10637952 -16350543 7418675 -152836 
9800371 -4093771 5405508 4834609 7184420 4834598 -4093680 -16987728 11961433 -3017723 7398183 -20639356 17417309 -3365943 17417359 -16987783 2270164 -4454834 -35958458 7398364 3604802 1656520 1656428 -3017534 -4454642 2270085 11961299 
85 -7822078 26 409651 32 -409613 7822135 1029216 10071500 -30628344 -57300 122 120228 82 -120662 -1028973 7950284 -19038019 -42 57236 -68 23237785 -23237814 30628122 19038291 -7950268 -10071614 
14484333 -3383179 16027138 3061125 7498329 3061190 -3383088 5345270 17495963 -7390756 -29977980 4661423 8768452 -8878900 8769068 5345040 -20551799 6978061 6248111 -29977761 -18224707 8746505 8746920 -7390519 6977850 -20552019 17495930 
-1618564 -3407441 1433436 -897425 2694500 -897421 -3406535 13464235 1875619 -25035011 5117833 -8911585 -6780970 -2773851 -6778489 13464223 13274636 -22424437 3888266 5119462 -6668082 30788086 30789510 -25034245 -22425011 13274829 1874432 
82 11516097 161 957193 177 -957292 -11516425 -4232422 -13683058 12405587 20814604 -161 35673443 -170 -35673548 4233317 -386899 -8621156 135 -20814672 -452 19267559 -19265060 -12407585 8619569 387505 13683471 
-117 11800698 -191 4892984 -56 -4892991 -11800751 28317742 -25614582 9479933 -5739365 165 -16486519 216 16486683 -28317951 31238849 -9758384 147 5739944 -397 7617641 -7617169 -9479851 9757940 -31239000 25614382 
-1434380 2331310 -6108496 1109016 -2122288 1109048 2331272 -10607782 -7085825 22261210 2972819 888921 4220625 28900771 4219572 -10608428 2928378 -6738411 -1723167 2971153 -65848090 12332082 12334177 22263554 -6739463 2928206 -7085784 
-98 -2935417 -200 -129375 -123 129575 2935582 -15448360 8608271 32653180 -27530183 -233 -13323939 990 13324287 15447443 -11977112 -14725045 576 27531164 -2134 31039780 -31038980 -32651587 14724458 11975749 -8608269 
3340406 -5020385 12923672 -2992474 3813388 -2992468 -5020533 14638375 -8798097 9064524 -31035767 -4236280 -6099364 -8282803 -6098988 14638231 42382987 9262476 -30875595 -31034646 -5718234 -6884405 -6885406 9063176 9263028 42383184 -8798002 
130 -4383678 -206 -5198498 31 5198630 4384029 -44021840 -5054481 4699453 28174895 962 -23761112 327 23761242 44020977 30348972 5372095 -395 -28175388 -12 3161354 -3161202 -4700111 -5372025 -30348289 5054140 
-6691251 -9425524 12355950 -5002303 923457 -5002110 -9425256 26299085 8433725 25191262 9669230 -67239795 -3798275 -17454280 -3797833 26300081 -9221374 -2474392 16381823 9667751 -6187100 -5715628 -5715625 25191540 -2474643 -9222640 8434125 
-13538699 -50363066 141553621 -12345018 -21908632 -12350156 -50372554 -26537269 -2776718 11199709 27810465 44936349 -23647737 -13150410 -23646150 -26533822 1097540 -1693738 7514854 27811780 -2630878 5868765 5869624 11202801 -1693108 1099178 -2776731 
986 49612227 -5264 110063752 4931 -110067328 -49609072 -20072140 122159 -14847393 10910883 -1611 -22907592 528 22910069 20074008 -25960020 -12995727 515 -10911994 -630 -5593942 5591879 14845511 12996629 25960580 -121944 
-162899 108878148 -508089 -53214424 -686949 55480954 -110395486 -34393028 -378279 -34226765 -43839975 411068 2931190 -103443 -3036133 35168992 4279523 2517417 -458861 43830541 140383 -5282721 5485872 34769023 -2829097 -4683909 306947 
13668382 64445904 41919810 -95930562 59291923 -94630761 61835797 -32696634 2967827 -23298384 62114 -34249027 4600544 8717209 4528551 -31869086 17031743 13144523 38574634 1107239 -12043688 -8904543 -8776533 -22477095 13080313 16923740 2976060 
6228230 67949842 36045032 12468085 -150680442 12476372 67919575 -21104715 2986654 9153595 -24409059 -39941555 -9250794 -448775 -9250499 -21095127 -405262 -1876282 -5114751 -24398566 25971502 28453451 28454943 9163146 -1876168 -405322 2986890 
298221707 -88159541 -84886626 -105619131 -121281834 -105618205 -88158109 20461791 -9612294 23718766 29234778 30857183 21139685 -4823741 21139822 20461536 12064169 2916668 25203126 29234747 15821848 14298704 14298590 23718375 2916354 12064197 -9612565 


==> anc/coxeter/E7/confirm.sage <==
from sage.all import *

G = WeylGroup(['E',7])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/E7/optimal_value.txt <==
0.030385


==> anc/coxeter/E7/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 6077/200000 0.0303850000000000
sqrt(2 epsilon/|S|) (numerical):  0.0931741840395105
d=2, D=2
Error: 229828948609/2500000000000000 0.0000919315794436000

Certified
epsilon: 9265483551391/312500000000000 0.0296495473644512
sqrt(2 epsilon/|S|):  1/12500000*sqrt(9265483551391/7) 0.0920396612715739

Certified (no self-inverse)
epsilon: 18760796051391/625000000000000 0.0300172736822256
sqrt(2 epsilon/|S|):  3/12500000*sqrt(2084532894599/14) 0.0926086600119412



==> anc/coxeter/E7/root_as_integral.txt <==
100000000
-2843300 1348693 -2293312 -3864234 169097 841838 -6301231 4693550 3783738 -3676042 1586354 6177365 -3475444 5862206 -9639024 362462 6786163 -7784791 3833021 -4377290 6732374 1328004 -6327635 2130158 4227054 10063034 -11757480 -313450 9124765 -20089402 17947343 647556 11657157 -11612605 -4946692 
6338575 134772 1919663 823806 4634920 6488818 2940131 -7148996 -2611976 7189965 -2585764 -5548906 7391637 -8995437 1615069 885253 10541887 -9147424 -3524744 -9148320 2908919 12616861 -20612526 -1073563 -1433058 6059709 -7739593 19960411 -16095244 -4004745 868251 -1320724 -7359328 3296503 11735198 
-1502251 -7075600 -3394924 3976942 3333502 -1168564 -3570597 1433450 -14247094 6083202 6627789 -13314840 -2735011 -3731272 11904709 1410918 -994120 -6736428 580978 16389821 -23571989 15592875 -2969822 5802667 8677121 -7089620 6078436 2095586 7151627 -9017516 4659347 -1348316 7898174 -5867127 -1362053 
-484502 1147249 -12053565 2322384 -2137369 3184454 4546451 3517379 -3518736 -4190497 -916598 3545397 1134227 2205845 -29938951 19998091 -15333024 -6017286 -4276307 8839958 -807043 16142804 9767280 4167982 11743968 -9619266 -13484536 8131030 -4087342 2278622 2622026 9432295 -13117896 13491444 -8235968 
4350956 6890837 512764 2348359 -585570 -1788630 -2503278 6773230 6508549 -6684900 2825358 -9464961 15957923 3449608 -2948723 6758162 -26123982 5564315 2669743 -6311105 8904758 9236699 -23770974 16661022 -6247828 -7244770 4360943 -4706476 -6589931 7265099 -12227667 6553444 21217485 -17598448 -4012011 
-133571 -8541255 989328 -1844763 1818772 -2549928 986719 8923489 -4141852 11431311 -21873038 1242156 -8949319 967308 2385739 -3082972 -324074 -6845216 12750029 7343684 -11242651 -21069106 478531 9376703 4335863 15842198 -17100015 21977834 -4838925 14420765 -14686025 19536654 12030835 -5853081 -13762127 
12616536 -3294492 3614526 5176031 7156816 6989720 5580736 1977355 3636904 13026024 -30714814 -3238793 -1164658 -7110658 -11167933 7917263 -13929286 15541803 -13042520 3213516 -14406647 9509311 -7084089 -7558450 -8156417 28730553 -1697427 -20259070 15770136 1477203 6069397 -9461250 -1760902 -755138 6798714 
-5769997 -12052513 3376380 -7583576 -1920022 -3260490 1223265 8222866 7043714 13008903 -11984269 -20441562 6380492 -7296887 -21779454 -6896109 22157692 9168117 10084036 -275546 8628268 4265164 -7133190 6369190 -9567462 -7969468 27446791 -907858 7730716 -15597588 -4656261 16993289 -3666475 16338317 -19678473 
18587481 -795831 898435 8803500 10193166 9695028 5713646 5251031 -18069251 14147797 -11586602 11567097 -13645803 -4582594 -4503370 16369092 -10692997 -11558044 409945 -4900118 8298482 -26646362 2720065 10520082 -5095731 -18083792 25278643 325054 -15636805 -14767610 16280358 -5052719 2187036 -7071506 5443197 
9955919 -673050 -1806736 6692418 4411943 6620335 5327728 174091 -8618579 13401197 4512049 -14499637 -10259971 12543015 -8529220 9419464 13084308 -8919151 -7780517 -22800874 5104705 15250357 25942829 -26136687 -5404328 -4812422 -3067196 -4170149 4561699 -2135629 -26316530 14920922 16888782 -20293076 7411991 
3808912 -5823584 957174 -714801 1843374 4149943 1392329 5737537 -20224788 19826425 3326630 952960 1889671 -12676696 12755148 -8614967 -2161568 14057450 -13675055 -26317522 13540588 -6102658 -11629724 7720864 33878623 -15507747 -21822271 -17814792 16338231 5218096 2640961 9282037 -668152 13149715 -8712343 
-8970117 2411003 -12420210 -3273332 -5235828 -373424 -1401822 1272948 -20228575 -2286198 9974204 16823653 3559303 11737931 26287386 18695982 -8719418 2167674 -12223988 -17479242 -9070189 4256351 -2401744 3061611 -30372903 23048989 6923264 -1486634 -1300414 -16897859 -1137696 26883378 -5246861 20098828 -16676051 
5906886 8598037 -5498006 4178635 955075 6673251 109634 -2275394 -11754964 -13374277 8128022 9652536 22459981 -19584017 -13608035 12910154 32250231 -17388211 -20507921 22222004 -3506380 -19524921 -5642887 15912402 -1827620 7191451 -4552380 -23884537 3636490 503487 -24073763 664701 14231256 5061196 5757884 
-7397345 3312311 -3727897 -2226324 -1503973 757882 -3405088 -12051199 15856769 -8908482 -27655678 31090071 -1119816 37393 7574475 -13823364 -3446009 7655368 -18851202 4931230 -3657754 12643245 142996 -4541581 35986727 -3116578 21510106 176234 -14762599 -26026579 -18934330 23031583 5782403 -6739735 11406740 
329122 5733623 -5499132 6929900 -1139270 -1644548 -4007611 2338304 15953149 3104096 -21642896 5451250 12228908 -1015737 12995716 -71210 -6347733 -50382443 23530182 -25912299 -4897286 13795296 9259677 3182013 9975224 1871773 8344456 -15301701 5743385 4295099 -9353672 -24757579 11107344 28401571 -12596971 
-4571264 1968828 -6617334 -5469487 -5175972 -3832760 9972889 1849178 -15647610 -4909509 -20740322 -5582639 58892041 -9402782 12882638 3460537 -6496233 -10953221 14072902 5097607 7497045 -10790831 12596491 -25628964 2487496 -4817959 1039040 2519149 16074975 -1114613 17906816 19006113 -20945654 -29024082 4397491 
1737079 231708 -996174 -4427346 1540961 4247676 -391038 4230778 -11938199 -5840398 -18774583 26556854 -9160304 10511730 8831577 8384666 1783969 -174065 -4624472 19920703 19414120 6974111 -28566193 -25063785 -17777609 -29734162 -2833521 27144988 41987930 2221095 -19104648 -18663943 9035858 9249139 -5934502 
-12996237 -3681361 -10006395 4669749 -7981287 -9472845 4760580 2978706 16750597 5244153 -10277007 9438635 7679911 -7432183 1217263 5234497 13542949 5909962 -30915403 -28057411 -12766123 4641975 21708028 47204075 -12049114 -10959480 1969212 28327016 25281876 5297042 -1121018 -18092034 -12252536 -26214966 2419174 
-6920079 -8351576 4541219 -4079598 -3668568 2841789 3078492 -2792452 -23318087 8327602 18263607 42729265 542711 -44688423 -17597984 -5870132 -7206283 19602130 49187411 -9918505 -5007230 20969566 8739202 2474862 -7787134 8436957 -421924 -354380 1616400 -6707831 -20649351 -9954811 1136963 -12950860 5757032 
5350544 -5310009 4566039 2195545 8497006 5544339 -4522248 -5520895 48139501 2500213 20130024 -2447346 -17012353 -56130426 11173572 3916031 -24531330 -22796210 -10445912 5189973 1878408 -9383282 3507441 -12064767 -17750383 -10393470 -7856446 6597876 22751916 -5553076 6593723 35607618 4639305 6415728 6523351 
1864084 35317394 40290896 71184197 61980094 -126691780 -56990813 -23447501 -23808913 -669979 -16055817 19677981 5401460 -7115781 -22800270 824345 13963625 4841246 -2156694 -11428009 -6413419 9799203 -1334981 -9735759 -12779339 -13424256 -7706606 1664878 1491872 12082915 20061308 26323295 3232296 11501997 1056831 
-3896741 -1064918 145821834 -79615723 -8003251 25677798 -41869069 -28589245 -32674611 1044671 -5490634 -523367 18227617 14186245 -13492701 207007 -29962130 -33093503 -32083583 4239959 2384977 14492239 35694957 27936518 -5127454 1677964 -345158 8859086 11450372 -3886557 -3117807 2501903 2294659 6919568 -780922 
9609617 -37211814 47488518 -15796771 -46754837 -91859855 129381216 35505848 2681279 -595837 19899957 27470104 -21350336 2544639 620001 2085750 2785587 -44469707 -23212677 7728625 4217594 20074254 -28979531 -6897044 7907360 9532934 8463891 -21868116 -7423204 6812957 7614218 5951327 -1285957 -12799025 2129035 
-250098 -14958161 -39548878 -112361146 138500557 -26185873 17338836 27675350 12277265 -3445338 -9700758 10195123 2523011 -1650548 23266170 4061194 10248927 2220375 -1846064 11546090 11797984 26069748 21418418 15948186 -18677437 -17349274 -20645793 -28501307 -28603771 6530084 -1978390 -9055035 -2219584 -5743396 1103533 
19023697 153696254 -16718519 -64901936 -57612925 -30261402 -17133636 75179006 -24723534 8488968 -21496522 -30799972 -44239973 -60994906 12085653 3211250 10422652 8994853 -9185947 3338709 3491519 16534373 13692381 -10284098 9578458 10744545 14445578 16723453 -7375739 4830316 5509516 -4554729 3884525 927119 5481013 
-5263725 78831616 -17981360 -22305814 13663289 2607066 84240928 -154419535 -13490790 925568 -18850409 -25709185 -38950417 15296223 -2638251 -695884 -1330658 -3697836 44546851 118792 602696 -4370476 -13613327 47926754 -3347317 -7592994 -4742589 -14841418 47206390 -824911 4595308 28159732 -472623 -5894850 -7686844 
335638660 -97221893 -88828259 -102924657 -109258379 -99104113 -101594404 -95022698 19250106 -9621604 18645781 27526217 28232410 25092718 12739635 -5150478 15894260 23599483 23680648 7022289 309986 18756600 29686977 30230278 8935660 9758551 8125549 20375173 27739582 2962530 6511611 14381154 -3340606 8699316 -11728083 


==> anc/coxeter/E8/confirm.sage <==
from sage.all import *

G = WeylGroup(['E',8])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/E8/optimal_value.txt <==
0.010956


==> anc/coxeter/E8/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 2739/250000 0.0109560000000000
sqrt(2 epsilon/|S|) (numerical):  0.0523354564325181
d=2, D=2
Error: 45033760469/1250000000000000 0.0000360270083752000

Certified
epsilon: 1666841239531/156250000000000 0.0106677839329984
sqrt(2 epsilon/|S|):  1/25000000*sqrt(1666841239531) 0.0516424823498019

Certified (no self-inverse)
epsilon: 3378716239531/312500000000000 0.0108118919664992
sqrt(2 epsilon/|S|):  1/25000000*sqrt(3378716239531/2) 0.0519901239816256



==> anc/coxeter/E8/root_as_integral.txt <==
100000000
146128 76697 75401 78027 83938 74006 76346 79678 76329 5962 -129507 14492 4581 6904 10237 6896 7337 -127506 3384 5593 8968 5605 -25624 -85395 5993 8238 11603 8232 -18123 -26056 -38766 14009 17453 14121 -76824 -50533 7601 4221 -87644 -37126 6539 -88902 -23528 -128985 
681451 2984601 -856476 -2891344 1779390 2120336 -3060039 3708401 -1688201 3031007 -2915921 104882 4056267 1455709 3221642 570301 -8787816 1994490 4612301 -6106701 2134023 -2328949 -6708069 10850336 245932 -9122738 1754601 -3601213 2341206 8422208 -11477510 240421 5171703 -725885 -16208007 13484145 1369160 -1099051 12576573 -9918806 -1869412 -7559014 6642193 1371873 
1324656 -5014792 -2305614 5384840 2772797 -1444511 385432 5868421 -4125253 -10319670 6613974 3980990 -9383902 -3500919 -575979 -7455256 8037276 4036858 -6696434 -2434050 1060247 -5176299 12503571 -18069083 6665669 3571031 5662706 -602664 5770336 -9195703 4754269 1752399 8077305 -2085866 -2373546 2000290 1753338 -6720391 12845483 -11094739 558610 -13524059 12247823 4470409 
248440 -4764050 -5381515 2047227 3050732 4289044 -2842859 -3932589 7922121 -9736876 6154253 1370058 -4378296 -4803866 -5369223 2437341 -3147595 6657722 2851594 -11387885 -5414205 1685865 6850306 -12618900 15608728 -6006074 -478791 5786179 10630705 1116277 -5657718 802546 522987 7998991 -15366307 12520783 -5503838 10869801 -5856316 3671155 1103826 18037314 -13434133 -8152959 
-3583167 -1696216 2025800 -1892856 -1407998 -454643 672533 -2827959 -5205422 624377 409422 1741084 -5076276 9869000 -7115203 -401749 6265163 -6405101 10442505 -4479640 8230961 -4196703 830874 -3333163 10693476 -16096057 12778814 -8666725 232396 3547045 -2545021 26413650 -25500306 7419496 -595461 -4794223 8744035 -6472752 -5567569 3882555 -1744423 -3440212 3350406 5325253 
4474273 5317951 -6639396 4492369 -1427971 592602 -1313587 3597504 9976985 -971345 -5523131 698904 939404 2837657 -237540 9107068 -11639761 17559545 -22259586 -10721561 3314665 -1868064 -1186308 7743689 -2534364 -7950166 14858069 4238441 -1703360 -13413670 -52163 -2437458 -14937767 7822164 10069722 -11361519 5770312 766851 14319873 -9776778 8757177 5373931 -2542369 -12131292 
3906213 7977899 -8338573 5587446 -241947 5292394 6929031 -30005 -7218692 2016411 -10112193 4545580 5088068 7521432 2885211 -2699927 -18860840 17870527 -10320219 -3543474 -11915567 -9923405 2884499 1168572 16169945 9550622 -4464719 632995 7465371 -5747455 -10999325 4617456 -691027 -11563896 2633003 -429738 4160780 63934 -14573562 20250038 -12940574 -11828343 3944452 13281602 
6655227 -10053500 -578887 1003493 3883489 4613379 7281034 4425000 5107616 -3847781 19014196 -25617747 4776045 -15179522 -1994370 -8783899 -17674559 6674414 6265464 -8230682 4112678 -1691907 3860584 -4627671 -17264534 14980031 -7327893 628492 1691342 12341102 -10672725 10816518 -6156154 6517026 4674467 -2837962 15926416 -3490717 -5584258 804361 10119668 -5364660 5442325 -4634939 
4430669 -7781933 4514359 -1798146 2987429 1902349 2572827 5159448 4223147 5372105 15864221 -15770998 -20653864 11920244 -13360572 -3158602 -19116666 -512651 -112128 18006623 -9972671 9785587 -3982007 3499066 18482935 -24156691 4904008 -56863 -6943045 3163131 5181032 -8115706 16640983 -6072585 3093044 -11950711 5421458 2550579 1364402 6470594 3776696 -6035641 2945113 -4680569 
-4803873 666260 -2325309 -2418726 -3201325 -1472484 646579 -3095128 -1914286 3567041 -3896904 13017218 -8969793 374457 6585068 -614388 -17568361 2073806 23182410 -5398283 2982330 -2519824 -2962910 4004865 16645479 19169280 -10192549 808931 -8109206 -8043170 23496669 -13623578 -7694609 7260429 -18796656 -9064626 18312657 -13801459 470946 -5397339 14549017 1295364 -2956789 -267231 
-20644936 -3053014 -8716858 -9338942 -11059868 -10533260 -9110768 -3883628 2342531 1393913 -10675105 7660574 -129566 1998975 11638797 8733441 6387686 -4061253 160925 -1685844 -5271795 13348656 3661630 -2444099 7655074 -1459989 -8683533 15321509 6520347 1365429 -18723733 14808129 14990615 -6562232 8538204 -4486114 15992596 626937 -6191045 617942 21852043 -8612712 12526599 -22814258 
-6599118 -4768069 -3601018 -3213298 -3640667 -5504037 -2807417 -417671 5473513 -1476783 -1432726 1452543 901354 -449340 -11119924 10054660 -9202852 1452041 6876723 -85576 3256217 2349166 9690530 5257311 -14693734 3404075 17102925 -6235927 -2454556 -13360736 16871730 -7641985 -4315013 11575797 -8696197 18165288 -14274295 10272164 -13028247 23354007 -3173479 -16300424 31745214 -20762169 
-6740879 3244122 -5227517 -570981 -4729054 -456095 -3639503 -3387297 -3283377 7886727 -11437687 -16592222 17350055 960312 1029776 10220403 7511698 2555705 -21683929 22203657 -12634855 -4352178 10090976 -17902436 8809917 1009392 8558576 -12555865 -1340986 28022925 5384543 -19015902 -6928106 17791649 -9804610 8591487 15941043 -13359420 -5245806 -2042537 5932446 -472774 660578 -351971 
1887277 -4053705 47865 -848112 2323891 4716599 -224173 2036816 377221 -20110914 11538874 12321893 8192771 -7084011 -9674158 1663850 10439289 -6391265 2915359 15661101 -20547856 4844409 -15745393 15915787 -12907023 -3458411 10041173 -6246499 25854855 -24468751 -9286340 -8103686 996983 7526541 -5671032 2638704 29437906 -11283055 -3786939 7377942 503334 -3503033 -10129798 4263714 
-2495475 3151620 -3241726 -38912 -535038 -2667748 -282307 1268244 -5544998 2408525 -17197054 -1564993 8688020 9132592 -16917241 11768245 -12653139 39571 27734185 -11043129 -13368480 6730820 34738601 -6942792 -18428385 2014409 23629999 -13905834 3316618 1638893 -4182583 -630775 17505745 -12077991 4067671 -14564572 373073 -1620513 6667849 -5249265 4652657 4059990 -17702347 9267970 
-1608050 -1592840 6941695 -623402 -730240 -4953516 1606158 -3227429 -3116688 21581059 -5815503 -3595006 -7781413 -6403534 7237838 -11596919 -26574409 -17594133 -4997629 26112808 2538429 -1937736 19529778 7516967 2069753 297130 650814 1450731 28923336 -19494959 -3832132 8053876 -9419144 3857008 8004697 17479713 -12091484 -5947673 -11072886 -24922918 6795527 13394646 2069871 2817809 
-3332550 573744 831909 -906804 -3251123 -946370 -5342600 -3967264 2115128 5986111 -656809 -12377410 -5060483 7758872 -1327090 9550865 2441898 -16821974 10501256 -6079023 10153642 -13105969 -3137710 -3351065 11150338 11953982 -9166931 -5850336 39554471 4084025 -14663652 -24697297 -4824941 17748303 7897895 -28998319 -4140129 14102447 22482145 8606074 -18375730 -2687295 11486796 -5911027 
-1706792 -1230817 -4249102 5588438 -2808504 -1859562 7388921 -136450 -5752547 1020080 11412092 -588613 -3728431 3473451 -12649547 17797890 1702111 2364729 475938 -4108337 -5037936 -1732984 -38202308 -3579980 15349748 30177907 23371051 -25919634 4863512 4629286 -7028447 3057803 4347665 -13767799 8669652 3586257 -17520005 4181776 -15507550 -21311483 20836446 7158506 8287957 -1314388 
-525745 3034448 -5518713 374821 -1708789 6794480 2250185 -5317481 -2945646 -1359859 -70568 -31187367 38666402 6437420 752265 -9480529 9604374 -1072110 3288690 -4236853 -14369163 -3494956 -6656491 3417714 4744385 -10539626 -3028709 13893408 19288425 -13474778 31579229 14295886 -2809336 -21771582 -22880160 -18644814 -8831015 5802526 1769439 -6631942 9675224 7755234 15552015 -2420338 
5103665 1728022 943318 1293383 3078306 6433584 3811248 -9804642 2730477 -13267097 -739141 24580601 2166948 -15046925 4970878 -8677432 -7038283 7752725 12087046 21956879 -36523114 13702646 5753216 -2341933 88040 3041359 -3490936 -8910562 -15035533 12932356 -10369309 5969455 -19629402 702900 -347839 -18982810 -3248988 14858870 12163322 -16701825 -18958738 17974681 32712145 -9421561 
8398238 7037649 -1284572 457360 2956488 4648202 7207635 -4415797 555897 -20621597 -2323995 7466939 -4610110 47306103 -20742046 -14001132 7064310 7015254 9559623 -2866135 573865 -17827404 5119635 168836 -15653093 -8767537 -17055605 17731503 4438446 10438704 -9736436 -25913557 -7716097 -2644502 12197197 11881356 -1307978 -14829753 -16164200 -13065537 16685401 13768945 21147922 -2278425 
5965703 5348253 1427903 9632437 4642347 -4537242 -2877512 -4038717 3944048 27166952 -471556 -17851258 -19239858 11164862 -3484408 7661032 8534694 -4431877 -1666664 -31574127 -31034372 36293682 -9356656 -4489228 -5470752 10770840 -3444545 11071654 4098822 -5400605 7801648 4760861 -3857886 4301791 5651668 18126539 7452016 -34403407 5566692 -2175792 -30424369 10798615 11311965 -3264193 
-2392317 -5403179 3253257 -7119125 -1707982 3831014 3438049 -1788398 -448841 -5269221 -1162032 1286899 -8352225 11461622 -33326758 31170372 -2807419 -3997986 -23655667 8906847 23249756 5316208 11900509 6098091 -6987629 14930158 -24319485 -6265222 2953214 682658 12056208 14191733 -826134 -24586643 -17904836 3988046 34359289 24638349 -2995373 -20221401 -24862100 8706752 2468414 -2487472 
10829576 1252650 12072012 622477 8903250 7071113 -1426542 -5578490 -2265531 -5307555 -822924 6630673 25550043 -29853317 -32384398 24444731 -2443123 -3326564 -4623032 -5736853 15097948 7395937 12126678 9871288 24775477 -12303160 -29011069 -15104265 -6512246 -8479886 -9230967 -270068 8532007 763974 9606949 -5588611 -18269165 -43074954 6219111 11620428 11492378 9842278 17165412 -273670 
-8597547 -4819945 -5735693 2947474 1986470 -5257382 -1766555 -2916485 917162 25048442 1043693 -2824627 10535065 -78617 -26979283 6680468 5377248 9703555 13022243 15069340 -9988689 -46336169 -10682308 -3376244 -240976 6483855 1386115 27575227 -25462057 -20126306 -10833514 20749115 30076473 36055461 -794075 -4602770 3604050 -307830 -652664 -13842673 -18694787 7507412 1681752 -2533424 
5190510 3305074 -3652792 -7961727 4211104 4247237 7571555 2610976 2151063 -15013393 -5418169 -29783251 -16040364 17900692 29582286 7425259 21465189 11412685 2422125 -6695328 -15150682 -5084650 18820126 24928341 4968149 -2437142 -26931059 -49230840 -12403025 -24715116 -2357039 10781779 14171467 26652030 1883385 1956107 -2129497 10894353 -9645280 -9407174 6353489 2646645 336327 168575 
14149994 5320035 449353 5693096 4575844 7068938 163162 202002 536071 17593301 -2318595 -3031969 -38100717 -33618926 11421512 43404619 14524856 4598930 13589607 2219864 -24033930 -47229735 3941598 945526 -15686357 -19665132 -6290353 7525867 9139806 7942137 8354757 -2735613 -15298556 -32638951 1412585 6873806 5822370 416503 3289235 11618673 17761225 1946610 7102847 1044105 
-3154568 2744932 -3378609 2735234 -5257953 -12411963 4396396 6587287 2281278 -54599849 -1053862 -22417684 1658930 8381073 29919674 44912012 -19511243 4664349 21431747 27321402 11850069 2212302 -7446967 -5097979 5349188 823335 6846988 25490069 733397 3187367 4517898 9201756 -1958027 -2067971 8307676 3777297 -16086789 -28446250 -1178912 -10248688 -29442864 -4582274 -9004519 -1984685 
-5851086 -23119785 -22151957 -32841767 -90054813 138775131 13987160 16452058 -1692118 10725678 692156 14345109 -21946811 3000684 3963773 6800886 3907380 -1424530 -8620024 2421089 2428337 7469270 4142276 2038299 -16222350 5892034 7539806 10836189 8066331 8893107 5819511 11641043 14592101 17101563 -5802877 -13779433 -28892552 -29428726 -2311608 -4878138 -6716069 -2945026 -2078935 -772366 
4209234 -11579265 -43665011 -100472070 9690203 -41929166 126529207 40579469 19639628 19330429 -1192151 7366618 10977991 -25208471 -7880720 10455 25242575 640272 4678259 -14753939 -2758258 3925984 10570200 7825904 22463083 -10319758 10328202 15139808 6100718 3481624 -2289755 -24805310 -12622502 -4964566 6044947 2070374 -3123372 -4326746 -3554777 -13598990 -21005668 -1508242 -3721785 -1564662 
-18118001 -28141185 -8198529 -73944612 137267158 68703269 -28616930 -56668761 -33229758 4088704 -4332342 -13549283 -7934316 14462713 23989785 15493345 4347504 -218328 -10669020 6173631 13621764 7107263 4548333 -1467475 381614 26392260 36418113 25332652 -15813435 -17776867 -18344209 -12417782 -9695659 -11535886 -1609408 -9751015 -4356568 -6457147 -571101 2533211 4526527 -3678463 3185353 -1477119 
7669603 2894091 163447605 -92598661 -35853857 -14449534 -22177908 11004137 8434823 -28425228 559276 -1284986 6483997 7555980 2283189 1056941 -12323973 7443699 -25994588 -36331331 -46877138 -36303649 7757692 44288 17030580 28501437 24033952 18273718 554552 4751811 4458734 7624147 2170258 2542846 441209 4078977 975523 2345703 983763 2693617 2777640 1181961 413708 151396 
-15503881 -68379190 58778148 66606430 -18408121 2657482 112940347 -117482026 -46677575 345092 -4412972 10541583 10684410 870118 40281145 23669031 -13074856 -2249914 -14770553 -33649283 10285620 -140927 -4818516 -2616308 -15149716 -38464744 16026209 4346439 -1045974 -2128817 -1882402 -21921701 31792318 15591383 -4180355 -655962 20247640 9898901 -1209978 -6827053 -3317381 -1576099 9179599 -4197591 
-3636578 -173465903 14303341 36809907 26689208 -7943841 -24214717 98617349 13469195 29251765 -12406995 32515910 43490792 48265958 25764236 28702043 -79634 1228774 -715514 -5135836 -29240558 -9633963 2558433 3031766 1873538 -92658 -30258712 -8936523 -2423482 1707602 -2959667 -8190172 -36136053 -13135980 148142 -3902755 -19595049 -6233274 -1380403 -1739848 -1884244 1261061 -8356557 2009896 
10762999 -34749019 -14375543 -11952864 -9437188 -2351852 -16871993 -93441521 193326719 10088003 -2729844 9924442 11799973 14696023 20705048 -27329247 6057131 188558 4736144 9492461 19136552 -38852838 3024428 1604644 7523948 10921927 23054597 -45941037 3154477 4531563 3032929 9202014 22120215 -53573507 2149823 3368859 9499406 -46073347 1111874 -486678 -25880262 -6690258 1042311 14479930 
373438163 -102167799 -94809310 -97128106 -97586755 -87443640 -96611537 -108490697 -110373246 17412142 -8689525 16665665 20177414 24814395 25547266 21391448 12494500 -5202015 10048088 19062897 24845615 23816215 2131548 -1728017 14603837 20185886 28115390 27725649 2677964 3784595 3039854 18816708 26201352 28550517 -1586383 3091568 16529307 23279024 -2138699 3641748 13543133 -4042303 2572143 -10205999 


==> anc/coxeter/F4/confirm.sage <==
from sage.all import *

G = WeylGroup(['F',4])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/F4/optimal_value.txt <==
0.068148


==> anc/coxeter/F4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 17037/250000 0.0681480000000000
sqrt(2 epsilon/|S|) (numerical):  0.184591440754982
d=3, D=3
Error: 1797916417/62500000000000 0.0000287666626720000

Certified
epsilon: 131303646083/1953125000000 0.0672274667944960
sqrt(2 epsilon/|S|):  1/625000*sqrt(131303646083/10) 0.183340484883312

Certified (no self-inverse)
epsilon: 264405208583/3906250000000 0.0676877333972480
sqrt(2 epsilon/|S|):  1/1250000*sqrt(264405208583/5) 0.183967026117791



==> anc/coxeter/F4/root_as_integral.txt <==
100000000
0 228393 -56428 56428 -228393 -816237 1333599 0 -254332 1753406 -1333599 -1753406 254332 816237 -1086563 -170010 -1628236 2516406 1862244 1628236 2592540 -1862244 2416309 1590579 -2516405 -1590579 -2416309 -2592540 1086563 170009 
-1156854 66354 -1322318 -1322318 66354 2152758 -3111617 2650922 301841 1149894 -3111618 1149895 301841 2152758 2588044 -444743 3725356 -7402204 -1769690 3725356 566368 -1769690 4004420 -1251491 -7402204 -1251491 4004420 566367 2588044 -444754 
-116194 -1560571 1352892 1352892 -1560571 -346626 21440 -4986525 4820951 -514 21441 -514 4820951 -346626 4195952 4110754 -6497146 -4056695 1056081 -6497146 5434166 1056081 -2997417 -2981907 -4056695 -2981907 -2997417 5434165 4195952 4110753 
-5 -1432697 4143789 -4143792 1432686 -2288953 -1331434 0 9303029 -404821 1331436 404819 -9303022 2288946 3791316 -9249281 102374 8371758 -5070146 -102363 7141142 5070159 -3590633 -9559150 -8371757 9559151 3590630 -7141135 -3791313 9249267 
8694186 7486852 2548108 2548103 7486853 4727023 -64985 814121 -5501121 1340439 -64982 1340441 -5501133 4727025 -2057055 9474658 -8825340 -912819 -9634888 -8825340 -6194149 -9634882 4234660 -1375528 -912831 -1375514 4234664 -6194159 -2057061 9474654 
-1 -9809738 4502777 -4502781 9809740 -8553826 -9335779 0 915395 363629 9335782 -363630 -915393 8553824 -4838014 13493273 -12731861 204138 -1543664 12731857 1292746 1543670 -4604588 -3772007 -204136 3772002 4604595 -1292752 4838017 -13493275 
-6784263 -2940 -3921434 -3921420 -2948 -930844 7362153 -2633192 2985871 -4987561 7362141 -4987553 2985874 -930848 7137990 -1571382 -5629597 2438613 10129815 -5629602 -12113455 10129813 13990963 -10179449 2438621 -10179458 13990974 -12113469 7137988 -1571401 
-1 -4959217 10367983 -10367980 4959216 -608305 -8032311 -1 -1133605 7401785 8032316 -7401786 1133608 608307 -339166 -1366882 6274349 8877086 -2674171 -6274352 -17064790 2674187 16897601 -3561864 -8877084 3561852 -16897583 17064778 339174 1366856 
-4322664 11915368 -12502836 -12502845 11915356 -2490495 5980751 17878083 -3570291 -8934031 5980755 -8934040 -3570300 -2490509 -11135855 671713 -2803839 1671347 467950 -2803819 20171264 467939 4824767 -11043496 1671350 -11043495 4824769 20171276 -11135865 671692 
0 -13144997 -11715958 11715963 13144999 -8803285 -4330302 11 -10620912 -7374465 4330310 7374467 10620910 8803284 -10210473 2608759 21855529 5009231 -8649491 -21855522 12056628 8649492 3518109 -101281 -5009227 101254 -3518102 -12056601 10210445 -2608775 
10052259 -10336142 15754278 15754249 -10336159 -11914756 -915 -4491976 -2251231 8523586 -927 8523570 -2251240 -11914766 -16424698 11490761 12306448 -1790287 5792586 12306454 650815 5792569 5701535 -20282078 -1790281 -20282085 5701564 650821 -16424689 11490735 
-2 136410 -17828703 17828717 -136415 -7051744 5039013 4 4247182 -15895791 -5039006 15895803 -4247182 7051723 14139225 923301 -15668204 258824 -17394420 15668215 -4543375 17394426 19358387 1378018 -258832 -1378032 -19358386 4543373 -14139244 -923285 
0 7334261 479860 -479867 -7334254 5339043 -2702016 -1 -5318031 -1381798 2702033 1381800 5318018 -5339059 -4590125 2500426 -1200357 -19816384 10178648 1200355 13024298 -10178598 20058154 -31721144 19816340 31721176 -20058160 -13024314 4590099 -2500403 
6617981 -5609256 5343180 5343186 -5609275 8503855 -9204877 -8152607 3858103 -2204659 -9204870 -2204656 3858117 8503841 14371085 -14048548 4728033 23892665 -23076652 4728051 9613876 -23076656 5087895 -20487400 23892701 -20487338 5087852 9613854 14371089 -14048570 
8 -25103076 -2841187 2841186 25103072 -6666625 -5341252 -11 -2483286 -3808860 5341250 3808869 2483275 6666633 31305102 -5839164 3938950 -4502762 29008876 -3938943 1642760 -29008871 889658 2287088 4502766 -2287099 -889658 -1642756 -31305105 5839162 
35617057 3709542 -1805148 -1805143 3709544 -33874814 -27343467 29107847 14264097 -17160526 -27343447 -17160511 14264108 -33874818 11705236 5750593 -2532410 5432751 2489653 -2532417 -5453097 2489645 5260902 7194237 5432745 7194231 5260898 -5453106 11705228 5750590 
-40540190 -3329699 3926918 3926920 -3329693 -21526090 14711561 41868467 8902794 24202803 14711597 24202779 8902832 -21526125 9899100 5555505 -3505838 3688087 -21832790 -3505828 -8567745 -21832804 -8468455 -4320300 3688084 -4320286 -8468451 -8567753 9899085 5555515 
-89 -576892 12451921 -12451906 576917 -35612177 35106579 79 35112138 -6507700 -35106749 6507747 -35111936 35612285 -9834004 13707770 19438101 -14558309 10085476 -19438175 -9856736 -10085461 5586641 -948058 14558376 948025 -5586648 9856683 9833870 -13707768 
-25936293 802102 3895652 3895739 802119 27682288 -31059683 18628018 40800978 2769139 -31059534 2769034 40801188 27682104 -33467477 985685 -11148507 9010606 7104335 -11148390 -11100967 7104406 862143 -3482312 9010547 -3482283 862186 -11101014 -33467556 985747 
-9 6099070 19058411 -19058469 -6099048 17515833 -23861493 40 18905615 -53128111 23861349 53128302 -18905670 -17515766 -17097377 -2108260 491972 7536190 18390193 -492045 5447823 -18390070 11669847 18922202 -7536129 -18922271 -11669894 -5447829 17097389 2108205 
10712001 8424308 -20735610 -20735498 8424321 3737005 -29347546 11308875 -27148802 47492987 -29347622 47492752 -27148713 3737057 13161337 -6056673 -14499604 11478539 30265894 -14499591 1174745 30265987 -12113697 -16843400 11478561 -16843322 -12113641 1174764 13161272 -6056686 
-1 -50140024 -33798984 33799073 50139951 48269618 13492748 55 39986699 14532487 -13492750 -14532544 -39986769 -48269594 -29492099 -4439475 -7373269 -4868873 4260032 7373234 -10130032 -4260004 4141092 -5401483 4868867 5401497 -4141078 10130050 29492132 4439444 
-13534937 -39205231 45256877 45256861 -39205351 22654015 -6819043 65654000 -38846617 -26605407 -6818986 -26605416 -38846561 22654131 10471055 -4988929 -24201440 -1762132 17362028 -24201447 10834244 17362018 4674037 5117032 -1762138 5117030 4674058 10834233 10470986 -4988970 
33 -42291289 59113766 -59113786 42291217 25681290 57039059 51 -39693176 -24075115 -57039040 24075115 39693138 -25681261 4171631 -4589533 -12948483 -7577501 -26680590 12948443 11816793 26680605 3697495 1170088 7577501 -1170086 -3697497 -11816780 -4171612 4589524 
97538843 -77897306 -60403315 -60403263 -77897358 29185202 43239227 49902487 25384665 18088839 43239264 18088821 25384597 29185250 -13968674 -267273 -10317812 -3754653 -12074666 -10317829 -7770343 -12074696 -2934934 -229596 -3754652 -229593 -2934943 -7770316 -13968664 -267309 


==> anc/coxeter/H3/confirm.sage <==
from sage.all import *

G = CoxeterGroup(['H',3])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/H3/optimal_value.txt <==
0.097887


==> anc/coxeter/H3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 97887/1000000 0.0978870000000000
sqrt(2 epsilon/|S|) (numerical):  0.255456454214804
d=3, D=3
Error: 3795707519/625000000000000 6.07313203040000e-6

Certified
epsilon: 1908059761231/19531250000000 0.0976926597750272
sqrt(2 epsilon/|S|):  1/3125000*sqrt(1908059761231/3) 0.255202742638119

Certified (no self-inverse)
epsilon: 3819915229981/39062500000000 0.0977898298875136
sqrt(2 epsilon/|S|):  1/3125000*sqrt(3819915229981/6) 0.255329629939435



==> anc/coxeter/H3/root_as_integral.txt <==
100000000
-769908 -297437 886295 -1323120 -3846154 4359967 -191714 3250217 -5161011 -4264139 -3928493 13381906 3217530 3613424 -698918 -8228445 
3385012 5626574 -1819199 2621941 4239009 3253817 -9187745 219483 -1540096 -2836357 4024971 -2105392 -13984480 15953319 -5884034 -1966823 
-5343239 -9926877 12731010 -7435182 1634583 -8110450 14682926 1781400 -335561 21095271 -11890570 6256426 -26093691 5050458 10964366 -5060870 
12889641 -16901131 18112487 10329973 -13725614 -13617848 -6077556 12271638 8272620 -14774374 22294535 -2110881 -6826898 -5662360 9187893 -13662125 
-9419264 -9974388 -20526544 22349215 -6047718 9211620 2859960 -13799118 19594515 13726030 -2356667 -11799356 9982357 14138899 12881863 -30821404 
1202439 -23114386 849245 21423192 -20186668 6620242 9730798 -8396678 5170908 13820861 5582994 13749806 -4358171 823779 -41129592 18211231 
-56718345 -7730362 8796104 4621951 9719557 41785369 -7872049 49110305 13340097 -5820739 4432106 -14067101 -13144396 -18498034 -7996644 42181 
10076909 -14005416 -16937091 12201146 40721025 -41662416 -44979217 32332695 26444544 23028206 -26686103 24151736 11511788 -10852728 -18650415 -6694663 
-21693699 7832201 13627109 -15189150 33716759 -20679107 40234467 -26083469 56044266 -48918989 791886 14620205 -2513467 9111010 -27555866 -13344156 
6774236 56675046 -11972616 -54663948 -68011578 -4769721 -11866134 21599460 57781476 34494487 12468548 4130207 -5043702 -5691511 -18543432 -13360818 
185599 30700078 -82597951 41371785 -11290633 -40999972 67615270 56922111 -22101097 -23118278 8625431 7621286 -31466610 -10410026 4277630 4665377 
-90930372 82609138 62746904 79360501 -30891322 -71502265 -31383803 -29590020 -27095028 15914529 947693 14424882 13511795 4764286 3134384 3978698 


==> anc/coxeter/H4/confirm.sage <==
from sage.all import *

G = CoxeterGroup(['H',4])
generators = [i for i in G.gens()]
identity = generators[0]*(generators[0].inverse())

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/coxeter/H4/optimal_value.txt <==
0.010956


==> anc/coxeter/H4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 2739/250000 0.0109560000000000
sqrt(2 epsilon/|S|) (numerical):  0.0740135122798533
d=3, D=3
Error: 19516399429/2500000000000000 7.80655977160000e-6

Certified
epsilon: 836421100571/78125000000000 0.0107061900873088
sqrt(2 epsilon/|S|):  7/12500000*sqrt(17069818379) 0.0731648484154406

Certified (no self-inverse)
epsilon: 1692358600571/156250000000000 0.0108310950436544
sqrt(2 epsilon/|S|):  1/12500000*sqrt(1692358600571/2) 0.0735904037346392



==> anc/coxeter/H4/root_as_integral.txt <==
100000000
210228 -432234 1322171 751266 -1157454 -126008 1318897 -2854106 2115178 -1265932 2980930 -2328122 2529727 -2803560 1375975 412825 -1899963 363746 3246032 -4835326 -451167 3860022 -3710654 -1853909 6829218 -3575199 -1721984 5338372 -322032 -3316937 
-155296 -332310 -1052380 578572 359283 -1273006 1418568 -1154090 -2322741 -2558780 1750350 2576738 -1142837 101309 -2328062 743266 -2323133 5203913 -12871 -2129850 -3521196 285697 -139629 -3170939 6156971 5486410 3639859 -7474506 3941746 -1151056 
2267516 1812120 1392988 640812 2148110 -2382027 5216793 -735965 -1119546 2922260 -552615 -4010890 -1988096 2753604 -3941415 2485384 -8092882 7659000 4600939 -965887 4230194 -5035337 -838013 3067668 -1833290 -2565154 -10236674 -2043604 2190655 2953352 
-655581 -5137728 5218838 -1262881 -1126877 -1186125 -4239880 -7010903 9563415 1564411 1165111 2162245 -1337554 2898676 6542773 2737745 -9309600 -618337 -3988645 -3277859 5348136 2406258 179133 -10545554 -6823227 3738775 1922212 341388 3908596 6823039 
-8152683 -3711797 -601194 -6756938 -5472286 -4638048 3329719 1023005 7204842 100126 71211 -4051037 -2968770 -2679108 545536 -14935475 7168284 11072745 9590456 6980217 6435231 9358439 -4611458 -703062 -2542176 6286357 -982592 -3490085 -4646822 1777363 
-989075 5586536 -4514265 6656866 -10074012 6886593 8297581 -4009542 4215619 -1545247 -11598687 375851 5441132 -2068763 9200886 -7270517 1456532 -4761015 4432024 -4880975 2758175 -2697092 -2983525 4106425 -3579415 -8680972 4068365 -10269922 16776392 -335953 
2873957 1289499 3173396 -4230623 6632980 -979410 -1220907 2295321 1917332 -1957298 4519261 -9610375 2629711 1711358 -1898816 4560411 -7227032 1855211 -544073 874222 4409565 -1203082 -18528235 9682252 -2564886 -10276673 24257191 -8459324 -8993175 5012242 
1014767 14182206 -3578030 -13528574 7369967 14747225 525801 4034768 -1010108 -5355265 1742855 -7439528 -11646795 837454 5294700 -12139281 2535664 5545590 -6695577 -28396268 -4866448 -2089594 -1096486 7341708 -3674564 12423111 560014 10559352 1204568 11596768 
458182 -7519511 14402534 656913 -6187756 2032683 834137 -12274658 -3335760 10597219 7731829 623469 -191083 -4627322 38629 1503581 8136616 5063281 8700099 -6249169 -28774373 7886486 11594278 6230122 -7776092 -13855112 157182 -9233807 -5474887 18852290 
-4371525 13593521 -10842429 2196117 -9749094 7145223 9447657 310085 3618010 -7432663 -5701463 5077678 -3860910 -2804613 10862952 -1022199 -21467313 -6879253 -2155777 11947384 -2881009 3135058 8551488 376360 16371614 -31983 -3105369 -4104187 -24653348 18429988 
6954373 -12559019 -15164986 22524268 8275584 -7156913 -18217 -7990540 -5279880 -10506493 -1934810 7627779 9428474 1595623 -7102978 3151636 18596276 -5411536 -2893240 -18610052 18179304 9401837 -9353784 2113182 917830 4237614 -10219062 -8810886 -12699608 22708224 
-7880329 9372238 8280610 -11811130 -8665684 7700419 3465762 7066837 -5815904 15078476 4062889 -697195 -1307512 -13452264 -19835483 3100473 11898500 -9640487 9127758 -9153777 22143225 -16269995 9328156 -26246078 11775022 -8849362 9282915 -3903450 -1847899 13693269 
15997782 8227159 18103014 13386066 -24011300 -1438485 3786995 -4949334 2228695 5955660 -9143633 645048 -5582375 -17303604 -11406669 -2857126 7364171 15925783 -34088682 10207692 -1559254 -3583139 -18834779 2168316 5044780 5495316 -935207 11137024 2006745 8013341 
-8653794 8967073 -18359008 996453 2063782 -9940015 13320436 9175822 3643573 -5641507 742977 5629393 -7670969 701170 -16837984 4088248 -3552683 17530484 -21427360 -6132545 5779267 30549351 21088787 -5836171 -12302035 -29919444 10398187 7962382 7102530 -3466400 
348663 -18964880 -3234161 4679291 10484667 2778990 -5751451 -5071692 -3415934 3325340 -3622857 5291452 -98309 13406387 27223018 -19654165 9968582 31342460 -13669323 -1056370 6528246 -29797923 10902111 -8820180 17477776 -25107365 5858035 3359293 -11940255 -2769446 
-44197145 -3539048 -2060503 11165838 -4607095 33446757 22686234 -16388275 -16370015 17695502 33836046 16908409 3150249 22329756 -8158689 -5075209 -4093201 -3881180 -16546265 4906065 2566892 -1427411 -24253506 3486705 -9580597 2537598 -5842033 3253834 -3537593 -8412120 
27613623 6944958 4495427 -6803672 -6909230 13329037 6668666 -45564515 888887 -11177282 -16056102 6862695 -41202437 38779079 -19490536 13503 12994899 -8355789 18216312 6252313 8523912 7348847 2620485 -1809625 4778797 -4810355 13127872 7611457 -10339534 -14551692 
-8866668 -6837962 9020654 5504647 1984214 -34362448 25785244 16304818 5096515 -15295478 18341522 38324514 -49760652 -17073542 20516820 7897981 7371037 -14568056 12088776 -5248491 -1482012 -20833417 -15875299 9954189 -3808723 -8933322 3540266 10453597 6112966 4648310 
20816290 1898848 -12945841 3729512 3579162 -11181197 25652365 -32018853 -41235078 -5826579 37519254 -42501626 -5534138 -26244042 28557287 -4951465 2631042 -8947395 -8614551 20518865 17804169 1568772 21005071 -7059437 -12823234 10802818 10956707 2529929 9526084 787261 
-12766799 -1847133 685281 3480294 -1120536 -39077436 41701673 9705158 -723198 44142970 -31216611 -32455663 -1438252 35649231 15506032 11263973 11633646 -17397092 -13948549 -18759599 -17110796 5448234 -4269897 -11749016 12465685 16245999 10345357 1539618 -12130514 -3802060 
19722495 6221582 -22798631 -2001426 5461636 4663436 -27893103 8172649 -47931055 55036778 -17425198 28305087 -21642677 -13251498 22321877 -6432684 -16799248 6703578 16900238 452905 5174898 33924308 -29980930 -11414590 -765727 -7260685 2000540 3633995 4610532 2290918 
-1872208 -54512142 -22068482 38013089 45961830 48507020 18835602 5656598 35178457 21049101 -21763632 -29253915 -40014227 -41369009 -25919246 -3711267 -11641662 -8245042 5893400 13231203 -14501489 -2899970 3629692 -5064336 6662259 7107435 13191315 9030444 8184027 2705155 
2566615 31743614 -34306557 -55708921 57905308 -20386541 21701126 -60238433 37917854 27483965 -7306530 35272820 30236386 -32187603 -5666122 4593198 19426455 -2038484 -15460342 19009406 -16903235 -16256065 -17075473 -198578 4404192 -2921769 -11447831 -2383675 4298993 3926227 
6803068 -52420576 63715403 -56912428 27911360 25946097 58158460 11759839 -48760952 -35038601 -50965965 26204939 24917836 -13718769 6162063 -4359457 -13839866 -9197492 -18332006 2636981 17982605 30873374 1026437 4090383 4065027 -3091125 -8059484 -1160924 1836671 1767102 
-96253378 71899413 73634745 62254755 74601053 -21281893 -44753695 -45415893 -31191148 -24263146 -53885343 -19555546 -20725531 -23498365 10554259 -1741729 6641815 8276937 9146578 9950899 11906811 16375794 8260345 -953124 6755765 -94213 6105781 2636952 2570909 2040193 


==> anc/finte_sl/length_2/sl2_3/confirm.sage <==
from sage.all import *

p = 3; R = GF(p) # Finite field of order p
identity = identity_matrix(R, 2)
generators = [ matrix(R,[[1,1],[0,1]]), \
               matrix(R,[[1,-1],[0,1]]), \
               matrix(R,[[1,0],[1,1]]), \
               matrix(R,[[1,0],[-1,1]])]

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_2/sl2_3/optimal_value.txt <==
1.267949


==> anc/finte_sl/length_2/sl2_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1267949/1000000 1.26794900000000
sqrt(2 epsilon/|S|) (numerical):  0.796225156598308
d=2, D=2
Error: 27678828323/500000000000000 0.0000553576566460000

Certified
epsilon: 79219133671677/62500000000000 1.26750613874683
sqrt(2 epsilon/|S|):  1/5000000*sqrt(79219133671677/5) 0.796086094196737

Certified (no self-inverse)
epsilon: 158465946171677/125000000000000 1.26772756937342
sqrt(2 epsilon/|S|):  1/5000000*sqrt(158465946171677/10) 0.796155628433730



==> anc/finte_sl/length_2/sl2_3/root_as_integral.txt <==
100000000
0 4373858 -4373858 -4373858 4373858 11382665 -1171896 1171896 -11382665 -11382665 1171896 -1171896 11382665 
0 14243323 14243323 -14243323 -14243323 -18862097 13052137 13052137 -18862097 18862097 -13052137 -13052137 18862097 
-15021915 -1195390 -1195390 -1195390 -1195390 -20030960 24981830 24981830 -20030960 -20030959 24981830 24981830 -20030966 
0 -29475235 -29475235 29475235 29475235 5482980 40088901 40088901 5482980 -5482980 -40088901 -40088901 -5482980 
0 -7897772 7897772 -7897771 7897772 -32101507 41629992 -41629992 32101507 -32101507 41629992 -41629992 32101506 
1 -77080324 77080323 -77080324 77080324 30702301 9051825 -9051825 -30702301 30702302 9051825 -9051825 -30702302 
-149690545 60451101 60451102 60451101 60451102 -1897153 -21131311 -21131311 -1897153 -1897153 -21131311 -21131311 -1897158 
0 103717425 -103717425 -103717425 103717425 -42715071 -27789176 27789176 42715071 42715071 27789176 -27789176 -42715071 


==> anc/finte_sl/length_2/sl2_5/confirm.sage <==
from sage.all import *

p = 5; R = GF(p) # Finite field of order p
identity = identity_matrix(R, 2)
generators = [ matrix(R,[[1,1],[0,1]]), \
               matrix(R,[[1,-1],[0,1]]), \
               matrix(R,[[1,0],[1,1]]), \
               matrix(R,[[1,0],[-1,1]])]

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_2/sl2_5/optimal_value.txt <==
0.133166


==> anc/finte_sl/length_2/sl2_5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 66583/500000 0.133166000000000
sqrt(2 epsilon/|S|) (numerical):  0.258036819078208
d=2, D=2
Error: 23590155711/2500000000000000 9.43606228440000e-6

Certified
epsilon: 41590784844289/312500000000000 0.133090511501725
sqrt(2 epsilon/|S|):  1/25000000*sqrt(41590784844289) 0.257963671378088

Certified (no self-inverse)
epsilon: 83205159844289/625000000000000 0.133128255750862
sqrt(2 epsilon/|S|):  1/25000000*sqrt(83205159844289/2) 0.258000247820484



==> anc/finte_sl/length_2/sl2_5/root_as_integral.txt <==
100000000
-2434341 7202649 1583938 1594269 7209603 1521635 -1161796 -15795105 2210769 -13965633 19629864 19624030 -13963808 2186084 -15820722 -1163716 1542280 
-749419 5944229 -2194820 -2147879 5975163 -13495998 20562137 -5314820 15332879 -8636331 -11920298 -11854773 -8610348 15281239 -5245669 20605080 -13530372 
1377558 10607858 -15389805 -15434493 10569636 -18126218 -18158452 7169835 16064863 9040790 8176819 8157846 8958255 16122598 7196276 -18233599 -18099767 
2716 -14845069 -15791710 15739701 14858950 15775281 -18106934 -15567005 15295339 -13375665 -18659290 18753114 13453424 -15326533 15612324 17940345 -15758988 
-7976 9317546 12982635 -12917053 -9356164 7539560 14368775 -43513965 -15425740 24860258 -20011101 20047509 -24911378 15346014 43463333 -14327945 -7454308 
12741 43409450 33384452 -33429810 -43379894 -18624545 -24225302 -19723581 -4857263 -54386872 -3506090 3534257 54392364 4869627 19709397 24202396 18618673 
63223 99936895 -108536009 108492067 -100000081 -17320798 -24871359 -22946786 18612771 34781151 30876473 -30857250 -34762958 -18645728 22957817 24858583 17361989 
-253150657 99545769 98618243 98705209 99408883 -20971241 -31317063 16469370 -18531120 16251432 -33498265 -33524498 16252216 -18547473 16501301 -31266230 -20945876 


==> anc/finte_sl/length_2/sl3_3/confirm.sage <==
from sage.all import *

p = 3; R = GF(p)
identity = identity_matrix(GF(p), 3)
generators = [ matrix(R,[[1,1,0],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,-1,0],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,1],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,-1],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,1],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,-1],[0,0,1]]), \
               matrix(R,[[1,0,0],[1,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[-1,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[1,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[-1,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[0,1,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[0,-1,1]])]

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_2/sl3_3/optimal_value.txt <==
2.708497


==> anc/finte_sl/length_2/sl3_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 2708497/1000000 2.70849700000000
sqrt(2 epsilon/|S|) (numerical):  0.671875112403091
d=2, D=2
Error: 240722162719/500000000000000 0.000481444325438000

Certified
epsilon: 169040340337281/62500000000000 2.70464544539650
sqrt(2 epsilon/|S|):  1/5000000*sqrt(56346780112427/5) 0.671397230333441

Certified (no self-inverse)
epsilon: 338321402837281/125000000000000 2.70657122269825
sqrt(2 epsilon/|S|):  1/5000000*sqrt(338321402837281/30) 0.671636213871052



==> anc/finte_sl/length_2/sl3_3/root_as_integral.txt <==
100000000
0 -82251 82251 919758 -919758 -2458 2458 82251 -82251 -919758 919758 2458 -2458 1240278 -1483892 77980 -114847 -550212 174692 -548641 511773 -118166 -125446 1483892 -1240278 -80812 117679 -174692 550212 -511251 548118 125446 118166 1358445 1365724 253785 158480 6152658 -1953469 198800 213465 -1365724 -1358445 -159003 -253262 1953469 -6152658 -195968 -216297 -145771 144670 118166 -125446 -521748 520647 -16440 5220 50989 -49887 125446 -118166 -538144 539245 -5220 16440 550212 -174692 548118 -511251 -1240278 1483892 117679 -80812 174692 -550212 511773 -548641 -1483892 1240278 -114847 77980 -253262 -159003 -6152658 1953469 -216297 -195968 -1358445 -1365724 158480 253785 -1953469 6152658 213465 198800 1365724 1358445 539245 -538144 16440 -5220 -49887 50989 520647 -521748 5220 -16440 144670 -145771 
0 437298 -437298 36935 -36935 -812485 812485 -437298 437298 -36935 36935 812485 -812485 702299 592903 -366204 562214 2925272 -928773 -9695 205706 1850823 -555622 -592903 -702299 -570072 374061 928773 -2925272 -32867 -163143 555622 -1850823 -1148525 1257921 -157265 173820 247075 -78446 522928 -506373 -1257921 1148525 -346659 330104 78446 -247075 413347 -429902 65942 -430123 -1850823 -555622 -249885 -114297 -5435066 1725633 437982 -73799 555622 1850823 207323 156860 -1725633 5435066 -2925272 928773 -163143 -32867 -702299 -592903 374061 -570072 -928773 2925272 205706 -9695 592903 702299 562214 -366204 330104 -346659 -247075 78446 -429902 413347 1148525 -1257921 173820 -157265 -78446 247075 -506373 522928 1257921 -1148525 156860 207323 5435066 -1725633 -73799 437982 -114297 -249885 1725633 -5435066 -430123 65936 
0 -809155 809155 -73533 73533 -438848 438848 809155 -809155 73533 -73533 438848 -438848 -1307187 -1089395 -442021 79332 -5412787 1718559 -185654 -177035 -548394 -1848188 1089395 1307187 -63689 426378 -1718559 5412787 270390 92299 1848188 548394 -758793 541001 496415 -529376 -491892 156176 150310 -183270 -541001 758793 436021 -403060 -156176 491892 355400 -322440 -556750 360045 548394 -1848188 30080 -226786 -2935641 932066 -375687 572393 1848188 -548394 54656 142050 -932066 2935641 5412787 -1718559 92299 270390 1307187 1089395 426378 -63689 1718559 -5412787 -177035 -185654 -1089395 -1307187 79332 -442021 -403060 436021 491892 -156176 -322440 355400 758792 -541001 -529376 496415 156176 -491892 -183270 150310 541001 -758793 142050 54656 2935641 -932066 572393 -375687 -226786 30080 932066 -2935641 360045 -556751 
0 62907 62907 -62907 -62907 62907 62907 -62907 -62907 62907 62907 -62907 -62907 0 0 1120643 1120643 -5192109 2155602 1120643 1120643 0 0 0 0 1120643 1120643 2155602 -5192109 1120643 1120643 0 0 0 0 -1120643 -1120643 5192109 -2155602 -1120643 -1120643 0 0 -1120643 -1120643 -2155602 5192109 -1120643 -1120643 1120643 1120643 0 0 1120643 1120643 -5192109 2155602 1120643 1120643 0 0 1120643 1120643 2155602 -5192109 5192109 -2155602 -1120643 -1120643 0 0 -1120643 -1120643 -2155602 5192109 -1120643 -1120643 0 0 -1120643 -1120643 1120643 1120643 -5192109 2155602 1120643 1120643 0 0 1120643 1120643 2155602 -5192109 1120643 1120643 0 0 -1120643 -1120643 5192109 -2155602 -1120643 -1120643 -1120643 -1120643 -2155602 5192109 -1120643 -1120643 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3637717 3637717 0 0 -3637717 -3637717 0 0 0 0 3637717 3637717 0 0 -3637717 -3637717 0 0 0 0 3637717 3637717 0 0 -3637717 -3637717 0 0 3637717 3637717 0 0 -3637717 -3637717 -3637717 -3637717 0 0 3637717 3637717 0 0 -3637717 -3637717 0 0 3637717 3637717 0 0 0 0 -3637717 -3637717 0 0 3637717 3637717 0 0 -3637717 -3637717 0 0 3637717 3637717 3637717 3637717 0 0 -3637717 -3637717 0 0 3637717 3637717 0 0 -3637717 -3637717 0 0 3637717 3637717 0 0 -3637717 -3637717 3637717 3637717 0 0 -3637717 -3637717 
0 756519 756519 604172 604172 -152347 -152347 -756519 -756519 -604172 -604172 152347 152347 1641734 1641734 -3129947 -3129947 4676165 7024745 -1929735 -1929735 1096587 1096587 1641734 1641734 -3129947 -3129947 7024745 4676165 -1929735 -1929735 1096587 1096587 545146 545146 -813242 -813242 3734483 5610108 -3227527 -3227527 545146 545146 -813242 -813242 5610108 3734483 -3227527 -3227527 -1297792 -1297792 -1096587 -1096587 2316706 2316706 -941681 -1414637 -1297792 -1297792 -1096587 -1096587 2316706 2316706 -1414637 -941681 -4676165 -7024745 1929735 1929735 -1641734 -1641734 3129947 3129947 -7024745 -4676165 1929735 1929735 -1641734 -1641734 3129947 3129947 813242 813242 -3734483 -5610108 3227527 3227527 -545146 -545146 813242 813242 -5610108 -3734483 3227527 3227527 -545146 -545146 -2316706 -2316706 941681 1414637 1297792 1297792 -2316706 -2316706 1414637 941681 1297792 1297792 
1 -260860 -260860 524735 524735 785596 785596 260862 260862 -524733 -524733 -785594 -785594 318375 318375 -868025 -868025 -1612423 -2422255 2612695 2612695 -1262595 -1262595 318375 318375 -868025 -868025 -2422255 -1612423 2612695 2612695 -1262595 -1262595 1580971 1580971 -3144627 -3144627 3243466 4872481 -364852 -364852 1580971 1580971 -3144627 -3144627 4872481 3243466 -364852 -364852 -2977545 -2977545 1262597 1262597 -2276601 -2276601 4855890 7294737 -2977545 -2977545 1262597 1262597 -2276601 -2276601 7294737 4855890 1612425 2422257 -2612693 -2612693 -318373 -318373 868027 868027 2422257 1612425 -2612693 -2612693 -318373 -318373 868027 868027 3144629 3144629 -3243464 -4872479 364854 364854 -1580969 -1580969 3144629 3144629 -4872479 -3243464 364854 364853 -1580969 -1580969 2276603 2276603 -4855888 -7294735 2977547 2977547 2276603 2276603 -7294735 -4855888 2977547 2977439 
-7719716 -2640110 -2640110 -2640110 -2640110 -2640110 -2640110 -2640110 -2640110 -2640110 -2640110 -2640110 -2640110 2474741 2474741 1188076 1188076 1186770 -7605132 1188076 1188076 2474741 2474741 2474741 2474741 1188076 1188076 -7605132 1186770 1188076 1188076 2474741 2474741 2474741 2474741 1188076 1188076 1186770 -7605132 1188076 1188076 2474741 2474741 1188076 1188076 -7605132 1186770 1188076 1188076 1188076 1188076 2474741 2474741 1188076 1188076 1186770 -7605132 1188076 1188076 2474741 2474741 1188076 1188076 -7605132 1186770 1186770 -7605132 1188076 1188076 2474741 2474741 1188076 1188076 -7605132 1186770 1188076 1188076 2474741 2474741 1188076 1188076 1188076 1188076 1186770 -7605132 1188076 1188076 2474741 2474741 1188076 1188076 -7605132 1186770 1188076 1188076 2474741 2474741 1188076 1188076 1186770 -7605132 1188076 1188076 1188076 1188076 -7605132 1186770 1188076 1188024 
0 -15077 15077 49913 -49913 1705 -1705 15077 -15077 -49913 49913 -1705 1705 1162715 -2169300 -5814711 7281058 -633396 -1645530 3750464 -2284118 -560215 -446371 2169300 -1162715 5593500 -7059847 1645530 633396 2723999 -4190345 446371 560215 1722929 1609085 -3184973 -1668951 2096676 5447058 -371686 -4482238 -1609085 -1722929 1229069 3624854 -5447058 -2096676 592897 4261027 7332310 -7498152 560215 -446371 1209640 -1375482 71637 186108 -5376406 5542248 446371 -560215 5264824 -5098981 -186108 -71637 633395 1645530 -4190345 2723999 -1162715 2169300 -7059847 5593500 -1645530 -633395 -2284118 3750464 -2169300 1162715 7281058 -5814711 3624854 1229069 -2096676 -5447058 4261027 592897 -1722929 -1609085 -1668951 -3184973 5447058 2096676 -4482238 -371686 1609085 1722929 -5098981 5264824 -71636 -186108 5542248 -5376406 -1375482 1209640 186108 71637 -7498152 7332309 
1 23564 -23562 5540 -5538 46214 -46212 -23562 23564 -5538 5540 -46212 46214 971382 601599 -4857408 2565968 989800 2571450 -6746600 4455159 -756032 2329012 -601597 -971380 -1137162 3428606 -2571448 -989798 7465131 -5173686 -2329010 756034 1727415 -1357629 7219036 -7757718 232688 604510 -310967 -227714 1357631 -1727413 -4162568 4701253 -604508 -232686 6305542 -5766857 -3060904 -1433242 756034 2329012 1151104 -5645251 1941270 5043320 4439 4489711 -2329010 -756032 -432573 4926724 -5043318 -1941268 -989798 -2571448 -5173686 7465131 -971380 -601597 3428606 -1137162 2571450 989800 4455159 -6746600 601599 971382 2565968 -4857409 4701253 -4162568 -232686 -604508 -5766857 6305542 -1727411 1357631 -7757718 7219036 604510 232688 -227714 -310967 -1357629 1727415 4926724 -432573 -1941268 -5043318 4489711 4439 -5645251 1151104 5043320 1941270 -1433242 -3061012 
0 -44034 44034 -14127 14127 24145 -24145 44034 -44034 14127 -14127 -24145 24145 -1941330 -998231 2397132 1885084 -1849724 -4805489 -1889162 6171378 -2275703 -663859 998231 1941330 -5529119 1246903 4805489 1849724 56620 -4338836 663859 2275703 334373 -1277471 944988 428874 -593446 -1541744 7932003 -6558142 1277471 -334373 -6656872 5283010 1541744 593446 -4800017 3426155 -140105 -2207954 2275703 -663859 -7769379 5421321 1014255 2634985 5851989 -3503930 663859 -2275703 5936838 -3588779 -2634985 -1014255 1849724 4805489 -4338836 56620 1941330 998231 1246903 -5529119 -4805489 -1849724 6171378 -1889162 -998231 -1941330 1885084 2397132 5283010 -6656872 593446 1541744 3426155 -4800017 -334373 1277471 428874 944988 -1541744 -593446 -6558142 7932003 -1277471 334373 -3588779 5936838 -1014255 -2634985 -3503930 5851989 5421321 -7769379 2634985 1014255 -2207954 -140105 
0 130360 -130361 -71214 71215 463426 -463425 130360 -130361 -71214 71215 463426 -463425 -365729 308207 186215 -177381 -1371424 2749880 6957465 -6948631 -185200 127679 397152 -339631 -1918658 1909826 -2749885 1371430 -6691240 6682406 -19286 76808 12677 18747 6573855 -6578683 749195 -1502231 -2787069 2782245 -217163 185740 -7061190 7066014 1502231 -749196 1054626 -1049799 -1275987 1307387 -76808 -127679 -1769621 1801024 -4875353 9775690 788651 -820054 19286 185200 2035847 -2067248 -9775688 4875349 -1371424 2749881 -6682406 6691240 339630 -397152 -1909825 1918659 -2749884 1371429 6948631 -6957465 -308207 365728 177382 -186214 -7066016 7061189 749194 -1502230 1049801 -1054624 -185739 217163 6578681 -6573857 1502232 -749197 -2782243 2787070 -18746 -12676 2067249 -2035845 -4875353 9775690 820053 -788652 -1801022 1769621 -9775688 4875349 -1307389 1275982 
1 467692 -467689 53780 -53780 -123295 123297 467692 -467689 53780 -53780 -123295 123297 -21217 -185149 -545148 576841 -4920219 9865658 -1899147 1930837 -35052 -171313 -2512 208882 1006073 -1037762 -9865654 4920219 1698097 -1729787 89459 116911 371263 -394992 -2686838 2690485 -565783 1134471 -6650416 6654062 -316857 340589 938452 -942094 -1134473 565789 7111340 -7114983 -86914 78563 -116909 171316 -6987403 6979049 1297104 -2600854 -1661471 1669829 -89456 35055 6786353 -6777997 2600857 -1297103 -4920221 9865659 1729788 -1698096 -208880 2514 1037764 -1006070 -9865653 4920218 -1930837 1899148 185151 21219 -576839 545150 942097 -938449 -565784 1134472 7114985 -7111338 -340588 316859 -2690482 2686841 -1134472 565789 -6654060 6650418 394994 -371261 6777997 -6786352 1297105 -2600855 -1669826 1661474 -6979048 6987402 2600856 -1297103 -78559 86811 
1 -33171 33172 478399 -478397 82848 -82845 -33171 33172 478399 -478396 82848 -82845 -161276 175914 -7196254 7194010 348975 -699732 323868 -326113 353115 -338477 -49816 35180 6886548 -6884298 699730 -348968 -2112283 2114533 -389670 375035 -149067 -62023 1297411 -1264994 -5032866 10091529 349517 -317098 112514 98581 -1173404 1140988 -10091526 5032866 -659223 626810 7105088 -7099474 -375033 338479 -403238 408855 -871566 1747600 -6981081 6975468 389671 -353114 -1385176 1379565 -1747596 871566 348974 -699731 -2114530 2112285 -35179 49817 6884301 -6886546 699730 -348968 326116 -323865 -175913 161277 -7194007 7196256 -1140987 1173405 -5032867 10091529 -626807 659226 -98579 -112512 1264994 -1297410 -10091525 5032866 317101 -349514 62025 149070 -1379562 1385179 -871566 1747600 -6975467 6981082 -408852 403241 -1747596 871566 7099474 -7105195 
1 413235 413236 -2945953 -2945953 2532720 2532720 413236 413236 -2945953 -2945953 2532720 2532720 -1217561 -1217561 3450487 3450488 -1309789 965296 -3687912 -3687912 1416219 1416219 -1217561 -1217561 3450488 3450487 965299 -1309790 -3687912 -3687912 1416219 1416219 -198655 -198655 -534477 -534477 9337513 -6881608 2227092 2227090 -198655 -198655 -534477 -534477 -6881608 9337513 2227090 2227092 1460824 1460824 1416219 1416219 -2916007 -2916009 -8027721 5916314 1460824 1460824 1416219 1416219 -2916009 -2916007 5916314 -8027720 -1309790 965297 -3687912 -3687911 -1217561 -1217561 3450488 3450488 965300 -1309791 -3687912 -3687912 -1217561 -1217561 3450488 3450488 -534477 -534477 9337513 -6881608 2227090 2227092 -198655 -198655 -534476 -534477 -6881608 9337513 2227092 2227090 -198655 -198655 -2916009 -2916007 -8027720 5916313 1460824 1460824 -2916007 -2916009 5916313 -8027720 1460824 1460715 
0 -3163113 -3163113 1223685 1223685 1939428 1939429 -3163113 -3163113 1223685 1223685 1939428 1939428 -932348 -932348 1374979 1374976 10025822 -7388883 442402 442407 -588266 -588266 -932348 -932348 1374977 1374978 -7388885 10025823 442407 442402 -588266 -588266 1520614 1520614 -3675700 -3675696 -3878598 2858469 2972624 2972624 1520614 1520614 -3675696 -3675700 2858472 -3878600 2972625 2972623 -3415029 -3415027 -588266 -588266 2300720 2300721 -6147222 4530410 -3415027 -3415029 -588266 -588266 2300721 2300720 4530417 -6147225 10025821 -7388881 442407 442402 -932348 -932348 1374977 1374979 -7388884 10025822 442402 442407 -932348 -932348 1374979 1374976 -3675696 -3675700 -3878598 2858468 2972625 2972623 1520614 1520614 -3675700 -3675694 2858472 -3878599 2972623 2972624 1520614 1520614 2300721 2300719 -6147221 4530409 -3415027 -3415030 2300720 2300721 4530416 -6147225 -3415030 -3415031 
0 2613917 2613917 2843773 2843773 229855 229855 -2613917 -2613917 -2843773 -2843773 -229855 -229855 -262678 -262678 1591876 1591876 -8444615 7721247 2614580 2614579 -114745 -114745 -262678 -262678 1591876 1591876 7721246 -8444615 2614579 2614580 -114744 -114744 -147933 -147933 2684806 2684806 -9187195 8400217 1891545 1891547 -147933 -147933 2684806 2684807 8400217 -9187194 1891547 1891545 -723033 -723033 114745 114745 1092929 1092930 -742580 678971 -723033 -723033 114745 114745 1092930 1092929 678970 -742580 8444615 -7721246 -2614580 -2614580 262678 262678 -1591876 -1591876 -7721248 8444615 -2614579 -2614580 262678 262678 -1591876 -1591876 -2684806 -2684806 9187195 -8400217 -1891545 -1891547 147933 147933 -2684806 -2684806 -8400218 9187195 -1891547 -1891545 147933 147933 -1092929 -1092930 742579 -678970 723033 723033 -1092930 -1092929 -678970 742580 723033 723032 
0 1774560 1774560 -1376439 -1376439 -3150998 -3150998 -1774560 -1774560 1376438 1376438 3150999 3150999 -19162 -19162 2181077 2181077 -5732958 5241871 674641 674641 -237066 -237066 -19162 -19162 2181077 2181077 5241871 -5732957 674641 674641 -237066 -237066 217905 217905 -288068 -288068 4446772 -4065861 -1926972 -1926971 217905 217905 -288068 -288068 -4065860 4446772 -1926971 -1926972 -2601613 -2601613 237067 237066 -2469144 -2469144 10179730 -9307731 -2601613 -2601613 237067 237067 -2469144 -2469144 -9307731 10179730 5732958 -5241871 -674641 -674642 19161 19161 -2181076 -2181076 -5241872 5732959 -674642 -674641 19161 19161 -2181076 -2181076 288067 288068 -4446772 4065860 1926972 1926972 -217905 -217905 288067 288067 4065860 -4446772 1926972 1926972 -217905 -217905 2469144 2469144 -10179731 9307732 2601613 2601613 2469144 2469144 9307732 -10179731 2601613 2601613 
1 1 1 1 1 1 1 1 1 1 1 1 1 -5744709 6053549 5009718 -5585569 1 1 3410309 -2834455 2155511 -2464346 339495 -648330 1734133 -1158278 1 1 5688928 -6264779 -6161556 6470395 453156 4952061 -6726425 -3352051 1 1 8301135 1777345 -4459202 -946013 6206525 3871954 1 1 -1557284 -8521192 5400573 2069038 6470395 -2464346 -8394451 924844 1 1 -5920473 -1549134 -6161556 2155511 -704783 8174394 1 1 1 1 -6264779 5688928 -648330 339495 -1158278 1734133 1 1 -2834455 3410309 6053549 -5744709 -5585569 5009718 3871954 6206525 1 1 -8521192 -1557284 -946013 -4459202 -3352051 -6726425 1 1 1777345 8301135 4952061 453156 8174394 -704783 1 1 -1549134 -5920473 924844 -8394451 1 1 2069038 5400470 
1 1 1 1 1 1 1 1 1 1 1 1 1 1270213 3854302 -2937478 -6617603 1 1 1232129 8322955 -6469407 1344896 1517244 -6641755 8603779 951305 1 1 -5924577 -3630504 3103459 2021056 -7165673 4378221 -2913814 8111257 1 1 -1591282 -3606157 3799725 -1012269 -5712879 515439 1 1 7257583 -2060140 -2168386 8444483 2021056 1344896 -2617534 -3658559 1 1 -6458307 182213 3103459 -6469407 7309985 -1033888 1 1 1 1 -3630504 -5924576 -6641755 1517244 951305 8603780 1 1 8322955 1232129 3854302 1270213 -6617602 -2937478 515439 -5712879 1 1 -2060140 7257583 -1012269 3799725 8111257 -2913814 1 1 -3606157 -1591283 4378221 -7165673 -1033889 7309985 1 1 182213 -6458307 -3658559 -2617534 1 1 8444483 -2168488 
0 0 0 0 0 0 0 0 0 0 0 0 0 -4116427 -242947 6602539 1525878 0 0 -8010694 -117722 -2249586 6608960 7010194 -2650820 536049 -8664466 0 0 3139276 4989141 -1990948 -2368426 -88702 -2805066 4856382 539289 0 0 2424575 -7820246 -4151831 7045600 2482264 -7877935 0 0 4714014 681657 6591774 1315055 -2368426 6608960 35411 -7942240 0 0 746872 -8653701 -1990948 -2249586 4836008 3070821 0 0 0 0 4989141 3139276 -2650820 7010194 -8664466 536050 0 0 -117722 -8010694 -242947 -4116427 1525878 6602539 -7877935 2482264 0 0 681657 4714014 7045600 -4151831 539289 4856382 0 0 -7820246 2424575 -2805066 -88702 3070821 4836008 0 0 -8653701 746872 -7942240 35411 0 0 1315055 6591769 
0 1421961 -1421961 -471703 471703 -1549945 1549945 1421961 -1421961 -471703 471703 -1549945 1549945 -942466 6297501 3680163 -5345920 -1596160 6192647 4192201 -5857957 590386 4764650 -833947 -4521089 7380134 -5714378 -6192647 1596160 -826158 2491915 -6427404 1072368 -6312920 4536508 -1455160 2007736 529490 -2054270 8872530 -8319952 475902 1300510 -8691852 8139275 2054270 -529490 2187768 -2740344 -3148556 4964240 -1072368 -4764650 5656955 -3841271 1739823 -6750019 -6998454 5182771 6427404 -590386 -2290913 475230 6750019 -1739823 -1596160 6192647 -2491915 826158 4521089 833947 5714378 -7380134 -6192647 1596160 5857957 -4192201 -6297501 942466 5345920 -3680163 -8139275 8691852 529490 -2054270 2740344 -2187768 -1300510 -475902 -2007737 1455160 2054270 -529490 8319952 -8872530 -4536508 6312920 -475230 2290913 1739823 -6750019 -5182771 6998455 3841271 -5656955 6750019 -1739823 -4964240 3148556 
0 941424 -941424 1918933 -1918933 279688 -279688 941424 -941424 1918933 -1918933 279688 -279688 5878932 -2333575 2588350 -3691182 -1056754 4099907 -8001174 6898343 -1082792 4628150 1347674 -4893032 -4584186 5687017 -4099907 1056754 -5692191 6795022 2136085 -5681443 2480690 4745917 -5086011 2838078 -2154013 8356959 -91946 -2155988 -1427397 -5799209 -1631925 3879859 -8356959 2154013 -1903891 4151824 -7660472 7332832 5681443 -4628150 -4980564 4652923 -313952 1218044 942536 -614895 -2136085 1082792 -8712801 9040442 -1218044 313952 -1056754 4099907 -6795022 5692191 4893032 -1347674 -5687017 4584186 -4099907 1056754 -6898343 8001174 2333575 -5878932 3691182 -2588350 -3879859 1631925 -2154013 8356959 -4151824 1903891 5799209 1427397 -2838078 5086011 -8356959 2154013 2155988 91946 -4745917 -2480690 -9040442 8712801 -313952 1218044 614895 -942536 -4652923 4980564 -1218044 313952 -7332832 7660472 
0 1318543 -1318543 -861395 861395 1471819 -1471819 1318543 -1318543 -861395 861395 1471819 -1471819 3454878 1510689 -7881078 6336471 -1480072 5742259 -872476 -672130 6772391 -1806824 -6698849 1733283 -2621718 4166325 -5742259 1480072 7019328 -5474722 -1229592 -3735974 -1174516 -2069455 -7373571 8382652 966920 -3751379 -1903759 2912841 6717315 -3473343 -2035454 1026373 3751379 -966920 -8599036 7589955 -3709217 1985055 3735974 1806824 5054442 -6778605 -1652126 6409780 -5699808 7423970 1229592 -6772391 1092410 631753 -6409780 1652126 -1480072 5742259 5474722 -7019328 -1733283 6698849 -4166325 2621718 -5742259 1480072 672130 872476 -1510689 -3454878 -6336471 7881078 -1026373 2035454 966920 -3751379 -7589955 8599036 3473343 -6717315 -8382652 7373571 3751379 -966920 -2912841 1903759 2069455 1174516 -631753 -1092410 -1652126 6409780 -7423970 5699808 6778605 -5054442 -6409780 1652126 -1985055 3709217 
1 1 1 1 1 1 1 1 1 1 1 1 1 3441373 3441373 6272693 6272692 1 1 -6272691 -6272690 -3441371 -3441371 3441373 3441373 6272692 6272693 1 1 -6272691 -6272690 -3441371 -3441371 -3441371 -3441371 -6272691 -6272691 1 1 6272692 6272693 -3441371 -3441371 -6272690 -6272691 1 1 6272692 6272693 -6272691 -6272690 3441373 3441373 6272692 6272693 1 1 -6272690 -6272691 3441373 3441373 6272692 6272693 1 1 1 1 6272692 6272693 -3441371 -3441371 -6272691 -6272690 1 1 6272692 6272693 -3441371 -3441371 -6272690 -6272691 6272693 6272692 1 1 -6272691 -6272691 3441373 3441373 6272693 6272693 1 1 -6272691 -6272690 3441373 3441373 -6272691 -6272690 1 1 6272693 6272692 -6272691 -6272690 1 1 6272692 6272585 
1 161323 -161321 -1184869 1184871 -3699873 3699875 161323 -161321 -1184869 1184871 -3699873 3699875 -7036997 7705182 -1999893 2355538 -648249 -400164 -1758685 2114329 -5753446 6421629 2129376 -2797555 -3075349 2719708 400166 648251 133361 -489001 -9571103 8902924 -10330490 5422867 -2319251 -292854 4761234 2939116 -3892676 1280571 -4994059 9901685 2540544 71565 -2939114 -4761232 -1182566 3794675 -4327544 -3829022 -8902922 -6421627 -4939948 -3216617 14867431 9177684 4548836 3607733 9571105 5753448 3314622 4841946 -9177682 -14867429 -648249 -400164 489003 -133359 2797557 -2129374 -2719706 3075351 400166 648251 -2114327 1758687 -7705180 7036999 -2355536 1999895 -71563 -2540542 4761234 2939116 -3794673 1182568 -9901683 4994061 292856 2319253 -2939114 -4761232 -1280569 3892679 -5422865 10330492 -4841944 -3314622 14867431 9177684 -3607731 -4548835 3216619 4939950 -9177682 -14867429 3829024 4327439 
0 -2073382 2073382 3105340 -3105341 -1084876 1084876 -2073382 2073382 3105340 -3105340 -1084876 1084876 695296 -9283062 -3972773 -598106 8331599 5143106 -485123 -4085757 -10667732 2079966 12166748 -3578982 2484613 2086268 -5143106 -8331599 4744824 -173944 6174272 2413494 6939898 5922146 1671345 5174541 -12478378 -7702918 3308656 3537230 -11433359 -1428685 -4515475 -2330412 7702918 12478378 -4796818 -2049068 -1674645 -717022 -2413494 -2079966 1563811 -3955478 4359424 2691078 -1169485 3561151 -6174272 10667732 2695890 -304224 -2691078 -4359424 8331599 5143106 173944 -4744824 3578982 -12166748 -2086268 -2484613 -5143106 -8331599 4085757 485123 9283062 -695296 598106 3972773 2330412 4515475 -12478378 -7702918 2049068 4796818 1428686 11433359 -5174541 -1671345 7702918 12478378 -3537230 -3308656 -5922146 -6939898 304224 -2695890 4359424 2691078 -3561151 1169485 3955478 -1563811 -2691078 -4359424 717022 1674645 
0 -3285433 3285433 -2017909 2017909 502975 -502975 -3285433 3285433 -2017909 2017909 502975 -502975 -10314511 -3293461 -2663537 -4579373 13202056 8149645 -4852692 -2390218 -3080467 -10527506 1956513 11651459 3353486 3889423 -8149645 -13202056 2084658 5158252 5163747 8444226 1229110 -9587108 -4324883 -123701 8108685 5005501 -881362 -3567224 854169 7503828 -181858 4630443 -5005501 -8108685 1571310 2877275 -2311896 3420732 -8444226 10527506 168357 940478 -2021137 -1247650 -2194845 1086009 -5163747 3080467 -2936392 1827556 1247650 2021137 13202056 8149645 -5158252 -2084658 -11651459 -1956513 -3889423 -3353486 -8149645 -13202056 2390218 4852692 3293461 10314511 4579373 2663537 -4630443 181858 8108685 5005501 -2877275 -1571310 -7503828 -854169 123701 4324883 -5005501 -8108685 3567224 881362 9587108 -1229110 -1827556 2936392 -2021137 -1247650 -1086009 2194845 -940478 -168357 1247650 2021137 -3420732 2311896 
1 -1732216 -1732216 849082 849082 883137 883137 -1732216 -1732216 849082 849082 883137 883137 721915 721915 4907777 4907777 -5610704 12316599 4703263 4703263 694077 694077 721915 721916 4907777 4907777 12316599 -5610704 4703263 4703263 694077 694077 -1415990 -1415990 -10208573 -10208573 2750200 -6037226 5497533 5497533 -1415990 -1415990 -10208573 -10208573 -6037226 2750200 5497533 5497533 -10200792 -10200792 694077 694077 5300799 5300799 2860506 -6279370 -10200792 -10200792 694077 694077 5300799 5300799 -6279370 2860506 -5610704 12316599 4703263 4703263 721916 721915 4907777 4907777 12316599 -5610704 4703263 4703263 721915 721915 4907777 4907777 -10208573 -10208573 2750200 -6037226 5497533 5497533 -1415990 -1415990 -10208573 -10208573 -6037226 2750200 5497533 5497533 -1415990 -1415990 5300799 5300799 2860506 -6279370 -10200792 -10200792 5300799 5300799 -6279370 2860506 -10200793 -10200898 
0 -19662 -19662 1509975 1509975 -1490313 -1490313 -19662 -19662 1509975 1509975 -1490313 -1490313 -1218248 -1218248 -8954340 -8954340 -63685 139802 9063432 9063432 1234320 1234320 -1218248 -1218248 -8954340 -8954340 139802 -63685 9063432 9063432 1234320 1234320 -16072 -16072 226912 226911 4890855 -10736388 -8604860 -8604860 -16072 -16072 226912 226912 -10736388 4890855 -8604860 -8604860 -458572 -458572 1234320 1234320 8727429 8727429 -4827170 10596586 -458572 -458572 1234320 1234320 8727429 8727429 10596586 -4827170 -63685 139802 9063432 9063432 -1218248 -1218248 -8954340 -8954340 139802 -63685 9063432 9063432 -1218248 -1218248 -8954340 -8954340 226912 226911 4890855 -10736388 -8604860 -8604860 -16072 -16072 226912 226912 -10736388 4890855 -8604860 -8604860 -16072 -16072 8727429 8727429 -4827170 10596586 -458572 -458572 8727429 8727429 10596586 -4827170 -458572 -458578 
1 2834913 -2834911 -387081 387083 -736451 736453 -2834911 2834913 387083 -387081 736453 -736451 1973835 2598091 1088888 -2943840 4044695 8161897 -5099613 3244662 2879809 1692117 -2598089 -1973833 5507352 -3652396 -8161895 -4044693 1632608 222348 -1692115 -2879807 -905973 281719 15261112 -15007833 -552266 -1114433 6215843 -5962563 -281717 905975 10130567 -10383843 1114435 552268 -12812079 12558803 -11173143 11655024 -2879807 1692117 -10879885 11361766 -1050728 -2120293 -14218533 13736656 -1692115 2879809 7412880 -7894757 2120295 1050730 -4044693 -8161895 222348 1632608 -1973833 -2598089 -3652396 5507352 8161897 4044695 3244662 -5099614 2598091 1973835 -2943839 1088888 -10383843 10130567 552268 1114435 12558803 -12812079 905975 -281717 -15007833 15261112 -1114433 -552266 -5962563 6215843 281719 -905973 -7894757 7412880 1050730 2120294 13736655 -14218532 11361766 -10879885 -2120293 -1050728 11655024 -11173251 
1 -817452 817454 -809314 809316 -2721341 2721343 817454 -817451 809316 -809314 2721343 -2721341 -1311761 -6561 9774761 -9239879 -1166296 -2353501 -12368238 12903119 1535222 -2853545 6563 1311763 14599693 -15134570 2353503 1166298 5119387 -5654266 2853547 -1535220 -2846982 1541785 5615156 -5085600 -1154684 -2330069 -14629304 15158860 -1541783 2846984 -12936904 12407351 2330071 1154686 -9745146 9215593 7231103 -5450459 -1535220 -2853545 -27248 1807892 -3882657 -7834918 90649 -1871288 2853547 1535222 -7221602 5440963 7834920 3882659 1166298 2353503 -5654266 5119387 1311763 6563 -15134570 14599693 -2353501 -1166296 12903119 -12368238 -6561 -1311761 -9239879 9774761 12407351 -12936904 1154686 2330071 9215593 -9745146 2846984 -1541783 -5085600 5615156 -2330069 -1154684 15158860 -14629304 1541785 -2846982 5440963 -7221602 3882659 7834920 -1871289 90649 1807892 -27248 -7834918 -3882657 -5450459 7230996 
0 -154803 154803 -2814977 2814977 883662 -883662 154803 -154803 2814977 -2814977 -883662 883662 -2394714 2145061 -13228049 13329341 -220864 -445687 -9629823 9731114 -837378 587724 -2145061 2394714 5313283 -5414574 445687 220864 -15583304 15482013 -587724 837378 -1557337 -2982438 -2698407 4540317 -4016252 -8104503 4365736 -2523826 2982438 1557337 1311873 -3153783 8104503 4016252 3549030 -5390941 9725478 -10303680 837378 587724 -12383062 11804860 1260760 2544121 -8338943 8917146 -587724 -837378 -12830064 13408266 -2544121 -1260760 220864 445687 15482013 -15583304 2394714 -2145061 -5414574 5313283 -445687 -220864 9731114 -9629823 2145061 -2394714 13329341 -13228050 -3153783 1311873 4016252 8104503 -5390941 3549030 1557337 2982438 4540317 -2698407 -8104503 -4016252 -2523826 4365736 -2982438 -1557337 13408266 -12830064 -1260760 -2544121 8917146 -8338943 11804860 -12383062 2544121 1260760 -10303680 9725477 
0 0 0 0 0 0 0 0 0 0 0 0 0 -732636 -444145 11498175 12306774 0 0 -16900086 -6904863 409324 767457 444145 732636 -16871563 -6933386 0 0 12571605 11233343 -767457 -409324 323312 -34821 -8912686 3076843 0 0 14914717 -9078873 34821 -323312 -8743586 14579429 0 0 -9541329 3705486 7488214 -14732848 409324 -767457 -3523545 10768178 0 0 10168058 -2923425 767457 -409324 7852025 -15096657 0 0 0 0 -11233343 -12571605 -732636 -444145 6933386 16871563 0 0 6904863 16900086 444145 732636 -12306774 -11498175 -14579429 8743586 0 0 -3705486 9541329 323312 -34821 -3076843 8912687 0 0 9078873 -14914717 34821 -323312 15096657 -7852024 0 0 2923425 -10168058 -10768178 3523544 0 0 14732848 -7488215 
0 0 0 0 0 0 0 0 0 0 0 0 0 63406 -518025 7691136 1505298 0 0 7876531 -17072965 740038 -285418 518025 -63406 7694674 -16891109 0 0 847179 8349255 285418 -740038 -803443 222012 -5642578 17404259 0 0 -9977026 -1784655 -222012 803443 -1178473 -10583208 0 0 -5408785 17170466 9182446 11561368 740038 285418 -18330482 -2413332 0 0 -2361395 -18382419 -285418 -740038 9606772 11137042 0 0 0 0 -8349255 -847179 63406 -518025 16891109 -7694674 0 0 17072965 -7876530 518025 -63406 -1505298 -7691136 10583209 1178473 0 0 -17170466 5408785 -803443 222012 -17404259 5642578 0 0 1784655 9977026 -222012 803443 -11137041 -9606773 0 0 18382419 2361395 2413332 18330482 0 0 -11561368 -9182448 
1 1 1 1 1 1 1 1 1 1 1 1 1 507322 -576658 -12715985 14118617 1 1 2324922 -3727550 -288007 357347 576660 -507320 3033190 -4435819 1 1 13938972 -12536340 -357345 288009 -219312 -864666 15549382 6378301 1 1 -5573873 -16353805 864668 219314 -16589719 -5337960 1 1 15256671 6671010 -14583114 1528352 -288007 -357345 -2153131 15207895 1 1 15623454 -2568689 357347 288009 -14110759 1055997 1 1 1 1 12536342 -13938970 507322 -576658 4435821 -3033189 1 1 3727552 -2324920 576660 -507320 -14118615 12715986 5337961 16589721 1 1 -6671008 -15256669 -219312 -864665 -6378299 -15549380 1 1 16353807 5573875 864668 219314 -1055995 14110761 1 1 2568692 -15623453 -15207893 2153133 1 1 -1528350 14583009 
0 -6840327 -6840327 6840327 6840327 -6840327 -6840327 6840327 6840327 -6840327 -6840327 6840327 6840327 0 0 5303498 5303498 -3027308 -18120752 5303498 5303498 0 0 0 0 5303498 5303498 -18120752 -3027308 5303498 5303498 0 0 0 0 -5303498 -5303498 3027308 18120752 -5303498 -5303498 0 0 -5303498 -5303498 18120752 3027308 -5303498 -5303498 5303498 5303498 0 0 5303498 5303498 -3027308 -18120752 5303498 5303498 0 0 5303498 5303498 -18120752 -3027308 3027308 18120752 -5303498 -5303498 0 0 -5303498 -5303498 18120752 3027308 -5303498 -5303498 0 0 -5303498 -5303498 5303498 5303498 -3027308 -18120752 5303498 5303498 0 0 5303498 5303498 -18120752 -3027308 5303498 5303498 0 0 -5303498 -5303498 3027308 18120752 -5303498 -5303498 -5303498 -5303498 18120752 3027308 -5303498 -5303498 
1 1 1 1 1 1 1 1 1 1 1 1 1 4737783 16540022 -117205 10692681 1 1 1306826 -11882298 -13503118 -7774684 -15898482 -5379320 3054817 -13630290 1 1 3526072 7049404 6719240 14558566 1182310 9978393 2344714 3202370 1 1 11800021 -17347100 -7966190 -3194510 -11558597 6011518 1 1 -8862410 14409492 -13166548 9794832 14558568 -7774685 12374169 -9002449 1 1 3952667 -580947 6719240 -13503120 -17207063 13835347 1 1 1 1 7049404 3526071 -5379320 -15898484 -13630290 3054817 1 1 -11882299 1306826 16540025 4737784 10692682 -117206 6011516 -11558595 1 1 14409494 -8862410 -3194511 -7966188 3202369 2344714 1 1 -17347102 11800023 9978393 1182311 13835345 -17207062 1 1 -580946 3952666 -9002449 12374168 1 1 9794833 -13166652 
1 1 1 1 1 1 1 1 1 1 1 1 1 -4584423 -2782068 3612467 -7273753 1 1 16421913 -12760623 -8263539 15630033 5037587 2328908 6715561 -3054272 1 1 -16618143 12956857 -15587176 8220686 -11803621 11350461 16171718 -16396946 1 1 739691 -514459 -12047094 12500258 -12981819 13207051 1 1 9588339 -9813567 -4053084 -7801175 8220685 15630033 1488308 10365954 1 1 7242983 4611280 -15587176 -8263538 -1292074 -10562184 1 1 1 1 12956857 -16618142 2328908 5037587 -3054272 6715561 1 1 -12760623 16421913 -2782069 -4584423 -7273754 3612469 13207051 -12981819 1 1 -9813567 9588338 12500258 -12047094 -16396946 16171718 1 1 -514458 739691 11350461 -11803621 -10562184 -1292075 1 1 4611280 7242983 10365954 1488308 1 1 -7801175 -4053191 
0 0 0 0 0 0 0 0 0 0 0 0 0 -16419311 5634271 -17061401 11701031 0 0 5724339 -363969 7901706 2883334 -5909162 16694203 15802672 -10442301 0 0 3944512 -9304882 -4994895 -5790145 13127602 9200872 6093679 5003997 0 0 -12820586 1722910 -10220792 -12107681 -1423456 -9674220 0 0 11561855 -464179 -10694369 12139109 -5790143 2883334 -12199177 10754437 0 0 15364592 -16809333 -4994895 7901705 2530326 -1085586 0 0 0 0 -9304883 3944513 16694201 -5909162 -10442300 15802669 0 0 -363971 5724341 5634271 -16419309 11701030 -17061400 -9674221 -1423454 0 0 -464179 11561855 -12107681 -10220790 5003997 6093679 0 0 1722909 -12820583 9200870 13127601 -1085586 2530326 0 0 -16809331 15364591 10754440 -12199180 0 0 12139108 -10694374 
1 1 1 1 1 1 1 1 1 1 1 1 1 3618619 -16137401 14059896 -15205119 1 1 5334661 -4189433 11998005 520780 16137403 -3618617 -2538424 3683651 1 1 14497517 -15642741 -520778 -11998003 -15616621 -4139396 -2033123 225835 1 1 -10478859 12286151 4139398 15616623 -10533915 12341208 1 1 -1042608 -764680 14630323 -15680263 11998005 -520777 -3769348 4819292 1 1 -2063279 3113224 520779 -11998003 -16062828 15012887 1 1 1 1 15642743 -14497517 3618620 -16137398 -3683649 2538427 1 1 4189437 -5334659 16137400 -3618618 15205120 -14059894 -12341206 10533918 1 1 764680 1042612 -15616621 -4139396 -225834 2033125 1 1 -12286148 10478859 4139398 15616623 -15012887 16062831 1 1 -3113222 2063282 -4819289 3769348 1 1 15680265 -14630428 
1 1 1 1 1 1 1 1 1 1 1 1 1 5076581 8851839 9828987 -8554806 1 1 -12272640 10998464 3881223 -17809639 -8851837 -5076579 11945494 -13219670 1 1 8482831 -7208650 17809641 -3881221 -8957801 12733060 16904384 -16559019 1 1 -4805129 4459769 -12733058 8957803 -2922271 2576910 1 1 -16969348 17314712 -9678543 7694253 3881223 17809641 -3367738 5352031 1 1 -4303567 6287859 -17809639 -3881221 7157551 -9141840 1 1 1 1 7208652 -8482829 5076581 8851839 13219672 -11945492 1 1 -10998462 12272642 -8851837 -5076579 8554808 -9828984 -2576908 2922273 1 1 -17314710 16969349 -8957801 12733060 16559021 -16904382 1 1 -4459767 4805132 -12733058 8957803 9141842 -7157549 1 1 -6287857 4303568 -5352029 3367741 1 1 -7694253 9678437 
1 1 1 1 1 1 1 1 1 1 1 1 1 -17335147 -776343 -3873593 2216747 1 1 -11411311 13068161 13429723 4681770 776345 17335149 12655273 -10998423 1 1 -5211326 3554480 -4681768 -13429723 3905424 12653380 -4404835 5919644 1 1 -13281511 11766706 -12653378 -3905422 -13776474 12261669 1 1 4499836 -2985027 1254514 -2054779 13429725 -4681768 16844724 -16044455 1 1 16926799 -16126530 4681770 -13429723 -222083 -578182 1 1 1 1 -3554477 5211328 -17335149 -776342 10998427 -12655273 1 1 -13068157 11411312 776344 17335151 -2216747 3873597 -12261666 13776477 1 1 2985028 -4499835 3905427 12653382 -5919643 4404836 1 1 -11766704 13281514 -12653380 -3905425 578183 222086 1 1 16126534 -16926799 16044456 -16844721 1 1 2054779 -1254618 
1 4164737 -4164735 -426657 426659 3915314 -3915313 -4164735 4164737 426659 -426657 -3915312 3915315 12618118 15498540 169126 1211717 -16634936 -11575136 509004 871838 841942 27274716 -15498538 -12618116 -1238554 -142285 11575138 16634938 -625541 -755299 -27274714 -841939 11776177 -14656598 621197 -762656 1704174 1185820 332993 -474452 14656599 -11776176 516362 -374900 -1185818 -1704172 736439 -594977 66875 1231271 -841940 27274716 721797 576349 -15638684 -10881911 -1204430 -93712 -27274715 841941 -838333 -459809 10881913 15638686 16634938 11575138 -755299 -625541 -12618116 -15498538 -142285 -1238554 -11575136 -16634936 871838 509004 15498540 12618118 1211717 169126 -374900 516362 -1704172 -1185818 -594977 736440 -11776176 14656599 -762656 621197 1185820 1704174 -474452 332993 -14656597 11776178 -459810 -838333 15638686 10881913 -93712 -1204430 576349 721797 -10881911 -15638684 1231271 66777 
0 -855858 855858 5464135 -5464135 1505815 -1505815 855858 -855858 -5464135 5464135 -1505815 1505815 15555527 -21333534 -519395 235630 3418499 2378704 556993 -840758 -7971978 2193972 21333533 -15555527 108096 175669 -2378704 -3418499 935483 -651718 -2193972 7971977 23527506 13361556 836310 975355 -21825043 -15186583 1138401 673263 -13361556 -23527506 -1070079 -741585 15186583 21825043 -727102 -1084562 538378 -39116 7971977 2193972 968949 -469687 -6014582 -4185143 -304609 -194653 -2193972 -7971977 523527 -1022788 4185143 6014582 -3418499 -2378704 -651718 935482 -15555527 21333534 175669 108095 2378704 3418499 -840758 556994 -21333534 15555527 235630 -519395 -741585 -1070079 21825043 15186583 -1084563 -727102 -23527506 -13361556 975355 836310 -15186583 -21825043 673264 1138401 13361556 23527506 -1022788 523526 6014582 4185143 -194653 -304609 -469687 968950 -4185143 -6014582 -39117 538378 
1 3844377 -3844374 1678672 -1678670 -3906350 3906352 -3844375 3844377 -1678670 1678672 3906352 -3906350 18643393 7310474 1118006 156621 -15355342 -10684752 989435 285191 26163068 -209202 -7310472 -18643390 -51021 -1223601 10684754 15355344 -530920 -743702 209204 -26163066 -7519675 18852595 680449 -123874 -6705007 -4665564 -376121 932695 -18852594 7519677 369608 -926178 4665566 6705009 -690860 134289 -1119813 -175357 -26163066 -209202 -297412 -997758 15602890 10857004 69761 1225413 209204 26163068 755927 539248 -10857003 -15602888 15355344 10684754 -743701 -530921 -18643391 -7310472 -1223601 -51021 -10684752 -15355342 285191 989435 7310474 18643392 156621 1118005 -926179 369608 6705009 4665566 134289 -690860 7519676 -18852594 -123874 680448 -4665564 -6705007 932695 -376120 18852595 -7519675 539248 755927 -15602888 -10857002 1225413 69761 -997759 -297412 10857005 15602890 -175357 -1119921 
0 11242545 11242545 -522725 -522725 -11765270 -11765270 -11242545 -11242545 522726 522725 11765270 11765270 8832235 8832234 -2645090 -2645090 -13347438 -13092720 -9111552 -9111552 18956516 18956516 8832235 8832235 -2645090 -2645090 -13092720 -13347438 -9111552 -9111552 18956516 18956516 -10124281 -10124281 6327156 6327156 620593 608750 -5780528 -5780527 -10124281 -10124281 6327156 6327156 608750 620593 -5780527 -5780527 3331024 3331024 -18956516 -18956516 8972246 8972246 13968031 13701471 3331025 3331024 -18956516 -18956516 8972246 8972246 13701471 13968031 13347438 13092720 9111552 9111552 -8832235 -8832235 2645090 2645090 13092720 13347438 9111552 9111552 -8832235 -8832235 2645090 2645090 -6327156 -6327156 -620593 -608750 5780527 5780528 10124281 10124281 -6327156 -6327156 -608750 -620593 5780528 5780527 10124281 10124281 -8972246 -8972246 -13968031 -13701471 -3331024 -3331024 -8972246 -8972246 -13701471 -13968031 -3331024 -3331026 
0 -7094477 -7094478 -13283568 -13283568 -6189091 -6189090 7094478 7094478 13283568 13283568 6189090 6189090 -16789806 -16789806 8833114 8833114 8422746 8262010 -1414221 -1414221 -745963 -745963 -16789806 -16789806 8833114 8833114 8262010 8422746 -1414221 -1414221 -745963 -745964 -16043843 -16043843 6707272 6707272 15770593 15469633 7183725 7183725 -16043843 -16043843 6707272 6707272 15469633 15770593 7183725 7183725 8597946 8597946 745963 745963 -2125842 -2125842 7347847 7207624 8597946 8597946 745963 745963 -2125842 -2125842 7207624 7347847 -8422746 -8262010 1414221 1414221 16789806 16789806 -8833114 -8833114 -8262010 -8422746 1414221 1414221 16789806 16789806 -8833114 -8833114 -6707272 -6707272 -15770593 -15469633 -7183725 -7183724 16043843 16043843 -6707272 -6707272 -15469633 -15770593 -7183724 -7183725 16043843 16043843 2125842 2125842 -7347847 -7207624 -8597946 -8597946 2125842 2125842 -7207624 -7347847 -8597946 -8597947 
1 -23367988 -23367988 8874867 8874867 14493124 14493124 -23367988 -23367988 8874867 8874867 14493124 14493124 -14848289 -14848289 -9703495 -9703495 3183174 19162358 -9667611 -9667611 -9092351 -9092351 -14848289 -14848289 -9703495 -9703495 19162358 3183174 -9667611 -9667611 -9092351 -9092351 23940642 23940642 3799360 3799360 -1208928 -7277619 3557543 3557543 23940642 23940642 3799360 3799360 -7277619 -1208928 3557543 3557543 6110071 6110071 -9092351 -9092351 5904138 5904138 -1974244 -11884736 6110071 6110071 -9092351 -9092350 5904138 5904138 -11884736 -1974244 3183174 19162358 -9667611 -9667611 -14848289 -14848289 -9703495 -9703495 19162358 3183174 -9667611 -9667611 -14848288 -14848289 -9703494 -9703495 3799360 3799360 -1208928 -7277619 3557543 3557543 23940642 23940642 3799360 3799360 -7277619 -1208928 3557543 3557543 23940642 23940642 5904138 5904138 -1974244 -11884736 6110071 6110071 5904138 5904138 -11884736 -1974244 6110071 6109971 
0 3243701 3243701 -21859124 -21859123 18615421 18615421 3243703 3243703 -21859124 -21859124 18615421 18615421 -19071607 -19071608 1215194 1215194 -441855 -2659920 1473703 1473702 22394800 22394800 -19071607 -19071608 1215194 1215194 -2659920 -441855 1473703 1473703 22394800 22394800 -3323192 -3323192 -9011071 -9011071 2977637 17925048 -9109249 -9109249 -3323192 -3323192 -9011071 -9011071 17925048 2977637 -9109249 -9109249 7635546 7635546 22394800 22394800 7795877 7795876 -2535782 -15265128 7635546 7635546 22394800 22394800 7795876 7795877 -15265127 -2535781 -441855 -2659920 1473703 1473703 -19071607 -19071607 1215194 1215194 -2659920 -441855 1473703 1473703 -19071607 -19071607 1215194 1215194 -9011071 -9011071 2977637 17925048 -9109249 -9109249 -3323192 -3323192 -9011071 -9011071 17925048 2977637 -9109249 -9109249 -3323192 -3323192 7795877 7795877 -2535782 -15265128 7635546 7635546 7795876 7795877 -15265128 -2535782 7635546 7635545 
-21018611 -14809052 -14809052 -14809054 -14809054 -14809052 -14809052 -14809054 -14809054 -14809054 -14809052 -14809054 -14809052 19173603 19173603 -7123076 -7123076 -7128106 13833811 -7123076 -7123076 19173603 19173603 19173603 19173603 -7123076 -7123076 13833811 -7128106 -7123076 -7123076 19173603 19173603 19173603 19173603 -7123075 -7123076 -7128106 13833811 -7123076 -7123076 19173603 19173603 -7123076 -7123075 13833811 -7128106 -7123076 -7123075 -7123076 -7123076 19173603 19173603 -7123076 -7123076 -7128106 13833811 -7123076 -7123076 19173602 19173603 -7123076 -7123076 13833811 -7128106 -7128106 13833811 -7123076 -7123076 19173603 19173603 -7123076 -7123076 13833811 -7128106 -7123076 -7123076 19173603 19173604 -7123076 -7123076 -7123076 -7123076 -7128106 13833811 -7123075 -7123076 19173604 19173603 -7123076 -7123076 13833811 -7128106 -7123076 -7123076 19173603 19173604 -7123076 -7123076 -7128106 13833811 -7123076 -7123076 -7123076 -7123076 13833811 -7128106 -7123076 -7123119 
1 37541094 37541094 -37541093 -37541092 37541095 37541095 -37541092 -37541092 37541095 37541095 -37541092 -37541093 1 1 -1827093 -1827093 -7382043 -15076945 -1827093 -1827093 1 1 1 0 -1827093 -1827093 -15076945 -7382043 -1827093 -1827093 1 1 1 1 1827095 1827095 7382045 15076947 1827095 1827095 1 0 1827095 1827095 15076947 7382045 1827095 1827095 -1827093 -1827093 0 2 -1827093 -1827093 -7382043 -15076945 -1827093 -1827093 1 0 -1827093 -1827093 -15076945 -7382043 7382045 15076947 1827095 1827095 1 0 1827095 1827095 15076947 7382045 1827095 1827095 1 0 1827095 1827095 -1827093 -1827093 -7382043 -15076945 -1827093 -1827093 0 1 -1827093 -1827093 -15076945 -7382043 -1827093 -1827093 1 0 1827095 1827095 7382045 15076947 1827095 1827095 1827095 1827095 15076947 7382045 1827095 1826991 
0 7247620 7247620 40116952 40116952 -47364572 -47364572 7247620 7247619 40116952 40116951 -47364571 -47364571 -17209686 -17209693 7375296 7375297 98487 -91467 -9716182 -9716182 14576307 14576296 -17209690 -17209688 7375297 7375297 -91467 98487 -9716183 -9716183 14576296 14576307 2633387 2633387 -11813480 -11813480 545144 -506287 -1143766 -1143766 2633389 2633390 -11813483 -11813484 -506287 545144 -1143763 -1143763 10859947 10859948 14576309 14576297 4438184 4438184 -643631 597755 10859946 10859946 14576295 14576307 4438186 4438186 597755 -643631 98487 -91467 -9716183 -9716183 -17209687 -17209692 7375297 7375297 -91467 98487 -9716182 -9716183 -17209694 -17209684 7375297 7375297 -11813483 -11813483 545144 -506287 -1143763 -1143763 2633391 2633387 -11813480 -11813480 -506287 545144 -1143766 -1143766 2633387 2633386 4438185 4438186 -643631 597755 10859945 10859946 4438184 4438184 597755 -643631 10859948 10859942 
0 -50507481 -50507481 31530363 31530363 18977118 18977117 -50507481 -50507481 31530364 31530363 18977118 18977118 6895248 6895240 9382905 9382904 -686340 637420 6930345 6930345 11456399 11456414 6895239 6895252 9382903 9382903 637419 -686339 6930347 6930346 11456410 11456401 -18351653 -18351645 1695741 1695741 428462 -397922 -11879632 -11879632 -18351650 -18351653 1695744 1695744 -397922 428462 -11879635 -11879635 4949290 4949289 11456401 11456413 -11078648 -11078648 257878 -239497 4949286 4949287 11456410 11456400 -11078646 -11078645 -239497 257877 -686340 637420 6930346 6930347 6895250 6895239 9382904 9382903 637419 -686340 6930345 6930345 6895241 6895248 9382904 9382905 1695744 1695744 428462 -397923 -11879635 -11879635 -18351652 -18351651 1695741 1695741 -397922 428462 -11879632 -11879632 -18351646 -18351652 -11078645 -11078645 257877 -239497 4949287 4949286 -11078648 -11078648 -239497 257877 4949289 4949288 
0 2 2 -2 -2 -1 -1 2 4 -2 -2 0 -1 3750120 -24363025 12851650 12389333 0 0 -13238332 -12002654 10034764 10578140 -2553719 23166623 -12168584 -13072403 0 0 13101052 12139933 -15987742 -4625164 -50175929 48979530 1365915 99107 0 0 1510693 -2975713 44222954 -43026550 999292 -2464313 0 0 -827623 2292646 4717007 2572552 -4625164 10578140 -1674471 -5615088 0 0 -2351802 -4937759 -15987742 10034763 1811752 5477810 0 0 0 0 12139933 13101052 23166623 -2553719 -13072403 -12168584 0 0 -12002654 -13238332 -24363025 3750118 12389333 12851651 -2464313 999292 0 0 2292646 -827623 -43026551 44222955 99107 1365915 0 0 -2975713 1510693 48979530 -50175930 5477810 1811752 0 0 -4937759 -2351802 -5615088 -1674471 0 0 2572552 4717007 
1 -3 -3 8 6 0 -1 -1 -3 5 6 -1 0 -49531248 43582513 2435043 4849328 1 1 -1751365 -5533000 13850948 -7902206 49775807 -43827070 -4804200 -2480163 1 1 1723305 5561064 6796427 -12745158 -3247378 3002819 2395873 -2096405 1 1 -785507 486039 23894748 -23650190 -1713291 1413824 1 1 -1583655 1883122 -12322864 -12960321 -12745157 -7902206 13204433 12078756 1 1 13005449 12277744 6796426 13850950 -13176371 -12106817 1 1 1 1 5561064 1723305 -43827070 49775807 -2480163 -4804200 1 1 -5533000 -1751365 43582512 -49531247 4849328 2435043 1413824 -1713291 1 1 1883122 -1583655 -23650189 23894747 -2096405 2395873 1 1 486038 -785507 3002819 -3247378 -12106817 -13176371 1 1 12277744 13005449 12078756 13204433 1 1 -12960321 -12322969 
0 7 7 1 1 -8 -8 7 7 1 1 -7 -8 -11117197 9899878 2730113 -1239485 0 0 476624 -1967257 -47942202 49159516 -10336712 11554019 -2719028 1228399 0 0 1985077 -494454 47845593 -49062905 7926572 13527337 -13074479 -13196332 0 0 13253253 13017558 -8023176 -13430722 13214155 13056650 0 0 -13242165 -13028641 2108247 -1989945 -49062906 49159517 -1177697 1059400 0 0 -1968566 1850267 47845593 -47942202 -1284005 1402310 0 0 0 0 -494453 1985077 11554020 -10336712 1228399 -2719028 0 0 -1967257 476624 9899878 -11117197 -1239485 2730113 13056650 13214155 0 0 -13028641 -13242165 -13430721 -8023176 -13196332 -13074479 0 0 13017558 13253253 13527337 7926572 1402310 -1284005 0 0 1850266 -1968567 1059399 -1177697 0 0 -1989944 2108245 
1 -4317256 4317257 978463 -978461 -5399833 5399836 -4317257 4317258 978461 -978459 -5399833 5399836 -27351851 52398437 -8047769 -5524853 -861975 -3313436 -6032071 -7540549 21475717 3570869 21675307 -46721889 5340409 8232216 3313438 861977 6522653 7049971 9851448 -34898030 42436899 -48113444 964707 2111388 195359 750957 -222547 3298642 -11109734 16786282 -3129285 53194 -750955 -195357 -2484813 -591278 -9662531 -7313506 34898032 -3570866 -8649642 -8326395 -1078120 -4144300 7497952 9478088 -9851445 -21475716 9140223 7835817 4144302 1078122 -861975 -3313436 -7049969 -6522651 46721891 -21675304 -8232214 -5340407 3313438 861976 7540551 6032074 -52398435 27351854 5524854 8047770 -53192 3129287 195359 750957 591280 2484815 -16786280 11109735 -2111386 -964705 -750955 -195357 -3298640 222547 48113445 -42436897 -7835815 -9140222 -1078120 -4144300 -9478086 -7497950 8326396 8649644 4144302 1078122 7313507 9662430 
1 5240246 -5240243 2775198 -2775198 -3686789 3686793 5240245 -5240244 2775198 -2775197 -3686789 3686791 -48538098 18136799 7574491 8899829 1046257 4021817 9280363 7193957 -23540958 -6860342 32437781 -2036478 -9422967 -7051349 -4021817 -1046257 -7888936 -8585380 44929889 -14528587 -33297954 17197636 6023507 2701180 554092 2129928 3932012 4792675 54686885 -38586565 -3396158 -5328524 -2129926 -554090 -5780488 -2944195 -4743175 -6847381 14528589 6860343 -4605658 -6984898 -736097 -2829561 7370523 4220037 -44929889 23540959 5997085 5593476 2829563 736099 1046259 4021817 8585382 7888938 2036482 -32437780 7051351 9422969 -4021817 -1046255 -7193955 -9280361 -18136799 48538102 -8899827 -7574489 5328527 3396161 554092 2129928 2944197 5780490 38586566 -54686883 -2701178 -6023505 -2129926 -554090 -4792673 -3932010 -17197634 33297955 -5593473 -5997083 -736097 -2829561 -4220035 -7370522 6984900 4605660 2829563 736099 6847383 4743076 
1 1629552 -1629551 -6332076 6332078 -2450237 2450239 1629552 -1629550 -6332076 6332078 -2450238 2450241 -3165054 -6288793 1350434 3772563 325354 1250660 1205057 3917941 45811631 -55265479 39900629 -30446778 -2578929 -2544064 -1250658 -325352 -4379822 -743171 -31596559 41050410 14298408 22437165 -9313961 -10592866 -1264250 -4859783 -10414073 -9492755 -83337 -36652233 10130985 9775846 4859785 1264252 9185577 10721254 -2846211 -4856865 -41050408 55265479 -5285332 -2417744 -489209 -1880524 3663235 4039845 31596561 -45811628 2110566 5592513 1880526 489211 325354 1250660 743173 4379824 30446779 -39900626 2544066 2578931 -1250658 -325352 -3917939 -1205054 6288796 3165056 -3772561 -1350432 -9775844 -10130983 -1264250 -4859783 -10721252 -9185575 36652236 83339 10592869 9313963 4859785 1264252 9492757 10414074 -22437164 -14298407 -5592512 -2110564 -489209 -1880524 -4039842 -3663233 2417746 5285334 1880526 489211 4856866 2846105 
0 40119633 40119629 74682085 74682097 34562467 34562455 -40119634 -40119628 -74682087 -74682094 -34562467 -34562456 -25944884 -25944885 -734874 -734874 4247748 -4111721 -8075669 -8075669 -1255906 -1255906 -25944883 -25944884 -734874 -734874 -4111721 4247748 -8075668 -8075668 -1255904 -1255906 -24688979 -24688977 -8387055 -8387055 7907119 -7653906 -8013636 -8013636 -24688979 -24688978 -8387057 -8387056 -7653907 7907118 -8013637 -8013637 62031 62031 1255906 1255904 -7652183 -7652183 3659371 -3542187 62033 62032 1255906 1255906 -7652181 -7652181 -3542186 3659371 -4247747 4111721 8075669 8075669 25944884 25944885 734874 734874 4111721 -4247748 8075668 8075668 25944883 25944884 734873 734874 8387056 8387055 -7907119 7653906 8013636 8013636 24688979 24688977 8387056 8387056 7653907 -7907118 8013637 8013637 24688979 24688978 7652183 7652183 -3659370 3542187 -62031 -62031 7652181 7652182 3542185 -3659371 -62032 -62034 
0 63072373 63072371 -3208434 -3208433 -66280810 -66280798 -63072373 -63072370 3208434 3208432 66280814 66280797 -13529090 -13529090 -9260259 -9260258 6677916 -6464067 -4590861 -4590861 -29233474 -29233474 -13529090 -13529090 -9260258 -9260258 -6464067 6677916 -4590861 -4590861 -29233474 -29233473 15704383 15704383 -3993710 -3993709 -339699 328821 4698304 4698303 15704383 15704382 -3993710 -3993710 328821 -339700 4698304 4698303 9289165 9289165 29233474 29233474 5266549 5266549 -7017615 6792889 9289164 9289164 29233474 29233473 5266548 5266548 6792888 -7017616 -6677916 6464067 4590861 4590861 13529090 13529090 9260259 9260258 6464067 -6677916 4590861 4590861 13529090 13529090 9260258 9260258 3993709 3993710 339699 -328821 -4698304 -4698304 -15704383 -15704383 3993710 3993710 -328821 339700 -4698303 -4698303 -15704383 -15704382 -5266550 -5266549 7017615 -6792889 -9289166 -9289165 -5266548 -5266548 -6792888 7017616 -9289164 -9289165 
-1 993860 -993865 13400327 -13400317 -109203695 109203710 -993861 993865 -13400327 13400316 109203694 -109203708 -1562976 1347140 -1421606 1222003 -70516 -90260 1761432 -1961036 -11965668 11749838 -1347141 1562974 -732780 932385 90261 70515 -2025795 2225400 -11749835 11965675 10402694 -13312815 -3348860 657580 -950762 -1216992 -286589 -2404692 13312810 -10402699 3329252 -637974 1216991 950763 2440974 250302 11220477 10711648 11965670 11749835 10852023 11080102 7748083 9917668 -11200871 -10731257 -11749838 -11965674 -11116388 -10815740 -9917669 -7748083 70515 90261 2225401 -2025795 1562976 -1347140 932384 -732781 -90261 -70515 -1961036 1761433 1347142 -1562975 1222001 -1421607 -637974 3329252 950762 1216992 250304 2440975 -10402693 13312815 657581 -3348859 -1216990 -950763 -2404690 -286587 -13312810 10402699 -10815738 -11116386 -7748083 -9917668 -10731255 -11200870 11080104 10852025 9917669 7748083 10711649 11220476 
3 39845414 -39845407 101751003 -101750997 12848439 -12848438 -39845411 39845407 -101750998 101750998 -12848437 12848437 -15375077 6721944 -5731848 -2270576 -2827060 -3618682 -5239429 -2762996 -2931434 -5721698 -6721946 15375079 5985326 2017102 3618683 2827063 3232072 4770356 5721699 2931435 -12443644 -9653378 -10376175 -10059173 -7219308 -9240828 -11071754 -9363594 9653379 12443645 9590100 10845250 9240829 7219310 10818280 9617071 960194 -3540631 2931436 -5721697 -1566556 -1013882 -911605 -1166869 -174115 2754557 5721700 -2931432 -440801 3021243 1166871 911607 2827062 3618684 4770357 3232072 15375079 -6721943 2017102 5985327 -3618682 -2827060 -2762996 -5239428 6721946 -15375076 -2270576 -5731848 10845251 9590101 7219310 9240830 9617071 10818280 12443645 9653380 -10059172 -10376174 -9240827 -7219308 -9363593 -11071754 -9653378 -12443643 3021243 -440800 911607 1166871 2754557 -174115 -1013882 -1566556 -1166869 -911605 -3540631 960085 
1 102554181 -102554184 -39663214 39663210 -3933702 3933704 -102554180 102554189 39663217 -39663209 3933704 -3933702 -6828939 -15442504 -9613113 -10983542 -7276294 -9313771 -9835281 -10761375 -11562859 -10708587 15442509 6828943 9535511 11061149 9313773 7276296 10617765 9978896 10708589 11562862 4733921 3879648 2899510 5066327 2814135 3602137 2149685 5816152 -3879644 -4733918 -4922711 -3043120 -3602135 -2814134 -2072078 -5893754 682602 107432 11562861 -10708588 2658294 -1868258 279100 357252 1340603 -2130634 10708588 -11562860 -1875810 1085779 -357250 -279098 7276297 9313773 9978895 10617764 6828940 15442508 11061149 9535511 -9313772 -7276294 -10761376 -9835282 -15442507 -6828943 -10983543 -9613114 -3043121 -4922712 -2814133 -3602135 -5893754 -2072079 -4733919 -3879646 5066326 2899510 3602137 2814136 5816151 2149685 3879646 4733920 1085779 -1875810 -279098 -357250 -2130633 1340604 -1868259 2658294 357252 279100 107432 682494 
6 -12420017 12420020 14370144 -14370143 -136457500 136457499 -12420019 12420017 14370144 -14370143 -136457501 136457503 11392638 -9194374 1798836 1262640 832446 1183168 1272793 1788685 14393092 -12194829 -13936058 11737798 -1214787 -1846686 -1183167 -832444 -1334296 -1727177 9758998 -11957260 9751698 -12295118 -1971698 -1570470 -963149 -1368942 -1458382 -2083787 14400394 -11856970 2024860 1517314 1368943 963151 2042432 1499741 16868567 16767558 11957261 12194831 16807988 16828136 9145993 12999346 -16815406 -16820714 -9758996 -14393090 -16869491 -16766628 -12999344 -9145991 832446 1183168 1727179 1334298 -11737795 13936060 1846688 1214790 -1183167 -832444 -1788682 -1272790 9194376 -11392636 -1262638 -1798834 -1517312 -2024856 -963149 -1368942 -1499739 -2042430 11856971 -14400392 1570472 1971700 1368943 963151 2083789 1458384 12295120 -9751696 16766630 16869494 9145993 12999346 16820716 16815408 -16828134 -16807986 -12999344 -9145991 -16767556 -16868672 
0 -94291489 94291488 -100431797 100431794 -1994156 1994154 -94291489 94291490 -100431798 100431800 -1994154 1994155 17401388 -712407 11792681 11449721 6319837 8982486 11832809 11409593 9045 16679935 374387 -17063366 -11784146 -11458255 -8982486 -6319837 -11402953 -11839449 343908 -17032888 1072854 16702921 12576446 12179512 6731388 9567430 12539237 12216722 -719900 -17055873 -12172872 -12583087 -9567430 -6731388 -12530701 -12225257 280349 211200 17032888 -16679935 617692 -126142 133657 189969 123225 -614775 -343908 -9045 -187837 -303713 -189969 -133657 6319837 8982486 11839449 11402953 17063366 -374386 11458256 11784146 -8982486 -6319837 -11409593 -11832809 712408 -17401389 -11449720 -11792681 12583087 12172872 6731388 9567430 12225257 12530702 17055874 719901 -12179513 -12576446 -9567430 -6731388 -12216722 -12539237 -16702922 -1072853 303713 187836 133657 189969 614775 -123225 126143 -617692 -189969 -133657 -211201 -280351 
-1 99680822 -99680819 -93211375 93211376 -18888652 18888655 99680819 -99680818 -93211374 93211378 -18888651 18888655 1028349 -18671205 -12089808 -12481036 -6681053 -9495888 -12117395 -12453449 -15049809 -2593045 15469459 2173400 12170655 12400193 9495890 6681055 12516348 12054500 18392981 -750122 18368763 -1870953 11243311 11732850 6247444 8879592 11362540 11613621 -15025590 -1472214 -11669950 -11306206 -8879590 -6247442 -11281694 -11694464 1959471 2696494 750125 2593047 2361495 2294469 1266003 1799389 -2386110 -2269851 -18392979 15049811 -1962542 -2693419 -1799387 -1266001 -6681053 -9495888 -12054498 -12516346 -2173398 -15469456 -12400191 -12170653 9495890 6681055 12453451 12117397 18671207 -1028347 12481038 12089810 11306208 11669953 6247444 8879592 11694465 11281695 1472215 15025592 -11732848 -11243310 -8879590 -6247442 -11613619 -11362539 1870955 -18368761 2693420 1962544 1266003 1799389 2269853 2386111 -2294467 -2361494 -1799387 -1266001 -2696492 -1959575 
463560532 -72448215 -72448218 -72448219 -72448213 -72448214 -72448220 -72448213 -72448220 -72448216 -72448216 -72448211 -72448222 2369042 2369042 7195859 7195859 7197006 -6900353 7195859 7195859 2369042 2369043 2369043 2369041 7195859 7195859 -6900353 7197007 7195859 7195859 2369042 2369043 2369043 2369042 7195860 7195859 7197007 -6900353 7195860 7195860 2369041 2369042 7195859 7195859 -6900353 7197006 7195859 7195859 7195859 7195859 2369042 2369042 7195859 7195859 7197006 -6900353 7195860 7195860 2369042 2369043 7195859 7195860 -6900353 7197007 7197006 -6900353 7195859 7195859 2369042 2369042 7195859 7195859 -6900353 7197007 7195859 7195860 2369043 2369043 7195860 7195860 7195859 7195859 7197007 -6900353 7195859 7195859 2369042 2369043 7195859 7195859 -6900353 7197007 7195859 7195859 2369042 2369043 7195859 7195858 7197006 -6900353 7195859 7195859 7195860 7195860 -6900353 7197007 7195860 7195823 


==> anc/finte_sl/length_2/sl3_5/confirm.sage <==
from sage.all import *

p = 5; R = GF(p)
identity = identity_matrix(GF(p), 3)
generators = [ matrix(R,[[1,1,0],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,-1,0],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,1],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,-1],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,1],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,-1],[0,0,1]]), \
               matrix(R,[[1,0,0],[1,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[-1,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[1,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[-1,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[0,1,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[0,-1,1]])]

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_2/sl3_5/optimal_value.txt <==
1.499263


==> anc/finte_sl/length_2/sl3_5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1499263/1000000 1.49926300000000
sqrt(2 epsilon/|S|) (numerical):  0.499877151574931
d=2, D=2
Error: 655019519991/250000000000000 0.00262007807996400

Certified
epsilon: 46196949230009/31250000000000 1.47830237536029
sqrt(2 epsilon/|S|):  1/2500000*sqrt(46196949230009/30) 0.496370556365619

Certified (no self-inverse)
epsilon: 93048917980009/62500000000000 1.48878268768014
sqrt(2 epsilon/|S|):  1/5000000*sqrt(93048917980009/15) 0.498126939591396



==> anc/finte_sl/length_2/sl3_5/root_as_integral.txt <==
100000000
571209 80782 80782 80782 80782 80782 80782 80782 80782 80782 80782 80782 80782 45177 -120382 -120382 250 250 67449 -1241 250 250 -120382 -120382 45177 -120382 -120382 250 250 -1241 67449 250 250 -120382 -120382 45177 -120382 -120382 250 250 67449 -1241 250 250 45177 -120382 -120382 250 250 -1241 67449 250 250 250 250 45177 -120382 -120382 250 250 67449 -1241 250 250 45177 -120382 -120382 250 250 -1241 67449 67449 -1241 250 250 45177 -120382 -120382 250 250 -1241 67449 250 250 45177 -120382 -120382 250 250 250 250 67449 -1241 250 250 45177 -120382 -120382 250 250 -1241 67449 250 250 45177 -120382 -120382 250 250 67449 -1241 250 250 45177 250 250 -1241 67449 250 250 45132 
0 -227721 -227721 227721 227721 -227721 -227721 227721 227721 -227721 -227721 227721 227721 1890512 0 0 582118 582118 -3360500 -1645555 582118 582118 0 0 1890512 0 0 582118 582118 -1645555 -3360500 582118 582118 0 0 -1890512 0 0 -582118 -582118 3360500 1645555 -582118 -582118 -1890512 0 0 -582118 -582118 1645555 3360500 -582118 -582118 582118 582118 1890512 0 0 582118 582118 -3360500 -1645555 582118 582118 1890512 0 0 582118 582118 -1645555 -3360500 3360500 1645555 -582118 -582118 -1890512 0 0 -582118 -582118 1645555 3360500 -582118 -582118 -1890512 0 0 -582118 -582118 582118 582118 -3360500 -1645555 582118 582118 1890512 0 0 582118 582118 -1645555 -3360500 582118 582118 1890512 0 0 -582118 -582118 3360500 1645555 -582118 -582118 -1890512 -582118 -582118 1645555 3360500 -582118 -582118 -1890512 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3016713 3016713 0 0 -3016713 -3016713 0 0 0 0 0 3016713 3016713 0 0 -3016713 -3016713 0 0 0 0 0 3016713 3016713 0 0 -3016713 -3016713 0 0 0 3016713 3016713 0 0 -3016713 -3016713 -3016713 -3016713 0 0 0 3016713 3016713 0 0 -3016713 -3016713 0 0 0 3016713 3016713 0 0 0 0 -3016713 -3016713 0 0 0 3016713 3016713 0 0 -3016713 -3016713 0 0 0 3016713 3016713 3016713 3016713 0 0 -3016713 -3016713 0 0 0 3016713 3016713 0 0 -3016713 -3016713 0 0 0 3016713 3016713 0 0 -3016713 -3016713 0 3016713 3016713 0 0 -3016713 -3016713 0 
0 -673264 673264 152528 -152528 -735448 735448 -673264 673264 152528 -152528 -735448 735448 8293525 -1616190 -638596 -1679798 588535 1864381 171903 -711682 -379582 -2513259 258473 -8293525 2127013 127772 -428954 1520219 -171903 -1864381 1149028 -57764 50218 2204568 -1878902 -294825 805648 -1226337 1473563 -422377 -38945 -578570 825796 1878902 -2168216 1657393 -704117 456891 38945 422376 -1530184 1282958 -1481465 289410 9059526 -2204568 -258473 -25161 -1166894 2036578 187780 -448990 1641043 -9059526 -50218 2513259 462506 729549 -187780 -2036578 1864381 171903 57764 -1149028 8293525 -127772 -2127013 -1520219 428954 -171903 -1864381 379582 711682 -8293525 638596 1616190 -588535 1679798 -456891 704117 -422376 -38945 -1282958 1530184 -1878902 -1657393 2168216 -1473563 1226337 38945 422377 -825796 578570 1878902 -805648 294825 -729549 -462506 2036578 187780 -1641043 448990 9059526 1166894 25161 -187780 -2036578 -289410 1481465 -9059526 
1 -457810 457812 -866320 866322 239432 -239430 -457810 457812 -866320 866322 239432 -239430 5639489 -1975001 441778 425425 -1167468 1267756 116893 -1487778 745735 510961 -2044185 -5639487 -926343 2459569 261099 480948 -116891 -1267754 -996232 1738279 290902 1242325 10671695 -586476 -2314868 -1233183 -170999 2398994 221196 -119343 -1284839 -10671693 1388341 1513007 -79498 1483685 -221194 -2398992 805867 598320 -915485 1303570 -2949399 -1242323 2044187 -808477 1196561 -663023 -61132 -397197 9116 2949401 -290900 -510960 -1675533 1287453 61134 663025 1267756 116893 -1738277 996234 5639489 -2459567 926345 -480946 -261097 -116891 -1267754 -745733 1487780 -5639487 -441776 1975003 1167470 -425423 -1483683 79500 2398994 221196 -598318 -805865 10671695 -1513005 -1388339 171001 1233185 -221194 -2398992 1284841 119345 -10671693 2314870 586478 -1287451 1675535 -663023 -61132 -9114 397199 -2949399 -1196559 808479 61134 663025 -1303568 915487 2949281 
0 595447 -595447 -493611 493611 -647474 647474 595447 -595447 -493611 493611 -647474 647474 -7334947 -484662 2478837 -187470 1152605 -1648894 -152034 -563804 1528938 412373 1581801 7334947 -1168463 -825712 -1669035 703901 152034 1648894 -851533 -113601 -2580786 586612 6080503 -2513310 860185 114925 -914999 1366895 126033 -1639777 839703 -6080503 344896 1308228 1592404 -792330 -126033 -1366895 -216729 1016803 70719 -1120180 7975830 -586612 -1581801 -1543886 494425 1792964 165318 1636611 -587149 -7975830 2580786 -412373 128549 920912 -165318 -1792964 -1648894 -152034 113601 851533 -7334947 825712 1168463 -703901 1669035 152034 1648894 -1528938 563804 7334947 -2478837 484662 -1152605 187470 792330 -1592404 1366895 126033 -1016803 216729 6080503 -1308228 -344896 914999 -114925 -126033 -1366895 -839703 1639777 -6080503 -860185 2513310 -920912 -128549 1792964 165318 587150 -1636611 7975830 -494425 1543886 -165318 -1792964 1120180 -70719 -7975831 
0 -549336 549336 -160998 160998 491235 -491235 549336 -549336 160998 -160998 -491235 491235 5383604 -1759772 -962062 -781671 -1232987 3122012 4496700 2027473 -4042131 -2577895 -143938 -5383604 962062 1759772 2985525 -970865 -4496700 -3122012 -1305178 3319837 143938 2577895 1577816 818123 -1615832 -1736624 1146172 914993 1317884 -4387035 3796581 -1577816 1615832 -818123 4201138 -3610685 -1317884 -914993 2183182 -1592729 544801 1256777 -4814204 2577895 -143938 4251818 -2450241 -2791810 -4021104 -3009314 1207737 4814204 143938 -2577895 -3529522 1727946 4021104 2791810 -3122012 -4496700 3319837 -1305178 -5383604 1759772 962062 -970865 2985525 4496700 3122012 -4042131 2027473 5383604 -962062 -1759772 -1232987 -781671 -3610685 4201138 -914993 -1317884 -1592729 2183182 -1577816 -818123 1615832 1146172 -1736624 1317884 914993 3796581 -4387035 1577816 -1615832 818123 1727946 -3529522 2791810 4021104 1207737 -3009314 4814204 -2450241 4251818 -4021104 -2791810 1256777 544801 -4814214 
0 -219222 219222 721713 -721713 -8615 8615 219222 -219222 -721713 721713 8615 -8615 2148419 1244865 -2331058 3506767 -4310751 1245892 1794484 -2067809 1263825 -521754 -564439 -2148419 2331058 -1244865 -3545414 4349399 -1794484 -1245892 -1170050 1974033 564439 521754 -7072936 1766620 1809303 1862062 784781 -4101674 -5907729 149583 2497261 7072936 -1809303 -1766620 -878556 -1768287 5907729 4101674 -110933 -2535909 -4435633 4404039 84426 521754 -564439 -441563 409968 48959 70517 3452127 -3420533 -84426 564439 -521754 -2796296 2827889 -70517 -48960 -1245892 -1794484 1974033 -1170050 -2148419 -1244865 2331058 4349399 -3545414 1794484 1245892 1263825 -2067809 2148419 -2331058 1244865 -4310751 3506767 -1768287 -878556 4101674 5907729 -2535909 -110933 7072936 -1766620 -1809303 784781 1862062 -5907729 -4101674 2497261 149583 -7072936 1809303 1766620 2827889 -2796296 -48959 -70517 -3420533 3452127 -84426 409968 -441563 70517 48960 4404039 -4435633 84426 
1 -468159 468161 -149036 149038 -572377 572379 468161 -468159 149038 -149036 572379 -572377 4588068 -1529034 -790591 -2953585 1236634 2660672 3832222 -3639451 1922501 258188 -2577813 -4588066 790593 1529036 385699 1331255 -3832220 -2660670 4308085 -2591130 2577815 -258186 1460592 -1787221 1048779 3892166 -4438749 847013 1219972 -1537413 990831 -1460590 -1048777 1787223 -1791833 2338419 -1219970 -847011 4105303 -3558717 -1288581 -810581 5609419 -258185 -2577813 1832801 -3931963 3252965 4685314 -811749 2910914 -5609417 2577815 258188 -1164167 3263333 -4685312 -3252963 -2660670 -3832220 -2591131 4308085 -4588066 1529036 790593 1331255 385699 3832222 2660672 1922501 -3639451 4588068 -790591 -1529034 1236634 -2953585 2338419 -1791833 -847011 -1219970 -3558717 4105303 -1460590 1787223 -1048777 -4438749 3892166 1219972 847013 990831 -1537414 1460592 1048779 -1787221 3263333 -1164167 -3252963 -4685312 2910914 -811749 -5609417 -3931963 1832801 4685314 3252965 -810581 -1288581 5609303 
1 -1563128 -1563128 -4387279 -4387279 -2824150 -2824150 1563130 1563130 4387281 4387281 2824152 2824152 300851 -2213054 -2213054 245854 245854 3462211 1169694 -1231006 -1231006 468996 468996 300850 -2213054 -2213054 245854 245854 1169693 3462211 -1231005 -1231006 468996 468996 844404 -2682048 -2682048 -1253404 -1253404 9717487 3283011 -1511654 -1511654 844404 -2682048 -2682048 -1253404 -1253404 3283011 9717487 -1511654 -1511654 -280647 -280647 543555 -468994 -468994 -1499256 -1499257 6255277 2113318 -280647 -280647 543555 -468994 -468994 -1499257 -1499256 2113318 6255277 -3462209 -1169692 1231008 1231008 -300849 2213056 2213056 -245852 -245852 -1169691 -3462209 1231008 1231007 -300849 2213056 2213056 -245852 -245852 1253406 1253406 -9717485 -3283009 1511656 1511656 -844402 2682050 2682050 1253406 1253406 -3283009 -9717485 1511656 1511656 -844402 2682050 2682050 1499259 1499258 -6255275 -2113316 280649 280649 -543553 1499258 1499259 -2113316 -6255275 280649 280649 -543673 
1 4163523 4163523 728052 728052 -3435469 -3435469 -4163521 -4163521 -728050 -728050 3435471 3435471 -801336 1819257 1819257 1589251 1589251 -9221877 -3115570 1034787 1034787 2826191 2826191 -801336 1819257 1819257 1589251 1589251 -3115570 -9221877 1034787 1034787 2826191 2826191 -140124 -1006933 -1006933 1007541 1007541 -1612576 -544801 -548689 -548689 -140124 -1006933 -1006933 1007541 1007541 -544801 -1612576 -548689 -548689 -1583475 -1583475 661213 -2826189 -2826189 -581709 -581709 7609302 2570770 -1583475 -1583475 661213 -2826189 -2826189 -581709 -581709 2570770 7609302 9221879 3115572 -1034785 -1034786 801338 -1819255 -1819255 -1589249 -1589249 3115572 9221879 -1034785 -1034786 801338 -1819255 -1819255 -1589249 -1589249 -1007539 -1007539 1612578 544803 548691 548691 140126 1006935 1006935 -1007539 -1007539 544803 1612578 548691 548691 140126 1006935 1006935 581711 581711 -7609300 -2570768 1583477 1583477 -661211 581711 581711 -2570768 -7609300 1583477 1583477 -661330 
1 -346072 -346072 644208 644208 -298133 -298133 -346072 -346072 644208 644208 -298133 -298133 -649964 24786 24786 -1658245 -1658245 6100495 -3723419 384739 384739 -53556 -53556 -649964 24786 24786 -1658245 -1658245 -3723419 6100495 384739 384739 -53556 -53556 1209896 28772 28772 1133339 1133339 -11355932 6931064 1237270 1237270 1209896 28772 28772 1133339 1133339 6931064 -11355932 1237270 1237270 -1622006 -1622006 -559929 -53556 -53556 524909 524909 5255439 -3207642 -1622006 -1622006 -559929 -53556 -53556 524909 524909 -3207642 5255439 6100495 -3723419 384739 384739 -649964 24786 24786 -1658245 -1658245 -3723419 6100495 384739 384739 -649964 24786 24786 -1658245 -1658245 1133339 1133339 -11355932 6931064 1237270 1237270 1209896 28772 28772 1133339 1133339 6931064 -11355932 1237270 1237270 1209896 28772 28772 524909 524909 5255439 -3207642 -1622006 -1622006 -559929 524909 524909 -3207642 5255439 -1622006 -1622006 -560038 
0 544061 544061 27678 27678 -571739 -571739 544061 544061 27678 27678 -571739 -571739 1021809 47532 47532 351277 351277 -9590580 5853584 1650804 1650804 -2301 -2301 1021809 47532 47532 351277 351277 5853584 -9590580 1650804 1650804 -2301 -2301 51982 -45231 -45231 1260445 1260445 -487893 297784 -1158595 -1158595 51982 -45231 -45231 1260445 1260445 297784 -487893 -1158595 -1158595 -492208 -492208 -1073791 -2301 -2301 -1611722 -1611722 10078473 -6151369 -492208 -492208 -1073791 -2301 -2301 -1611722 -1611722 -6151369 10078473 -9590579 5853584 1650804 1650804 1021809 47532 47532 351277 351277 5853584 -9590579 1650804 1650804 1021809 47532 47532 351277 351277 1260445 1260445 -487893 297784 -1158595 -1158595 51982 -45231 -45231 1260445 1260445 297784 -487893 -1158595 -1158595 51982 -45231 -45231 -1611722 -1611722 10078473 -6151369 -492208 -492208 -1073791 -1611722 -1611722 -6151369 10078473 -492208 -492208 -1073797 
0 2606267 2606267 -3006732 -3006732 -5612999 -5612999 -2606267 -2606267 3006732 3006732 5612999 5612999 -3459410 -60631 -60631 5209008 5209008 3977973 -2086818 -2596060 -2596060 1244417 1244417 -3459410 -60631 -60631 5209008 5209008 -2086818 3977973 -2596060 -2596060 1244417 1244417 3990966 -1305049 -1305049 2214006 2214006 -4589206 2407469 -5228445 -5228445 3990966 -1305049 -1305049 2214006 2214006 2407468 -4589206 -5228445 -5228445 -2632385 -2632385 7450377 -1244417 -1244417 -2995002 -2995002 -8567179 4494288 -2632385 -2632385 7450377 -1244417 -1244417 -2995002 -2995002 4494288 -8567179 -3977973 2086818 2596060 2596060 3459410 60631 60631 -5209008 -5209008 2086818 -3977973 2596060 2596060 3459410 60631 60631 -5209008 -5209008 -2214006 -2214006 4589206 -2407468 5228445 5228445 -3990966 1305049 1305049 -2214006 -2214006 -2407469 4589206 5228445 5228445 -3990966 1305049 1305049 2995002 2995002 8567179 -4494288 2632385 2632385 -7450377 2995002 2995002 -4494288 8567179 2632385 2632385 -7450377 
0 -4976604 -4976604 -4745395 -4745395 231208 231208 4976604 4976604 4745395 4745395 -231208 -231208 6605662 -1471935 -1471935 -450908 -450908 -7595842 3984730 -4538453 -4538453 -788475 -788475 6605662 -1471935 -1471935 -450908 -450908 3984730 -7595842 -4538453 -4538453 -788475 -788475 6298769 -683459 -683459 -4736587 -4736587 -7242947 3799604 -20973 -20973 6298769 -683459 -683459 -4736587 -4736587 3799604 -7242947 -20973 -20973 4517480 4517480 -306893 788475 788475 -4285679 -4285679 352896 -185127 4517480 4517480 -306893 788475 788475 -4285679 -4285679 -185127 352896 7595842 -3984730 4538453 4538453 -6605662 1471935 1471935 450908 450908 -3984730 7595842 4538453 4538453 -6605662 1471935 1471935 450908 450908 4736587 4736587 7242947 -3799604 20973 20973 -6298769 683459 683459 4736587 4736587 -3799604 7242947 20973 20973 -6298769 683459 683459 4285679 4285679 -352896 185127 -4517480 -4517480 306893 4285679 4285679 185127 -352896 -4517480 -4517480 306893 
0 107267 -107267 286038 -286038 157408 -157408 107267 -107267 286038 -286038 157408 -157408 232988 -31472 -296266 -1307062 808935 -2581189 6477180 -898670 400543 -1438983 1111245 -232988 -842472 1170210 266442 231685 -6477179 2581189 -992326 1490453 958050 -630311 621286 -1065443 191499 -722830 -605469 -6882967 17271968 -1386098 57799 -621286 584509 289434 13685 1314613 -17271968 6882967 345479 982820 -182367 -548599 341895 630311 -1111245 -1512620 781654 -3787713 9504808 -526778 1257744 -341895 -958050 1438983 -378376 1109342 -9504808 3787713 -2581189 6477180 -1490453 992326 232988 -1170210 842472 -231685 -266442 -6477180 2581189 -400543 898670 -232988 296266 31472 -808935 1307062 -1314613 -13685 -6882967 17271968 -982820 -345479 621286 -289434 -584509 605469 722830 -17271968 6882967 -57799 1386098 -621286 -191499 1065443 -1109342 378376 -3787713 9504808 -1257744 526778 341895 -781654 1512620 -9504808 3787713 548599 182367 -341896 
0 -286218 286218 2671 -2671 190194 -190194 -286218 286218 2671 -2671 190194 -190194 -621675 1121128 -246636 30861 1298271 6887284 -17282801 1013260 315872 137032 737459 621675 -1129288 254796 -1288230 -40902 17282801 -6887284 -1030916 -298216 -718139 -156353 5801 740663 -748823 1297412 -1309814 -64265 161264 -96860 84458 -5801 -1321769 1329929 594770 -582368 -161264 64265 -1160509 1172911 509501 -1392720 413107 156353 -737459 87589 -970806 -4576652 11484551 1382680 -499461 -413107 718139 -137032 -105244 988463 -11484551 4576652 6887284 -17282801 298216 1030916 -621675 -254796 1129288 40902 1288230 17282801 -6887284 -315872 -1013260 621675 246636 -1121128 -1298271 -30861 582368 -594770 -64265 161264 -1172911 1160509 5801 -1329929 1321769 1309814 -1297412 -161264 64265 -84458 96860 -5801 748823 -740663 -988463 105244 -4576652 11484551 499461 -1382679 413107 970806 -87589 -11484551 4576652 1392720 -509501 -413108 
0 -157081 157081 190464 -190464 -239062 239062 -157081 157081 190464 -190464 -239062 239062 -341186 -915723 1395659 796913 -67463 3779859 -9485097 -714234 1443684 -83762 563698 341186 333792 -813728 783521 -1512971 9485097 -3779859 -544918 -184532 814177 -1294113 413694 642430 -1224361 -372388 -512083 -4583142 11500836 643260 -1527730 -413694 87984 493945 1410849 -526379 -11500836 4583142 937175 -52704 1432335 -322185 -519251 1294113 -563698 220777 889373 5752567 -14435366 -393872 -716277 519251 -814177 83762 -1479929 369779 14435366 -5752567 3779859 -9485097 184532 544918 -341186 813728 -333792 1512971 -783521 9485097 -3779859 -1443684 714234 341186 -1395659 915723 67463 -796913 526379 -1410849 -4583142 11500836 52704 -937175 413694 -493945 -87984 512083 372387 -11500836 4583142 1527730 -643260 -413694 1224361 -642430 -369778 1479929 5752567 -14435366 716277 393872 -519251 -889373 -220777 14435366 -5752567 322185 -1432335 519251 
0 2304375 -2304375 2459878 -2459879 1111127 -1111127 -2304375 2304375 -2459879 2459878 -1111127 1111127 7905002 -2213141 72236 3275347 5627247 -8912470 -2911762 7831249 1071345 -554300 -1586605 -7905002 -72236 2213141 -6209912 -2692682 2911762 8912470 -1334535 -7568060 1586605 554300 8438446 -1658841 -626536 7663093 1840263 -9513899 -3108253 6491877 3011480 -8438446 626536 1658841 -1577073 -7926283 3108253 9513899 -3557311 -5946045 -1188010 5480675 3811645 554300 -1586605 5121774 -829108 -4297427 -1403998 -4898010 605345 -3811645 1586605 -554300 1374941 -5667606 1403998 4297427 8912470 2911762 -7568060 -1334535 -7905002 2213141 -72236 -2692682 -6209912 -2911762 -8912470 1071345 7831249 7905002 72236 -2213141 5627247 3275347 -7926283 -1577073 9513899 3108253 -5946045 -3557311 -8438446 1658841 626536 1840263 7663093 -3108253 -9513899 3011480 6491877 8438446 -626536 -1658841 -5667606 1374941 4297427 1403998 605345 -4898010 -3811645 -829108 5121774 -1403998 -4297427 5480675 -1188010 3811645 
1 -2487991 2487993 2502277 -2502275 -379817 379819 2487993 -2487991 -2502275 2502277 379819 -379817 -8534887 -6634 2318133 -4008066 -5603901 9622634 3143777 -1546623 -8065345 979312 1332186 8534889 -2318131 6636 5011195 4600776 -3143775 -9622632 8155313 1456658 -1332184 -979310 8583887 -985945 -1338820 1593076 8074076 -9677874 -3161824 4037351 5629802 -8583885 1338822 985947 -8164041 -1503109 3161826 9677877 -5040476 -4626673 2255446 -3722812 -1302939 -979310 1332186 2865323 -4332690 1468997 479932 4315522 -2848151 1302941 -1332184 979312 3743367 -2275997 -479930 -1468995 -9622632 -3143775 1456658 8155313 8534889 6636 -2318131 4600776 5011195 3143777 9622634 -8065345 -1546623 -8534887 2318133 -6634 -5603901 -4008066 -1503109 -8164040 9677877 3161826 -4626673 -5040476 -8583885 985947 1338822 8074076 1593076 -3161824 -9677875 5629802 4037351 8583887 -1338820 -985945 -2275997 3743367 -1468995 -479930 -2848151 4315522 1302941 -4332690 2865324 479932 1468997 -3722812 2255446 -1303057 
0 1046661 -1046661 532320 -532320 -3349162 3349162 -1046661 1046661 -532320 532320 3349162 -3349162 3590500 -733485 -238927 6507539 -2463927 -4048098 -1322540 2328100 1715512 -2041994 1069582 -3590500 238927 733485 2337837 -6381449 1322540 4048098 -922204 -3121408 -1069582 2041994 1826088 1308509 -1803066 2807076 -750539 -2058818 -672629 -3270460 5326996 -1826088 1803066 -1308509 -42769 -2013768 672629 2058818 -5574916 3518380 -7914680 -5024284 -11489072 2041994 1069582 -5890494 -7048470 12953318 4231934 5150373 7788591 11489072 -1069582 -2041994 7296390 5642574 -4231934 -12953318 4048098 1322540 -3121408 -922204 -3590500 733485 238927 -6381449 2337837 -1322540 -4048098 1715512 2328100 3590500 -238927 -733485 -2463927 6507539 -2013768 -42769 2058818 672629 3518380 -5574916 -1826088 -1308509 1803066 -750539 2807076 -672629 -2058818 5326996 -3270460 1826088 -1803066 1308509 5642574 7296390 -12953318 -4231934 7788591 5150373 11489072 -7048470 -5890494 4231934 12953318 -5024284 -7914680 -11489072 
0 3356667 -3356667 -2903709 2903709 2091615 -2091615 3356667 -3356667 -2903709 2903709 2091615 -2091615 5283669 356008 12884014 2257907 -2513521 -7265842 -3254800 3820555 -4076169 9999158 3240864 -5283669 -11809387 -1430636 -4372946 4628560 3254800 7265842 -884327 1139941 -1748999 -11491023 -4570676 -739317 -10714062 893679 -672558 6285370 2815588 -4927312 5148432 4570676 8989476 2463903 -4287937 4066816 -2815588 -6285370 2812273 -3033393 -5220002 5060723 3292374 11491023 -3240864 -2591878 2432599 -4527510 -2028139 1825744 -1666465 -3292373 1748999 -9999158 5528106 -5368827 2028139 4527510 -7265842 -3254800 -1139941 884327 5283669 1430636 11809387 -4628560 4372946 3254800 7265842 4076169 -3820555 -5283669 -12884014 -356008 2513521 -2257907 -4066816 4287937 6285370 2815588 3033393 -2812273 -4570676 -2463903 -8989476 672558 -893679 -2815588 -6285370 -5148433 4927312 4570676 10714062 739317 5368827 -5528106 -4527510 -2028139 1666465 -1825744 3292373 -2432599 2591878 2028139 4527510 -5060723 5220002 -3292373 
1 1292085 -1292083 3657677 -3657675 3004251 -3004249 1292085 -1292083 3657677 -3657675 3004251 -3004249 2033846 8990147 -3893655 -5905434 5807043 -2796843 -1252871 1663940 -1762331 9412840 -4316349 -2033844 5437179 -10533666 2867542 -2769146 1252873 2796845 -5362576 5460972 2437113 -7533599 5757483 13470561 956764 2769911 -3048445 -7917406 -3546672 -3190373 2911839 -5757481 -1620608 -12806714 -4076463 4355001 3546674 7917408 152481 126057 3569627 -3798402 4728937 7533601 4316351 -3495865 3267091 -6502999 -2913077 -4876179 5104957 -4728935 -2437111 -9412838 -202771 431549 2913079 6503001 -2796843 -1252871 -5460970 5362578 2033846 10533668 -5437177 2769148 -2867540 1252873 2796845 1762333 -1663938 -2033844 3893657 -8990145 -5807041 5905436 -4354999 4076465 -7917406 -3546672 -126055 -152479 5757483 12806715 1620610 3048447 -2769909 3546674 7917408 -2911838 3190376 -5757481 -956762 -13470559 -431547 202773 -6502999 -2913077 -5104955 4876180 4728936 -3267089 3495867 2913079 6503001 3798404 -3569625 -4729053 
0 -3337200 3337200 -1504483 1504483 3266990 -3266990 -3337200 3337200 -1504483 1504483 3266990 -3266990 -5253026 -10388013 -2775223 259301 -5170 7223702 3235923 4761745 -4507613 -524954 -12638283 5253026 4453735 8709501 -3562878 3308747 -3235923 -7223702 -3240413 2986281 13411255 -248019 -2368180 2618720 -8552998 5618583 -5504015 3256605 1458826 2362764 -2248196 2368180 10267582 -4333304 -2244011 2129443 -1458826 -3256605 -5666341 5551773 -221129 -27654 5142510 248019 12638283 4593542 -4842327 -7071727 -3167844 3595703 -3346918 -5142510 -13411255 524954 -3072210 3320995 3167844 7071727 7223702 3235923 -2986281 3240413 -5253026 -8709501 -4453735 -3308747 3562878 -3235923 -7223702 4507613 -4761745 5253026 2775223 10388013 5170 -259301 -2129443 2244011 3256605 1458826 -5551773 5666341 -2368180 4333304 -10267582 5504015 -5618583 -1458826 -3256605 2248196 -2362764 2368180 8552998 -2618720 -3320995 3072210 -7071727 -3167844 3346918 -3595703 5142509 4842327 -4593542 3167844 7071727 27654 221129 -5142509 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1129707 13354007 -4029031 -7745778 0 0 1881201 9893606 -4770676 -9713038 0 -13354007 -1129707 7335553 4439255 0 0 -10059463 -1715346 9713038 4770676 0 3640969 8583331 -206993 -9730982 0 0 3072704 6865272 0 -8583331 -3640969 9896839 41137 0 0 -6379226 -3558750 -2630818 6648804 0 -4770676 9713038 2323160 -6341146 0 0 -7059028 3041042 0 -9713038 4770676 5855100 -1837114 0 0 0 0 1715346 10059463 0 1129707 13354007 -4439255 -7335553 0 0 -9893606 -1881201 0 -13354007 -1129707 7745778 4029031 -41137 -9896839 0 0 3558750 6379226 0 3640969 8583331 9730982 206993 0 0 -6865272 -3072704 0 -8583331 -3640969 1837114 -5855100 0 0 -3041042 7059028 0 6341146 -2323160 0 0 -6648804 2630818 0 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 -3815734 3671939 -5869981 5986884 1 1 -2866813 2749914 -8977306 9121104 1 -3671937 3815736 -6238155 6121255 1 1 -2142564 2259467 -9121102 8977308 1 12793042 -5305367 -2788049 -3299196 1 1 9100106 -3012857 1 5305369 -12793042 2691849 3395399 1 1 3008034 -9095278 -7182984 -7530458 1 -8977306 -9121102 9859000 4854447 1 1 7279187 7434259 1 9121104 8977308 -4849619 -9863824 1 1 1 1 -2259465 2142566 1 -3815734 3671941 -6121253 6238157 1 1 -2749912 2866815 1 -3671939 3815736 -5986883 5869983 -3395397 -2691847 1 1 9095280 -3008032 1 12793042 -5305367 3299198 2788051 1 1 3012859 -9100104 1 5305369 -12793040 9863826 4849621 1 1 -7434257 -7279185 1 -4854445 -9858998 1 1 7530460 7182986 -117 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 13265863 -81032 -7465533 -3253325 0 0 9729667 989191 -9405732 -3779098 0 81032 -13265863 3701220 7017637 0 0 -800371 -9918486 3779098 9405732 0 -3860131 -9486765 9930151 920460 0 0 -3764379 -7086233 0 9486765 3860131 -1109279 -9741332 0 0 7528690 3321921 -6921523 2347245 0 -9405732 3779098 -1956280 6530558 0 0 -1899348 6473627 0 -3779098 9405732 -6973016 2398737 0 0 0 0 9918486 800371 0 13265863 -81033 -7017635 -3701220 0 0 -989191 -9729667 0 81032 -13265863 3253324 7465533 9741332 1109279 0 0 -3321921 -7528690 0 -3860131 -9486765 -920460 -9930151 0 0 7086233 3764379 0 9486765 3860131 -2398737 6973016 0 0 -6473627 1899348 0 -6530558 1956280 0 0 -2347245 6921523 0 
1 135387 135387 3469430 3469430 3334043 3334043 -135385 -135385 -3469428 -3469428 -3334041 -3334041 -235144 4788046 4788047 1812301 1812301 105076 -171874 -2487021 -2487021 -4248571 -4248571 -235145 4788046 4788047 1812301 1812301 -171874 105076 -2487021 -2487021 -4248570 -4248570 -6025883 9036618 9036618 -7634601 -7634601 2692681 -4404495 -9655930 -9655930 -6025883 9036618 9036618 -7634601 -7634601 -4404496 2692681 -9655930 -9655930 -7168908 -7168908 -5790737 4248573 4248573 -9446902 -9446901 2587606 -4232621 -7168908 -7168908 -5790737 4248573 4248573 -9446901 -9446902 -4232621 2587606 -105074 171876 2487022 2487022 235146 -4788044 -4788044 -1812299 -1812299 171876 -105074 2487023 2487022 235146 -4788045 -4788045 -1812299 -1812299 7634603 7634603 -2692679 4404498 9655932 9655932 6025885 -9036616 -9036616 7634603 7634603 4404497 -2692679 9655932 9655932 6025885 -9036616 -9036616 9446903 9446903 -2587604 4232623 7168910 7168910 5790739 9446903 9446903 4232623 -2587604 7168910 7168910 5790622 
1 3927988 3927987 1846747 1846747 -2081240 -2081240 -3927986 -3927986 -1846745 -1846745 2081242 2081242 -6822329 7670208 7670208 -9862010 -9862010 3048575 -4986642 -9713825 -9713825 7981674 7981674 -6822329 7670208 7670208 -9862010 -9862010 -4986641 3048575 -9713825 -9713825 7981672 7981674 -3207522 -311464 -311464 -6500503 -6500503 1433290 -2344472 -2703088 -2703088 -3207522 -311464 -311464 -6500503 -6500503 -2344472 1433290 -2703088 -2703088 7010738 7010738 3614807 -7981672 -7981672 3361507 3361507 -1615284 2642170 7010738 7010738 3614807 -7981672 -7981672 3361507 3361507 2642170 -1615284 -3048573 4986644 9713827 9713827 6822331 -7670206 -7670206 9862012 9862012 4986644 -3048573 9713827 9713827 6822331 -7670206 -7670206 9862012 9862012 6500505 6500505 -1433288 2344474 2703090 2703090 3207524 311466 311466 6500505 6500505 2344474 -1433288 2703090 2703090 3207524 311466 311466 -3361505 -3361505 1615286 -2642168 -7010736 -7010736 -3614805 -3361505 -3361505 -2642168 1615286 -7010736 -7010736 -3614924 
0 -1275590 -1275591 -673578 -673578 1949168 1949169 -1275591 -1275590 -673578 -673578 1949169 1949168 827908 -11205205 -11205205 8714968 8714968 301699 3786329 -5696454 -5696455 3872205 3872205 827908 -11205206 -11205206 8714968 8714968 3786329 301700 -5696454 -5696454 3872205 3872204 437179 7333000 7333001 -8062709 -8062709 159313 1999378 9656641 9656642 437179 7333000 7333001 -8062709 -8062709 1999378 159313 9656641 9656641 -3960186 -3960186 -1265087 3872204 3872205 -652259 -652259 -461011 -5785707 -3960186 -3960186 -1265087 3872205 3872206 -652259 -652259 -5785707 -461012 301700 3786329 -5696454 -5696455 827908 -11205206 -11205206 8714968 8714968 3786329 301699 -5696455 -5696454 827908 -11205205 -11205205 8714968 8714968 -8062709 -8062709 159313 1999378 9656641 9656641 437179 7333001 7333000 -8062709 -8062709 1999378 159313 9656642 9656641 437179 7333001 7333000 -652259 -652259 -461012 -5785707 -3960186 -3960186 -1265087 -652259 -652258 -5785707 -461011 -3960186 -3960186 -1265098 
1 1514244 1514244 -1861815 -1861814 347573 347573 1514244 1514244 -1861814 -1861814 347573 347573 -982803 -1998091 -1998090 4278427 4278426 -358144 -4494720 -7861679 -7861678 10703039 10703039 -982803 -1998090 -1998090 4278426 4278427 -4494720 -358144 -7861679 -7861679 10703039 10703040 1208393 -8704946 -8704946 5408172 5408172 440353 5526418 -1002433 -1002434 1208393 -8704946 -8704946 5408172 5408172 5526418 440353 -1002434 -1002433 8864115 8864115 -225587 10703039 10703039 -9686596 -9686595 -82206 -1031695 8864115 8864115 -225587 10703039 10703039 -9686595 -9686596 -1031695 -82206 -358144 -4494720 -7861678 -7861678 -982803 -1998090 -1998090 4278427 4278427 -4494720 -358144 -7861678 -7861678 -982803 -1998090 -1998091 4278427 4278427 5408172 5408172 440353 5526418 -1002434 -1002434 1208393 -8704946 -8704945 5408172 5408172 5526418 440353 -1002434 -1002433 1208393 -8704946 -8704946 -9686596 -9686596 -82206 -1031695 8864115 8864115 -225587 -9686596 -9686596 -1031695 -82206 8864115 8864115 -225707 
0 -2869740 2869740 219851 -219851 2019137 -2019137 2869740 -2869740 -219851 219851 -2019137 2019137 -194692 -9523275 -11103491 988716 4683525 6493968 3975583 -1353740 7025981 -17569834 -3056930 194692 11103490 9523274 -3738511 -1933729 -3975583 -6493968 1653147 -7325387 3056930 17569835 14915 8046560 -6466344 2168187 -2602738 -497503 -304569 7325318 -7759866 -14915 6466345 -8046559 -6076391 6510940 304569 497503 -4575522 5010073 431126 -4422091 136984 17569834 -3056930 -8013474 4022510 -4569128 -2797204 3477077 513887 -136984 3056930 -17569835 8312881 -4321916 2797203 4569128 -6493968 -3975583 -7325387 1653147 194692 9523274 11103490 -1933729 -3738511 3975583 6493968 7025981 -1353740 -194692 -11103491 -9523275 4683525 988716 6510940 -6076391 497503 304569 5010073 -4575522 -14915 -8046559 6466345 -2602738 2168187 -304569 -497503 -7759866 7325318 14915 -6466344 8046560 -4321917 8312881 4569129 2797203 513887 3477076 -136985 4022509 -8013474 -2797204 -4569128 -4422091 431126 136983 
0 -1232431 1232431 2589650 -2589650 -2033588 2033588 1232431 -1232431 -2589650 2589650 2033588 -2033588 -83612 4877626 -13735943 -2962990 5398976 2788883 1707343 7351995 -4916010 2879230 -11737547 83612 13735943 -4877626 5732466 -8168452 -1707343 -2788883 -3825238 1389251 11737547 -2879229 175690 1998395 16615173 -7769139 2650515 -5860149 -3587561 -1295287 -3823336 -175690 -16615173 -1998395 6090732 -972108 3587561 5860150 -1474189 6592812 8414689 -4395160 -137965 -2879230 -11737547 1124381 2895148 4601831 2817224 -6736282 2716753 137965 11737547 2879230 2402377 -6421905 -2817224 -4601831 -2788883 -1707343 1389252 -3825238 83612 -4877626 13735943 -8168452 5732466 1707343 2788883 -4916010 7351995 -83612 -13735943 4877626 5398976 -2962990 -972108 6090732 5860150 3587561 6592812 -1474189 -175690 -1998395 -16615173 2650515 -7769139 -3587561 -5860149 -3823336 -1295287 175690 16615173 1998395 -6421905 2402377 -4601831 -2817224 2716753 -6736282 137965 2895148 1124381 2817224 4601831 -4395160 8414689 -137967 
1 1614424 -1614422 2367707 -2367706 2036729 -2036727 -1614422 1614424 -2367706 2367707 -2036727 2036729 109528 14311131 -2707178 -8071100 4880083 -3653296 -2236534 -4360630 1169612 -1517695 13121648 -109526 2707180 -14311129 5297351 -2106329 2236536 3653297 7585132 -4394111 -13121646 1517697 160634 15828826 1189485 3136718 -7816652 -5357910 -3280092 -4422837 -257097 -160631 -1189483 -15828824 -938087 5618026 3280094 5357912 7196591 -2516653 1976536 -6002268 138179 1517697 13121648 3069130 -7094862 -4608934 -2821572 -4175162 8200898 -138177 -13121646 -1517695 155372 3870364 2821574 4608936 3653297 2236536 -4394111 7585132 -109526 -14311130 2707180 -2106329 5297351 -2236534 -3653296 1169612 -4360630 109528 -2707179 14311131 4880083 -8071100 5618026 -938087 5357912 3280094 -2516652 7196591 -160631 -15828824 -1189483 -7816652 3136718 -3280092 -5357910 -257097 -4422837 160634 1189484 15828826 3870364 155372 4608936 2821574 8200898 -4175162 -138177 -7094862 3069130 -2821572 -4608934 -6002268 1976536 138060 
7786949 7103625 7103625 7103625 7103625 7103625 7103625 7103625 7103625 7103625 7103625 7103625 7103625 -8916837 4990529 4990529 -3311753 -3311753 9734860 -5304603 -3311753 -3311752 4990529 4990529 -8916837 4990528 4990529 -3311753 -3311752 -5304602 9734860 -3311752 -3311753 4990528 4990529 -8916837 4990529 4990528 -3311752 -3311753 9734860 -5304602 -3311752 -3311752 -8916837 4990529 4990529 -3311753 -3311752 -5304603 9734860 -3311752 -3311753 -3311753 -3311752 -8916837 4990529 4990529 -3311752 -3311753 9734860 -5304603 -3311752 -3311752 -8916837 4990528 4990529 -3311753 -3311752 -5304602 9734860 9734860 -5304602 -3311753 -3311752 -8916837 4990529 4990528 -3311752 -3311753 -5304603 9734860 -3311752 -3311753 -8916837 4990529 4990529 -3311753 -3311752 -3311753 -3311753 9734860 -5304603 -3311753 -3311752 -8916837 4990529 4990529 -3311753 -3311752 -5304603 9734860 -3311752 -3311753 -8916837 4990528 4990529 -3311752 -3311753 9734860 -5304603 -3311753 -3311752 -8916837 -3311753 -3311753 -5304603 9734860 -3311752 -3311753 -8916899 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -14311832 -14311832 6378019 6378019 0 0 -6378019 -6378019 14311832 14311832 0 -14311832 -14311832 6378019 6378019 0 0 -6378019 -6378019 14311832 14311832 0 14311832 14311832 -6378019 -6378019 0 0 6378019 6378019 0 14311832 14311832 -6378019 -6378019 0 0 6378019 6378019 -6378019 -6378019 0 -14311832 -14311832 6378019 6378019 0 0 -6378019 -6378019 0 -14311832 -14311832 6378019 6378019 0 0 0 0 6378019 6378019 0 14311832 14311832 -6378019 -6378019 0 0 6378019 6378019 0 14311832 14311832 -6378019 -6378019 6378019 6378019 0 0 -6378019 -6378019 0 -14311832 -14311832 6378019 6378019 0 0 -6378019 -6378019 0 -14311832 -14311832 -6378019 -6378019 0 0 6378019 6378019 0 -6378019 -6378019 0 0 6378019 6378019 0 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 -53921 8500383 -5131909 -5910337 1 1 2455064 8587186 -24986227 16539768 1 -9566395 1119937 4974170 6068080 1 1 -8563007 -2479239 24737779 -16291317 1 22806394 -13186074 -3619185 -8957671 1 1 5798590 6778270 1 -23054842 13434526 8981850 3595009 1 1 -5956329 -6620527 3311818 -2987013 1 -16291317 16539768 2480602 -2805404 1 1 2050846 -2375648 1 24737779 -24986227 3627344 -3302539 1 1 1 1 -2479239 -8563007 1 1119937 -9566395 6068080 4974170 1 1 8587186 2455064 1 8500383 -53920 -5910337 -5131909 3595009 8981850 1 1 -6620527 -5956329 1 13434526 -23054842 -8957671 -3619185 1 1 6778270 5798590 1 -13186075 22806394 -3302539 3627344 1 1 -2375648 2050846 1 -2805404 2480602 1 1 -2987013 3311818 -112 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 10584054 -986844 -6915494 -5631150 1 1 8918739 3627909 12954422 -22551628 1 -2139067 -7458139 6452947 6093701 1 1 -3557010 -8989632 -13682958 23280168 1 16002433 -24447416 8531349 2508972 1 1 -6218393 -4821924 1 -16730969 25175956 -2438075 -8602243 1 1 5755846 5284475 3111957 -2159520 1 23280168 -22551628 -3624039 2671606 1 1 2981318 -3933750 1 -13682959 12954422 -1737685 2690121 1 1 1 1 -8989632 -3557010 1 -7458139 -2139067 6093701 6452947 1 1 3627909 8918739 1 -986844 10584054 -5631150 -6915494 -8602243 -2438075 1 1 5284475 5755846 1 25175956 -16730970 2508972 8531349 1 1 -4821924 -6218393 1 -24447416 16002433 2690121 -1737685 1 1 -3933750 2981317 1 2671606 -3624039 1 1 -2159520 3111957 -119 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -26917401 27628630 3578212 -4508018 0 0 1180234 -250427 6666554 -7377783 0 27211762 -27922991 4536663 -3606857 0 0 -993344 63537 6114777 -5403548 0 7769308 -8063669 1040079 -655253 0 0 3830419 -4215245 0 5012024 -4717663 -588519 203694 0 0 4284455 -3899629 -8143204 -8566119 0 -5403548 -7377783 8226611 8482712 0 0 8594764 8114559 0 6114778 6666554 -8413501 -8295822 0 0 0 0 63537 -993344 0 -27922991 27211762 -3606857 4536663 0 0 -250427 1180234 0 27628630 -26917401 -4508018 3578212 203693 -588519 0 0 -3899629 4284455 0 -4717663 5012024 -655253 1040079 0 0 -4215245 3830419 0 -8063669 7769308 -8295822 -8413501 0 0 8114559 8594764 0 8482712 8226611 0 0 -8566119 -8143204 -2 
0 -7021444 7021444 5136576 -5136576 1121665 -1121665 -7021444 7021444 5136576 -5136576 1121665 -1121665 -5176227 4050978 1577196 -7909252 -10222895 8550204 5410593 -11460184 -6671964 -12727179 18355353 5176227 -8168301 2540126 7016551 11115597 -5410593 -8550204 7372128 10760020 11828087 -17456261 3786698 18121421 -22238743 9076340 4188334 -6254949 -3958148 3994530 9270144 -3786698 -19020513 23137836 -3488171 -9776504 3958148 6254949 -4887232 -8377443 2639204 257378 826895 17456261 -18355353 -2787193 5683776 -1365882 -864333 2948965 -5845548 -826895 -11828086 12727179 -1300864 -1595720 864333 1365882 8550204 5410593 -10760020 -7372128 -5176227 -2540126 8168301 -11115597 -7016551 -5410593 -8550204 6671964 11460184 5176227 -1577196 -4050978 10222895 7909252 9776504 3488171 -6254949 -3958148 8377443 4887232 3786698 -23137836 19020513 -4188335 -9076340 3958148 6254949 -9270144 -3994530 -3786698 22238743 -18121421 1595720 1300864 -1365882 -864333 5845548 -2948965 826895 -5683776 2787193 864333 1365882 -257378 -2639204 -826895 
0 3981590 -3981590 6417048 -6417048 -4462248 4462248 3981590 -3981590 6417048 -6417048 -4462248 4462248 2935239 -17278099 14086579 8919529 1362513 -4848491 -3068138 3980155 6301886 -18661219 15469698 -2935239 12134390 -8942869 -5368151 -4913891 3068138 4848491 -9087303 -1194739 22238021 -19046500 4730665 -12481720 7338011 8093970 8477389 -7814214 -4944857 11304059 5267300 -4730665 16058522 -10914813 -11262805 -5308553 4944857 7814214 -7752681 -8818678 -9348883 -2174410 -3289582 19046500 -15469698 -7072530 -4450763 5433802 3438525 6180048 5343245 3289582 -22238020 18661219 1965382 9557910 -3438525 -5433802 -4848491 -3068138 1194739 9087303 2935239 8942869 -12134390 4913891 5368151 3068138 4848491 -6301886 -3980155 -2935239 -14086579 17278099 -1362513 -8919529 5308554 11262805 -7814214 -4944857 8818678 7752681 4730665 10914812 -16058522 -8477389 -8093970 4944857 7814214 -5267300 -11304059 -4730665 -7338010 12481720 -9557910 -1965382 5433802 3438525 -5343245 -6180048 -3289582 4450763 7072530 -3438525 -5433802 2174410 9348883 3289580 
0 -3433583 3433583 -3062728 3062728 -7468161 7468161 -3433583 3433583 -3062728 3062728 -7468161 7468161 -2531247 -19338501 22090756 -2417491 -6449380 4181167 2645855 -883785 -7983086 13367820 -10615564 2531247 21793490 -24545745 8361190 505681 -2645855 -4181167 3321324 5545547 -7381570 4629315 -2257851 14308793 -11853804 -257361 -7651814 3729567 2360081 -2054390 -5854785 2257851 -8322543 5867555 2990053 4919123 -2360081 -3729567 7998089 -88914 -7320623 -11965126 -5505548 -4629315 10615564 -9495758 -9789991 9094184 5754825 10053315 9232434 5505548 7381570 -13367820 11933296 7352453 -5754825 -9094184 4181167 2645855 -5545547 -3321324 -2531247 24545745 -21793490 -505681 -8361190 -2645855 -4181167 7983086 883785 2531247 -22090756 19338501 6449380 2417491 -4919123 -2990053 3729567 2360081 88914 -7998089 -2257851 -5867554 8322543 7651814 257361 -2360081 -3729567 5854785 2054390 2257851 11853804 -14308793 -7352453 -11933296 9094184 5754825 -9232434 -10053315 -5505548 9789991 9495758 -5754825 -9094184 11965126 7320623 5505547 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -9429981 -19019519 -14239214 -23993831 0 0 23073432 15159613 11540842 16908659 0 19019519 9429981 13193458 25039587 0 0 -21205204 -17027841 -16908658 -11540842 0 -2110861 -7478677 -12237703 -649596 0 0 -9054329 21941628 0 7478677 2110861 6695187 6192112 0 0 10100084 -22987383 11778326 -4564562 0 11540842 -16908659 11479860 -18693624 0 0 -6235810 -977954 0 16908659 -11540842 -13348088 20561852 0 0 0 0 17027842 21205204 0 -9429981 -19019519 -25039587 -13193458 0 0 -15159613 -23073432 0 19019519 9429981 23993832 14239214 -6192112 -6695187 0 0 22987384 -10100084 0 -2110861 -7478677 649596 12237703 0 0 -21941629 9054329 0 7478677 2110861 -20561852 13348088 0 0 977953 6235811 0 18693624 -11479860 0 0 4564563 -11778327 -3 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 17048727 -6117043 18778517 -4087517 0 0 4232451 -18923449 -13742196 2810513 0 6117043 -17048726 -22003306 7312307 0 0 280692 14410307 -2810513 13742196 0 -3306531 -19859239 -23822668 -7309615 0 0 23334530 7797754 0 19859239 3306531 25952373 5179911 0 0 -20109740 -11022544 23103083 -858037 0 -13742196 -2810512 -19535088 -2709959 0 0 -25232788 2987741 0 2810512 13742196 15021945 7223101 0 0 0 0 -14410306 -280692 0 17048727 -6117043 -7312307 22003306 0 0 18923449 -4232451 0 6117043 -17048727 4087519 -18778517 -5179911 -25952373 0 0 11022544 20109741 0 -3306531 -19859239 7309615 23822669 0 0 -7797754 -23334530 0 19859240 3306531 -7223102 -15021945 0 0 -2987741 25232788 0 2709959 19535088 0 0 858037 -23103084 -5 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -9246067 8118686 -12976006 11460928 0 0 13170714 -11655636 -11959699 13087080 0 -8118686 9246067 8096407 -6581328 0 0 -16553706 15038628 -13087080 11959699 0 21205766 -3841013 -2546316 25882662 0 0 -9863239 -13473107 0 3841013 -21205766 2326680 -25663026 0 0 14742838 8593507 7161228 26498928 0 -11959699 -13087080 -14503717 -19156440 0 0 -6941593 -26718563 0 13087080 11959699 17886708 15773448 0 0 0 0 -15038628 16553706 0 -9246067 8118686 6581329 -8096407 0 0 11655636 -13170714 0 -8118686 9246067 -11460928 12976007 25663026 -2326680 0 0 -8593507 -14742839 0 21205766 -3841013 -25882662 2546316 0 0 13473107 9863239 0 3841013 -21205766 -15773448 -17886708 0 0 26718564 6941593 0 19156440 14503717 0 0 -26498928 -7161228 -2 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 -3921905 -22700458 -6279839 -25784888 1 1 14063960 18000770 17576072 9046295 1 23329653 3292712 6083913 25980818 1 1 -16153387 -15911340 -15756184 -10866178 1 -13396040 -6011705 -11178234 -12197003 1 1 -1922643 25297885 1 15215926 4191821 14044387 9330854 1 1 1726717 -25101954 12379526 -10187603 1 -10866178 9046294 -13563545 11371626 1 1 -9513373 7321454 1 -15756184 17576072 15652976 -13461053 1 1 1 1 -15911340 -16153387 1 3292712 23329653 25980818 6083913 1 1 18000770 14063960 1 -22700457 -3921905 -25784888 -6279839 9330854 14044387 1 1 -25101953 1726717 1 4191821 15215926 -12197003 -11178234 1 1 25297884 -1922644 1 -6011704 -13396040 -13461053 15652976 1 1 7321453 -9513373 1 11371626 -13563545 1 1 -10187602 12379525 -113 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 18309249 -7733735 16393917 -3656470 0 0 6040228 -18777675 -15478586 4903073 0 -1341091 -9234422 -13568058 830612 0 0 -7867011 20604459 -10769519 21345032 0 -19779981 2811824 2534601 -22971531 0 0 16999043 3437885 0 -6468124 23436282 -3673156 24110085 0 0 -14173185 -6263745 -7763993 -23849967 0 21345033 4903073 22088021 9525939 0 0 6625439 24988522 0 -10769519 -15478586 -20261238 -11352723 0 0 0 0 20604459 -7867011 0 -9234422 -1341091 830612 -13568058 0 0 -18777675 6040228 0 -7733735 18309249 -3656470 16393917 24110085 -3673156 0 0 -6263745 -14173185 0 23436281 -6468124 -22971530 2534601 0 0 3437885 16999043 0 2811823 -19779981 -11352723 -20261237 0 0 24988522 6625438 0 9525939 22088021 0 0 -23849967 -7763993 -2 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 15042792 1331920 19242238 479927 1 1 -21075608 1353446 5328285 -21702993 1 5551964 -21926672 -21385845 1663683 1 1 18858389 863777 14582715 1791996 1 2488760 -23083512 -23389814 -1415088 1 1 19641706 5163200 1 17422241 3172513 21626923 3177983 1 1 -21785313 -3019590 21562199 2419173 1 1791996 -21702993 -2571016 -21410352 1 1 -23325090 -656278 1 14582715 5328285 4788240 19193133 1 1 1 1 863777 18858389 1 -21926672 5551964 1663683 -21385844 1 1 1353446 -21075608 1 1331921 15042791 479927 19242238 3177983 21626923 1 1 -3019589 -21785312 1 3172513 17422241 -1415088 -23389814 1 1 5163200 19641706 1 -23083511 2488760 19193133 4788239 1 1 -656278 -23325090 1 -21410352 -2571016 1 1 2419173 21562199 -115 
1 5497663 5497663 1956676 1956676 -7454336 -7454336 5497663 5497663 1956676 1956676 -7454336 -7454336 -13014285 22537216 22537216 19276153 19276153 -4872957 -6745670 690345 690345 -5915751 -5915751 -13014285 22537216 22537216 19276153 19276153 -6745670 -4872957 690345 690345 -5915751 -5915751 -4631920 -16621462 -16621462 -9236307 -9236307 -1734336 -2400854 16342594 16342594 -4631920 -16621462 -16621462 -9236307 -9236307 -2400854 -1734336 16342594 16342594 -17032937 -17032937 17646208 -5915751 -5915751 -10039843 -10039843 6607295 9146526 -17032937 -17032937 17646208 -5915751 -5915751 -10039843 -10039843 9146526 6607295 -4872957 -6745670 690345 690345 -13014285 22537216 22537216 19276153 19276153 -6745670 -4872957 690345 690345 -13014285 22537216 22537216 19276153 19276153 -9236307 -9236307 -1734336 -2400854 16342594 16342594 -4631920 -16621462 -16621462 -9236307 -9236307 -2400854 -1734336 16342594 16342594 -4631920 -16621462 -16621462 -10039843 -10039843 6607295 9146526 -17032937 -17032937 17646208 -10039843 -10039843 9146526 6607295 -17032937 -17032937 17646103 
0 5433450 5433450 -7477839 -7477839 2044389 2044389 5433450 5433450 -7477839 -7477839 2044389 2044389 -12862283 -6180945 -6180945 463921 463921 -4816043 -6666883 19269372 19269372 22608273 22608273 -12862283 -6180945 -6180945 463921 463921 -6666883 -4816043 19269372 19269372 22608273 22608273 17701844 -16427328 -16427328 -16925598 -16925598 6628127 9175364 -10232542 -10232542 17701844 -16427328 -16427328 -16925598 -16925598 9175364 6628127 -10232542 -10232542 -9036830 -9036830 -4839561 22608273 22608273 16461677 16461677 -1812084 -2508481 -9036830 -9036830 -4839561 22608273 22608273 16461677 16461677 -2508481 -1812084 -4816043 -6666883 19269372 19269372 -12862283 -6180945 -6180945 463921 463921 -6666883 -4816043 19269372 19269372 -12862283 -6180945 -6180945 463921 463921 -16925598 -16925598 6628127 9175364 -10232542 -10232542 17701844 -16427328 -16427328 -16925598 -16925598 9175364 6628127 -10232542 -10232542 17701844 -16427328 -16427328 16461677 16461677 -1812084 -2508481 -9036830 -9036830 -4839561 16461677 16461677 -2508481 -1812084 -9036830 -9036830 -4839561 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15521620 15521620 17414719 17414719 0 0 -17414719 -17414719 -15521620 -15521620 0 15521620 15521620 17414719 17414719 0 0 -17414719 -17414719 -15521620 -15521620 0 -15521620 -15521620 -17414719 -17414719 0 0 17414719 17414719 0 -15521620 -15521620 -17414719 -17414719 0 0 17414719 17414719 -17414719 -17414719 0 15521620 15521620 17414719 17414719 0 0 -17414719 -17414719 0 15521620 15521620 17414719 17414719 0 0 0 0 17414719 17414719 0 -15521620 -15521620 -17414719 -17414719 0 0 17414719 17414719 0 -15521620 -15521620 -17414719 -17414719 17414719 17414719 0 0 -17414719 -17414719 0 15521620 15521620 17414719 17414719 0 0 -17414719 -17414719 0 15521620 15521620 -17414719 -17414719 0 0 17414719 17414719 0 -17414719 -17414719 0 0 17414719 17414719 0 
1 -72380079 -72380080 -39070366 -39070367 33309714 33309714 72380081 72380081 39070368 39070368 -33309712 -33309712 -16913300 31223034 31223034 10888941 10888941 -2675260 -1711320 11241575 11241575 29609177 29609177 -16913300 31223034 31223034 10888942 10888941 -1711320 -2675260 11241575 11241575 29609177 29609177 -9129705 1613858 1613858 9207824 9207824 -1444090 -923761 2738107 2738107 -9129705 1613858 1613858 9207824 9207824 -923761 -1444090 2738107 2738107 -8503467 -8503467 7783595 -29609175 -29609175 -1681116 -1681116 1231171 787561 -8503467 -8503467 7783595 -29609175 -29609175 -1681116 -1681116 787561 1231171 2675262 1711322 -11241573 -11241573 16913302 -31223032 -31223032 -10888940 -10888940 1711322 2675262 -11241573 -11241573 16913302 -31223032 -31223032 -10888940 -10888939 -9207822 -9207822 1444092 923763 -2738105 -2738105 9129707 -1613856 -1613856 -9207822 -9207822 923763 1444092 -2738105 -2738105 9129707 -1613856 -1613856 1681118 1681118 -1231169 -787559 8503469 8503469 -7783594 1681118 1681118 -787559 -1231169 8503469 8503469 -7783709 
0 3325915 3325915 -61020031 -61020031 -64345946 -64345946 -3325915 -3325915 61020031 61020031 64345946 64345946 777178 16163105 16163105 -4345546 -4345546 122930 78636 3328633 3328633 -18958387 -18958387 777178 16163105 16163105 -4345546 -4345546 78636 122930 3328633 3328633 -18958387 -18958387 -14258758 35121492 35121492 7257326 7257326 -2255379 -1442730 11399806 11399806 -14258758 35121492 35121492 7257326 7257326 -1442730 -2255379 11399806 11399806 8071172 8071172 -15035937 18958387 18958387 11602872 11602872 -2378309 -1521367 8071172 8071172 -15035937 18958387 18958387 11602872 11602872 -1521367 -2378309 -122930 -78636 -3328633 -3328633 -777178 -16163105 -16163105 4345546 4345546 -78636 -122930 -3328633 -3328633 -777178 -16163105 -16163105 4345546 4345546 -7257326 -7257326 2255379 1442730 -11399806 -11399806 14258758 -35121492 -35121492 -7257326 -7257326 1442730 2255379 -11399806 -11399806 14258758 -35121492 -35121492 -11602872 -11602872 2378309 1521367 -8071172 -8071172 15035937 -11602872 -11602872 1521367 2378309 -8071172 -8071172 15035937 
0 80352455 -80352454 -98141317 98141316 -30476361 30476362 80352455 -80352454 -98141317 98141315 -30476361 30476363 -2851814 5234330 -27235421 -11148888 -10634281 -1520979 -3606419 -11598449 -10184720 -15841583 -6159509 2851814 21637483 363609 10703226 11079943 3606419 1520978 10163310 11619859 24186234 -2185143 3483163 24987854 1883959 13901032 12704613 1857701 4404828 13108216 13497430 -3483163 -16643203 -10228610 -12726023 -13879622 -4404828 -1857701 -13553877 -13051768 4752976 3509020 1081646 2185143 6159509 3441653 4820344 576882 1367855 -3577966 -4684031 -1081646 -24186235 15841583 -4876792 -3385205 -1367855 -576882 -1520979 -3606419 -11619859 -10163310 -2851814 -363609 -21637483 -11079943 -10703226 3606419 1520978 10184720 11598449 2851814 27235421 -5234329 10634281 11148888 13879623 12726023 1857701 4404828 13051768 13553878 3483163 10228610 16643203 -12704613 -13901032 -4404828 -1857701 -13497429 -13108216 -3483163 -1883958 -24987854 3385205 4876792 576882 1367855 4684031 3577966 1081646 -4820344 -3441653 -1367855 -576882 -3509020 -4752976 -1081650 
1 -56547149 56547151 -9922441 9922443 -117136709 117136710 -56547148 56547151 -9922441 9922443 -117136708 117136709 2006934 19857844 -4374818 6804891 8524775 1070373 2537979 7633429 7696236 22866675 -7383648 -2006932 -17141005 1657982 -8517802 -6811860 -2537977 -1070371 -7778524 -7551137 9206218 -24689240 352161 12201538 -9484698 972659 1717270 187821 445345 468646 2221283 -352160 19871355 -22588190 -1799557 -890368 -445343 -187819 -2181557 -508368 15467639 16287569 4157336 24689242 7383650 15785193 15970014 2217263 5257390 -16294537 -15460667 -4157334 -9206216 -22866673 -15930288 -15824915 -5257388 -2217261 1070373 2537979 7551139 7778526 2006934 -1657980 17141007 6811862 8517804 -2537977 -1070371 -7696234 -7633427 -2006932 4374820 -19857842 -8524773 -6804889 890370 1799559 187821 445345 508370 2181559 352162 22588192 -19871353 -1717268 -972657 -445343 -187819 -2221281 -468644 -352159 9484700 -12201536 15824917 15930290 2217263 5257390 15460669 16294539 4157336 -15970012 -15785191 -5257388 -2217261 -16287567 -15467637 -4157454 
0 85807613 -85807614 85363169 -85363170 -48654150 48654152 85807612 -85807614 85363169 -85363170 -48654150 48654151 -3045425 -18965479 -4529275 -11956774 -11305263 -1624238 -3851260 -10989787 -12272249 2753364 -26248117 3045425 -4407583 27902337 11245295 12016742 3851261 1624238 12238070 11023967 10568499 12926255 -3029651 2855028 -26228090 -10926294 -12215256 -1615825 -3831313 -11896374 -11245176 3029651 10466835 12906227 12181076 10960474 3831313 1615826 11184895 11956655 7192361 5997548 1726799 -12926255 26248117 7249236 5940673 920966 2183720 -5937580 -7252330 -1726799 -10568499 -2753364 -6000954 -7188956 -2183720 -920967 -1624238 -3851260 -11023967 -12238069 -3045425 -27902337 4407583 -12016742 -11245295 3851261 1624238 12272250 10989787 3045425 4529275 18965479 11305263 11956774 -10960474 -12181076 -1615826 -3831313 -11956655 -11184895 -3029651 -12906227 -10466835 12215256 10926294 3831313 1615826 11245176 11896374 3029651 26228090 -2855028 7188956 6000954 920966 2183720 7252329 5937580 1726799 -5940673 -7249236 -2183720 -920967 -5997548 -7192361 -1726799 
0 -111643133 -111643129 27218914 27218916 84424216 84424217 -111643132 -111643132 27218914 27218916 84424217 84424216 4013650 9100794 9100794 10689244 10689244 5471733 8445564 12461763 12461763 2934155 2934155 4013650 9100794 9100793 10689243 10689243 8445563 5471733 12461763 12461763 2934155 2934155 -978539 -12034948 -12034948 215455 215455 -1334024 -2059053 -5859737 -5859737 -978539 -12034948 -12034949 215455 215455 -2059053 -1334024 -5859737 -5859737 -6602026 -6602026 -3035110 2934155 2934155 -10904699 -10904699 -4137709 -6386511 -6602026 -6602026 -3035111 2934155 2934155 -10904699 -10904699 -6386511 -4137709 5471733 8445564 12461763 12461763 4013650 9100794 9100794 10689244 10689243 8445564 5471733 12461763 12461763 4013650 9100794 9100793 10689243 10689243 215455 215455 -1334024 -2059053 -5859737 -5859737 -978539 -12034948 -12034948 215455 215455 -2059053 -1334024 -5859737 -5859737 -978539 -12034949 -12034948 -10904699 -10904699 -4137709 -6386511 -6602026 -6602026 -3035111 -10904699 -10904699 -6386511 -4137709 -6602026 -6602026 -3035110 
1 -33027495 -33027496 113199535 113199539 -80172040 -80172038 -33027493 -33027497 113199539 113199536 -80172039 -80172039 1187363 -8642415 -8642415 6420224 6420224 1618709 2498460 428561 428561 12202727 12202727 1187363 -8642415 -8642415 6420224 6420224 2498460 1618709 428561 428561 12202727 12202728 -4069603 -3560309 -3560310 -12467267 -12467267 -5548013 -8563301 -11006482 -11006482 -4069603 -3560310 -3560310 -12467268 -12467268 -8563301 -5548013 -11006483 -11006483 10577924 10577924 2882243 12202727 12202728 6047046 6047046 3929307 6064844 10577924 10577924 2882243 12202727 12202727 6047045 6047045 6064844 3929307 1618709 2498460 428561 428561 1187363 -8642415 -8642415 6420224 6420224 2498460 1618709 428561 428561 1187363 -8642415 -8642414 6420224 6420224 -12467268 -12467268 -5548013 -8563301 -11006483 -11006483 -4069603 -3560310 -3560310 -12467267 -12467267 -8563301 -5548013 -11006483 -11006482 -4069603 -3560309 -3560309 6047045 6047046 3929307 6064844 10577924 10577924 2882243 6047046 6047046 6064844 3929307 10577924 10577924 2882136 
1 -95352948 95352953 -65980979 65980977 -84947938 84947942 95352953 -95352949 65980977 -65980977 84947942 -84947939 5741539 18696625 3403853 12190083 14448649 2538940 4422643 14816806 11821926 1205814 20894663 -5741537 -3403850 -18696623 -15049660 -11589069 -4422641 -2538938 -12595705 -14043023 -20894662 -1205812 3972948 17490812 -2198037 10434575 7998517 1756859 3060318 11080615 7352476 -3972946 2198039 -17490810 -7224732 -11208354 -3060316 -1756857 -8221034 -10212053 9960517 13771370 5115017 -1205812 20894663 12542214 11189674 2261888 3940040 -13170355 -10561529 -5115015 -20894662 1205814 -10321113 -13410771 -3940038 -2261886 -2538938 -4422641 -14043023 -12595705 -5741537 -18696623 -3403851 -11589069 -15049660 4422643 2538940 11821926 14816806 5741539 3403852 18696625 14448649 12190083 -11208354 -7224734 -1756857 -3060316 -10212053 -8221034 -3972946 -17490810 2198039 7998517 10434575 3060318 1756859 7352476 11080615 3972948 -2198037 17490812 -13410771 -10321113 -2261886 -3940038 -10561529 -13170355 -5115015 11189674 12542214 3940040 2261888 13771370 9960517 5114898 
1 -16612654 16612656 121192977 -121192973 -75485825 75485825 16612654 -16612654 -121192973 121192977 75485825 -75485825 1000307 -12119576 15969983 498042 4143033 442342 770526 624491 4016584 -6822678 10673086 -1000305 -15969981 12119578 -3039098 -1601973 -770524 -442340 -4704174 63103 -10673084 6822680 -7297456 -5296897 -22792660 -16993007 -16864643 -3226974 -5621148 -15582635 -18275015 7297458 22792662 5296899 17552236 16305417 5621150 3226975 18123694 15733959 10816582 10271876 4545269 6822680 10673086 8428726 12659733 2009943 3501170 -11375807 -9712647 -4545267 -10673083 -6822677 -12508408 -8580046 -3501168 -2009941 -442340 -770524 63103 -4704174 -1000305 12119578 -15969981 -1601973 -3039098 770526 442342 4016584 624491 1000307 15969983 -12119576 4143033 498042 16305417 17552236 3226975 5621150 15733959 18123694 7297458 5296899 22792662 -16864643 -16993007 -5621148 -3226974 -18275015 -15582635 -7297456 -22792661 -5296897 -8580046 -12508408 -2009941 -3501168 -9712647 -11375807 -4545267 12659733 8428726 3501170 2009943 10271876 10816582 4545153 
1 -106271640 106271642 40256686 -40256683 88020253 -88020252 106271642 -106271640 -40256683 40256686 -88020252 88020254 6398992 7650325 16980837 16142696 13546389 2829669 4929071 13766084 15922999 22516049 2115113 -6398990 -16980835 -7650323 -13179693 -16509387 -4929069 -2829667 -15121232 -14567848 -2115111 -22516047 -2423996 -14865723 5535213 -3433670 -7812828 -1071904 -1867177 -6620741 -4625757 2423998 -5535211 14865725 7011063 4235438 1867179 1071905 3657743 7588760 -13900446 -10689748 -5300009 -22516047 2115113 -13456680 -11133514 -2343692 -4082537 10323056 14267142 5300011 -2115111 22516049 12101533 12488666 4082539 2343694 -2829667 -4929069 -14567848 -15121232 -6398990 -7650323 -16980835 -16509387 -13179693 4929071 2829669 15922999 13766084 6398992 16980837 7650325 13546389 16142696 4235438 7011063 1071905 1867179 7588759 3657742 2423998 14865725 -5535211 -7812828 -3433670 -1867177 -1071904 -4625757 -6620741 -2423996 5535213 -14865723 12488666 12101533 2343694 4082539 14267142 10323056 5300011 -11133514 -13456680 -4082537 -2343692 -10689748 -13900447 -5300128 
0 90630724 90630724 -90630724 -90630723 90630724 90630723 -90630724 -90630723 90630723 90630724 -90630724 -90630724 -12869019 0 0 -5982492 -5982492 -9296058 -16807851 -5982492 -5982492 0 0 -12869019 0 0 -5982492 -5982492 -16807851 -9296058 -5982492 -5982492 0 0 12869019 0 0 5982492 5982492 9296058 16807851 5982492 5982492 12869019 0 0 5982492 5982492 16807851 9296058 5982492 5982492 -5982492 -5982492 -12869019 0 0 -5982492 -5982492 -9296058 -16807851 -5982492 -5982492 -12869019 0 0 -5982492 -5982492 -16807851 -9296058 9296058 16807851 5982492 5982492 12869019 0 0 5982492 5982492 16807851 9296058 5982492 5982492 12869019 0 0 5982492 5982492 -5982492 -5982492 -9296058 -16807851 -5982492 -5982492 -12869019 0 0 -5982492 -5982492 -16807851 -9296058 -5982492 -5982492 -12869019 0 0 5982492 5982492 9296058 16807851 5982492 5982492 12869019 5982492 5982492 16807851 9296058 5982492 5982492 12869019 
300679494 -77485873 -77485872 -77485872 -77485872 -77485872 -77485872 -77485872 -77485872 -77485872 -77485872 -77485872 -77485873 -11127579 30670465 30670465 -381314 -381314 -2342932 6084087 -381314 -381314 30670465 30670466 -11127579 30670465 30670465 -381314 -381314 6084087 -2342932 -381314 -381314 30670465 30670465 -11127579 30670465 30670465 -381314 -381314 -2342932 6084087 -381314 -381314 -11127579 30670465 30670465 -381314 -381314 6084087 -2342932 -381314 -381314 -381314 -381314 -11127579 30670465 30670465 -381314 -381314 -2342932 6084087 -381314 -381314 -11127579 30670465 30670465 -381314 -381314 6084087 -2342932 -2342932 6084087 -381314 -381314 -11127579 30670465 30670465 -381314 -381314 6084087 -2342932 -381314 -381314 -11127579 30670465 30670466 -381314 -381314 -381314 -381314 -2342932 6084087 -381314 -381314 -11127579 30670465 30670465 -381314 -381314 6084087 -2342932 -381314 -381314 -11127579 30670465 30670465 -381314 -381314 -2342932 6084087 -381314 -381314 -11127579 -381314 -381314 6084087 -2342932 -381314 -381314 -11127609 


==> anc/finte_sl/length_2/sl3_7/confirm.sage <==
from sage.all import *

p = 7; R = GF(p)
identity = identity_matrix(GF(p), 3)
generators = [ matrix(R,[[1,1,0],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,-1,0],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,1],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,-1],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,1],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,-1],[0,0,1]]), \
               matrix(R,[[1,0,0],[1,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[-1,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[1,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[-1,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[0,1,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[0,-1,1]])]

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*d-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*d-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_2/sl3_7/optimal_value.txt <==
0.739600


==> anc/finte_sl/length_2/sl3_7/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1849/2500 0.739600000000000
sqrt(2 epsilon/|S|) (numerical):  0.351093529798922
d=2, D=2
Error: 10843107337/39062500000000 0.000277583547827200

Certified
epsilon: 3600485017663/4882812500000 0.737379331617382
sqrt(2 epsilon/|S|):  1/3125000*sqrt(3600485017663/3) 0.350566049795989

Certified (no self-inverse)
epsilon: 7211813142663/9765625000000 0.738489665808691
sqrt(2 epsilon/|S|):  3/3125000*sqrt(267104190469/2) 0.350829888932108



==> anc/finte_sl/length_2/sl3_7/root_as_integral.txt <==
100000000
-36 87 -763 1353 2112 -2011 -1294 1318 515 -211 698 -971 -269 870842 1435405 1436616 -531234 -531991 1406954 910605 -115410 -117378 -1149217 -1149988 869336 1436128 1436774 -532794 -533332 913759 1406009 -114778 -117818 -1152351 -1149970 3497169 -286510 -285486 -1165542 -1164866 5657488 3667962 -1440409 -1442865 3498607 -285161 -286341 -1164279 -1164404 3662679 5659055 -1439993 -1441850 1556765 1557768 -4367045 -1150650 -1151372 1697344 1696337 -7064507 -4576311 1556771 1558670 -4366562 -1149288 -1150744 1696345 1697882 -4576584 -7065789 1406096 907980 -115518 -115430 869353 1436190 1436013 -529498 -531896 912831 1406127 -115250 -116579 868087 1436234 1437067 -532503 -532244 -1167197 -1165026 5659331 3670622 -1442925 -1443488 3498037 -285963 -286768 -1165798 -1163953 3663915 5659998 -1442767 -1442573 3499748 -285737 -285425 1698033 1696130 -7065540 -4578762 1557830 1558580 -4368694 1698195 1696493 -4578436 -7065709 1557908 1560287 -4368385 
-123 682 1824 -1498 -826 269 -657 586 1537 -576 -484 -155 -1086 4540774 498513 498764 -1653851 -1651760 7346593 4761243 -1733409 -1732736 995151 993799 4542140 498929 499525 -1651499 -1651535 4758084 7346488 -1730885 -1731397 993949 994087 -3024635 -1493055 -1494410 1286624 1285492 -4891714 -3165603 966335 966685 -3022644 -1493664 -1492258 1288082 1285778 -3172650 -4890226 966482 967249 766969 764748 -1517844 993824 995243 366848 365787 -2455277 -1592191 766586 764113 -1518472 994393 993939 365718 364721 -1590621 -2456034 7346519 4761802 -1732206 -1732742 4541299 498003 499400 -1653717 -1652402 4758923 7346907 -1730641 -1732993 4542470 500004 499257 -1653258 -1651733 1287633 1286252 -4892245 -3165802 965235 968070 -3024853 -1493805 -1493465 1287926 1286505 -3173230 -4890758 965489 968707 -3022596 -1492602 -1493699 366333 365611 -2455565 -1591173 765842 765943 -1517228 365062 365499 -1589213 -2454734 765999 763282 -1518090 
232 360876 -363628 990303 -988429 -1524550 1522399 364035 -360913 988141 -990978 -1522538 1524984 993121 -1271969 1627533 5160516 -4527014 653775 -1906291 -687804 1320078 -1826263 2183341 -986299 2241378 -2598526 2568963 -3207177 1914974 -646377 -4331845 3690485 329018 -684145 2692337 -723093 1696589 1451120 284562 1769471 -5200422 5094595 -3354802 -2697485 -774685 -199469 -3291825 1557599 5193207 -1772894 2641127 -4374452 -3232888 557283 -4151979 686737 -2182471 -3490599 814996 -2728482 8012458 1391961 1280851 4152652 -329668 1827103 -1535056 4205315 -8009904 2727025 653197 -1910350 -3699233 4337529 989509 2599441 -2242721 3205857 -2570155 1909002 -649255 -1322662 688414 -989490 -1627054 1271758 4520646 -5157609 -1557435 3292781 1767940 -5196193 4373036 -2634891 2696577 197647 771820 -281251 -1455218 5200444 -1770045 3352586 -5091435 -2693903 -1696008 722168 -4204233 1532387 -2729701 8009327 -1277021 -1394007 -4154251 -811451 3487040 -8013682 2725562 -559640 3238021 4149985 
8 1784702 -1782000 100678 -103166 491439 -490348 1781899 -1784530 102556 -100989 489831 -491418 4860179 1548942 202033 420026 2710396 3193231 -9376526 823335 2307836 989344 765265 -4860896 -1449489 -302013 -2912281 -217470 9374433 -3192847 -1336908 -1789839 -505131 -1246660 277302 -1975290 2072550 -4916903 5097235 179363 -532366 606800 -427224 -276031 2455341 -2558018 -4127875 3949894 534593 -183860 -3097419 2919380 -4191011 5054412 1338224 1246104 -763957 1937445 -1073427 878906 -2580807 -4852891 3994383 -1337126 506005 -987617 -2451130 1591354 2579931 -879555 3195104 -9372370 1789421 1336574 4862230 302673 1448866 220298 2908483 9377971 -3191226 -2310551 -821906 -4858515 -203085 -1550075 -2708155 -421218 -3950200 4128674 179160 -537200 -2915581 3096169 273825 2555896 -2455485 -5100317 4922471 530098 -183573 428161 -603968 -280251 -2073540 1973747 -1589606 2447067 880580 -2579142 -3995838 4854125 1338980 1071154 -1935906 2582229 -876937 -5056943 4194254 -1336959 
-120 -344844 345385 1562125 -1562529 932742 -931805 -346214 345241 1562908 -1562017 931516 -932674 -941755 1782635 -2122064 -1123653 519596 -618794 1818670 -5187154 4580315 -1697144 1357844 942235 -245809 586758 -3607706 4213956 -1818709 620477 -2741363 3346157 2613066 -2274402 4261164 1665167 -128864 1325249 1413779 2800885 -8219375 -1337840 4078860 -4259355 -747829 -787016 423125 -3168035 8221536 -2797326 -3395341 653173 149753 1486452 2538329 2271792 -1357983 -3485716 5125069 1666762 -4903717 1601339 -3237371 -2542974 -2612383 1696160 -4440206 2805014 4898672 -1671202 -616836 1821670 -3345618 2738697 -940190 -586425 246366 -4212079 3603468 -1816850 620463 -4581903 5188843 943476 2123099 -1780106 -517671 1120557 3171712 -426542 2800404 -8220268 -652515 3394149 4260120 784937 747844 -1416559 -1324093 8220698 -2798374 -4076548 1333383 -4259146 128718 -1664953 -2804204 4440303 1666150 -4901787 3239997 -1602468 2539953 -5122349 3487295 4899448 -1672858 -1484745 -147920 -2541360 
925 -3660064 -3659902 3658159 3661207 -3659679 -3659592 3660836 3659229 -3661630 -3657983 3659123 3661172 4710316 995 -1313 -2954100 -2939517 2099642 6751647 -2946463 -2949263 4246 1563 4707962 -2620 2738 -2948875 -2942947 6757192 2096014 -2946395 -2944889 317 -142 -4712555 1799 -1509 2946774 2937213 -2096516 -6761219 2944183 2948278 -4713175 750 445 2945303 2944681 -6756636 -2099346 2940205 2954870 -2945369 -2943137 4715940 -1284 566 -2938728 -2952053 2101726 6748813 -2939674 -2949646 4709431 1815 -1199 -2942785 -2946188 6768129 2094552 -2096722 -6757899 2956680 2936799 -4708122 361 1673 2948073 2944918 -6749796 -2096930 2945640 2947140 -4709842 -3439 1614 2950067 2938205 -2942604 -2947847 2096771 6752785 -2940155 -2954259 4709572 587 1765 -2948842 -2932109 6756341 2092481 -2944300 -2946322 4709539 -2429 954 2944347 2942629 -2088807 -6765139 2937657 2947132 -4707419 2942371 2946256 -6747005 -2098435 2940708 2947478 -4714484 
-11 18080 -16328 -3210 457 -2162 2570 16103 -18156 -172 2912 -1988 1920 -6779 -1754077 -333011 1658552 -1524340 -21643 75666 8116631 -8204343 2716176 -610044 2926 -744831 2837562 -7868037 7738957 -80477 21683 2888662 -2804909 -1305731 -803208 -2885 2757161 -258658 7174654 -7310316 3019 -6633 896914 -778632 -2440 -1344462 -1155533 1997271 -1864316 1923 2 -7120265 6980735 9247465 -9320435 -3098 -799781 -615015 -1522279 1585485 4033 -12463 -68218 150472 -3392 -1294236 2712659 -9481506 9398857 4293 -360 -20966 81225 -2770341 2907362 -2230 2843749 -736122 7767085 -7858742 -74180 22135 -8221032 8086122 7826 -349992 -1765262 -1538709 1625323 -1939155 2068775 -2186 -3155 7009216 -7128754 724 -1150295 -1348793 -7381819 7255229 5707 -5294 -765673 911319 2160 -261459 2762037 9425036 -9493490 1834 -3679 69970 -5363 4331 1590072 -1505855 13093 -2729 -9394793 9320335 3983 
167 -1514 -1188 -8716 11252 -31062 29712 1106 1785 -11083 7800 -29087 31501 1365 -2185681 387921 7265294 -7181068 1077 7529 -5304164 5213755 -555067 2350947 1410 1963049 -163107 6336420 -6438343 -3649 -1612 6321392 -6220108 -2523960 723767 2269 -744481 956108 -1817788 1800895 9865 -45768 10185508 -10185463 -2723 -2334946 2119007 9735583 -9704923 43718 -13844 3427525 -3423451 4429002 -4304674 11087 709572 2342308 2813672 -3021098 38194 -133179 3484244 -3601324 -4290 -2504614 -540174 -3745465 3941879 141667 -36291 -1630 1868 -6166114 6255260 -2236 -160648 1954799 -6304743 6219212 -8385 -1845 5233760 -5332039 -3181 376241 -2175843 -7032173 7136450 -9710967 9701649 13910 -43754 -3307733 3281353 2847 2099466 -2322577 1784563 -1792015 45873 -9919 -10038668 10064917 -2184 952508 -722982 3947545 -3825329 38616 -141014 -3644974 3439324 5063 -2930531 2812676 134316 -36029 -4274235 4474302 -10217 
-404 -22158 15577 34195 -26483 -9495 7552 -16008 21423 26151 -34584 -7225 9302 3867 -572270 2801740 7162060 -7333227 26052 -79666 3402729 -3302559 -730097 -1514918 -4282 -1935975 -296518 -2162747 2281166 81791 -17776 7571834 -7660063 -400613 2655620 -2678 -155750 2687013 -7062631 6974034 -44921 138362 -1586182 1790950 10473 -984435 -1554609 -2709588 2801765 -133750 29499 6643128 -6786696 -105808 162777 18285 2644441 -1518913 -9848897 9795091 5955 -29474 -9657510 9616963 12000 -421368 -713060 -1372498 1459662 65461 -16849 18923 -80722 -7819584 7671704 5022 -286270 -1961006 2336083 -2218029 80647 -26398 -3424390 3561001 -2961 2827121 -579817 -7257196 7190908 2926149 -2752865 -28938 133604 -6748568 6624752 -11696 -1547524 -959851 7005803 -7183347 -140474 40980 1774884 -1707437 2635 2681055 -166415 1288242 -1257036 17068 -64073 9660644 -9738710 -11410 9666243 -9732250 30532 -5794 265603 -202755 -18320 
355 -1719637 1723425 1240379 -1241567 -2347068 2347787 -1722876 1719861 1242370 -1240151 -2347364 2347192 310481 -435940 -392444 3681714 -5996883 1973111 -7651118 -4509750 2194288 -1121697 324091 -302358 1038122 -212131 6695999 -4363132 7659765 -1981536 -1120770 3456852 44562 748072 -217524 -1775 566245 4203143 -2512525 -1426401 5522946 6480308 -4814079 223084 -1072852 507057 3589394 -5256299 -5515723 1424441 3878487 -5563182 2578576 -5759511 416350 -810706 -325698 -3862195 692796 2702710 -10445493 5193859 -2029837 -424832 -12575 1154754 -1619499 4786699 10435084 -2695409 1980544 -7661437 -3255335 922311 301148 235982 -1030654 4435700 -6771940 7649864 -1973877 -2235871 4551055 -311564 333627 461934 6205939 -3889663 5305611 -3640956 -1425193 5515168 5764932 -4079734 -224473 -507972 1111447 2323589 -4011765 -5523641 1424982 4895199 -6560961 217269 -627818 27551 -4809218 1636758 2697760 -10434688 1894096 -5054428 426316 -831309 4001027 10446612 -2698757 5756204 -2577888 -415305 
126 -2476102 2477128 -1759962 1759056 886735 -886411 -2477502 2475387 -1758800 1760397 886803 -886691 445376 -881670 -292430 -3182036 -153733 2844033 -11013592 2526192 -5869259 -113741 -1048765 -439225 36753 1135409 -780458 4133878 11019931 -2846573 5420604 -2074819 530397 628907 314016 160906 -972709 4598204 -6971821 2023266 -7821189 -2540529 156481 -313116 258834 555924 6529203 -4146806 7822754 -2021087 -1438769 3809445 5743290 -4552082 -162589 -625064 1043176 5141193 -3944064 -1017522 3935832 5374522 -6579820 152939 -547235 133154 2671093 -3869168 -3946160 1020008 2848705 -11018912 2009965 -5356861 439454 -1113458 -42659 -4076910 721510 11013799 -2843289 5798826 -2457536 -444374 299435 860545 99267 3237534 4118305 -6497209 2020645 -7823665 -3779496 1408416 313608 -565564 -279515 6938923 -4567938 7821100 -2021645 -182096 2564195 -314699 983477 -139071 3962037 -2762784 -1020941 3944869 6605133 -5400331 -154588 3984380 -5180762 -3936954 1016043 4463171 -5653722 161784 
-120 959753 -955137 -2320727 2318460 -1927303 1929559 955321 -959908 -2319291 2320620 -1929284 1927335 -165812 -582342 1065803 5542310 -4244098 -1102024 4258040 5414120 -4104993 97227 318141 174074 -522477 37234 3043090 -4331921 -4251353 1096756 5032448 -6312567 -991909 573909 419402 -1141485 55862 -4241407 1117981 2661845 -10306750 2413456 -5548612 -407688 243534 834541 -189793 3336996 10321647 -2667521 6160140 -3033117 -4092631 1483159 338326 -544755 -375429 3566754 -6162838 2211457 -8578997 -355818 2958493 -344941 1036759 -110654 6784628 -4174718 8569803 -2213135 -1093096 4253511 6320182 -5046161 -171798 -52347 468424 4430377 -3141357 -4255661 1105768 4008145 -5314203 168448 -1031361 617526 4266147 -5568491 -3126938 -17301 2665753 -10321070 2962871 -6091488 406718 -887189 -213346 -1014876 4137425 10305702 -2665064 5746302 -2608154 -420654 -32650 1137079 4082635 -6695953 2213206 -8570978 -2762116 162643 343367 6342379 -3742707 8576914 -2214166 -1364691 3973749 -338883 
-112 936479 930594 325900 322920 -609169 -615627 -930866 -935899 -323417 -325489 615323 609450 6680891 -1106891 -1106202 5683537 5685440 -4033053 7195570 3941108 3939738 -1361439 -1362184 6683159 -1112593 -1109871 5673176 5689412 7177321 -4025237 3939036 3932158 -1361971 -1361055 2310703 254097 256086 6341447 6363538 -1396079 2491810 -3027496 -3009133 2311156 253340 249884 6343454 6359656 2477149 -1393852 -3020466 -3020148 -6963532 -6955337 -4366828 1364975 1360993 655175 683448 2632257 -4681026 -6977724 -6950441 -4365586 1360808 1358910 661600 670029 -4708239 2639363 4025686 -7175951 -3948255 -3924157 -6682499 1109617 1108140 -5685342 -5676548 -7195405 4031791 -3945431 -3934836 -6680649 1109800 1107439 -5698969 -5670063 -6354317 -6347278 1394062 -2477922 3007905 3032722 -2310655 -253413 -255582 -6351186 -6354688 -2492858 1396979 3011623 3024948 -2311168 -251714 -253793 -666208 -663911 -2639343 4709019 6968228 6959085 4365862 -666037 -672432 4681074 -2632904 6953373 6965157 4366876 
347 165147 167789 893298 891472 727710 725971 -167215 -165025 -891555 -893707 -725193 -727345 1185746 -931755 -940101 -4067175 -4037141 -715741 1273697 5757821 5763692 497829 494374 1187787 -928222 -930541 -4059182 -4048013 1278892 -715580 5749495 5778431 497787 486793 6378904 -1426580 -1429338 2918202 2875580 -3849065 6861017 6293799 6293067 6377907 -1425668 -1422181 2897835 2889084 6859026 -3847265 6277213 6309793 539923 523841 5191191 -495880 -491256 6961656 6935826 -3132998 5589302 545287 510913 5193061 -494787 -492906 6944934 6952701 5578229 -3129286 717020 -1278841 -5752166 -5774986 -1187872 935236 932947 4050659 4051616 -1273696 715707 -5764409 -5758059 -1185414 929778 931866 4064360 4042972 -2894726 -2892365 3846320 -6859139 -6276908 -6309643 -6378647 1423934 1429025 -2907194 -2886075 -6861875 3847015 -6296159 -6290183 -6379729 1421608 1428716 -6949623 -6951097 3130513 -5577936 -541124 -514862 -5192597 -6963690 -6932778 -5588665 3134222 -532973 -530918 -5190833 
-624 52 -1361 129 609 2655 -4019 916 -349 -1272 234 3006 -2643 308 3837824 3828938 -6405570 -6403572 -2289 1691 6405111 6405962 -3832537 -3832850 2722 3827549 3825293 -6408518 -6396946 2806 3010 6392099 6410717 -3825983 -3830754 2802 -3833026 -3836067 6406680 6406820 904 66 -6410654 -6397220 -1661 -3822619 -3830174 6391922 6410392 940 -1984 -6401061 -6400057 6401685 6406247 -2135 3829252 3833675 -6403978 -6396042 -4779 3355 6399727 6401775 2936 3829134 3828318 -6398396 -6412897 -1260 5019 -1482 -1034 -6404202 -6397078 -2983 -3826361 -3830741 6397448 6406774 -1885 1255 -6405736 -6404652 792 -3827530 -3834858 6409824 6397605 -6400031 -6405817 3758 1129 6394464 6402095 2638 3827524 3826442 -6400041 -6409358 -312 -3446 6409298 6403139 -2048 3835464 3831103 6403371 6409124 -6805 416 -6395921 -6403315 -2535 6398295 6401528 -3456 3867 -6396373 -6409998 662 
-108 -789 1906 296 -1415 619 335 -1949 1051 1469 -1154 334 -847 -698 -10598631 -5497573 3578979 8473634 1616 -2309 -5761361 -6291690 9535473 6557188 -1551 5501352 10600206 -5057350 -6999804 -1289 -3865 8295686 3769078 -6557625 -9540396 -2367 1058398 4037759 3082312 -6891905 -4385 -579 -2754057 6570387 1183 -4041123 -1060132 4897108 -1078772 -647 2386 4222995 -8051029 -4575969 6812620 -1002 9540048 -6557107 3018985 -5257308 1307 502 -3390206 1164599 -291 6558689 -9535573 -5554089 7779958 -2746 964 2702 437 -3770681 -8292892 1106 -10599043 -5502498 7004093 5052112 1494 -1572 6287637 5766733 -444 5500637 10593279 -8479024 -3572321 1075540 -4897659 -2846 794 8050557 -4224545 -1904 1060596 4042766 6893274 -3080942 -1205 1308 -6567363 2757743 697 -4037769 -1059781 -7775264 5548894 65 2723 -1160558 3389620 1847 5259677 -3024591 2123 2958 -6816214 4575888 2085 
-1121 -871 382 -1249 -332 -1559 -2020 -1475 -366 -1349 -4 223 290 680 5634850 -8214779 3197004 -1261409 468 892 -7676749 5735910 6177272 -3594707 286 8215406 -5638016 -8031313 6107785 -1975 -3721 809532 1121377 3596044 -6174022 -1137 -11811300 -2043146 9106052 1267534 1080 -4028 -3632544 -6741002 -2834 2044645 11813623 -7831564 -2550948 -174 90 8470584 1906351 7666664 -351504 -1741 6170220 3592493 641214 -7956612 -1514 1020 -8945942 1624686 132 -3597343 -6172302 6219242 1090457 -168 2818 310 1827 -1112860 -808588 1168 5634980 -8215969 -6103088 8028856 -48 304 -5739792 7679665 -534 8219345 -5636789 1261662 -3202803 2548648 7827042 1390 2324 -1901964 -8474301 3762 -11812587 -2043282 -1272107 -9099187 3873 -3150 6747756 3635157 1670 2040318 11808703 -1092168 -6226434 -4117 2141 -1625257 8950129 -497 7956113 -635865 -1057 -3438 354746 -7662590 2117 
-724 1025 -3265 -190 24 -509 -567 1344 -2784 -780 -716 -327 -620 -999 1704821 -7017697 8328901 -4344217 -5239 932 476099 -4449023 -4227844 9542158 2811 7015611 -1708505 -1506623 -2474916 2747 3534 -4795619 8768733 -9542771 4230648 -298 2526531 -11246523 -37810 6570272 -1400 424 -8462866 1933010 1010 11248057 -2524481 2671240 -9204499 -487 -1123 1643064 4897351 -3549000 -6770631 836 -4229097 -9545624 9100977 1220078 -1292 3717 914181 9399393 1472 9543818 4229375 -4776359 -5537802 -705 618 -5544 -2557 -8767820 4792023 -3013 1707903 -7015606 2475124 1506581 471 2908 4451049 -471339 1169 7016828 -1704624 4345686 -8329315 9204477 -2669391 -1363 -1137 -4893571 -1641490 -1500 2527684 -11251263 -6572503 39346 -26 882 -1931311 8458794 428 11245521 -2523495 5536821 4775092 361 2442 -9399117 -914531 -1358 -1218128 -9100122 -3238 -100 6772938 3547372 682 
-1149 -638563 637944 2515635 -2519458 -5675945 5675389 -638027 636636 2517929 -2518764 -5676206 5674799 565303 -3582459 2893453 -5561116 4250778 1329577 793072 -6916604 5622762 -5465160 4766481 -563897 6315470 -5621254 2005749 -709099 -790455 -1329212 8502549 -7192339 -684308 1375368 -2229001 -1194204 3915963 -4681524 9834979 -5249901 -3122744 1589097 3550704 2230956 -4955885 2223122 4286435 -9427345 3126645 5249707 -5143783 -8268 -2865656 -8733621 5023290 -1371610 -4767708 -4227643 -7387301 11833508 7034386 2474298 9141498 -5023894 687307 5461277 5799024 5804216 -7034893 -11835022 1329604 792798 7192406 -8503622 563908 5621457 -6312140 709680 -2011663 -790721 -1330385 -5620871 6920063 -562311 -2897294 3582058 -4249051 5560509 9436584 -4286685 -5254716 -3127823 14303 5145753 -2231743 -2228006 4955904 -9839120 4677582 3124743 5249803 -3550345 -1592902 2229466 -3917096 1197241 -5804291 -5795702 11832217 7034866 -9135934 -2475009 5025195 7391148 4221073 -7034056 -11834158 8734433 2866254 -5024692 
-1306 940189 -943588 5678792 -5678624 2413443 -2416062 940481 -941624 5677943 -5679973 2414362 -2412879 -831982 5548646 -4524815 -5347778 7271749 -1962842 -1165834 5735782 -3812339 -2788059 3806735 835727 606507 -1630036 6855807 -8779908 1171927 1963430 -2192177 264453 5401907 -6422029 -5028100 3617461 2534303 9106566 2507468 -11839222 -7040090 5389851 6218314 5026471 -1004926 -5148193 -8511380 -3096866 7037788 11837902 -3877806 -7730450 9830754 -4889445 -2137158 6419932 -3804362 3072457 1864294 -5036127 -2994128 -9238993 4295124 2137646 -5407715 2790343 474836 -5413953 2995492 5034957 -1964974 -1169917 -263760 2196674 -833469 1626808 -606017 8778931 -6853391 1168750 1963350 3813387 -5742461 832610 4520602 -5542226 -7267827 5345311 3097786 8517681 -11840806 -7037401 7733476 3883595 -5024447 5143315 1003750 -2513016 -9104953 7043091 11841078 -6225383 -5392007 5028161 -2530401 -3616520 5417519 -479135 -5035164 -2994264 -4298859 9237219 -2137662 -1866437 -3063876 2990578 5029350 4892146 -9825021 2135156 
921 -6139310 6137516 610289 -608909 961896 -958106 -6135503 6139777 611042 -608448 961131 -960074 5434070 -2213175 -4434133 -6736897 -5820315 12800007 7611021 -4885695 -7664788 -3302188 -3350748 -5431278 2874398 3769985 7334317 5218675 -7605470 -12795409 5266735 7286648 4334622 2308782 -539017 5830632 -5172998 -96861 1348933 -1269216 -754029 8551784 -7310783 540968 -4783976 4128386 -3734379 2484845 757332 1275196 -7962703 6716287 -176660 2136987 -851321 -2311422 3345446 8808849 -6841071 -2002891 -1194025 -3653538 1693052 848384 -4331640 3306527 -8428546 6455682 1188650 2001576 12794743 7602393 -7279924 -5274531 5429550 -3769053 -2873737 -5214559 -7338127 -7612633 -12798573 7659167 4889496 -5435783 4433693 2213839 5825110 6730518 -2485929 3731190 -1269321 -755554 -6709068 7953965 -540989 -4124412 4783229 -1353503 101413 754275 1273062 7311295 -8558080 540558 5173525 -5828969 -6456431 8425800 -2000664 -1191164 -1698144 3654578 -850526 6841919 -8806492 1191837 2003624 -2137196 177929 850828 
12321 201374 -185889 -504381 517022 -373044 379908 -189766 198302 514776 -503327 385400 -370523 260196 3592853 -7974198 4162566 3459332 -2717412 -1613923 1254922 6365196 -6462893 2082589 -268401 7984683 -3586204 -1477041 -6154582 1598605 2723817 -4898926 -2731946 -2077047 6475175 -699090 10060545 1506905 -8622022 -11479455 7180256 4232231 -11021567 -9090601 692482 -1506636 -10057778 10000908 10096938 -4244007 -7168192 8327838 11769816 -7129231 -7738580 -515144 6471295 2085881 -9630513 -5239097 5312165 3129175 5739943 9113942 513654 -2082435 -6475685 5985929 8870997 -3129950 -5293206 2731963 1606899 -2736979 -4896780 -264715 -3591296 7977430 -6156408 -1472303 -1608637 -2711461 6363946 1256753 262298 -7972553 3587996 3459291 4159995 10089046 10002547 -7163262 -4237325 11768486 8323013 693983 -10056901 -1504792 -11478413 -8630669 4231267 7178211 -9080886 -11017537 -698133 1509576 10067851 8870534 5989005 -5302901 -3144846 9117875 5747314 508271 -5234518 -9630866 3126095 5308594 -7743417 -7130574 -519312 
197 -614769 615465 -54010 52875 -243692 243971 613645 -614647 54782 -50946 244106 -241712 -838186 7565027 6367215 -11341279 -12874943 8642094 5103201 -12774572 -11445432 4204883 9732873 836734 -6367586 -7571524 13084515 11138223 -5104690 -8643918 12395249 11822284 -9732799 -4203727 -68579 3363800 -2164819 -2760933 672407 748755 441781 -3114099 1023611 72795 2161629 -3365098 -1621018 3713585 -434850 -743427 1371090 712322 -2509356 -7099305 -330849 -4208493 9731611 -3789077 -5808875 3429252 2024843 6890855 2714252 333186 -9730507 4202074 3413153 6190136 -2020371 -3425413 -8642494 -5104288 11822141 12394173 838395 -7568452 -6368425 11139037 13080682 5104246 8640466 -11445253 -12775623 -838270 6370145 7569047 -12873977 -11342871 3713837 -1624690 -745337 -445067 711023 1373285 71513 -3361683 2163925 672252 -2755291 438057 742111 1023354 -3111487 -74613 -2161866 3364592 6188628 3414790 -3425413 -2024962 2710230 6887605 332389 -5809873 -3790697 2022654 3424293 -7096372 -2507525 -333316 
-25003 143705 -171503 408652 -434153 -499495 477635 -168342 146855 -430814 406885 476224 -502483 221683 -6556294 2978050 5668359 543941 -2222708 -1293436 3652118 2552284 -7324973 3746416 -207432 -2993295 6545359 -2171593 -4013338 1319450 2201252 -647171 -5544191 -3754623 7310413 579570 759019 -10305354 9807390 6782501 -5929362 -3487226 6859590 9727985 -567380 10301468 -769420 -8672662 -7895348 3506515 5902735 -10331824 -6233470 -10993124 -8232750 -660771 7309775 3748296 -8414167 -10804661 6847404 4061972 9879899 9362148 669971 -3754503 -7316444 11430374 7819302 -4048282 -6878819 2195898 1313296 -5544194 -642021 -209265 6552357 -2990097 -4011343 -2177026 -1300080 -2229180 2554930 3651642 218405 2985987 -6559505 543355 5672532 -7887507 -8665212 5897728 3497033 -6237494 -10332814 -568292 -769815 10299429 6780008 9804881 -3479563 -5926402 9726964 6854984 578932 -10306835 755763 7820881 11429530 -6877846 -4042519 9359989 9884555 671496 -10805982 -8417994 4065184 6854185 -8229511 -10999797 -658431 
18420591 8926959 8925655 8927761 8923844 8925544 8927136 8927606 8924901 8925573 8926467 8926311 8925568 -4144137 3245966 3268465 -4019875 -4026575 10014827 -6749925 -4018460 -4025245 3253092 3261894 -4145738 3255642 3266952 -4029329 -4028805 -6748169 10020564 -4023974 -4031643 3257924 3262954 -4142928 3250824 3243742 -4007270 -4006908 10003029 -6757295 -4010231 -4004523 -4145167 3276943 3263507 -4046764 -4044995 -6738879 10032785 -4046741 -4043286 -4033980 -4034593 -4145587 3266810 3262214 -4032315 -4036873 10023813 -6746354 -4015719 -4012984 -4145099 3256559 3252749 -4013530 -4022572 -6754939 10009492 10016279 -6749397 -4030228 -4022106 -4145511 3271587 3248241 -4026727 -4025903 -6749416 10017913 -4029029 -4022205 -4142963 3270608 3244931 -4029642 -4022493 -4041269 -4044523 10028878 -6742822 -4039990 -4044546 -4146728 3264553 3270627 -4009646 -4007831 -6756850 10004744 -4006978 -4004980 -4143851 3242895 3257321 -4023154 -4015967 10012897 -6751565 -4020300 -4013577 -4143338 -4035008 -4031570 -6744488 10022698 -4031733 -4036986 -4144108 
-538 -3945822 -3947015 4187570 4188740 8132923 8136243 3947833 3945228 -4187757 -4189699 -8133931 -8136250 3275061 174777 175470 -4403389 -4408070 6872499 7200578 2428254 2424936 -8640289 -8646884 3275658 176248 165645 -4397004 -4396279 7203212 6873737 2414750 2422996 -8640231 -8645508 -3475126 8822241 8809835 -2300323 -2296068 -7291557 -7640407 4386743 4393208 -3475302 8805920 8823810 -2287419 -2293288 -7643569 -7298858 4400504 4399875 1974129 1969992 -6749181 8642260 8639794 2097911 2107366 -14164642 -14843232 1979282 1974820 -6751774 8646807 8643396 2108947 2103639 -14842964 -14171906 -6876904 -7204621 -2413948 -2426859 -3276027 -177650 -170108 4403841 4405424 -7199058 -6871567 -2419613 -2411536 -3275401 -169999 -175360 4386959 4392957 2293173 2297206 7291317 7639076 -4383755 -4389519 3475333 -8808998 -8827071 2286196 2283560 7645187 7298532 -4391697 -4396922 3476100 -8822959 -8804656 -2108374 -2110214 14166986 14840133 -1970715 -1962463 6751165 -2105157 -2110932 14847448 14169963 -1975083 -1973057 6751112 
-385 -7112533 -7117239 -6977235 -6973277 140044 139548 7115551 7115003 6976371 6974197 -139269 -140242 5903814 -10084096 -10076200 115057 106692 12386737 12979636 -3673663 -3670002 -5191039 -5186013 5905215 -10078295 -10084637 98149 105985 12985094 12396503 -3680215 -3673582 -5185901 -5198042 5790073 -4892343 -4886371 -3762716 -3767096 12153980 12730443 254494 262169 5787907 -4889610 -4894361 -3751114 -3750635 12725616 12144436 266963 257396 3931968 3938066 -114862 5183274 5195253 -3864148 -3861152 -244678 -255991 3933270 3936861 -116094 5195817 5181778 -3869464 -3864017 -252456 -242642 -12393326 -12980813 3678743 3674957 -5904882 10077585 10083384 -105769 -111903 -12982508 -12391664 3678127 3676639 -5903689 10086085 10073911 -113255 -103045 3761599 3762040 -12151243 -12729220 -258317 -256799 -5787698 4887539 4890197 3747229 3749992 -12724116 -12145866 -258023 -256517 -5787989 4890147 4891287 3864658 3854064 243084 253470 -3929336 -3929963 115816 3863579 3867346 254900 242635 -3932957 -3936745 114885 
1484 4600 -7689 713 845 14883 -9545 -3426 8327 254 -760 -15037 12293 -1162 17332 -2973 10778709 10803275 -4291 -5447 -10816842 -10751399 -12520 25948 3432 -15845 -1621 10767029 10795820 11180 12468 -10760518 -10823365 -30672 6953 524 15259 -14441 10819342 10754858 1532 -42 -10788089 -10790237 -1223 16401 -11742 10767417 10805436 -1011 10 -10757212 -10813950 -10779434 -10768444 -8612 16104 29600 10804364 10779915 -19747 -18044 -10808548 -10792965 6055 -24567 -7037 10769321 10797212 11530 14693 5927 2731 -10824542 -10764461 2449 1116 -15563 10800348 10772603 -10292 -11389 -10756208 -10810558 -5713 1873 17475 10807957 10777199 10810509 10771477 -36 -1055 -10813476 -10764495 274 -20566 14377 10754156 10820267 -466 1046 -10790012 -10791043 -1022 -16196 18705 10796250 10768001 22249 18643 -10797680 -10808723 6924 10781886 10806632 -13255 -15065 -10770592 -10780612 -4715 
801 251646 -248147 -5916735 5920764 1450289 -1450564 -251550 247700 5917431 -5919871 -1448071 1451819 -130685 -8488821 9234196 11873382 -11586192 -329320 -290756 -9163484 9423215 -1788914 2552063 127440 -9283724 8548704 -14855578 14545275 283796 322409 -2922827 2691126 -2574359 1816536 3045851 -6749161 -11034246 273507 -6699654 7716668 6792286 -2289786 -4143600 -3047874 11094796 6692790 221172 6186631 -6799142 -7720274 5258800 1193972 -12675253 14283891 -746383 1813163 2550102 -4717324 6261572 -1890359 -1665127 12166792 -13757258 745915 -2577518 -1788444 -7398773 5831110 1665986 1893730 329368 289629 2692883 -2926783 129818 8540137 -9283764 14545270 -14860291 -284730 -323164 9419376 -9167243 -128087 9228955 -8496004 -11583871 11874455 6182353 221159 -7714282 -6797145 1194445 5259688 -3043726 6688739 11096240 -6701630 268701 6801425 7721782 -4140280 -2288356 3046075 -11037536 -6748080 5837092 -7397657 1890154 1664671 -13755473 12166027 746489 6258092 -4723958 -1666867 -1891368 14289260 -12671770 -747770 
-139 -3497083 3493802 1048727 -1049968 4888351 -4886508 3496039 -3492028 -1050000 1050585 -4889183 4884098 1799724 -3678192 -6831615 -9232509 5426280 4558947 4015483 -11739931 7959873 -12656100 2152065 -1798644 6805491 3699011 -786054 4544001 -4012137 -4554314 13896703 -10066680 -2036621 12531340 -540760 8920852 -5741291 7866171 -6813762 -1368103 -1204699 13416105 -12189921 542296 5760971 -8936367 -15040449 13929921 1207727 1368851 -3400098 2225338 8600208 -3256658 -2515848 12528908 2163127 -4085321 9357259 -6375654 -5617038 -1427112 -3860954 2511615 -2027706 -12655264 6224709 -11542931 5608479 6369434 -4559217 -4013403 -10072634 13896331 -1797354 3696991 6805393 4548224 -784751 4009981 4552770 7962416 -11736562 1796634 -6822443 -3675605 5423389 -9235240 13936183 -15037613 1370443 1205339 2217407 -3405848 538783 -8934028 5760343 -6806442 7867543 -1206890 -1373052 -12183266 13420814 -539710 -5749201 8916556 -11542396 6225212 6373672 5614787 -3861739 -1430063 2517685 9357142 -4091100 -5606035 -6367296 -3261680 8597210 -2512529 
-948 -4990711 4991815 -1033318 1026657 -3351265 3344557 4993904 -4992789 1032799 -1031661 3350332 -3348964 2569018 -9080889 -5919373 3042100 -8416806 6507094 5732499 3699142 -9159630 -2461972 -12533246 -2568678 5981616 9015943 3859599 1609135 -5733771 -6508488 -5852609 11227363 12538506 2461212 534738 -6580931 3472828 -13111660 12041598 1345269 1187541 7145020 -8310886 -531187 -3474997 6568447 2945479 -1786861 -1179715 -1339780 -14033221 15106105 947288 -4657662 1723971 2466085 -12539836 -13984444 10425390 4366553 3847938 9220356 -5595358 -1721735 12528129 -2459313 11915171 -8273075 -3841550 -4363120 -6511547 -5733569 11232174 -5844803 -2568566 9014534 5987040 1606297 3857813 5733176 6512583 -9164881 3696305 2568578 -5914967 -9080147 -8422360 3039802 -1787070 2952962 -1350763 -1187632 15113710 -14025825 -529485 6574039 -3476239 12036637 -13117982 1181934 1342896 -8313134 7148202 527374 3476972 -6568161 -8266688 11922126 -4372725 -3847985 -5595973 9222994 -1723984 10422408 -13982684 3844148 4362942 -4657187 943513 1722450 
-246 6956 -6732 3877 1704 -10923 16014 -8239 7349 -5078 -1490 11845 -17503 -4857 -2746276 -2350193 9648554 4555979 -10156 -7436 -9346609 -4843088 -13021045 18162442 3410 -2684834 7792655 -10227042 -3983649 5983 9310 5722825 8470759 12156944 -17302329 -6480 -12006898 17466300 -9749216 -5349568 -5075 -7155 9882376 5211916 -767 11071309 -16509814 6352425 8741680 -6952 -5871 -10512415 -4575450 2371725 120338 2135 -17303332 18168160 3241841 -5759384 12756 12430 -5797884 3302456 -7932 12160604 -13018250 390307 2133506 -23122 -21905 10632 11807 8468219 5723983 2480 7789907 -2696108 -3983986 -10223553 -9314 -9889 -4844500 -9347673 -1624 -2351341 -2751161 4560303 9648878 8744151 6353623 6373 7710 -4585015 -10514079 3409 -16515442 11055839 -5347835 -9748631 5433 4806 5212424 9880147 2993 17458434 -12016549 2130316 391751 -14223 -8963 3301247 -5798110 -6901 -5760525 3232947 19538 23205 125919 2373898 11375 
2477 -9664 7463 6269 -7489 -3346 9648 13433 -3850 -6361 10459 4498 -6710 5427 20690669 -21531124 -2327188 4549065 18472 14837 -4212383 1965359 2247869 -1471030 -2545 -18710216 19539825 -2484776 240163 -7660 -5190 5540539 -3278578 -9460086 8672213 -3197 -6840732 4903241 -1338096 6769470 -4816 -7219 -4685101 -741422 4080 -400583 2339433 767214 -6226581 10878 10940 -129433 5575592 8750894 11283676 2848 8678791 -1461712 -10269502 -9782380 7539 1895 -9261497 -10748675 -6448 -9453450 2251246 8969895 11061908 -10671 -12191 -14929 -13925 -3282230 5538615 -6647 19546814 -18708498 241846 -2476669 4882 8861 1967685 -4208700 3131 -21525785 20699978 4547183 -2328879 -6221329 772369 8684 3882 5569116 -133828 2357 2337502 -402608 6775179 -1335905 -12120 -12896 -738493 -4683380 -6969 4902835 -6840379 11060684 8966365 -2657 -5158 -10753212 -9265121 239 -9776212 -10268921 11941 12342 11275962 8747909 2766 
480 -6337 2216 9043 -7822 11535 -4866 5156 -2584 -9778 8600 -10979 7164 3628 -5659039 185670 5670221 9462494 8127 8849 -4981193 -10165207 17081462 -11640914 783 10500761 -5032169 -4407372 -10724931 -1172 -2419 8205315 6936825 -15197532 9741491 -4454 -16625756 11838327 5877158 7487093 -12051 -11318 -3173506 -10172970 1910 18575196 -13780377 -9520132 -3839340 7098 9174 4468589 8876796 -6960440 1646140 -7012 9749003 -11632993 3902141 1428781 -13737 -15288 3331199 1982242 2726 -15189996 17089805 -7094789 1764692 5813 6968 -9094 -8871 6935831 8203704 -4610 -5029036 10502086 -10723540 -4405524 460 2249 -10165668 -4979923 557 182348 -5656363 9467404 5670051 -3838076 -9523560 12687 12375 8875213 4469128 6852 -13784903 18570757 7490773 5880396 -9085 -11557 -10177829 -3175403 -4942 11837623 -16630478 1765887 -7091037 17180 15124 1978731 3325193 6946 1426649 3903663 -4666 -8174 1649101 -6957352 -1475 
674 845925 -848174 -3318142 3318697 -1027177 1027762 846518 -845296 -3319275 3319543 -1030178 1030683 -3260135 -4319916 10967161 3324006 -6611276 1228625 -1767648 1361269 -4650491 -18080716 24728393 3259349 -21736222 15087116 -753001 4038117 1768022 -1226625 6939289 -3650084 9993379 -16641739 12773263 -12639081 -13416044 4245431 8643433 -4817369 6930089 6796961 6101117 -12773615 4566224 21490656 -6364540 -6528331 -6929848 4819779 -4221378 -8675158 -2738660 6737808 3957974 16643980 -24715803 5204310 -1211456 -1494303 2148122 622527 -4618806 -3958119 -10000128 18075471 3090846 -7089498 -2147794 1495665 1226820 -1768857 3644265 -6931457 -3255762 -15088207 21734892 -4039911 752395 1765583 -1228917 4655243 -1365588 3253753 -10970712 4326384 6612867 -3328335 6536752 6361406 -4818653 6929593 8672998 4223330 12771198 -21499197 -4559907 -8651810 -4246015 -6931564 4817615 -6101746 -6793417 -12771592 13418782 12643656 7088273 -3089388 -1492345 2150639 4627698 -626849 3959968 1207752 -5209913 -2149449 1494031 -6742740 2743974 -3959694 
2158 2967047 -2962093 1243770 -1240491 -1569030 1569095 2968333 -2964644 1241843 -1241785 -1567169 1570118 -11411452 24716574 -1441410 -5175966 -6338649 4304263 -6191419 -9051939 -2467902 11979459 11296185 11407743 -14962291 -8311305 9097346 2417000 6186809 -4302674 5946323 5574824 -24289371 1016642 -4778591 14223848 -4469634 -7862338 3033743 1805245 -2595781 -3743217 -1087922 4779804 -26539869 16783436 444380 4378014 2595205 -1802585 7661139 -2834198 719546 5375614 6036656 -1016917 -11296440 -1799195 7889298 -2274875 3273370 -8132600 2039199 -6038813 24294455 -11979799 -1306460 -4782724 -3276806 2276585 4303921 -6190056 -5572939 -5946033 -11410063 8313746 14964689 -2419427 -9099246 6191413 -4300615 2464780 9051671 11411443 1437678 -24717683 6336952 5177140 -4379134 -444321 1804564 -2597032 2837517 -7663861 -4778774 -16786846 26539651 -3032194 7853867 2594324 -1802361 1086866 3743973 4777024 4474519 -14225712 4781146 1310697 -2275182 3274825 -2040781 8129663 6038237 -7888840 1792998 -3274697 2277539 -5375396 -718452 -6037913 
394 1811152 -1813014 -481543 482766 3045539 -3046780 1814404 -1813683 -481103 481593 3045487 -3046467 -6976351 -10706730 24932071 -6795735 -250974 2631116 -3786156 459224 -7496551 16550898 -2316420 6975450 6919220 -21150295 -815375 7867100 3784966 -2631657 743476 6292227 7358932 -21592811 1858601 19544910 -23328013 2050130 -181117 -698665 1008174 -4881327 6757444 -1856806 4366617 -579138 -6584967 4712101 -1004296 699771 -2731813 856250 -8715124 -3118076 -11718367 21591540 2318126 -7325146 -4502791 4418525 -6359832 4186125 7648372 11717852 -7358648 -16556784 8530397 3302452 6359117 -4419228 2629990 -3785739 -6299225 -744046 -6975812 21154755 -6919160 -7862735 817897 3787840 -2631078 7502273 -461193 6978036 -24934129 10699210 247615 6796193 -4706368 6580993 -700767 1004343 -856485 2728901 1856620 579760 -4364230 178208 -2045944 -1006087 699755 -6757128 4883396 -1857701 23325684 -19543996 -3305824 -8524928 4420198 -6357681 -7648824 -4180293 -11722128 4505958 7320393 6359781 -4419515 3115778 8713091 11723612 
736 561 1837 585 1015 3014 822 980 1381 350 2764 4557 -290 6118 -2433031 11437495 1246761 19934737 653 -609 -16401483 -4784070 -2656324 -6349000 -6647 -11437832 2431377 405957 -21588450 -1211 686 10193034 10991286 6348962 2655332 4919 5091973 8773056 21025319 11603677 405 -219 -10540664 -22089605 -4922 -8777052 -5090513 -16998329 -15632768 -89 642 8890751 23737351 -16520348 7845210 -14252 -2658351 6345745 840303 7834825 1996 -710 12489624 -3813265 13951 -6345151 2656619 5366650 -14043726 -557 -88 1203 627 -10982929 -10193743 4380 -2439367 11434537 21583365 -405423 118 1828 4774427 16402948 -3001 -11432841 2430960 -19937195 -1245545 15628891 17000248 739 96 -23739155 -8889886 5133 5094162 8770640 -11599856 -21029349 173 428 22089936 10539399 -4570 -8771121 -5094405 14044363 -5374658 290 -2462 3816827 -12488065 -14195 -7837127 -834364 2008 1966 -7847120 16517969 14256 
469 1814 8 1872 -517 -941 335 1214 2459 125 -248 -2887 -749 -1274 -1115554 -2878647 254995 -9648372 -258 -352 -6906576 16304499 10171504 -6182674 2729 2871650 1119296 7073209 2324153 1414 2360 7696361 -17095228 6188265 -10180723 -6164 -9061029 7307310 9044171 -13177327 -1728 -489 -4522056 8660464 7117 -7310299 9062516 -10832547 14962384 2392 2406 -2803302 -1331507 -17073477 -21438012 4863 10182374 6183029 21795237 16717020 -1282 -458 18862081 19648197 -5168 -6187067 -10181760 -22579246 -15933300 -860 -588 799 -226 17091886 -7696351 -5438 -1115053 -2877724 -2330914 -7067390 -2339 -1087 -16304608 6908947 4499 2877653 1120416 9658621 -260533 -14965864 10827134 540 935 1332801 2808187 -9512 -9064467 7300052 13180073 -9040607 -410 -631 -8658903 4520520 9539 -7310140 9066808 15934462 22578365 -801 1696 -19644218 -18864985 8252 -16721802 -21793230 782 340 21435914 17076184 -5798 
-60 -889 816 -1581 -2219 -534 720 -562 636 -389 -2686 2667 690 1396 11669602 2108103 23752952 8673934 365 -172 -15783400 -16643189 -5722899 -8056161 -2054 -2106015 -11676321 -22708800 -9719376 -604 -1383 20069066 12362905 8063395 5721822 -4226 -5945866 -3616967 -6457859 -16054873 -168 944 20838020 1673073 5403 3613228 5949463 12627396 9883192 488 -563 -21886079 -627389 1180345 -6677042 450 -5722932 8062027 -9503322 14996819 1252 -114 -7349777 12846353 -1159 -8056216 5721814 5220606 -10711170 -79 -344 448 -206 -12361855 -20067862 2827 11676244 2104163 9720074 22706844 -42 -568 16647929 15787862 -3564 -2107835 -11675238 -8677637 -23754937 -9885600 -12629999 -1043 -270 629199 21884519 -1968 -5951363 -3615237 16054672 6458523 -45 -325 -1674346 -20838680 2028 3616455 5950430 10712129 -5216304 -78 -655 -12848790 7353269 61 -14994113 9500600 953 313 6677544 -1182862 -167 
-1146 -323889 322700 -1801489 1801542 4405579 -4407102 -324799 322540 -1802510 1801816 4404237 -4404023 2569494 8026263 -8482658 -5358708 4969199 71775 50135 -14991376 14614869 6788150 -7245179 -2570514 -10562241 11024147 6877035 -6489160 -50764 -72194 14372536 -13995940 -550474 1010238 14305082 2541612 -5099103 -15628451 13474537 403253 282984 -1365926 -751888 -14306156 3697651 -1139376 15513659 -13361292 -283691 -402780 2885711 -767496 8488134 -3268383 -34982665 -1000586 7240203 1236241 3982534 -984710 -694077 -8598249 3381609 34982199 549303 -6787500 -1862316 -3361215 693643 984702 72747 51312 13999527 -14372309 2568933 -11028913 10566881 6490237 -6885797 -50866 -72964 -14616927 14992366 -2569043 8481538 -8016242 -4967673 5360051 13358165 -15506486 402746 283380 766035 -2886795 14308403 1140348 -3691285 -13471965 15616848 -283591 -402316 754488 1370546 -14309296 5090136 -2533770 3361312 1861995 -984079 -693083 -3382995 8590754 -34968586 -3989426 -1237678 692538 983767 3274950 -8480846 34967642 
536 1098324 -1099380 4267886 -4267020 1826966 -1826623 1098653 -1098293 4269984 -4269224 1827359 -1826046 -8721279 7749535 -6190327 15002508 -13705253 -244344 -173470 -4621204 5920694 -7154426 8711117 8722263 -1709085 147917 -14372784 13074922 174787 246016 6092870 -7392011 9734697 -11293264 -33882113 1943421 4096901 -3294618 8349624 -952865 -671698 6454161 -1403462 33882379 645253 -6687448 3671162 -8727259 672134 954036 -5821938 771673 -12767018 14933376 -14503606 11299658 -8710570 5423798 -3268724 -407430 -287642 13146677 -15313192 14504046 -9741912 7154420 -3954667 1797218 287685 408140 -246402 -175910 7394612 -6092347 -8721751 -144262 1703690 -13076948 14378525 172772 245186 -5920462 4619927 8720248 6191144 -7748196 13704263 -15005579 8728964 -3673113 -954082 -673305 -769857 5824381 -33893192 6692973 -644271 -8350501 3293526 672267 953992 1399973 -6454437 33892747 -4101387 -1947099 -1796201 3953719 -408973 -288031 15318467 -13144818 -14503405 3271280 -5427818 288301 409160 -14940828 12766800 14503657 
-321 4630430 -4631282 -1138329 1137742 -123225 125939 4630073 -4633359 -1137928 1138718 -125421 125885 -36764536 2199675 4356369 -1021972 6511043 -1034831 -728429 2956476 2521704 5645733 903799 36765946 -3813914 -2744107 978483 -6467343 730062 1034981 -3350484 -2131345 -5825063 -728442 9034907 -10903801 9292527 541035 -1882661 253802 179029 14539481 -15889925 -9035519 10727443 -9116547 1059515 284296 -179272 -253953 -14582392 15933059 4467688 -4615846 993491 730220 -908187 14966840 -15113210 27065 19865 -2869834 3016361 -992728 5825093 -5648536 -15358098 15504908 -18393 -27736 -1035482 -729334 2131749 3349008 -36773890 2743138 3816250 6469862 -975636 729671 1034588 -2523790 -2954923 36774183 -4357045 -2203538 -6510708 1019347 -286000 -1060078 253997 180511 -15936169 14586648 9037716 9117679 -10730962 1887105 -536949 -179226 -254611 15890333 -14544567 -9036409 -9296010 10908241 -15503081 15354233 28020 19745 -3020231 2871538 996754 15112913 -14960689 -19803 -28386 4616187 -4467756 -996857 
229 1432645 -1432714 -2744795 2746594 4156002 -4155863 -1432365 1432603 2746887 -2744075 -4155981 4156613 -11340161 -2488125 7913608 -8637899 10856181 -136901 -669346 9234518 -7021044 -5157854 10581843 11340381 -7910497 2483278 2542341 -4760087 668862 136803 -13262251 11047843 -10584610 5157326 21737000 2671997 -13069721 -11209997 6960218 263542 1281526 4417830 -8666308 -21737080 13069352 -2671183 13310469 -9061335 -1281704 -262438 1676870 2572960 8862412 -2433827 -32895116 5156523 10584709 -2295016 8721302 -397307 -1941025 -10963204 4536930 32895113 -10581996 -5161642 -1731885 -4695531 1940507 397580 137235 668877 11039938 -13257652 11340382 2491210 -7915400 -4760696 2543731 -668148 -137377 -7013119 9230327 -11339711 7909006 -2484358 10853273 -8637770 -9066862 13314251 -261785 -1282167 2570167 1676497 -21736503 -2670080 13068684 6966516 -11212318 1281310 262223 -8666051 4419126 21735644 -13067488 2669155 -4697657 -1735569 397866 1939812 4534823 -10961983 32903708 8723034 -2292099 -1940356 -397611 -2433502 8862216 -32903263 
-1541 -4493672 4493656 1154470 -1155160 2310510 -2312767 4491819 -4492682 -1154714 1154270 -2313478 2309739 35570860 -6322629 -10691989 -2351304 -4599433 429869 2098576 3011789 -9963754 -12887696 -4128972 -35571044 10697388 6321276 -1038041 7991034 -2098357 -430879 -1317819 8269192 4133696 12884665 -9144393 6567165 -2194890 -8039425 9826887 -111175 -538969 -8372603 10161264 9143648 2191087 -6561293 1450059 -3237501 538288 109896 11763459 -13549917 2264124 1313025 -18297234 12888308 -4134601 13592061 -10017887 -222201 -1080261 4323471 -7903881 18297383 4128492 -12882763 -11897748 8325842 1080699 220836 -429952 -2097015 8265064 -1315671 -35564047 6322344 10695645 7983774 -1034308 2097790 429610 -9957656 3008354 35563962 -10694085 -6320147 -4593561 -2355594 -3239230 1452051 109763 539757 -13544416 11762419 9138705 -6567444 2190608 9828355 -8040636 -539850 -110804 10154594 -8372474 -9138883 -2188903 6565359 8326807 -11904069 221135 1079246 -7897896 4322604 18302185 -10019995 13596367 -1078309 -221565 1309551 2266790 -18302459 
-150 -2150421 2150417 -4243065 4240773 -2060698 2060163 2150575 -2150811 4240164 -4241653 2061217 -2061317 17026179 -12103437 3958844 -10498919 7176399 204895 1003273 -9802735 6474371 -168486 -7977549 -17026610 -3960842 12106099 13521481 -10198904 -1004023 -205804 3584432 -253564 7975640 172869 33581971 -11935601 -4131030 167754 -6731607 405411 1981279 -10037672 3476586 -33581419 4129584 11935957 -3321057 9885897 -1980169 -406311 7015544 -455307 10333678 -13517902 16314630 168110 -7975382 540318 -3731040 196428 962945 -7181517 10365556 -16314614 7979178 -171157 -6759848 9951140 -962128 -196722 -206188 -1004741 -254107 3580979 -17023267 12102350 -3958258 -10192689 13519642 1004919 206125 6475802 -9802297 17023097 3961749 -12105930 7170151 -10496722 9885831 -3326835 -406151 -1979916 -452585 7014379 -33572898 11933683 4129125 -6731410 171082 1980938 405868 3476923 -10037424 33573212 -4130381 -11935086 9952160 -6763242 -198019 -961540 10363331 -7172183 -16317615 -3731914 542869 962744 197921 -13517387 10325637 16317982 
-3597 -624 -2375 -3613 -3368 -818 -838 -2808 -2487 -3403 -3465 -479 -129 -2402 -25114239 21108535 -12860287 9179977 -1711 -611 -741345 4422894 3578780 439892 220 -517066 4529091 4871333 -1193405 -930 296 9067257 -12745588 21024669 -25029639 -1087 23438098 2196579 5666053 17853485 -1247 404 -16852801 -6666202 5 1165064 -26791682 -4364964 -19154728 -248 -978 8865557 14652436 4906017 17661827 -2837 -25027138 436978 -16545004 -6022516 -315 -286 -3605205 -18964170 1024 21022591 3581174 8222558 14346827 230 159 -479 -342 -12742677 9067730 925 4526099 -514387 -1194824 4870897 -1908 -249 4420209 -742800 -3697 21110705 -25111691 9181411 -12861065 -19148769 -4363768 -1660 -1050 14652084 8860731 -3376 -26790884 1163529 17846724 5666370 -1858 -1332 -6665537 -16850391 115 2197581 23439149 14345965 8219471 -421 -436 -18958203 -3606599 -3323 -6020056 -16544540 -1014 -1090 17657195 4907507 654 
2045 -19 1822 955 2871 -478 -184 2631 1763 2277 2276 -1 -1258 3072 -3658559 -1250375 -4653306 154042 962 625 13273656 -8773200 -20606780 25508429 -2950 -20459311 25366329 13076558 -8571210 -45 944 -5442023 937901 -5327759 420141 3562 -2960936 27075891 18964562 3159880 45 499 -8198298 -13926845 -2839 -22972198 -1146920 -17373286 -4755239 757 1029 16622246 5506998 -17705925 -6080819 -2181 415187 25509322 6632228 17153480 231 48 19298855 4487045 2954 -5325687 -20609021 -14464615 -9324286 -485 -644 435 361 942928 -5445814 325 25362779 -20454177 -8571512 13072773 85 213 -8776019 13276261 922 -1245054 -3661097 149546 -4647540 -4746915 -17380371 664 1363 5508584 16618322 3076 -1149976 -22974517 3154631 18972776 842 312 -13926492 -8195490 -1703 27075804 -2964324 -9325817 -14469987 703 1416 4489030 19307135 -3857 17157499 6635089 974 -130 -6082103 -17715139 6750 
186 -512 -1372 559 1229 224 595 -9 -853 -590 260 234 -244 -1052 14788701 20396867 14552328 17728812 185 -325 -14894727 -17386606 -20629725 -14554309 2035 -21075406 -14113587 -14288157 -17990889 1067 546 16935590 15343462 19815112 15366137 -1925 17462268 -11178666 -2609463 8374331 522 -801 6896458 -12659064 819 -18270659 11992298 -8818283 3054949 -475 330 -6633297 12392780 -7809355 7066558 869 15369214 -14559860 8993723 -8253425 -198 -849 -3618039 4361727 -2408 19815359 -20628980 -11037266 10294880 -1241 -1161 -966 -1341 15341742 16939641 401 -14107128 -21075517 -17995906 -14285076 -203 -594 -17381652 -14900557 -603 20394066 14792565 17730974 14552084 3051592 -8819135 244 604 12399292 -6630047 1867 11988804 -18275308 8375776 -2605190 332 86 -12662688 6895182 -1077 -11174554 17457862 10290978 -11041249 642 1925 4363580 -3615986 2307 -8249028 9001427 2059 184 7062351 -7811828 -370 
-29939661 -16033610 -16036372 -16035004 -16034769 -16032014 -16030654 -16030445 -16036203 -16033103 -16035586 -16031497 -16032154 -9682639 22029851 22024848 -1173532 -1174971 -5293979 -5855589 -1172371 -1174694 22026182 22027157 -9677290 22022311 22025154 -1172068 -1174080 -5855946 -5295701 -1173979 -1169397 22020214 22029770 -9679285 22023662 22029442 -1169741 -1176219 -5293544 -5853903 -1172336 -1177434 -9678562 22022912 22030275 -1179769 -1169876 -5854442 -5294354 -1174134 -1173622 -1177374 -1175208 -9680606 22035255 22032446 -1170228 -1169542 -5294960 -5858046 -1169794 -1168399 -9683213 22022778 22027093 -1175295 -1175640 -5857623 -5294403 -5295910 -5856155 -1172268 -1173532 -9679379 22025394 22021702 -1175519 -1174519 -5855119 -5294809 -1176775 -1170781 -9680835 22020378 22030739 -1177523 -1174797 -1173102 -1170620 -5295374 -5857563 -1176648 -1175047 -9682218 22034611 22029515 -1173955 -1172520 -5857510 -5295822 -1172849 -1172831 -9679303 22028709 22024540 -1176302 -1174270 -5294571 -5856211 -1169426 -1172999 -9678926 -1172038 -1171433 -5855209 -5294114 -1177204 -1172332 -9681760 
-1490 -10823701 -10823741 25072714 25073298 -14249462 -14247559 -10825702 -10828886 25076696 25074338 -14251724 -14252386 3568932 15699915 15701283 8260295 8258478 -1639223 747310 -15138939 -15136360 -27624207 -27625588 3567611 15701879 15699459 8255948 8255793 746682 -1638973 -15132709 -15136014 -27623327 -27624262 -8266834 11925050 11927187 6944534 6947961 3795952 -1730548 8987333 8984070 -8265725 11927282 11926251 6948555 6947271 -1729631 3796266 8982339 8984161 6151410 6152213 4700393 -27628950 -27625295 -15209454 -15205256 -2157000 984656 6148663 6150320 4694358 -27621410 -27620791 -15200365 -15205087 982050 -2158592 -1638827 746384 -15138467 -15137196 3567269 15702052 15702112 8261700 8261110 745791 -1639226 -15131163 -15135339 3567462 15700248 15697689 8258130 8256246 6944373 6944547 3797207 -1729850 8982955 8983220 -8267147 11924548 11929241 6948204 6946377 -1728960 3796307 8984979 8980922 -8264682 11925544 11926551 -15202993 -15203606 -2157304 982616 6148413 6151646 4695763 -15206746 -15205457 981837 -2157655 6152723 6153737 4697000 
-2402 22703410 22703806 -1978685 -1977893 -20728020 -20727687 22701688 22704294 -1978892 -1978574 -20727818 -20728228 -7488106 22836150 22841089 12790273 12790086 3437197 -1566403 1632882 1632635 2181305 2180477 -7482225 22837345 22833112 12787519 12788258 -1566542 3436931 1638016 1636768 2179082 2179500 652229 -25012067 -25017172 -13544476 -13546363 -300688 135711 12291709 12289467 650509 -25008978 -25015858 -13544796 -13549175 136521 -299517 12289543 12290007 -13924342 -13925129 6831433 2178758 2179291 757835 754307 -3138359 1428316 -13927012 -13926485 6833014 2177645 2185819 758044 759478 1430964 -3138120 3437457 -1565626 1633485 1637243 -7484154 22831336 22835913 12790637 12787868 -1567096 3436557 1638407 1633779 -7485627 22837432 22836754 12788559 12790802 -13544853 -13547240 -300297 136008 12288060 12291571 651993 -25011688 -25009049 -13547538 -13548179 137336 -298669 12291875 12287865 651197 -25011977 -25012709 758934 755053 -3138427 1428698 -13923627 -13927016 6831295 756989 758742 1428820 -3138913 -13923784 -13927804 6831197 
-2487 967 774 -3283 -2784 132 2227 -1106 -1413 583 324 -2473 -2393 -723 -29678544 -29679686 -8878309 -8875003 -367 -440 8876863 8877878 29683225 29680825 -67 -29677671 -29677518 -8879362 -8876821 147 643 8875823 8875881 29679778 29682930 -1284 29680123 29682462 8877277 8878091 -689 -571 -8877489 -8876447 -736 29684177 29679576 8878033 8877605 -583 -926 -8876773 -8875430 8877089 8878567 -2 -29680764 -29680400 -8877210 -8876997 -1319 -593 8874753 8873938 -609 -29680405 -29676468 -8877114 -8879209 -591 -56 -23 -568 -8877199 -8879238 -626 29680079 29686937 8879129 8877741 -995 -745 -8876289 -8877223 -781 29681539 29680750 8877699 8879816 -8876361 -8878057 -369 432 8875856 8877409 76 -29681365 -29676912 -8879859 -8877659 855 559 8877724 8876277 -542 -29681331 -29681687 8877180 8878196 -197 164 -8876889 -8876932 95 8878349 8877562 -1692 -732 -8878032 -8878500 -1197 
-2230 49175115 49170406 -49172604 -49170860 49167422 49180615 -49173866 -49169910 49182681 49166612 -49171263 -49177607 4079587 1144 1823 -11683551 -11683425 -984511 3727079 -11683784 -11684702 2537 3591 4080521 -3139 1442 -11683001 -11679466 3726505 -985348 -11679048 -11682786 1312 2888 -4080240 2166 -5850 11680539 11679070 986914 -3728995 11682234 11681032 -4081095 -4397 297 11679611 11683593 -3727777 984829 11681658 11681097 -11682650 -11681655 4079420 7605 3935 -11682266 -11678171 -984930 3727214 -11683171 -11684968 4080906 5461 -433 -11679384 -11684180 3726849 -985434 985754 -3727765 11683382 11682299 -4081341 -877 -1347 11682699 11680446 -3727921 986098 11685231 11684272 -4081652 -6996 -1725 11682095 11678855 -11684483 -11685938 -984187 3726629 -11682748 -11688875 4081775 -1358 3075 -11681663 -11678992 3729629 -984950 -11685501 -11681742 4082159 3433 644 11684313 11680996 985672 -3728780 11681046 11681644 -4083504 11683886 11683991 -3728622 985169 11681911 11686758 -4081907 
1551 77681923 77710556 -76130964 -76137822 -1584804 -1568439 77691556 77715595 -76128528 -76099117 -1579580 -1570654 4718119 -597447 -596475 -14121022 -14119660 3148087 -8570567 -11576696 -11577598 -29172745 -29170527 4720877 -604323 -602559 -14124647 -14123018 -8571256 3147943 -11582085 -11580380 -29176454 -29177594 -4625890 29780786 29777817 11239538 11239145 -3084545 8397184 13943035 13944428 -4625040 29785751 29775716 11238473 11239077 8398299 -3082967 13944048 13943134 -2363903 -2361594 -97155 -29172209 -29175832 2887473 2886259 -64548 173040 -2365303 -2365282 -94376 -29177458 -29176721 2881439 2883322 174705 -63048 3148184 -8571024 -11577187 -11576338 4720726 -605562 -607578 -14121354 -14120243 -8571222 3147637 -11580507 -11582515 4721427 -603496 -612665 -14125802 -14123097 11240096 11238489 -3084365 8397945 13941013 13945401 -4623654 29780866 29773869 11232630 11235201 8397130 -3085095 13940639 13940235 -4622488 29774947 29773727 2885976 2884060 -63990 173669 -2361024 -2360854 -96025 2884383 2884313 174190 -63626 -2364065 -2366343 -94678 
-1562 43034756 43041097 45775405 45786593 -88796489 -88812996 43040532 43047982 45760526 45760587 -88821239 -88815121 2613536 -34038606 -34036616 -4821708 -4819690 1743604 -4746806 -9414241 -9414938 17544722 17543622 2615552 -34040209 -34039281 -4823675 -4824276 -4747745 1744655 -9413110 -9415311 17545459 17541748 2781622 16490985 16496007 -9818815 -9817177 1853746 -5049369 -5319661 -5321677 2781027 16493173 16490706 -9820247 -9823853 -5049618 1854452 -5323574 -5321646 14734136 14735136 -5393285 17535149 17535443 14641722 14638013 -3598615 9796109 14733902 14735266 -5394550 17539891 17542290 14641384 14644978 9797086 -3598324 1743810 -4747468 -9414245 -9414361 2614241 -34035347 -34035057 -4820911 -4822357 -4749194 1742667 -9416287 -9415711 2615373 -34030752 -34036059 -4825093 -4824089 -9818551 -9819598 1853911 -5049534 -5319665 -5318271 2778660 16502067 16497796 -9818266 -9817503 -5047626 1855811 -5319174 -5321788 2780300 16497494 16499782 14643393 14642502 -3597868 9796652 14734382 14737431 -5397839 14642776 14641336 9797215 -3597922 14735496 14734398 -5395526 
1887 2890190 2861462 90623828 90517051 87815267 87614658 -2874461 -2875679 -90615892 -90572593 -87775355 -87611620 294674 -20428991 -20411961 1966814 1964465 -77619 -186379 -2538176 -2542918 18540468 18519252 293521 -20422017 -20408873 1966613 1970219 -185008 -76705 -2537932 -2534614 18544564 18525818 9255906 -38977232 -38951597 -7929849 -7927569 -2429414 -5844961 -10072414 -10075793 9254265 -38962312 -38936553 -7913269 -7918031 -5839064 -2423817 -10061470 -10059941 -7541887 -7542206 8963137 -18556513 -18550637 -9906248 -9905041 -2353744 -5664936 -7519563 -7522845 8963784 -18528379 -18528976 -9881651 -9883337 -5649515 -2340731 77784 185661 2541004 2536953 -292944 20429405 20420881 -1967870 -1969162 185449 77485 2540176 2541220 -294398 20426500 20422256 -1971146 -1968690 7927212 7930027 2426121 5846357 10072517 10073920 -9257658 38971045 38950429 7925407 7922177 5841375 2423125 10069777 10069853 -9256894 38966754 38944827 9899189 9897063 2354451 5663831 7536741 7538444 -8960368 9883693 9881687 5648649 2342854 7519265 7518767 -8962756 
-4321 -102705778 -103176182 -48868618 -49071188 53938830 53978981 102654388 103206516 48853709 49108415 -53920139 -53988677 -10522743 33154679 33179398 10266788 10261529 2739147 6619262 10135351 10138548 34250548 34259852 -10515307 33211939 33234171 10309777 10316060 6659496 2771253 10187905 10185135 34308086 34315814 -5006050 -1103015 -1106268 6834776 6837634 1304505 3149004 2874488 2863980 -5002925 -1073935 -1082638 6857916 6857846 3167151 1317949 2886327 2896944 -7280901 -7272741 5514343 -34243828 -34316898 -3442721 -3431557 -1442591 -3477012 -7281597 -7282360 5513948 -34246156 -34317338 -3436857 -3446054 -3483554 -1446192 -2739516 -6618564 -10129512 -10127925 10518825 -33142123 -33175326 -10252299 -10258004 -6659583 -2773349 -10190820 -10191546 10517533 -33210280 -33248846 -10319588 -10314344 -6835143 -6832851 -1303259 -3150000 -2862352 -2872861 5004671 1099363 1106598 -6864550 -6859014 -3168806 -1318122 -2902942 -2891321 5005391 1063098 1077168 3430250 3439982 1442067 3478501 7271069 7279622 -5513285 3446414 3437322 3481754 1447157 7286609 7280318 -5513828 
-6655 48449650 -48245792 29414600 -29198084 -127470524 127439149 -48491003 48290282 -29443559 29250180 127463273 -127446421 -295855 -9942554 -2472584 -4394984 -6072779 -3105229 -3826140 -7814776 -2657442 -22432463 10063874 317577 2380303 9851257 4846017 5588148 3814907 3099799 7897194 2527644 -10106621 22382724 -175305 12490138 -20001006 -458122 -5898782 -1884377 -2324064 -2411764 -3942324 194505 19962702 -12530962 608371 5698638 2307503 1877767 1926163 4388861 13084975 14474990 803152 22443136 10102294 12829575 14719828 8177232 10068693 -13254510 -14286926 -805218 -10051018 -22386872 -12723255 -14828553 -10066738 -8176434 3106489 3828095 2554090 7928033 293963 9951091 2468745 5612502 4866679 -3813768 -3102162 -2641091 -7799086 -315134 -2385921 -9868846 -6060449 -4382015 5727308 641063 1885056 2323281 4413048 1946947 175351 -12482961 20006084 -5883782 -439885 -2310549 -1878872 -3928156 -2397977 -193795 -19968163 12525398 -14827472 -12719816 -8178488 -10067963 -14295326 -13259444 -804883 14722026 12832762 10066889 8177488 14464849 13078038 805323 
-10046 99128407 -98973866 -96896544 96980850 15251454 -15315844 -99110080 98980385 96924550 -97028562 -15236126 15314180 -617426 -295532 -25003740 -12743079 -8682731 -6356364 -7829420 -10574447 -10852769 -10702630 -14599847 632684 24955748 244976 12670628 8724293 7817911 6352448 10205720 11192558 14545488 10654381 616689 10407300 14302064 10336136 10605366 6219573 7656910 12547255 8399049 -609469 -14303868 -10406758 -9985792 -10979037 -7661576 -6222082 -12495263 -8459950 172441 -3466535 -99454 10693772 -14550398 -3872470 571686 -979454 -1205391 -527831 3840514 92209 14597342 -10657899 3524155 -214560 1208540 980858 6357550 7828300 11204433 10217155 618301 291018 25011726 8736203 12682930 -7819791 -6353001 -10834940 -10561069 -633496 -24959798 -236361 -8667952 -12728917 -10971349 -9977923 -6219508 -7655034 -8461155 -12496884 -616027 -10411259 -14303281 10621116 10353856 7662579 6223172 8416065 12561094 606942 14313882 10417151 -218815 3513877 978573 1203513 3829360 -538928 99710 572020 -3877237 -1209822 -981413 -3477796 163616 -94066 
34021 -85589012 85245117 -95879195 95795511 -54359473 54607528 85571629 -85230886 95856195 -95805243 54311650 -54576511 522629 23148675 -1286949 7369655 11130789 5484914 6758638 7947862 10550314 4013186 17890455 -555639 1369927 -23057263 -7135481 -11291957 -6736055 -5474892 -8267251 -10164411 -17762551 -3886084 603208 19139475 5250972 11332079 9396860 6151132 7574453 8490767 12221914 -609179 -5288635 -19182404 -11632091 -9066974 -7567030 -6148194 -8694476 -12020527 8009739 3739971 356481 -4005354 17763714 7468480 4290860 3491593 4294205 -7727868 -4082514 -330176 -17895993 3873754 -7836846 -3960022 -4310433 -3497232 -5483965 -6757796 -10193237 -8295795 -522276 -23151360 1285306 -11329453 -7169753 6735284 5476618 10514191 7910808 557159 -1375425 23052947 11090196 7330584 -9082406 -11643493 -6147978 -7570456 -12020184 -8692291 -600416 -19132986 -5254755 9381409 11317121 7569014 6148451 12222562 8496766 609975 5295182 19176984 -3932171 -7810785 -3490320 -4291341 -4044536 -7691968 -356610 4304886 7480392 4312464 3498080 3763466 8036079 332281 
-40593 -67261523 67298993 2317532 -2307167 128538982 -128539001 -67259274 67239549 2335753 -2331770 128551246 -128514032 -1762083 1869171 19334333 13662709 5231592 1511285 2504070 7226079 11671170 -9508225 30709291 1762930 -2601764 -18610391 -5317711 -13583972 -2508295 -1513379 -7078818 -11824378 -31020768 9802850 59929 -25003356 24278330 -4806443 4157596 -52526 -86702 2645488 -3297144 -60702 -15515240 16247835 438498 210370 84394 50975 5701374 -5050221 -20278880 -15828373 3366852 -9806841 -30706878 -19181796 -16926727 -2888018 -4787335 15911268 20197052 -3369460 31017401 9513011 19329781 16776262 4787411 2887516 1510617 2503606 11819627 7074706 -1764311 18609714 2604556 13578349 5314257 -2503879 -1510577 -11666346 -7220627 1760166 -19331647 -1859636 -5227548 -13660506 -214710 -439862 -53377 -86973 5049428 -5704033 59829 -16251124 15510776 -4154620 4810061 87020 52706 3298021 -2644621 -60977 -24274655 25005422 -16775648 -19330457 -2888926 -4789634 -20196982 -15911399 3367715 16923368 19176814 4784972 2887032 15824731 20277918 -3367428 
5999 26551756 -26534762 -141702271 141721568 16476402 -16453667 26512105 -26545818 -141684249 141665418 16422085 -16437665 695865 17078178 -25453673 -5727904 -1730932 -596676 -988982 -8624337 1165796 -15999904 7630742 -694747 27588132 -19227673 6793049 661354 988207 596269 -581854 8033770 10819268 -2452563 -3710730 21464556 23199332 20468848 19334742 3185099 5277812 20910391 18893090 3712800 -26663286 -18016889 -18747180 -21060272 -5280544 -3185290 -19844120 -19962000 1082183 -5707165 430685 2449770 -7637442 -6441598 1814466 -371094 -614201 639301 3980166 -430071 -10814202 16004699 -2765748 7386347 612156 370737 -595481 -985678 -8030384 582358 694685 19227035 -27579231 -657250 -6788921 989147 596649 -1168008 8623889 -695720 25448748 -17074920 1728536 5726524 21055264 18744892 3183036 5277206 19958749 19840899 -3714261 18017636 26652323 -19329169 -20465137 -5274819 -3181837 -18891778 -20908072 3711924 -23192986 -21466494 -7383721 2767541 -367737 -610260 -3978355 -635819 430846 -1816379 6435812 610273 369244 5701761 -1084796 -431398 
23547 125776101 -125784333 31101229 -31165793 65226202 -65240191 125826090 -125771490 31136949 -31130892 65293752 -65298997 3295975 -28979274 -10666396 -14990234 -20342906 -2824581 -4683460 -17822232 -17509858 -28093111 -11562942 -3295252 19172900 20487203 19229243 16102013 4685644 2827045 19845049 15489220 7506686 32141809 813402 -6992922 -2804030 -1450446 -7288348 -698877 -1155644 -679 -8736682 -815689 -13559318 23389074 9626650 -875851 1162700 700829 4248260 4504814 -5634717 -12692075 1710389 -32145505 11564196 -5901723 -12420384 -1464095 -2427449 13804156 4521317 -1710112 -7527026 28079327 7927515 10402803 2428264 1465048 -2827168 -4688481 -15494237 -19847584 3297975 -20497666 -19178457 -16109728 -19233349 4684912 2827575 17508502 17820620 -3293492 10661775 28978556 20340363 14987523 879424 -9623860 -700425 -1158877 -4499575 -4242347 817643 -23390933 13572660 7289362 1452496 1159323 699176 8740820 4724 -814007 2806365 7009416 -10406497 -7931557 -1467673 -2432480 -4527108 -13812577 1710507 12430368 5912794 2433456 1469036 12697442 5642703 -1709325 
404321008 -64059975 -64049470 -64042309 -64073179 -64025760 -64077790 -64108710 -63997931 -64060326 -64034153 -64046088 -64070948 3324291 2202164 2208001 2503714 2505227 4531817 8082188 2504862 2504796 2204013 2206080 3327389 2197698 2203731 2505700 2502796 8079571 4531108 2505724 2505162 2198889 2205128 3326462 2198093 2208150 2501407 2503636 4531692 8082557 2502525 2500397 3327806 2200218 2206706 2504577 2504885 8083574 4533238 2507235 2506690 2500688 2505162 3324219 2204068 2194301 2500048 2500766 4529070 8075385 2508257 2507285 3325397 2212245 2199127 2505866 2504616 8080966 4532519 4534787 8087099 2510020 2507824 3327112 2209315 2208308 2514386 2508953 8076451 4528463 2495412 2498886 3327241 2196266 2195246 2494755 2498509 2504432 2506866 4531451 8080693 2504541 2505095 3325655 2203350 2206035 2500522 2500943 8078303 4529752 2507293 2503592 3325753 2193859 2202122 2502758 2503061 4530766 8080258 2503486 2502798 3329565 2505778 2506222 8082874 4531482 2505041 2507431 3324939 


==> anc/finte_sl/length_2/sl4_3/confirm.sage <==
from sage.all import *

p = 3; R = GF(p)
identity = identity_matrix(R,4)
generators = [ matrix(R,[[1,1,0,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,-1,0,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,1,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,-1,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,1,0], [0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,-1,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,1], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,-1],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,1], [0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,-1],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,1], [0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,-1],[0,0,0,1]]), \
               matrix(R,[[1,1,0,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,-1,0,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,1,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,-1,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,1,0], [0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,-1,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,1], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,-1],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,1], [0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,-1],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,1], [0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,-1],[0,0,0,1]]).T]

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_2/sl4_3/optimal_value.txt <==
4.307627657


==> anc/finte_sl/length_2/sl4_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 4307627657/1000000000 4.30762765700000
sqrt(2 epsilon/|S|) (numerical):  0.599140193457814
d=2, D=2
Error: 2971051104371/500000000000000 0.00594210220874200

Certified
epsilon: 266255677458129/62500000000000 4.26009083933006
sqrt(2 epsilon/|S|):  1/5000000*sqrt(88751892486043/10) 0.595825116912817

Certified (no self-inverse)
epsilon: 535482406020629/125000000000000 4.28385924816503
sqrt(2 epsilon/|S|):  1/10000000*sqrt(535482406020629/15) 0.597484954354852



==> anc/finte_sl/length_2/sl4_3/root_as_integral.txt <==
100000000
0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 22136 -29188 -20857 20827 23324 -16152 -23895 23898 3550 -510 1 1 21513 -21483 -12212 19267 14779 -14778 -23796 16624 509 -3550 31834 -24661 16231 -16231 24564 -31618 8981 -9009 507 -3552 -1 -1 25161 -25161 6826 -13999 26632 -26604 6518 532 3550 -511 -27925 -26047 -48534 -5311 -15205 -7844 20492 -20619 -4958 4862 -1 -1 191 -90 -17369 17497 7843 15205 43272 10571 22537 31314 761 53198 7844 15205 -12287 12385 -1184 1310 0 0 -4816 4687 -24013 23915 -15206 -7845 -33835 -20127 -21612 21617 -11365 9086 -13547 8277 1798 -1821 -13941 19327 -20886 20884 -1 -1 -9086 11365 -10703 10729 2062 3206 15470 -15446 -9086 11364 -3610 8998 -10031 10029 6889 -12152 -25789 25763 2 2 -11363 9088 -4184 4186 -11618 6232 -34277 -13610 41708 6062 -2885 2800 -20002 20120 9085 11364 -1 -1 -9853 9939 22588 -22701 17003 30770 -32270 -15616 9053 -8941 -26634 26549 -11365 -9087 0 0 -5064 4947 -14383 14467 -13376 13359 5124 12036 590 16684 -7843 15206 -5546 5597 -23132 23156 0 0 -2302 2254 19549 -19499 -14678 -2595 6580 -23736 -15203 7845 948 -971 -18280 18227 0 1 -5931 5952 -6863 6896 3611 -3616 -509 -3550 -20067 10631 6289 3266 39215 -39251 9286 -9279 0 -1 -39776 39769 -8209 8243 3552 510 -33773 43331 -11560 2121 2166 -2162 5602 -5635 1 0 1 0 -25177 25147 -26617 26619 -24720 31774 -16218 16246 -31674 24505 -8996 8997 -3550 510 0 -1 -21499 21499 -14793 14765 -29252 22077 20841 -20841 -16213 23265 23910 -23881 -509 3550 1298 -1197 -1 -1 4702 -4798 23900 -24026 31373 22597 53139 702 15205 7844 12399 -12273 4846 -4974 0 0 -78 206 17482 -17383 -25988 -27862 -5371 -48593 -7843 -15203 -20605 20507 25778 -25773 -1 0 4173 -4197 -15459 15456 11364 -9087 8939 -3669 10042 -10017 20896 -20872 1 2 10715 -10718 21602 -21629 9087 -11364 8219 -13604 -1810 1810 -8954 9040 26535 -26648 -1 0 4962 -5047 14482 -14365 30826 17062 -15558 -32212 2784 -2901 20103 -20019 0 0 9951 -9839 -22688 22601 -13552 -34218 6121 41768 -985 935 18243 -18263 -1 -1 5966 -5917 -19511 19535 -2540 -14620 5581 -5560 23168 -23120 1 1 2266 -2289 13343 -13395 12093 5180 -2148 2180 -5621 5616 -1 0 39754 -39790 8228 -8222 -39238 39229 -9266 9298 -1 0 6881 -6879 -3632 3596 
1 1 1 1 1 1 1 1 1 1 1 1 1 0 0 1 1 1 1 1 1 1 1 1 1 17184 8596 -14591 14654 -41982 16119 -11201 11161 -10328 -711 2 1 1079 -1141 -26992 1219 -32080 32124 -5072 30940 714 10330 805 -26667 -2245 2202 9048 16726 -33764 33833 711 10328 0 0 14518 -14472 7573 18291 3605 -3668 -46849 21077 -10326 -710 -24989 7003 1954 -20028 -14964 7257 -21054 21031 4459 -4504 2 2 -17275 17327 6516 -6485 -7254 14967 -10185 28264 5568 12506 30895 -12908 -7255 14966 1603 -1551 17882 -17852 1 1 443 -467 21945 -21990 -14963 7258 -12259 -5724 4950 -4999 2870 -11193 -30285 10775 27589 -27617 18248 1175 -16655 16706 1 0 11195 -2868 -14741 14772 33607 -14095 17390 -17357 11193 -2870 -21730 41152 -8110 8164 7531 -27037 1061 -1090 1 1 2872 -11191 -30248 30198 -11071 -8347 -3252 36192 -23293 -9550 -29013 29072 -15574 15497 -11193 -2871 1 0 -13640 13584 -3492 3575 -48667 15827 852 32089 6656 -6736 -39 99 2870 11192 1 1 -31327 31408 -15961 15905 76 -196 41976 10043 21031 30894 7256 14965 -641 740 23171 -23051 2 1 16378 -16473 -22431 22533 -19437 -32484 -46896 -5121 -14965 -7256 -16215 16098 5309 -5402 1 1 3101 -2978 -19140 19085 9465 -9427 -712 10328 -5770 28217 -8393 -14141 -8005 8064 29167 -29200 2 1 3527 -3487 -26321 26267 -10328 712 -12302 -10230 -11117 33562 -20451 20417 15827 -15766 1 2 1 1 -14463 14528 -3658 3616 -26624 849 2192 -2256 16772 9097 33821 -33779 10330 714 0 -1 -1131 1089 32137 -32068 8638 17225 14646 -14600 16166 -41939 11151 -11213 -710 -10326 -17841 17891 1 1 -477 432 -21980 21955 12464 5525 -12862 30940 14967 -7255 -1562 1591 -4493 4468 1 1 17316 -17286 -6476 6526 6958 -25031 -19983 1998 7257 -14964 21020 -21066 -1099 1051 1 1 30208 -30237 -17347 17398 -2869 11194 41197 -21682 8154 -8122 16698 -16664 0 1 14785 -14730 -4988 4959 -11192 2871 10822 -30238 -27626 27577 -6723 6668 111 -29 1 2 31398 -31340 15894 -15971 15782 -48717 32043 804 29084 -29002 15507 -15563 1 1 13573 -13652 3563 -3503 36145 -3299 -9596 -23340 16108 -16205 -5415 5295 2 2 -2990 3089 22543 -22424 -32530 -19485 752 -630 -23061 23161 1 1 -16484 16366 -182 88 9997 41928 20406 -20463 -15778 15816 2 2 -3477 3536 26277 -26311 8052 -8016 -29211 29156 2 1 19095 -19130 -9414 9071 
0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 -1 0 0 -28531 7859 17854 -17869 8558 11895 -29178 29251 9099 -307 0 0 -14543 14562 24673 -4000 -8259 8190 -40695 20242 307 -9099 -12297 32749 -10106 10174 12562 -33235 -14622 14606 306 -9099 -1 0 -20723 20653 -15642 -4809 26606 -26591 -9834 30505 9099 -307 29862 10966 15023 25583 -2121 19531 16875 -16765 -5802 5860 0 0 10901 -10960 -1682 1569 -19531 2120 -4154 -36452 -20833 -19778 -36364 -4460 -19530 2121 2189 -2248 -12021 11911 -1 -2 -3154 3266 -16723 16781 -2122 19529 26260 14563 5098 -5107 -2631 6447 -26248 35061 7917 -7870 -4918 -4111 24696 -24689 0 1 -6446 2633 -29500 29454 -3121 -5693 -22922 22876 -6446 2632 -24501 15468 -26926 26935 -15754 24564 10574 -10530 0 -1 -2631 6447 -14355 14346 -18765 27797 -40867 19747 11792 9549 -8549 8478 25192 -25174 6444 2631 -1 -1 -28949 29019 -4490 4471 -9660 31003 10313 -31437 26318 -26302 10023 -10091 -2632 -6447 0 0 -14852 14834 23555 -23483 1533 -1664 12214 38538 30394 20132 19531 2121 -3662 3741 -16191 16323 0 0 -12627 12546 16238 -16159 -34097 -16430 -9944 -40807 -2121 -19531 11359 -11492 -2157 2077 1 0 -6384 6515 24930 -24910 21238 -21310 -306 -9097 14458 -36559 27689 -5802 -4821 4801 18882 -18811 2 2 10284 -10354 -13538 13562 9099 307 26151 -4263 -18876 -3232 23226 -23152 24975 -24991 -1 -1 0 -1 20681 -20697 -26564 26635 32859 -12188 10149 -10132 -33124 12673 14580 -14648 -9097 307 1 0 14588 -14521 8216 -8232 7970 -28422 -17896 17825 12005 8668 29222 -29206 -305 9099 11936 -11995 0 1 3240 -3181 16807 -16697 -19886 -20941 -4351 -36255 2121 -19531 -2273 2162 5887 -5775 -2 -2 -10985 10875 1595 -1656 10857 29751 25693 15130 19530 -2123 -16791 16848 -10555 10547 0 0 14375 -14327 22903 -22895 2632 -6446 15578 -24389 26909 -26954 -24712 24669 0 0 29482 -29473 -5080 5126 6446 -2631 35174 -26139 -7896 7889 -26275 26344 -10066 10046 -1 0 14808 -14880 -23508 23528 30891 -9772 -31545 10203 8504 -8523 -25147 25218 0 0 28992 -28976 4448 -4515 19638 -40977 9440 11683 -11465 11384 2051 -2183 0 1 6491 -6412 -16131 16265 -16540 -34209 3766 -3637 16296 -16218 -1 -1 12521 -12655 -1639 1559 38427 12101 -23179 23198 -25019 24945 2 1 -10329 10308 13587 -13514 4776 -4848 -18836 18856 -1 -2 -24884 24955 -21282 21265 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 13363 43683 3007 -2895 -7866 -49088 -11103 10977 -14727 -9643 1 0 -14844 14738 -28867 -28175 18606 -18474 21709 35249 9645 14728 -37592 -19367 -13804 13678 46600 10450 15620 -15509 9646 14729 1 1 -6150 6283 16360 40602 14890 -14996 -16523 -40521 -14727 -9644 -7944 32177 -10067 34387 6309 4073 8177 -8138 20411 -20350 1 1 -25024 24963 -20849 20810 -4071 -6307 -8717 -15597 -4564 -19751 -28571 4347 -4069 -6305 -18478 18416 28937 -28974 0 0 14227 -14183 -12621 12686 6307 4071 -3214 27441 33005 -33024 -10935 5606 -714 -11711 3328 -3365 40648 -28132 -9089 9101 3 2 -5604 10937 6369 -6332 10891 1538 16340 -16301 -5603 10938 5990 6526 6952 -6934 16400 -28825 30088 -30121 0 -1 -10936 5605 -1831 1818 955 -13469 -2924 -35806 7489 31151 -22904 22836 6463 -6369 5607 10938 1 2 21898 -21827 -13535 13445 8107 30533 -19423 -19311 -26419 26512 14558 -14624 -10935 -5604 0 0 -17382 17292 3237 -3165 -37957 37982 6332 -11606 -40476 35294 4073 -6306 -1306 1311 2849 -2868 0 1 9435 -9431 -11365 11366 5514 -326 -16479 21755 6309 -4069 -9473 9496 -36341 36342 2 2 846 -867 23800 -23812 -7176 7214 -9643 14729 27489 -15552 -13425 1584 8405 -8388 2008 -2041 1 0 -2780 2817 -3604 3591 -14726 9647 -3167 -8669 1003 10935 25069 -25105 -6544 6559 3 2 0 1 6273 -6162 -15007 14879 -19412 -37634 13690 -13797 10405 46553 -15499 15632 14729 9645 1 1 14729 -14856 -18485 18594 43642 13317 -2883 3015 -49134 -7910 10985 -11092 -9644 -14727 -28985 28926 1 1 -14173 14233 12675 -12635 -19705 -4521 4302 -28618 -6307 -4071 18427 -18466 -20358 20403 1 0 24978 -25016 20800 -20860 32222 -7903 34340 -10114 4071 6307 -8126 8190 -30112 30094 3 3 1807 -1841 -16314 16329 10937 -5604 6484 5946 -6924 6963 9115 -9077 0 -1 -6341 6361 -33030 32998 5604 -10937 -11757 -759 -3353 3339 26501 -26430 -14637 14544 1 0 17303 -17371 -3155 3249 30579 8154 -19263 -19375 22825 -22913 -6379 6453 1 0 -21815 21910 13457 -13522 -35761 -2878 31198 7536 9487 -9483 36355 -36328 0 1 -854 860 11357 -11374 -280 5558 1299 -1320 -2857 2859 1 2 -9422 9446 37970 -37969 -11561 6379 -25092 25082 6571 -6532 1 2 2807 -2791 3583 -3616 -8376 8415 -2030 2017 1 2 -23823 23788 7204 -7592 
1 1 2 1 1 0 1 1 1 1 1 1 1 1 1 2 1 1 1 1 1 1 1 1 0 19303 10564 -3375 3435 -23800 -6026 6903 -6967 7711 -20470 1 0 3665 -3720 -17463 -12400 -7474 7542 20076 9755 20473 -7709 -10222 -19608 2795 -2859 5379 24487 -5716 5776 20473 -7707 2 2 4187 -4117 16782 13052 -8481 8424 -18717 -11144 7711 -20470 -12113 3036 20687 -29729 -1642 -2230 22171 -22190 12681 -12694 1 0 -10543 10561 30655 -30630 2232 1644 33004 -23959 11430 -2382 -2226 11307 2232 1644 34871 -34855 13159 -13134 2 1 9964 -9985 -14689 14674 -1642 -2230 32890 -41965 9802 -9800 3800 -4085 -15626 14973 -28996 28992 13068 -12383 -14186 14183 0 0 4085 -3799 -22064 22070 -32959 33614 16036 -16029 4087 -3798 17019 -16330 -28049 28051 16798 -17447 6340 -6343 1 0 3800 -4085 23260 -23254 -32963 32275 17139 1286 25924 -44381 -12422 12466 18726 -18757 -4085 -3798 1 0 10838 -10877 31657 -31619 -15781 -2674 39970 -21541 -13405 13371 -26561 26604 3801 4087 2 2 -9650 9686 25386 -25428 -6572 6579 -33484 32099 -11128 9773 -2229 1644 -22953 22952 18239 -18246 2 2 -28291 28289 -19254 19260 -32436 33796 -18702 20091 -1642 2231 22377 -22367 -2281 2284 0 -1 -28754 28749 -10190 10335 -828 697 -20470 -7707 -41949 -23940 32295 33631 -4935 4796 -295 431 1 1 2354 -2485 253 -110 7709 20472 32907 33019 -32949 -32942 -11029 11165 -894 754 1 1 0 1 -4122 4182 8419 -8484 -19626 -10239 -2855 2799 24468 5364 5781 -5713 -7707 20471 1 1 -3723 3660 7538 -7477 10548 19285 3439 -3371 -6043 -23818 -6962 6906 -20470 7709 -13138 13157 1 3 -9981 9968 14670 -14691 -2365 11448 11290 -2243 1646 2232 -34850 34877 -12698 12677 0 1 10564 -10540 -30636 30652 3052 -12096 -29746 20671 -2229 -1642 -22188 22174 -6340 6343 0 1 -23257 23254 -16034 16031 -3799 4085 -16343 17001 28052 -28045 14188 -14181 0 0 22069 -22068 -9803 9800 -4085 3800 14958 -15644 28995 -28990 13366 -13408 26601 -26564 0 1 9691 -9648 -25422 25390 -2657 -15765 -21527 39986 12461 -12426 -18763 18720 1 2 -10873 10839 -31616 31658 1303 17155 -44364 25940 -22372 22370 2287 -2278 3 2 28753 -28751 19254 -19260 33813 -32419 22950 -22954 -18240 18246 0 -1 28296 -28286 6576 -6574 32113 -33467 11169 -11023 760 -890 1 1 -2488 2351 -113 250 4798 -4931 435 -294 1 0 10330 -10195 692 -1223 
0 0 1 0 0 1 0 0 0 0 1 0 1 1 0 0 0 1 0 0 0 0 0 0 0 31858 -12454 27259 -27198 -12511 -7024 -3079 3055 -6238 -2087 1 0 28632 -28688 23297 -42700 -3468 3494 5996 13541 2086 6237 -21973 2435 34061 -34082 10966 8436 -4055 4114 2088 6239 2 2 -20033 20059 47598 -28056 2174 -2228 -14189 -5209 -6237 -2086 25749 -35630 -6623 -3394 -3894 -359 -4711 4708 32760 -32798 2 1 23974 -23936 -2694 2701 361 3895 -202 10222 45147 -35124 8036 1847 361 3896 -3672 3712 -15924 15930 1 1 37344 -37346 3961 -3994 -3894 -360 -9436 -446 5072 -4937 15459 14827 33601 37159 7128 -6960 -28126 -42769 -11065 10938 2 1 -14824 -15457 -321 160 -28519 -42239 11767 -11929 -14825 -15457 -41938 -28958 1295 -1424 47527 23229 2472 -2305 1 2 15459 14826 -6850 6983 38298 32601 1365 183 -3145 1735 -11271 11261 -7652 7635 14827 -15457 2 1 3126 -3111 -769 790 -9559 8149 -6492 8042 -5592 5576 -974 962 15459 -14824 2 2 -10259 10280 -7615 7628 -7933 7900 -8157 16495 -5278 13473 -360 3895 33990 -33988 7351 -7318 1 0 -20152 20152 -8932 8935 17937 -26133 -14257 5929 -3892 362 27297 -27328 -6054 6055 3 2 28573 -28538 -4833 4796 33495 -33492 -2085 6239 -514 10154 32532 -42307 2799 -2763 -20778 20774 2 2 -3794 3800 27791 -27825 -6236 2089 -9503 -271 38229 -28589 -4062 4060 27952 -27911 1 1 1 2 20077 -20016 -2212 2191 2505 -21904 -34098 34045 8504 11033 4098 -4070 6238 2088 1 3 -28671 28648 3510 -3452 -12385 31928 -27215 27241 -6956 -12443 3039 -3094 -2087 -6237 15945 -15907 2 1 -37363 37326 -3980 3977 -35194 45078 1915 8104 3895 361 3695 -3689 -32782 32778 1 1 -23953 23957 2717 -2678 -35699 25680 -3326 -6557 -360 -3894 4692 -4727 -2321 2455 2 1 7000 -6831 -11911 11785 -15457 -14824 -28891 -41867 -1439 1278 10921 -11083 2 2 175 -304 -4921 5089 14827 15459 37230 33670 -6977 7110 5591 -5575 979 -957 2 1 10264 -10275 7614 -7631 8081 -9626 7974 -6561 11276 -11255 7651 -7637 1 2 -3128 3110 774 -784 115 1298 1667 -3212 -27312 27315 6039 -6070 1 1 -28552 28557 8951 -8916 -26203 17867 -33971 34007 -7333 7335 1 3 20137 -20169 7916 -7916 16428 -8226 4043 -4079 -27931 27934 2 1 3816 -3780 -27810 27808 -2778 2784 20758 -20793 1 1 4814 -4816 -33474 33137 
1 1 1 1 1 1 1 1 1 0 0 0 1 1 1 1 1 1 1 1 1 0 1 0 1 -32110 -32150 7640 7777 -32114 -32225 7742 7677 -8 -9 0 1 -7702 -7712 32067 32197 -7642 -7772 32216 32124 10 8 -32102 -32230 7696 7719 -32132 -32130 7780 7639 9 6 0 1 -7639 -7775 32143 32195 -7723 -7689 32205 32059 -6 -8 32052 32162 -32214 -32161 10 -41 7730 7687 -7722 -7689 1 1 7657 7762 -7728 -7684 44 -7 32205 32173 32154 32229 -32137 -32078 45 -6 7691 7725 -7660 -7754 2 2 7682 7735 -7733 -7681 10 -41 32099 32120 -7720 -7694 -29 -4 -32136 -32252 7665 7753 -32104 -32099 7659 7758 2 2 10 34 -7657 -7756 32162 32226 -7662 -7751 10 34 -32042 -32164 7748 7670 -32154 -32233 7686 7733 1 1 -29 -6 -7653 -7760 32129 32078 32194 32056 32200 32155 -7683 -7733 -7738 -7673 -8 31 2 1 7772 7644 7738 7677 32229 32128 32103 32138 -7765 -7649 -7742 -7668 -31 8 1 1 7746 7670 7683 7734 -7743 -7672 32108 32070 -32244 -32180 -43 -9 -7748 -7665 7699 7720 -1 0 7737 7680 -7707 -7710 32186 32237 -32095 -32083 9 44 -7746 -7671 7672 7744 2 3 7672 7741 -7722 -7691 -7788 -7626 -9 6 -32175 -32123 -32221 -32070 7761 7655 7686 7730 1 0 -7760 -7652 -7704 -7707 -6 11 -32196 -32090 -32165 -32136 7706 7712 7623 7793 2 2 1 0 7640 7777 7728 7691 32067 32196 -7696 -7718 32173 32166 -7778 -7634 8 11 2 2 7703 7712 7645 7775 32150 32188 -7639 -7776 32075 32188 -7741 -7673 -8 -4 7662 7758 1 1 -7678 -7733 7736 7683 -32070 -32143 32218 32159 -9 44 -7689 -7723 7724 7693 0 2 -7654 -7760 7730 7686 -32135 -32245 32135 32082 -44 8 -7728 -7685 -7684 -7730 2 0 7654 7764 7664 7754 31 8 32132 32259 -7744 -7667 -7657 -7754 1 1 7657 7761 7721 7698 -8 -32 32044 32165 -7662 -7749 7767 7651 7744 7672 2 2 -7749 -7668 -7681 -7731 -32173 -32070 -32159 -32191 7685 7734 7741 7677 0 1 -7774 -7642 -7736 -7675 -32246 -32106 -32142 -32097 7746 7672 -7670 -7744 -1 -1 -7673 -7740 7708 7712 -32062 -32112 7749 7666 -7698 -7719 3 3 -7736 -7679 7744 7674 -32227 -32189 -7704 -7710 -7625 -7791 1 1 7761 7654 7706 7711 -7757 -7655 -7687 -7728 1 2 7723 7693 7790 7240 
0 23 -23 -2345 2346 106 -106 -948 947 -64 64 3380 -3378 23 -22 -2346 2346 104 -104 -947 947 -64 63 3378 -3379 10003 -10198 -1791 2263 4826 -5056 89 403 -3185 3146 -343 -196 14779 -14285 -19677 19438 6164 -5691 -7503 7296 -3168 3164 11930 -11700 461 -968 4001 -3809 707 -1193 -3143 3188 204 341 14412 -14897 18663 -18481 5602 -6106 8103 -7886 -3126 3206 10635 11251 -12089 33978 2254 2135 -46890 -3747 -25521 -25114 35427 20769 -25974 -24688 -21414 -29253 2278 2159 -12511 34447 -11646 -10292 20911 -42856 -2143 -2262 4867 45795 25249 25410 -20761 -35425 24646 25986 33182 17450 -2119 -2238 -19028 -2865 2373 -84 784 -991 -27642 26680 -19917 22194 18480 -19435 15741 -13470 -1594 -935 786 -988 -434 2722 -16803 15794 -2646 378 980 -793 28260 -27251 -22124 19840 -18662 19680 13435 -15721 933 1595 985 -790 1234 -3506 -14779 15747 4916 3953 -30406 39286 -10330 -10123 2389 -22852 789 987 14303 8383 -9813 -10632 -32609 12169 -4299 -4527 -1122 -7694 10045 10400 26789 -6347 -985 -786 -8385 -14303 10610 9843 -9416 29880 -276 -1102 -14627 15218 7886 -7296 2238 -2158 -3311 1950 5224 -6586 963 560 -21647 20268 -7 1382 -16941 16337 -8104 7502 2118 -2278 2012 -621 6575 -5183 -570 -962 -20393 21767 51619 21322 35863 37101 -3205 -3163 2865 -34447 -15745 -15797 41005 31961 36931 36013 -51021 -29908 -22434 -50518 -37160 -35772 3126 3168 19030 12511 14779 16803 -29199 -43726 -36140 -36812 29902 51024 -341 -204 14897 -14412 6106 -5603 11699 -11927 967 -460 3809 -4002 1194 -708 -3189 3143 197 343 14283 -14778 5692 -6167 10194 -10002 -2263 1790 5058 -4827 -401 -89 -3146 3186 -25407 -25249 35427 20760 -25984 -24645 -17450 -33184 10293 11647 42856 -20911 2262 2142 -45797 -4865 25117 25522 -20767 -35426 24689 25977 29251 21415 -11254 -10636 -33976 12092 -2134 -2254 3747 46893 15725 -13438 -1594 -933 3508 -1235 -378 2644 793 -981 27252 -28263 -19839 22124 13473 -15742 936 1595 -2720 433 86 -2376 991 -784 -26678 27642 -22195 19919 -10401 -10044 6347 -26789 14303 8384 -9844 -10611 -29880 9416 4527 4298 7692 1124 10123 10330 22851 -2389 -8383 -14303 10632 9811 -12169 32609 -3951 -4916 -39288 30406 620 -2012 5182 -6574 961 569 -21768 20394 -1382 5 -16339 16941 -1951 3312 6586 -5224 -560 -963 -20267 21646 1101 277 -15216 14630 43728 29201 36809 36141 -51023 -29903 50518 22437 35771 37160 -31959 -41005 -36013 -36929 29911 51022 -21321 -51616 -37102 -35899 
1 -2245 2246 2167 -2167 1554 -1554 -1805 1806 1202 -1201 988 -987 -2245 2246 2167 -2167 1554 -1554 -1805 1806 1201 -1201 988 -987 -12254 33265 -32647 -15836 9173 11832 -32768 -15716 1169 3019 33910 19872 -38621 -9842 20824 124 -13706 -34763 -9801 30761 1173 3023 -7957 -12983 13297 35176 7716 -28667 17823 30657 -3038 -1188 -19878 -33909 11673 36820 -35371 14375 36179 12315 -1435 -19558 -3035 -1185 -35639 15381 -9710 -10524 -3175 -924 16197 30594 36462 10340 -32723 -19186 12405 34374 34048 12739 -3163 -912 -29401 9167 21097 -876 26584 -6333 886 3136 -28475 -18299 -8506 -38261 19175 32723 -31755 -15035 -11583 -35198 899 3150 20184 64 29498 4090 216 -3167 -20915 6359 11353 22237 -14372 -130 1989 31571 -23480 -13765 244 -3139 8727 24826 -2096 -12391 -1542 -32008 3130 -253 9662 4830 -23619 -9927 35374 -20823 -28956 -4623 13762 23481 3159 -224 -23686 -9898 -7093 21657 -15432 32287 21435 -4562 -6211 -32748 -33542 -5428 225 3138 27263 15972 -28270 -10705 -24360 -14606 4204 -21076 -30648 13795 34168 4824 6588 32395 -3156 -244 -15985 -27261 13329 25648 12084 26902 27997 -2053 2434 -13611 19560 -30761 -3149 912 2709 23208 22880 3043 -18137 -10634 7740 18213 -43 -25873 -11619 22879 1436 9801 -899 3162 -22068 -3878 -426 -25511 10628 18137 -20008 -5902 -1764 23088 280 21028 1185 -3023 -66 -9166 -21654 12391 23157 -1836 4108 17233 -14914 -8742 -25195 3875 -19640 -1698 3036 -1172 -20182 29402 7092 2095 -696 -20626 -19032 -2273 8740 14914 33908 19879 -36816 -11676 -12313 -36177 12987 7952 -35174 -13297 28667 -7718 -30655 -17824 1188 3040 -19872 -33910 9844 38619 34765 13706 -33259 12253 15834 32650 -11830 -9173 15716 32767 -3020 -1169 38258 8507 -32725 -19174 15032 31757 35198 11582 871 -21098 6333 -26583 -3137 -887 18297 28476 -10343 -36460 19184 32721 -34374 -12405 -12741 -34046 -15378 35643 10522 9710 925 3175 -30595 -16197 4620 28961 -23481 -13760 9899 23687 32011 1543 253 -3129 -4829 -9663 9929 23619 -31573 -1986 13763 23479 -24825 -8729 -4093 -29493 3167 -215 -6357 20914 -22237 -11354 -4825 -34166 -32394 -6588 27260 15985 -25647 -13328 -26903 -12083 21077 -4204 -13795 30651 32748 6213 5428 33543 -15972 -27263 10705 28270 14606 24362 -32285 15432 4561 -21434 3876 22069 25510 426 -18138 -10627 5903 20007 25873 43 -22879 11618 -23208 -2709 -3044 -22880 10632 18135 -18211 -7741 2052 -27996 13613 -2435 20626 696 2272 19033 -14915 -8741 -3875 25193 1699 19640 1836 -23158 -17234 -4106 8742 14913 -23087 1762 -21028 -318 
0 441 -441 1009 -1010 768 -768 -1069 1069 -3846 3845 302 -301 442 -441 1010 -1009 770 -768 -1069 1070 -3846 3847 302 -301 -13051 8882 572 8964 34168 -38335 28068 -18535 -685 -119 -6668 -3902 -1974 11483 2564 -6656 13653 -4140 7230 -11325 -686 -121 3575 500 -10137 615 -24224 28303 19789 -29316 143 709 3911 6664 -10604 1056 -9718 13873 -371 -9176 28727 -24574 141 707 -4709 -4696 -2181 -7261 2685 -4523 8388 13389 7688 14077 -15244 -8926 6370 15426 17365 4422 2668 -4539 -14814 5375 -2455 11905 12151 -2735 4577 -2632 -12156 -9651 -13205 -8612 8941 15241 -15936 -5850 -4075 -17723 4560 -2648 11986 -2568 4959 11628 307 -1694 11945 -19085 4167 12411 -13873 6654 2291 14333 -11618 -6806 268 -1732 32067 -15436 -36286 29045 -10472 -6160 1749 -253 24032 -16800 -7948 -8691 9719 -2563 -14834 -1761 6813 11617 1710 -291 15810 -32395 33417 -26286 26551 -16554 11780 -1808 -12049 -11049 -17997 -5085 293 1735 16138 9468 12648 -35720 -12831 -10258 9395 -19358 -14611 4614 6532 16519 5431 17637 -1711 -269 -9452 -16140 35207 -12129 9064 13996 -43654 -39408 22781 13093 24574 11328 2648 4540 -46471 -36549 -34609 -48419 58080 34050 -42961 -40111 38139 44878 -25653 -10334 -28726 -7232 -4560 -2669 36921 46141 47915 35136 -34043 -58084 39181 43829 -2400 8909 728 5805 -706 122 2569 -5374 26284 -29046 10495 -3982 27619 -21133 -4554 -2669 -10161 3647 -10277 3788 -141 686 -11987 14815 -33414 36289 2804 -9314 20210 -26745 2671 4554 -6664 -3912 -1055 10603 9174 374 -500 -3577 -614 10137 -28308 24227 29313 -19786 -707 -143 3902 6667 -11483 1973 4137 -13651 -8881 13051 -8964 -571 38332 -34165 18536 -28070 120 684 8612 13203 -15241 -8942 5849 15936 17724 4074 -11906 2455 2736 -12151 2631 -4577 9653 12154 -14079 -7687 8926 15244 -15427 -6370 -4420 -17366 4697 4711 7262 2179 4523 -2685 -13389 -8388 1760 14835 -11617 -6812 32398 -15810 6160 10473 253 -1749 16800 -24032 8690 7949 -14334 -2291 6807 11618 15436 -32066 -11629 -4957 1696 -307 19083 -11942 -12413 -4164 -16519 -6532 -17637 -5431 16140 9451 12131 -35209 -13996 -9065 19361 -9391 -4614 14609 11051 12050 5087 17996 -9467 -16138 35722 -12648 10259 12832 16550 -26553 1811 -11779 -46139 -36922 -35133 -47918 58082 34038 -43832 -39178 -44881 -38137 10332 25654 36547 46473 48422 34605 -34045 -58082 40108 42964 39409 43652 -13093 -22778 9314 -2803 26746 -20211 -4554 -2669 -3645 10160 -3788 10278 3981 -10494 21133 -27621 2669 4555 -8910 2401 -5806 -759 
1 2638 -2638 1827 -1827 1388 -1388 1520 -1519 766 -766 1648 -1648 2638 -2637 1827 -1827 1389 -1388 1519 -1519 766 -766 1648 -1647 -32160 7470 20925 36060 -25622 1035 24581 32346 -4000 -912 -39832 -23351 16283 40637 -3923 -20650 18591 38391 -3575 -21104 -4053 -965 15039 9545 -38157 -18750 11483 13212 -34145 -22828 943 4031 23341 39833 -39040 -17932 -8979 33684 -37462 -19456 -3628 28229 889 3977 6456 -23446 -29000 11970 -2424 -987 10354 29079 2491 36930 -27587 -16177 12646 26836 9321 30147 -2469 -1031 -3892 -13189 -19350 36488 14846 2254 997 2436 -30863 -8588 -35330 -4136 16164 27589 -29879 -9526 -28195 -11221 955 2393 -11515 28567 -2502 32445 -2718 128 -23470 10479 5185 24790 -33682 20649 5176 24823 -20961 -12289 -2739 106 9250 20717 -7932 -5004 -30337 344 -115 2730 16280 -3338 -25679 -4281 8977 3921 -27873 -2064 12285 20961 -138 2708 -18793 -11176 -7430 20428 10728 -24983 33 -14269 -451 33267 4074 28727 -2708 -106 -22941 -13441 13156 19615 7206 25573 -17958 32081 -15470 29613 -32354 -428 -26795 -5995 139 2740 13449 22939 -22725 -10101 -27724 -5089 -9012 25580 2 -7166 -28229 21106 -2392 1031 -1330 17863 351 16169 -11583 -6779 -1162 17718 -23795 7250 -15396 22557 3626 3576 -955 2468 -15962 -618 -19287 2695 6796 11577 -19341 2783 5536 30040 8694 26858 -3977 967 -28564 13189 -20427 5002 9390 26155 13826 21746 -24885 -14573 -28263 -7309 -25988 -9613 -890 4054 11515 3889 7431 7932 -28317 -7284 -23372 -12209 14595 24879 -39834 -23344 17932 39039 19455 37459 -9544 -15042 18752 38155 -13208 -11483 22828 34142 -4031 -943 23353 39831 -40633 -16284 -38389 -18593 -7465 32160 -36058 -20923 -1032 25621 -32346 -24581 913 4001 4135 35330 -27589 -16161 9526 29878 11220 28194 -36488 19348 -2254 -14845 -2436 -998 8589 30863 -36930 -2492 16176 27586 -26835 -12648 -30145 -9323 23451 -6456 -11968 29001 988 2425 -29077 -10354 2062 27877 -20962 -12284 11178 18792 -343 30338 -2730 117 3340 -16281 4282 25680 -24825 -5175 12287 20960 -20716 -9250 -32448 2506 -129 2718 -10477 23469 -24790 -5183 428 32353 5992 26797 -22940 -13449 10102 22724 5089 27723 -32081 17954 -29613 15470 -33265 449 -28728 -4074 13441 22940 -19615 -13156 -25570 -7209 24984 -10727 14270 -34 618 15962 -2696 19289 -11579 -6797 -2784 19340 -7250 23794 -22558 15396 -17864 1331 -16170 -348 6778 11581 -17718 1162 -25581 9014 7168 0 7284 28319 12208 23372 -24881 -14596 7309 28264 9614 25987 -26153 -9389 -21746 -13825 14574 24884 -30038 -5534 -26858 -8721 
1 2371 -2370 -244 244 -18 18 -3168 3169 1002 -1001 -1054 1055 2371 -2370 -244 244 -17 19 -3168 3169 1002 -1002 -1054 1055 -9766 -12345 25559 25622 -4412 -17719 17514 33681 -1255 -3231 -35800 -20991 27133 24069 -12983 -9174 44720 6475 -41498 19356 -1246 -3222 12087 10092 -25337 -25847 34021 -11857 -29971 -21205 3188 1212 20976 35801 -24070 -27094 13138 8995 -5294 -45882 32141 -9991 3197 1220 20482 -18218 24525 -22205 -720 1158 2066 -7349 -17370 12105 3694 2160 -1144 -4137 17695 -22955 -722 1156 -19690 21953 -20334 18031 5106 -7351 -1178 700 11046 -5774 -12111 17405 -2170 -3692 1366 3913 21740 -16444 -1182 696 29516 -31825 -14795 14415 2975 -2962 3949 -3830 6959 -7330 -8994 9177 2703 -3108 272 162 3008 -2930 -5825 5408 13174 -12961 -14690 15088 2941 -2996 -13357 13140 6177 -5769 -13138 12982 322 50 -157 -274 2973 -2964 -6667 7030 -3282 3155 29386 212 17725 11848 -49529 -18861 -32050 -36325 2964 2930 47841 28033 -39043 -29346 -27783 -40617 -38743 9152 -7894 -21717 20040 48366 35114 33307 -2973 -3006 -28047 -47840 26585 41822 40899 27496 -2080 23715 122 -9434 9992 -19355 -697 -1154 11533 10077 31907 -10280 -15131 -8868 17376 4278 -27412 5787 9776 -367 -32144 41497 1181 723 -11331 -10324 7506 -29140 8869 15130 -4236 -17375 -8002 -14744 -11866 -10919 -1221 3222 31823 -21951 -3156 12962 8177 -30953 -17613 -5126 15920 9329 11059 11719 12070 10675 -3196 1247 -29515 19696 3281 -13174 31223 -8475 5172 17618 -9333 -15920 -35803 -20977 27092 24072 45881 5294 -10095 -12085 25846 25336 11858 -34020 21206 29967 -1212 -3188 20991 35799 -24068 -27132 -6473 -44720 12344 9767 -25621 -25560 17721 4411 -33680 -17514 3231 1255 -17405 12112 3692 2169 -3911 -1366 16444 -21739 -18028 20335 7352 -5106 -699 1178 5771 -11045 -12103 17370 -2159 -3694 4138 1144 22954 -17692 18218 -20484 22201 -24527 -1158 719 7349 -2066 -49 -324 273 158 -7032 6668 -15090 14692 2996 -2940 -13139 13360 5769 -6179 3109 -2705 -162 -272 -5409 5825 -14415 14794 2962 -2975 3830 -3948 7331 -6960 -48367 -20039 -33301 -35114 47839 28048 -41821 -26585 -27496 -40897 -9150 38742 21718 7897 18862 49529 36327 32053 -28035 -47842 29347 39041 40615 27787 -209 -29387 -11851 -17723 10323 11330 29140 -7504 -15132 -8869 17375 4235 -5785 27412 369 -9776 -10076 -11535 10279 -31906 8867 15129 -4279 -17376 -23716 2080 9433 -123 8477 -31226 -17617 -5172 15920 9334 -11720 -11061 -10673 -12070 30951 -8178 5126 17614 -9331 -15922 14744 7998 10921 11841 
1 -130 131 -1793 1794 3590 -3588 436 -435 15 -14 -1234 1235 -130 131 -1793 1794 3590 -3588 436 -436 15 -14 -1234 1234 -20140 21451 -24801 21956 -1532 2771 -1238 -1568 1248 -1066 1974 1151 7671 -10450 -30768 31917 -4126 1308 4083 -2862 1283 -1031 36980 -38118 -19886 22682 -2518 1316 1073 1760 1003 -1311 -1164 -1973 14686 -11824 -2833 1547 -1290 4112 -4217 2996 1036 -1277 -9484 26174 16381 390 1633 1660 -11422 -27286 -20624 -18057 27087 15868 -41783 3033 -21351 -17374 1670 1696 17686 -925 -24115 7292 -20437 3694 -1728 -1702 26794 11948 22295 16472 -15883 -27086 -2904 41602 15933 22794 -1691 -1664 -6149 -10599 40632 36906 -3806 -2990 -6833 -26761 46454 31081 -1542 -31919 49810 27649 -54207 -31773 -3739 -2924 39363 38100 -10850 -22616 -38964 -38497 2921 3738 6637 26834 -31060 -46400 2835 30765 -27534 -50003 31772 54206 2987 3803 -39577 -37955 22445 11148 -3151 -894 -10834 6792 5515 3906 16590 -7172 -3803 2924 -6575 -3870 4545 4876 11343 -1918 3041 1051 22391 -18294 -3872 -5513 5743 -15134 -2987 3740 3842 6579 -4707 -4679 4035 -13418 721 -395 34913 -34961 -2998 2862 1665 -1698 -21465 21755 -2627 2944 -217 -135 9953 -9600 919 -1216 -23297 23518 4218 -4080 1692 -1670 -23218 22886 -2786 2480 120 220 5446 -5716 -2413 -24222 -35674 9005 1276 1032 10601 923 -11150 22618 -17078 -9562 -11298 -15312 18641 10918 24742 1916 -9008 35636 -1037 -1281 6151 -17688 -22446 10852 11666 14988 11156 15532 -10932 -18638 1972 1162 11824 -14686 -4112 1289 38114 -36984 -22680 19884 -1315 2518 -1762 -1072 1311 -1002 -1150 -1975 10453 -7671 -1309 4128 -21448 20142 -21954 24802 -2771 1532 1568 1240 1066 -1248 -16474 -22292 27084 15882 -41603 2906 -22795 -15932 -7292 24115 -3694 20435 1701 1728 -11947 -26794 18055 20625 -15870 -27088 -3031 41780 17374 21351 -26170 9483 -388 -16380 -1660 -1632 27287 11422 50000 27535 -54206 -31771 37957 39579 38493 38965 -3736 -2921 -26834 -6635 46401 31061 -27649 -49812 31772 54206 -38099 -39362 -36909 -40628 2990 3806 26758 6832 -31079 -46454 5515 3871 15132 -5742 -6580 -3841 4679 4707 13417 -4033 -1051 -3039 18294 -22390 -3906 -5515 7169 -16589 3868 6574 -4878 -4543 1918 -11344 891 3153 -6792 10833 -22883 23218 -2480 2786 -220 -121 5718 -5447 1216 -919 -23515 23297 -21753 21463 -2945 2627 137 217 9599 -9953 395 -721 34962 -34911 -14990 -11665 -15531 -11158 18637 10933 -1917 -24742 -35635 9007 9563 17077 15311 11297 -10918 -18642 24221 2414 -9003 35647 
0 -156 -159 -430 -432 -271 -275 -170 -170 -10 -16 260 261 158 157 432 431 276 271 171 170 17 10 -260 -259 -6460 -6420 -7718 -7694 -46163 -46111 15124 15164 -7886 -7888 -1013 4996 1086 1099 -1349 -1345 -21758 -21756 38336 38362 32142 32142 -6418 -6444 -7739 -7714 -46104 -46154 15106 15143 -7886 -7886 5009 -986 1068 1077 -1356 -1323 -21776 -21779 38342 38372 32143 32143 -14826 -14823 -4469 -4471 34124 34130 -11241 -11247 -8003 -7989 -2744 13662 -10122 -10098 -6863 -6860 32139 32144 -16789 -16798 -14831 -14799 -4467 -4457 34126 34132 -11261 -11266 -8020 -8011 13677 -2717 -10143 -10116 -6883 -6880 32140 32144 -16786 -16785 -6601 -6588 34126 34127 27346 27368 -19825 -19834 1321 1345 -4856 -4845 -1764 8647 7885 7885 8366 8403 -40827 -40880 -6645 -6635 34130 34131 27358 27394 -19876 -19877 1357 1350 -4902 -4889 8685 -1699 7889 7889 8319 8356 -40854 -40810 37709 37722 -3943 -3961 -22202 -22189 1783 1796 -7889 -7886 -1085 5409 15004 15040 -8957 -8963 37697 37739 -3953 -3943 -22204 -22195 1777 1790 -7889 -7885 5416 -1078 14998 15037 -8965 -8968 -20781 -20770 -27998 -28036 -38376 -38365 -32145 -32144 17039 17065 20299 20301 -129 382 -17527 -17534 -20849 -20839 -28007 -27975 -38340 -38335 -32140 -32138 16974 17000 20230 20233 436 -37 -17593 -17596 5568 5579 19404 19433 -32143 -32141 16785 16799 40812 40879 5365 5367 -8496 -8463 1655 -8252 5577 5588 19416 19439 -32144 -32142 16786 16790 40855 40827 5372 5377 -8489 -8452 -8260 1643 985 -5012 -1078 -1069 21778 21777 6444 6420 7711 7740 46153 46103 -15145 -15103 7886 7886 -4994 1012 -1100 -1085 21754 21763 6418 6463 7694 7718 46110 46165 -15163 -15123 7889 7888 8012 8019 2717 -13677 10116 10143 6879 6884 14799 14834 4458 4467 -34131 -34126 11265 11262 7990 8003 -13660 2745 10098 10123 6860 6863 14821 14826 4472 4469 -34130 -34124 11247 11242 4891 4902 1698 -8686 -8356 -8320 6635 6647 -34131 -34131 -27394 -27360 19877 19875 4847 4856 -8647 1763 -8402 -8367 6588 6601 -34126 -34126 -27365 -27346 19833 19825 22196 22201 -1789 -1778 1077 -5413 -15041 -14998 8969 8964 -37738 -37692 3944 3955 22188 22203 -1795 -1785 -5412 1084 -15043 -15002 8963 8958 -37724 -37708 3961 3943 -17001 -16973 -20233 -20231 35 -436 17597 17594 20838 20850 27974 28006 -17065 -17038 -20301 -20301 -383 126 17535 17526 20769 20781 28038 27998 -5377 -5371 8450 8491 -1643 8260 -5587 -5576 -19440 -19415 -5368 -5364 8462 8496 8254 -1655 -5579 -5567 -19435 -19419 
1 159 164 -1 3 -158 -161 -270 -267 -427 -431 -269 -268 -162 -157 -1 3 163 160 269 271 432 429 270 271 -38288 -38293 21986 22013 2812 2815 -1666 -1654 8360 8359 1057 -5079 -15267 -15305 46214 46282 8380 8365 5129 5160 -33086 -33088 -38283 -38341 22044 22061 2802 2776 -1611 -1601 8356 8354 -5122 982 -15211 -15254 46241 46207 8435 8418 5129 5117 -33090 -33092 38286 38342 27361 27337 33098 33100 -17200 -17207 -20631 -20656 48 29 20566 20589 17145 17127 -33087 -33085 -27327 -27312 38299 38277 27321 27319 33093 33095 -17130 -17142 -20561 -20593 -26 -46 20634 20654 17212 17196 -33094 -33092 -27335 -27363 -21993 -22023 33097 33094 -5132 -5135 -8377 -8389 -46204 -46274 15295 15261 -1041 5091 -8355 -8358 1649 1661 -2802 -2825 -22028 -22055 33100 33097 -5130 -5109 -8414 -8422 -46242 -46215 15264 15225 5116 -994 -8353 -8356 1613 1627 -2803 -2795 -16113 -16063 -40645 -40602 -5916 -5946 8211 8172 8356 8360 -1687 8562 -5442 -5426 -19552 -19558 -16086 -16118 -40604 -40662 -5884 -5918 8238 8201 8355 8358 8540 -1726 -5408 -5400 -19521 -19533 -7304 -7338 -16087 -16120 -5111 -5159 33093 33089 -7327 -7309 -10751 -10767 -2739 13646 -10756 -10768 -7325 -7354 -16106 -16087 -5128 -5129 33094 33089 -7348 -7328 -10767 -10790 13659 -2712 -10778 -10786 8218 8178 -5930 -5911 33094 33089 27363 27315 2796 2826 -19542 -19553 -5434 -5424 -1695 8556 8233 8194 -5914 -5896 33093 33088 27337 27328 2805 2805 -19524 -19541 -5420 -5407 8543 -1718 -979 5125 15253 15217 -8415 -8434 38340 38290 -22057 -22043 -2774 -2802 1605 1612 -8352 -8354 5081 -1054 15305 15270 -8362 -8380 38292 38290 -22007 -21988 -2810 -2811 1656 1669 -8356 -8358 20595 20563 48 27 -20648 -20636 -17195 -17209 -38269 -38298 -27317 -27317 -33092 -33090 17143 17134 20661 20630 -27 -45 -20585 -20565 -17128 -17142 -38341 -38289 -27337 -27358 -33098 -33097 17210 17201 -15220 -15265 997 -5116 -1623 -1612 22057 22031 -33095 -33097 5111 5131 8425 8416 -15257 -15295 -5087 1043 -1657 -1648 22028 21992 -33093 -33095 5138 5134 8391 8381 5918 5888 -8198 -8237 1728 -8537 5403 5409 19535 19522 16119 16086 40666 40608 5948 5918 -8170 -8211 -8561 1689 5430 5441 19558 19554 16067 16115 40601 40645 7330 7350 10789 10771 2715 -13660 10787 10780 7358 7327 16088 16107 7311 7330 10768 10754 -13641 2741 10769 10758 7339 7308 16124 16091 19545 19524 5409 5422 1720 -8541 -8192 -8229 5898 5917 19555 19542 5425 5435 -8555 1697 -8176 -8218 5911 5526 
1 -374 -374 -74 -72 304 300 -300 -297 78 74 -227 -222 375 375 73 75 -298 -303 298 301 -72 -77 224 228 -26327 -26301 1961 1991 8030 8048 -17812 -17785 46132 46129 -2377 11883 -17728 -17738 7813 7849 2048 2035 -26541 -26500 11492 11489 -26289 -26334 1959 1986 8063 8017 -17813 -17789 46133 46129 11887 -2372 -17728 -17744 7830 7834 2049 2029 -26518 -26522 11492 11489 22674 22692 -37839 -37883 -161 -156 11272 11252 -7734 -7729 -453 2345 4599 4627 -14371 -14391 11490 11494 34234 34241 22664 22688 -37879 -37864 -163 -158 11295 11272 -7711 -7711 2328 -483 4619 4647 -14352 -14368 11488 11491 34250 34207 -4402 -4400 -160 -163 37752 37743 -9118 -9145 -7834 -7847 17115 17105 1874 -9567 -46131 -46133 21829 21852 -22894 -22944 -4450 -4447 -156 -159 37744 37793 -9170 -9188 -7829 -7813 17067 17057 -9528 1940 -46127 -46129 21779 21807 -22906 -22892 -22787 -22770 23129 23129 4542 4548 -21873 -21889 46130 46135 -1872 9496 -17159 -17136 9286 9263 -22802 -22780 23130 23097 4577 4575 -21842 -21853 46127 46131 9468 -1917 -17129 -17105 9321 9296 7876 7877 -34001 -34054 26525 26504 -11490 -11492 14331 14355 -4640 -4658 452 -2419 -11104 -11130 7833 7837 -34024 -34004 26517 26542 -11488 -11490 14287 14318 -4682 -4698 -2386 507 -11147 -11167 -21227 -21243 11643 11670 -11488 -11488 -34206 -34242 22893 22943 11732 11713 -21177 -21161 -1401 7160 -21192 -21203 11681 11709 -11492 -11491 -34248 -34232 22905 22898 11771 11750 -21141 -21120 7130 -1455 2371 -11886 17742 17730 -2029 -2048 26334 26291 -1986 -1959 -8019 -8061 17791 17811 -46129 -46132 -11884 2376 17736 17728 -2033 -2050 26300 26328 -1990 -1963 -8048 -8030 17787 17810 -46129 -46132 7711 7710 480 -2329 -4647 -4620 14369 14351 -22686 -22663 37865 37878 160 162 -11272 -11296 7729 7734 -2347 450 -4626 -4599 14394 14371 -22693 -22675 37883 37839 158 160 -11252 -11271 -17056 -17069 -1940 9529 -21804 -21782 4447 4451 159 157 -37787 -37746 9191 9169 -17103 -17117 9568 -1874 -21849 -21832 4401 4401 164 161 -37738 -37755 9143 9121 -4575 -4575 21854 21842 1916 -9470 17108 17129 -9297 -9319 22783 22800 -23098 -23130 -4545 -4543 21889 21875 -9495 1870 17138 17160 -9264 -9284 22772 22786 -23128 -23127 -14317 -14287 4700 4682 -507 2388 11168 11148 -7837 -7834 34001 34021 -14355 -14331 4658 4640 2419 -452 11129 11105 -7876 -7877 34057 34006 -11751 -11772 21117 21145 1454 -7129 21202 21190 -11706 -11683 -11713 -11731 21159 21182 -7161 1400 21243 21228 -11671 -11716 
0 1 0 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 28249 -36629 13075 -434 3667 4715 -15618 2984 2 2 1 0 34649 -22009 -29155 20778 4575 -17209 -15934 24315 0 1 16193 -7812 4570 -17207 14841 -23217 -1261 13898 1 1 1 2 20692 -33330 43325 -34944 18472 -5834 2378 -10758 0 0 35350 9094 -5802 -38640 0 0 56536 10486 -38069 -28951 1 1 -24299 -42721 23644 43376 1 0 8927 -53364 -21179 -23260 -12705 57149 1 1 -12205 -54812 27636 39389 1 0 41943 25081 -46685 -20332 1 0 26675 17768 -13834 -7531 0 0 -25980 11813 -12109 33480 34944 -20775 17376 -38741 1 1 0 0 17469 3902 -34660 20492 3399 17968 0 0 39538 -25366 -32216 10851 -43323 29157 37963 -16594 1 3 0 0 -588 -20778 -939 15110 -3566 22076 40599 -59100 -9367 -18540 -12058 39967 2 2 2 0 -22783 -5124 38187 -10276 -9989 -8518 -4995 23503 19803 8107 -43278 15370 1 1 2 1 5904 22005 6144 -34051 16301 4146 -801 14361 10760 -24313 2 2 -20698 256 21355 -909 2 2 -31725 11285 -5864 -14576 -34796 21241 -2377 15936 1 1 3055 17389 1690 -22133 1 2 -12600 33046 -55370 1687 18654 35037 1 1 -17766 53366 -15108 -20492 -36297 -17387 35944 17746 1 0 34 53653 -36296 -17391 1 1 -26674 -8925 941 34663 13255 40432 -19062 -34625 3 2 1 1 33330 -20690 5835 -18470 7814 -16191 17207 -4568 23219 -14839 -13896 1262 0 0 0 2 22010 -34645 17212 -4573 36628 -28247 436 -13073 -4713 -3666 -2981 15620 0 0 -39385 -27632 2 1 -25077 -41941 20334 46688 23263 21181 -57147 12707 2 1 54815 12206 28953 38070 0 1 42722 24301 -43374 -23642 -9094 -35349 38642 5802 2 1 -10482 -56535 16598 -37962 1 0 20782 589 -17967 -3398 1 1 25368 -39537 -10848 32218 38743 -17376 2 3 -3899 -17468 7534 13832 1 1 -11810 25981 -33479 12111 -8107 -19802 -15369 43279 2 2 -22003 -5903 34051 -6142 8520 9990 -23500 4997 18542 9369 -39965 12061 0 1 5127 22785 10278 -38184 -22073 3568 59103 -40597 -17386 -3053 22135 -1688 2 1 -33045 12604 14579 5866 -21240 34797 -256 20700 910 -21353 2 2 -11285 31727 -4144 -16300 -14358 804 -40432 -13254 34625 19064 1 2 -53651 -34 17392 36297 17388 36300 -17744 -35941 0 2 -1685 55374 -35034 -19035 
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7901 -18490 8752 7216 -40175 50765 -28158 12190 -1 0 0 0 21952 -5983 -19870 9284 -34473 18505 16380 -5790 0 -1 14318 -3730 -5150 -10818 272 -10860 -15902 31871 -1 0 -1 0 5714 -21683 22764 -12173 -15213 31181 -51763 41174 -1 -1 20191 2026 -8545 -13671 0 0 -115 33620 -23211 -10294 0 1 -14459 -19045 40475 -6968 0 0 -51939 29722 -17299 -4918 48449 -26228 1 0 -29908 -3597 10026 23481 -1 0 18061 15446 9211 -42716 -1 -1 27829 -5613 -7741 3379 1 0 33634 -36528 15547 -11185 12174 -9281 12144 -16505 -1 0 1 0 25333 -20971 -14908 12016 -5445 9805 1 0 1749 1141 14475 -18839 -22763 19871 15520 -11159 0 0 1 0 18727 -23090 39022 -36127 -45279 5379 23918 15983 35035 25140 -45040 -15130 0 0 0 0 7566 52610 -44064 -16108 9894 30006 -48030 8127 -21849 -38325 17375 42799 0 0 0 0 -51625 -8550 14041 46131 31419 21944 31834 3550 -41174 5789 1 1 -27360 -26001 1347 52016 -1 0 -11534 -41827 -18233 -35129 -7722 -27661 51763 -16378 1 1 23758 29603 -51031 -2332 0 0 41558 11804 6202 30156 -18337 -18026 0 0 5612 -29720 36126 -12016 44056 -7698 3984 -40345 0 0 -33868 -2491 14734 21626 1 1 -27829 51941 -39020 14908 5629 -41989 40076 -3715 -1 -1 0 -1 21683 -5714 -31181 15212 3728 -14318 10818 5150 10862 -274 -31871 15902 1 0 1 0 5982 -21952 -18504 34472 18489 -7900 -7218 -8753 -50763 40174 -12191 28159 1 0 -23479 -10025 0 0 -15444 -18061 42717 -9211 4918 17300 26229 -48448 0 1 3597 29909 10295 23211 1 0 19046 14460 6968 -40474 -2027 -20192 13671 8544 0 0 -33620 115 11160 -15521 -1 -1 23091 -18727 -9808 5446 0 0 -1142 -1749 18837 -14475 16507 -12145 1 1 20970 -25332 -3379 7740 0 0 36527 -33633 11184 -15547 38326 21849 -42798 -17376 0 0 8549 51625 -46130 -14043 -30008 -9895 -8127 48030 -25140 -35034 15134 45040 0 0 -52610 -7564 16108 44065 -5377 45281 -15983 -23917 -29601 -23758 2330 51032 0 0 -11804 -41558 35130 18233 27660 7724 26001 27360 -52016 -1345 0 0 41826 11535 -21945 -31417 -3552 -31834 41991 -5628 3716 -40076 0 0 2493 33868 -21627 -14732 7695 -44056 40345 -3986 0 -1 -30158 -6205 18025 18314 
1 0 1 1 1 0 0 1 1 0 0 0 1 0 0 0 0 1 1 0 1 0 1 0 0 11283 -27888 17499 7542 34634 -18029 19865 -44906 0 0 -1 0 28511 -3470 -21363 4759 -22743 -2300 48120 -31513 1 1 13667 2940 -5222 -19821 -54825 38216 43030 -17987 0 0 0 0 2553 -27595 31224 -14618 -2399 27441 2394 -18995 1 1 29379 -4433 -9046 -15901 1 1 12115 25507 -28690 -8931 0 0 -11899 -25722 30951 6669 2 2 -31658 6711 -19519 -5428 29239 -4290 1 1 -23628 -13993 8012 29609 1 -1 24178 13444 -5810 -31810 1 1 22411 2535 -16613 1744 1 1 -23516 13656 15541 -670 14618 -4757 8869 -23739 -1 -1 0 1 -23580 38453 36116 -45979 -4063 18932 1 1 -26991 36854 -4029 -10845 -31223 21365 22193 -7325 1 -1 0 0 -39312 24439 -26873 36731 3184 -23376 23464 -3273 27913 2538 -31185 739 1 1 -1 0 45901 -15449 -19820 -10628 47329 -27132 -32709 12519 -7237 -23214 122 30327 0 0 1 0 16996 -47445 8307 22141 -28687 -47486 -13520 -36990 18994 31513 -1 -1 32375 43794 -51429 -24742 0 -1 44299 31869 49364 26805 22766 27742 -2391 -48119 -1 -1 -44653 -31515 26287 49885 1 -1 -32787 -43384 -7621 21566 -15461 1517 -1 -1 -2536 -6710 -36730 45980 20704 -6760 -37960 24015 -1 0 -23443 9500 3181 10764 0 -1 -22410 31660 26873 -36117 4439 -18382 -24933 38878 -1 -1 -1 -1 27594 -2552 -27441 2402 -2940 -13664 19820 5222 -38218 54825 17986 -43028 0 0 1 0 3469 -28511 2298 22744 27886 -11282 -7542 -17501 18028 -34631 44906 -19866 0 0 -29607 -8012 0 0 -13444 -24177 31812 5810 5430 19520 4291 -29237 -1 0 13993 23629 8931 28690 -1 -1 25722 11901 -6669 -30950 4432 -29379 15899 9046 -1 0 -25507 -12114 7326 -22195 -1 1 -24442 39312 -18934 4063 0 0 -36854 26993 10844 4028 23741 -8869 -1 0 -38452 23581 -1742 16613 0 0 -13656 23516 672 -15541 23215 7236 -30326 -123 -1 0 47443 -16994 -22142 -8307 27133 -47325 -12519 32710 -2537 -27910 -737 31187 0 0 15449 -45899 10628 19823 23374 -3185 3272 -23462 31514 44654 -49883 -26288 0 1 43383 32786 -26809 -49363 -27741 -22765 -43794 -32374 24743 51428 -1 -1 -31868 -44300 47486 28687 36991 13520 18384 -4439 -38877 24931 -1 0 -9498 23442 -10763 -3181 6758 -20703 -24016 37961 0 -1 -21565 7620 -1516 15407 
1 2 1 1 1 1 1 1 1 1 1 1 1 2 1 1 1 1 1 1 1 1 1 2 1 -30971 -21706 38940 40510 35746 16936 -44891 -34549 1 1 -1 1 35457 43993 -22373 -30308 -22706 -56733 3184 49497 1 1 24251 28432 -41134 -38313 -7948 -44727 37135 42306 1 1 1 3 -43827 -35619 20610 32072 57314 22128 -9410 -43268 1 1 33749 -40472 -25046 31773 0 0 -16305 6169 -27809 37953 0 0 6423 3719 -23308 13171 1 1 13344 -6618 -35511 42237 -2743 -3977 0 0 -8752 18893 -37786 27648 1 1 -8618 -1522 -11298 21438 1 1 -33466 26746 -31781 34442 0 1 18509 -16746 10912 -13566 -32068 30311 -406 3066 1 0 1 1 3487 -6141 6453 -4688 -33814 31158 0 1 -12278 10518 14148 -11489 -20608 22374 -7964 5307 1 1 0 1 4272 -1612 13674 -15434 -27209 55000 -28807 1015 11554 -53462 24207 17707 1 1 0 0 -27281 -14628 8115 33800 20980 -48769 8684 19112 54045 -12130 -15834 -26079 1 1 1 1 19529 22384 -33172 -8738 38787 -29392 11906 -5676 43270 -49494 1 1 -2662 -6728 19550 -10156 1 0 7753 -17142 26810 -36201 8220 -14445 9413 -3182 1 1 4858 4536 15056 -24448 1 0 17309 -7914 18069 12283 -13787 -16560 1 1 -26742 6619 15436 4690 -2440 32792 -11377 -18969 0 0 -9695 -20652 15982 14366 2 1 33468 -13343 -13672 -6451 -32164 1817 19135 11215 1 1 -1 0 35621 43831 -22127 -57310 -28432 -24250 38317 41136 44727 7952 -42304 -37133 2 1 3 3 -43992 -35456 56734 22708 21709 30973 -40508 -38940 -16935 -35743 34551 44891 1 1 -27647 37788 0 2 1524 8619 -21436 11300 -42234 35513 3981 2746 2 2 -18891 8754 -37950 27811 0 1 -3716 -6422 -13170 23310 40476 -33749 -31770 25050 2 2 -6167 16308 -5307 7967 0 1 1614 -4269 -31158 33816 2 2 -10516 12280 11490 -14146 -3064 408 1 1 6143 -3484 -34441 31784 2 2 16747 -18507 13569 -10910 12133 -54041 26079 15836 -1 0 -22382 -19527 8740 33174 48773 -20978 -19110 -8682 53464 -11551 -17706 -24206 1 1 14628 27284 -33799 -8115 -54999 27209 -1013 28808 -4534 -4857 24450 -15055 1 3 7915 -17307 36201 -26808 14448 -8217 6731 2665 10159 -19549 0 1 17145 -7749 29394 -38786 5678 -11904 -1814 32166 -11213 -19133 0 0 20656 9698 -14364 -15980 -32790 2442 18970 11378 2 1 -12281 -18067 16561 13387 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -46078 23898 -10287 43738 1133 21048 -14653 -18796 -1 0 0 1 10528 22924 -28219 6037 -30539 -2912 28013 -5830 0 1 39399 -17221 -44360 10909 -23445 1262 16722 16729 0 0 -1 0 -18841 -14610 -15666 37850 2757 30692 -26349 4169 0 0 -9284 2609 38157 -31481 1 0 14355 -24427 -10817 20884 1 1 -21259 31325 10383 -20453 0 0 3654 3023 -34602 41277 -15846 9169 1 0 26501 -16432 -16803 6735 0 -2 -33388 23320 17401 -7330 0 0 29157 -35836 18972 47210 1 1 -2548 46436 -53442 -12742 -37848 -6039 29965 36216 0 0 1 0 -35652 -30532 6734 37149 -46590 -19593 1 1 888 -44775 12587 53596 15667 28218 -38279 -27904 1 0 1 0 33583 32599 -39547 -4340 -26321 4011 22747 -435 30710 2936 -11139 -22506 0 0 0 -1 16827 16821 3294 -36941 27983 -5670 10066 -32378 -3092 -30556 19456 14193 0 -1 1 -1 -14757 -18889 37562 -3916 11520 -14025 -48885 47223 -4170 5830 0 0 27051 -24546 -16175 13669 1 0 -21218 23721 16100 -13596 16075 -14415 26349 -28012 0 -1 27597 -30102 -11607 14112 0 -1 -19639 17133 -19547 -29936 51987 -2506 0 0 35836 -3023 4340 -37152 -11161 -38323 21666 27815 1 0 27860 21622 2662 -52140 0 0 -29156 -3652 39548 -6735 38943 10539 -23732 -25747 0 -1 0 -1 14611 18841 -30692 -2756 17219 -39403 -10907 44359 -1262 23445 -16729 -16721 0 1 2 0 -22922 -10529 2912 30539 -23895 46079 -43738 10287 -21047 -1131 18796 14653 0 1 -6736 16804 1 1 -23321 33389 7331 -17400 -41277 34602 -9169 15845 0 -1 16431 -26501 -20885 10818 -1 -1 -31325 21257 20452 -10381 -2607 9284 31479 -38159 -1 -1 24426 -14355 27901 38280 1 1 -32600 -33584 19591 46592 0 -1 44775 -889 -53596 -12587 -36216 -29966 -1 0 30532 35652 -47212 -18969 0 -1 -46434 2549 12742 53442 30557 3091 -14192 -19455 1 1 18889 14757 3916 -37561 5670 -27982 32379 -10065 -2936 -30710 22508 11140 -2 -1 -16821 -16826 36942 -3293 -4011 26321 434 -22746 30100 -27597 -14112 11607 1 1 -17135 19640 13595 -16098 14414 -16075 24543 -27050 -13669 16175 -1 -1 -23721 21217 14025 -11519 -47223 48885 -10540 -38943 25747 23732 1 1 -21623 -27862 52140 -2661 38321 11161 -27814 -21665 -1 -1 29935 19546 2507 -51994 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -7113 24847 -41178 14439 3875 -21604 14486 12255 2 2 2 2 2901 -29640 -33506 51240 26393 348 -22102 4372 2 2 36419 -54152 -11712 38455 16794 938 -10331 -16407 1 2 1 0 33593 -6851 -8967 -8761 -656 -26081 25439 -7706 1 1 -19371 48682 -43002 13696 1 2 7508 36689 -13032 -31162 1 2 -49367 5173 8068 36128 1 1 -12234 -17066 -23103 -6202 22334 6974 1 2 -38610 -5583 35115 9084 0 1 -3521 47719 -33803 -10390 1 1 -12741 42049 44434 19626 1 2 37584 4896 -16322 -47733 8763 -51239 49452 14610 1 0 0 1 -32943 -31111 36134 6343 -22352 -41706 1 1 -40918 -1557 47424 16633 8970 33508 -12958 -51098 1 0 -1 0 28790 35268 -11155 -31319 24789 -4120 -1688 -18977 -26467 -4698 -3822 34992 2 2 -1 0 -12682 -18484 1396 29775 -21451 786 -23289 43959 4390 26779 -32667 1500 2 2 1 2 16837 14332 -32499 1332 -12593 7563 -19812 16476 7708 -4369 1 1 30125 -25090 11177 -16206 0 0 16092 -11058 -9484 14517 44791 -41452 -25437 22103 1 1 22769 -27798 14559 -9525 2 1 15010 -20041 -371 38043 7458 -45123 1 1 -42047 17068 31321 -6343 7332 30342 -22885 -14778 -1 0 -36120 -1550 45435 -7767 1 1 12743 12236 11158 -36132 -33064 -4603 18731 18936 2 3 2 2 6853 -33592 26082 659 54154 -36417 -38453 11712 -937 -16791 16409 10332 1 1 0 0 29643 -2899 -346 -26390 -24845 7115 -14436 41181 21606 -3871 -12252 -14484 1 1 -9082 -35112 1 1 -47718 3525 10392 33804 6204 23105 -6971 -22332 1 1 5585 38612 31162 13035 2 1 -5172 49369 -36126 -8066 -48680 19373 -13693 43004 1 1 -36688 -7505 51098 12958 1 2 -35267 -28788 41707 22353 1 1 1559 40920 -16633 -47423 -14607 -49449 0 1 31113 32946 -19623 -44430 1 1 -4894 -37581 47735 16324 -26778 -4388 -1498 32669 -1 -1 -14330 -16836 -1330 32500 -783 21453 -43958 23290 4700 26469 -34990 3823 2 1 18487 12683 -29772 -1395 4122 -24788 18980 1690 27800 -22767 9528 -14557 0 1 20043 -15008 -14515 9486 41454 -44788 25091 -30123 16208 -11176 1 1 11060 -16090 -7561 12594 -16475 19813 4606 33068 -18933 -18729 -1 -1 1553 36123 7770 -45433 -30341 -7330 14780 22887 3 3 -38042 373 45124 -7862 
0 -11737 11739 -6575 6577 12080 -12079 1360 -1359 3600 -3600 5195 -5194 11737 -11737 6577 -6575 -12080 12081 -1360 1360 -3600 3601 -5194 5194 13216 3722 -53016 -27961 7490 9446 -48025 -32951 -7849 -20315 -1186 80659 -65221 -15758 17198 -248 -42352 -38626 11080 5870 -20315 -7850 -3723 -13214 12918 68064 -9446 -7490 36066 44914 20320 7855 -80659 1182 43396 37588 248 -17198 46862 34121 -5870 -11080 7854 20319 -3977 13472 3769 5725 -3569 -12210 -32860 -12510 -28341 -17026 -665 45193 10792 -56163 -26372 -18997 -12209 -3567 8496 997 -13470 3976 -5724 -3768 12213 3573 15624 29747 -10605 55979 -45193 660 29307 16063 30882 14491 3573 12214 -998 -8497 53624 29718 16128 12865 -11308 -6122 28930 54412 -17184 -246 17330 66012 1213 -83015 12863 16127 41700 41643 -4976 -12472 -14674 -68671 -12862 -16124 6124 11308 -46168 -37172 247 17184 -39155 -44184 83016 -1222 -16126 -12863 -29761 -53585 12473 4975 -3590 1620 -4734 2763 -10666 20052 -279 9664 -12862 16129 135 -9345 24098 -14718 20833 -11451 -1621 3591 -2764 4733 -28282 18903 -21546 12164 -16126 12866 9346 -140 -12139 2758 -3594 -5786 33451 -8609 -6354 1144 -11061 5876 12212 -3571 38405 -13564 1252 23588 358 -24742 7216 17620 5498 -30342 -1143 6355 -5877 11062 3571 -12211 1679 -26522 3270 -28107 24743 -367 10020 -34858 30385 5449 1991 33846 20317 -7851 -8495 997 4965 -12465 12655 23181 37717 -1883 520 -35692 -8558 -27275 -42077 6245 7852 -20316 -996 8496 12463 -4967 -8134 -27699 -25757 -10078 35692 -527 1178 -80659 37582 43395 34109 46869 -13222 -3728 68056 12922 -7490 -9462 44906 36075 7852 20317 80661 -1188 -15754 -65222 -38628 -42351 3728 13222 -27968 -53011 9462 7491 -32967 -48015 -20316 -7851 55986 -10615 659 -45192 16070 29305 14485 30887 3969 -13463 -3762 -5732 3571 12213 29751 15622 -17026 -28348 45193 -668 -56154 10784 -19005 -26368 13460 -3969 5731 3761 -12211 -3570 -12512 -32859 -44187 -39161 -1222 83013 -53591 -29749 -68674 -14667 -16126 -12863 11329 6117 -37170 -46175 66012 17334 -83014 1216 41634 41711 29715 53631 12865 16129 -6117 -11328 54409 28937 18910 -28291 12165 -21546 -141 9346 2764 -12147 -5788 -3595 3569 -1614 4728 -2770 20050 -10670 9663 -282 -9345 133 -14703 24089 -11450 20835 1615 -3570 2771 -4726 -26529 1690 -28101 3258 -366 24742 -34859 10015 -30342 5507 6341 -1157 -13572 38413 23593 1249 -24742 361 17621 7224 -8618 33459 1156 -6342 -27694 -8140 -10068 -25764 -527 35692 -27273 -8560 6253 -42087 23185 12648 -1869 37706 -35692 520 5448 30386 33846 1917 
1 -9628 9630 -2599 2601 -4999 5000 560 -559 -15338 15340 -2934 2936 9630 -9627 2601 -2599 5001 -4999 -558 561 15342 -15341 2936 -2934 8831 5069 -21945 -44482 6549 7351 -8398 -58032 -15075 -8032 -969 66170 -31813 -34617 3343 10558 -14741 -51690 -4120 18024 -8032 -15075 -5067 -8829 38541 27893 -7348 -6549 59317 7118 8033 15076 -66168 974 23179 43254 -10557 -3341 16594 49840 -18023 4122 15076 8034 5481 -1734 1481 2283 -21528 15287 -4737 -13197 -30664 12732 -261 17867 -6250 -11688 -4685 -13249 15289 -21527 -247 3994 1737 -5478 -2280 -1479 -15289 21526 14483 3457 -1290 19227 -17864 264 -10342 28279 6536 11398 21528 -15288 -3992 249 -4243 -30248 -5329 -6672 14685 -7461 5174 -39668 -3337 10561 -32572 -1922 -502 34360 -6670 -5327 -39349 4855 1489 5728 36201 -1705 6670 5327 7463 -14682 4571 29926 -10558 3339 23951 10543 -34358 504 5328 6670 -11568 46062 -5729 -1486 10667 -11479 1714 -2527 -31595 35460 -5743 9606 6672 -5327 58 -3845 -12513 16371 32 3830 11483 -10664 2529 -1710 -359 -3500 -2893 -970 5329 -6670 3848 -55 -38403 34542 -9774 5916 -36300 -69535 13194 8954 4126 18024 -15288 -21527 -64573 -41263 -63001 -42835 -1546 105424 -52070 -53765 68258 37580 -8952 -13192 -18021 -4122 21527 15288 47976 57860 64866 40970 -105422 1547 42327 63510 -5166 -15080 -19374 -871 8033 -15075 236 3998 -1494 5729 -12164 -8082 -41301 21053 -294 20168 13804 6447 35973 -15722 15076 -8032 -3996 -234 -5725 1494 14029 6219 -9616 29863 -20167 298 973 -66169 43247 23187 49835 16600 -8822 -5078 27893 38539 -6540 -7359 7120 59312 15076 8033 66171 -968 -34621 -31805 -51693 -14733 5080 8824 -44487 -21941 7361 6544 -58034 -8397 -8032 -15075 19230 -1290 265 -17865 28282 -10343 11397 6545 -5489 1729 -1463 -2279 21530 -15287 3461 14476 12730 -30667 17866 -259 -11682 -6250 -13257 -4678 -1727 5492 2281 1465 15290 -21526 -13197 -4738 10553 23946 508 -34357 46065 -11567 -1704 36201 5330 6674 -14680 7466 29929 4568 -1913 -32577 34359 -502 4854 -39347 -30254 -4240 -6668 -5326 -7466 14680 -39664 5171 -3498 -361 -975 -2881 -54 3847 34543 -38403 5913 -9774 -10672 11473 -1716 2517 35459 -31597 9600 -5738 -3846 58 16376 -12511 3825 38 -11472 10674 -2515 1716 57862 47984 40981 64862 1549 -105421 63511 42333 37583 68260 -13188 -8956 -41266 -64575 -42831 -63008 105422 -1545 -53773 -52070 -69542 -36298 8958 13191 6224 14026 29863 -9613 298 -20167 6455 13794 -15720 35967 -8074 -12172 21055 -41301 20169 -294 -15075 -5170 -870 -19759 
0 -3480 3482 17351 -17349 5173 -5170 228 -226 -3248 3250 4269 -4268 3481 -3480 -17351 17351 -5172 5172 -226 227 3250 -3248 -4267 4270 -10005 15031 -40439 16426 2352 2677 -6874 -17137 944 -9298 -347 23919 10870 -34878 6246 -1221 -7912 -16097 167 4856 -9296 948 -15031 10007 23274 740 -2673 -2349 17660 6356 9298 -946 -23918 355 46714 -22695 1224 -6246 8666 15350 -4856 -166 -942 9301 -16262 -8794 -12679 -12354 16922 24720 52509 67197 59993 59714 1753 -119236 72417 47287 55347 64362 24720 16921 -9449 -15610 8796 16263 12358 12681 -24717 -16919 -66675 -53026 -71544 -48160 119235 -1746 -55248 -64452 -54594 -65111 -16918 -24717 15611 9449 43464 -7782 6479 5936 -1384 -6078 14475 21208 -6244 -1219 42658 -6974 526 -35538 5934 6479 7565 28115 -651 -6814 -31909 -3769 -5931 -6475 6078 1385 -28636 -7036 1219 6246 14942 -50615 35540 -517 -6476 -5932 -18349 -17328 6818 654 2179 -2510 -3247 2917 -8710 10279 34458 -32887 -5934 6478 27 -1558 -628 2194 -11985 13549 2510 -2179 -2916 3246 -2841 1278 23127 -24687 -6479 5933 1560 -19 -10155 8592 26151 -27715 -5174 -17245 -735 5428 -165 4861 -24720 16919 2256 -24672 -14812 -7604 -324 22333 -10043 -12378 16727 5692 -5424 738 -4858 168 -16922 24718 14909 7513 15570 6852 -22330 331 24211 -1791 -13807 43254 2426 27023 9297 944 9440 -15598 651 -6812 34953 -5501 15249 14201 432 -29331 -43774 14323 -19587 -9861 -947 -9299 15601 -9436 6812 -650 -34195 4748 -26030 -3416 29335 -429 352 -23917 -22709 46718 15345 8667 10019 -15038 742 23273 -2346 -2677 6355 17659 -944 9299 23920 -350 -34889 10874 -16101 -7912 15042 -10016 16423 -40431 2677 2347 -17140 -6871 -9297 945 -48162 -71545 -1750 119235 -64455 -55255 -65114 -54593 16251 8788 12695 12364 -16922 -24720 -53031 -66680 59711 59993 -119233 1748 47291 72417 64358 55347 -8787 -16248 -12362 -12693 24718 16919 67197 52512 -50613 14929 -520 35539 -17330 -18349 -3764 -31913 -6479 -5935 1391 6080 -7040 -28642 -6968 42647 -35537 523 28117 7566 -7782 43467 5933 6477 -6077 -1388 21206 14475 1276 -2840 -24699 23132 -21 1560 8593 -10157 -27710 26149 -2182 2510 3244 -2918 10275 -8710 -32900 34462 -1558 24 2195 -628 13549 -11978 -2506 2186 2920 -3242 7510 14910 6853 15567 331 -22330 -1787 24210 5696 16728 735 -5427 -24676 2256 -7604 -14817 22332 -324 -12375 -10040 -17245 -5173 5427 -734 4748 -34195 -3414 -26033 -426 29334 14335 -43779 -9857 -19589 -5496 34947 14204 15248 -29332 435 43264 -13811 27026 2061 
0 -10435 10435 3821 -3821 -9459 9459 5141 -5141 10152 -10152 -5125 5125 10434 -10434 -3822 3821 9460 -9460 -5141 5141 -10153 10153 5125 -5125 4774 10281 -24667 -47324 3822 11234 -58724 -13265 -18671 -6371 -1053 71706 -18838 -53154 702 14369 -39081 -32910 14862 208 -6371 -18671 -10280 -4775 56070 15920 -11233 -3819 25029 46961 6371 18672 -71706 1053 31516 40478 -14367 -703 56139 15854 -208 -14863 18672 6372 4069 -9596 -6461 953 16768 -7596 15808 10555 -14949 41315 385 -26260 9417 16946 27573 -1206 -7597 16769 -6465 940 9597 -4070 -954 6461 7597 -16767 1208 -27570 -19676 -6690 26260 -386 -40820 14458 -10517 -15849 -16768 7598 -940 6465 -10949 -54314 -5182 -17519 -507 14151 -35735 -29524 -705 14350 -38222 -27036 -954 65005 -17518 -5181 -9920 -55343 3130 10537 45575 19688 17519 5182 -14153 507 52752 12507 -14351 705 50911 14347 -65006 953 5182 17519 43619 21645 -10536 -3130 -11042 3612 -11 -7417 12035 23434 18212 17259 17520 -5182 518 -35327 46518 -11052 4852 30614 -3615 11041 7417 11 -46662 11195 -5534 -29935 5182 -17520 35327 -519 -12824 -22643 -21869 -13599 58214 11830 -3625 -11031 -14857 199 7597 16768 13468 56577 31619 38426 1022 -69771 37337 32708 -23589 -46455 11030 3624 -199 14859 -16768 -7597 -44853 -25190 -14550 -55494 69771 -1024 -54354 -15692 -18140 -17224 9626 -44990 6371 -18670 6450 943 -3126 10517 -4773 -30585 -11654 -23705 -518 35221 5463 29898 21759 13601 18670 -6370 -941 -6450 -10518 3126 21841 13519 45350 -9990 -35221 515 1051 -71707 40470 31516 15847 56142 -4773 -10298 15932 56059 -3823 -11251 46966 25028 18671 6370 71708 -1051 -53160 -18826 -32914 -39075 10297 4773 -47317 -24670 11251 3821 -13268 -58724 -6368 -18670 -6685 -19679 -387 26260 14444 -40813 -15852 -10512 -4067 9576 6476 -951 -16768 7598 -27566 1198 41324 -14959 -26260 383 16941 9425 -1216 27579 -9577 4067 952 -6476 -7597 16769 10560 15805 14360 50905 953 -65003 21647 43614 19684 45577 5183 17520 495 -14160 12515 52750 -27035 -38231 65003 -956 -55343 -9919 -54322 -10939 -17520 -5182 14160 -494 -29522 -35744 11199 -46666 -29943 -5523 -519 35327 -22649 -12820 -13601 -21866 11036 -3620 11 7402 23439 12029 17251 18214 -35327 518 -11049 46520 30608 4862 3622 -11035 -7402 -11 -25186 -44863 -55486 -14559 -1025 69769 -15702 -54345 -46462 -23585 3633 11025 56590 13457 38431 31616 -69769 1024 32708 37341 11822 58227 -11025 -3633 13522 21839 -9988 45350 516 -35222 29907 5453 13593 21769 -30579 -4782 -23712 -11651 35221 -518 -17216 -18142 -44995 9625 
0 -1873 1873 1722 -1721 6162 -6161 -10649 10650 1256 -1255 -14468 14468 1873 -1873 -1721 1722 -6161 6163 10650 -10649 -1255 1256 14469 -14468 109 2589 -18655 5731 9033 -6333 3638 -16562 -19610 15112 -183 12877 -10658 -2269 5802 -3087 -25569 12642 2262 453 15113 -19609 -2589 -108 -1790 14717 6335 -9031 -7801 20729 -15113 19609 -12875 195 16369 -3439 3091 -5800 -9768 22697 -451 -2260 19609 -15113 -5688 3203 6445 -8924 3570 557 42132 -30257 9881 1996 178 -11828 18305 -6430 4818 7058 559 3572 -11688 9200 -3200 5691 8924 -6441 -560 -3573 5892 -17766 -16092 4219 11830 -169 2142 -14016 -40158 28281 -3570 -558 -9199 11690 26330 16179 -5386 20170 -5356 -3541 43831 -1318 -5797 -3100 21970 20542 625 -42341 20171 -5386 39889 2620 -14890 6001 -20116 -22393 -20173 5384 3545 5358 4192 -46701 3101 5800 -16251 -26257 42344 -616 5384 -20173 -35719 -6790 -5999 14890 6786 8595 18136 -2756 -38406 -35065 -50431 -23041 -20172 -5385 -1070 73181 -32508 -40962 -62714 -10755 -8593 -6783 2756 -18134 32193 41280 56140 17332 5385 20172 -73179 1078 36672 36797 14695 58775 -4743 13405 9541 -11349 -2256 443 -561 3571 -1992 10654 -15487 24150 130 -8627 -26728 35390 10957 -19617 11350 -9538 -441 2258 -3573 558 22446 -31106 -19861 11199 8629 -123 -21295 12633 -64946 -34874 -58698 -41117 -15113 -19611 11682 9202 14890 5992 -65615 -34206 -40779 -59039 -1455 99423 59237 40585 38246 61574 19607 15110 -9200 -11680 -5990 -14888 30265 69553 44942 54872 -99422 1462 194 -12875 -3442 16370 22703 -9775 -110 -2599 14722 -1794 -9043 6335 20730 -7801 19608 -15113 12878 -184 -2272 -10653 12648 -25573 2603 113 5731 -18659 -6332 9047 -16561 3631 15110 -19611 4223 -16097 -169 11829 -14021 2148 28290 -40161 5690 -3209 -6445 8935 -3572 -559 -17763 5887 2002 9873 -11828 179 -6430 18309 7062 4815 3210 -5689 -8932 6444 559 3572 -30249 42125 -26252 -16258 -616 42343 -6785 -35722 -22397 -20112 5385 -20172 5351 3540 -46699 4190 20544 21968 -42341 628 2624 39891 16176 26340 20172 -5385 -3540 -5349 -1316 43826 41283 32187 17327 56146 1079 -73179 36795 36679 58775 14696 -6775 -8590 -18123 2757 -35058 -38411 -23041 -50426 73180 -1069 -40962 -32508 -10759 -62713 8591 6775 -2755 18124 -31104 22444 11198 -19856 -120 8629 12627 -21288 -19625 10965 -9532 11350 10660 -1994 24143 -15479 -8628 132 35388 -26724 13403 -4738 -11348 9534 69547 30271 54877 44947 1463 -99422 40583 59232 61567 38250 -34207 -65609 -59042 -40775 99422 -1455 -34867 -64949 -41123 -59003 
0 3709 -3707 342 -341 6604 -6604 15056 -15056 -2284 2284 -8907 8908 -3707 3707 -342 342 -6604 6606 -15056 15056 2285 -2284 8907 -8908 -2929 -2431 1441 24144 -13549 8187 -640 26224 -6236 15140 374 -25481 5804 19776 2096 -7441 40393 -14809 -4321 -1024 15138 -6238 2431 2930 -23361 -2220 -8189 13549 8222 -33807 -15135 6240 25481 -375 -4668 -20914 7439 -2096 9584 -35163 1024 4321 6239 -15137 -5013 4523 -11118 10622 -2331 3151 -1261 3617 14892 -12532 32 -2349 7900 -5541 36354 -33995 3152 -2330 -6676 6187 -4523 5013 -10622 11118 -3151 2331 30825 -33186 -2576 220 2349 -36 14020 -16381 13622 -15975 2333 -3150 -6187 6677 17018 28547 25992 -10142 -3117 -6416 40179 5385 -2085 -7446 27589 17977 662 -45387 -10143 25991 29181 16386 -11200 1664 -29331 -16234 10143 -25991 6416 3117 -10613 -34954 7448 2086 -26457 -19107 45387 -669 -25992 10142 -36763 -8803 -1662 11201 -9217 -12515 -4435 -17297 55483 48396 42319 61558 10144 25995 1517 -103466 43908 59971 36767 67115 12514 9216 17297 4432 -43167 -60707 -41181 -62697 -25989 -10139 103466 -1519 -51489 -52388 -66331 -37545 3186 -18948 8080 -4783 4330 -1032 -3150 -2330 -7111 -8653 21346 -37104 -233 15700 -30218 14460 -15501 31260 4783 -8080 1032 -4329 2332 3152 29027 -13268 28625 -12863 -15700 227 653 15109 -14071 -47384 -44300 -17153 -15137 -6238 6676 6177 11191 1658 -5351 -56100 -26962 -34491 -899 61210 12935 48520 22382 39075 6240 15138 -6177 -6676 -1660 -11193 55321 6133 19379 42072 -61211 897 -377 25482 -20913 -4670 -35164 9578 2917 2428 -2224 -23359 13538 -8193 -33806 8225 6238 -15139 -25481 370 19782 5803 -14807 40388 -2427 -2917 24140 1438 8194 -13537 26223 -642 15135 -6240 225 -2586 -37 2349 -16380 14025 -15975 13614 5014 -4518 11110 -10621 2332 -3150 -33181 30824 -12527 14884 -2349 33 -5537 7896 -33995 36353 4517 -5015 10621 -11111 3153 -2330 3625 -1266 -19110 -26457 -668 45386 -8801 -36765 -16242 -29324 -25991 10143 3119 6416 -34949 -10617 17972 27597 -45387 665 16384 29182 28543 17025 -10140 25994 -6417 -3119 5392 40178 -60703 -43177 -62693 -41182 -1520 103466 -52390 -51486 -37550 -66326 9220 12519 4444 17295 48402 55477 61565 42316 -103466 1516 59974 43906 67109 36767 -12517 -9220 -17294 -4442 -13269 29034 -12863 28625 229 -15699 15103 656 31254 -15491 -8076 4777 -8650 -7108 -37111 21349 15699 -233 14452 -30216 -18953 3193 -4778 8075 6130 55323 42075 19381 895 -61210 48514 12936 39073 22378 -56107 -5349 -34491 -26963 61210 -902 -47383 -14069 -17154 -44324 
1 3 -1 0 2 1 0 1 1 2 0 1 2 -1 3 2 0 1 1 1 1 0 2 1 0 68221 -53263 -29453 26796 31904 -16948 -26102 23446 3 5 1 -15 -42978 45672 5010 -19972 -11369 14065 14554 -29514 5 3 53266 -68220 9683 -7018 16948 -31905 -8773 11436 -1 -1 16 1 -53172 50481 19974 -5010 -27293 24602 29517 -14550 -1 -1 -73231 -48247 85171 36317 0 -1 -11657 -10082 1197 20532 0 9 -3234 -18509 -10951 32680 -1 1 -69011 -52471 48249 73234 -36315 -85167 2 0 24752 -3011 -13027 -8696 -6 1 23006 -1264 -27713 5987 2 3 52471 69014 -10087 14560 1 1 34525 -9540 -2304 -2163 5015 19971 48088 -52556 0 1 1 1 -17684 22156 -20761 -4220 21921 -26392 1 0 9542 -34524 15397 -10928 -19969 -5011 48058 -43591 2 0 0 0 -17189 12719 4223 20763 -46457 -2391 -16154 -32698 -8159 16904 -41223 49966 2 2 1 1 10822 -19559 -29150 20416 2395 46462 32698 16157 -3670 -5067 -54930 46190 2 2 1 1 24059 -15317 16064 -7320 2526 5363 -13761 -30301 14554 29511 2 1 -3460 11347 17643 -25520 0 -3 -14235 6359 9306 -17195 30305 13764 -29511 -14553 1 -1 -16313 8425 21024 -13145 5 0 1146 6736 39261 -42221 1792 -4750 -1 3 -69013 52477 -20761 4222 39050 -36092 22669 -19711 3 3 56893 -53926 17984 -15019 -1 3 -52473 69015 -4221 20762 -382 -2570 12210 -15165 -1 1 -1 16 -50490 53154 -24616 27281 68225 -53260 7007 -9700 31910 -16945 -11449 8757 -1 -3 -14 1 -45649 42992 -14045 11386 53260 -68223 -26781 29474 16947 -31906 -23426 26118 3 3 8698 13042 1 -7 1267 -22992 -5977 27720 -73234 -48250 85168 36316 2 3 3019 -24741 -20544 -1195 8 1 18509 3223 -32687 10946 48252 73236 -36315 -85169 -1 1 10075 11654 43600 -48065 2 1 -12719 17191 26398 -21925 2 2 34527 -9541 10927 -15394 52555 -48083 0 3 -22155 17689 -14548 10080 2 2 9542 -34524 2167 2307 5063 3677 -46184 54929 0 1 15310 -24049 7327 -16066 -46460 -2393 -16156 -32696 -16910 8173 -49957 41220 1 1 19565 -10821 -20415 29155 2394 46459 32699 16158 -8429 16312 13145 -21032 1 5 -6738 -1150 17199 -9317 -13762 -30301 -11341 3466 25519 -17631 -3 2 -6351 14240 -5350 -2527 30303 13764 2573 390 15167 -12204 1 0 53928 -56886 15025 -17982 36093 -39052 19708 -22668 3 0 42217 -39259 4749 -2195 
0 1 -1 0 0 1 -1 0 0 0 0 0 1 -1 1 0 -1 -2 1 0 0 0 0 0 0 -3244 13228 11137 -12918 61305 -51323 12966 -14747 2 2 -2 -5 3786 -1995 -17067 7080 -55345 57138 -43867 33881 2 2 -13227 3244 7970 -6190 51323 -61306 48567 -46786 1 1 5 -2 9249 -11041 -7082 17066 -33792 32002 -33881 43866 0 -1 20309 -3838 48079 -64550 1 1 -6373 9317 -1797 -1151 -1 1 -9582 12527 -49481 46535 0 0 -3215 19687 3837 -20310 64548 -48078 2 2 24500 -27446 -6102 9052 -1 -2 -9527 6582 -39656 42607 1 1 -19687 3215 4267 -8579 2 2 -50949 26798 22900 -18572 -17067 -7083 -2853 7182 -1 -8 2 2 25172 -29484 621 23527 3633 679 0 0 -26798 50949 -4774 445 7084 17068 -10182 5854 8 -2 -1 -2 36363 -32050 -23526 -623 -17440 -95189 -44861 -67766 17797 2352 20031 117 0 2 -1 2 -42341 22192 -16665 -3485 95188 17440 67766 44861 -25698 5550 -6995 -13153 0 2 -2 -1 -19191 39343 -1460 21612 -19914 6006 50325 27422 -43868 -33883 1 0 6043 -19952 53025 -39113 -2 -1 1516 12395 27814 -13905 -27422 -50325 33883 43867 1 1 13076 835 36114 -50024 0 -2 -19642 5734 -25476 21378 66 -4163 0 2 -3215 -19688 624 -23528 44145 -40046 -32341 36441 -1 -1 12442 -8342 -19182 23280 0 2 19688 3215 23528 -624 44995 -49089 -29190 25094 1 -1 -2 5 11033 -9252 -32006 33786 -3243 13228 6190 -7982 61308 -51320 46781 -48572 -1 -1 -5 -2 2004 -3785 -57133 55352 -13229 3242 12926 -11136 51320 -61306 14753 -12960 1 1 -9049 6104 -2 -1 -6585 9535 -42603 39657 20311 -3840 48077 -64548 0 0 27449 -24499 1144 1800 1 -2 -12530 9583 -46536 49479 3840 -20311 64550 -48078 -1 0 -9319 6372 -5861 10172 -2 9 32039 -36371 -685 -3643 -1 -2 -50948 26800 -453 4765 -7175 2864 -9 -2 29493 -25164 8591 -4260 2 2 -26800 50948 18582 -22892 -5549 25700 13156 6996 -2 -1 -39344 19195 -21610 1463 -17440 -95188 -44861 -67766 -2355 -17795 -119 -20032 2 -2 -22192 42340 3482 16665 95187 17441 67766 44861 -838 -13071 50027 -36117 -2 1 -5737 19645 13908 -27817 50327 27422 19949 -6038 39112 -53024 0 -2 -12391 -1518 -6002 19911 -27422 -50327 49089 -44995 -25091 29187 -2 1 8341 -12439 -23277 19178 40048 -44146 -36442 32344 0 -2 -21377 25478 4168 -87 
0 -1 0 -1 1 1 -1 1 0 1 1 2 -1 0 0 1 -1 -1 1 -1 0 0 0 -1 1 21007 -48644 -2530 7470 -42033 14395 51707 -46768 2 -2 -1 2 -32110 27161 6923 20713 4390 -9337 -37690 65328 -2 1 48646 -21007 13439 -18381 -14394 42034 29824 -34767 2 0 -2 -1 -23019 27967 -20715 -6926 40273 -35323 -65330 37688 -2 2 -27931 -41719 6611 63040 0 0 -7509 -4959 19234 -6781 -1 8 -7540 -4929 32254 -19798 -2 -2 -22512 -47137 41717 27930 -63042 -6612 2 2 -11984 24449 2638 -15092 -8 -1 -3372 15840 12409 -24862 1 0 47138 22513 -22624 20165 2 1 -58405 44614 6957 -4485 6923 -20714 24648 -22173 -1 -7 0 2 43233 -45692 19208 -5418 752 1708 0 -1 -44614 58405 -26449 23976 20714 -6922 30474 -32949 5 -1 -2 -1 38303 -35840 5418 -19207 79722 -23296 15901 40526 21358 -31450 -36305 26215 0 2 0 -5 -31567 41666 4341 5761 23295 -79723 -40526 -15899 516 9576 -18824 28915 -1 1 4 0 -49966 39868 15153 -25252 -11679 -6750 39196 63822 -37689 -65326 2 1 -7451 -10979 -17264 35695 2 0 21032 -2599 -10192 28626 -63820 -39197 65328 37690 2 0 18370 61 -27394 8966 0 1 -1537 -16891 38244 -33830 12216 -7802 2 2 -22517 47137 19206 5414 -14069 9675 -45033 40639 0 -9 16883 -21299 -23132 18718 0 -1 -47137 22517 -5415 -19207 -30585 34983 -36498 40896 9 0 -1 -4 -27961 23021 35323 -40268 21005 -48647 18391 -13442 -42034 14395 34769 -29820 -1 2 2 -1 -27159 32100 9333 -4391 48644 -21005 -7476 2526 -14395 42032 46768 -51712 -2 1 15103 -2635 -1 -8 -15835 3380 24864 -12397 -27932 -41721 6612 63038 1 1 -24439 11989 6774 -19241 8 -1 4917 7537 19792 -32260 41722 27932 -63038 -6612 -1 -1 4959 7496 32944 -30482 -1 5 35830 -38307 -1719 -754 -2 -1 -58403 44615 -23979 26438 22185 -24647 -5 -1 45701 -43229 -20159 22631 1 2 -44614 58404 4496 -6954 -9578 -521 -28912 18813 -2 5 -39869 49961 25245 -15155 79726 -23295 15904 40525 31453 -21357 -26209 36309 -4 -1 -41664 31571 -5763 -4329 23295 -79723 -40525 -15904 -61 -18370 -8966 27396 -1 1 16885 1545 -28624 10193 39199 63820 10972 7457 -35695 17265 0 -2 2597 -21029 6749 11681 -63820 -39198 -34998 30582 -40903 36488 -1 10 21289 -16892 -18723 23121 -9666 14079 -40632 45045 -9 -1 33834 -38230 7813 -12214 
1 -1 2 0 1 3 1 2 0 1 1 0 2 3 0 2 1 0 1 0 2 1 1 2 0 63518 54407 12229 -33334 53056 64867 -9082 -12023 -1 1 0 10 -2227 23314 -89471 -28445 15335 5756 -58576 -59339 -1 -3 -54405 -63516 36069 -14963 -64865 -53055 8478 12625 0 3 -7 -1 -4986 -16101 28446 89474 -5983 -15102 59343 58580 2 0 25958 -35067 -1350 10461 1 1 -18251 16618 -36688 38316 -1 3 -42666 41037 12779 -11149 -1 -1 19716 -28822 35069 -25958 -10462 1350 2 2 -20162 21795 -56644 55014 -1 0 -5629 7263 -3426 1799 0 0 28826 -19712 39845 -50751 5 2 -30133 -30895 -13858 24784 -89474 28447 26771 -15844 3 -6 2 3 1534 -12440 54783 6245 53493 -42577 2 0 30897 30135 -24553 13630 -28445 89476 -19559 8636 8 2 0 2 -2132 13049 -6243 -54782 5524 6287 -18363 30174 -47833 45725 -11948 9843 0 2 1 -4 -16338 18463 18901 -16778 -6284 -5522 -30172 18367 -45498 47603 4736 -2629 -1 0 8 1 16948 -19062 19515 -21632 48510 -48370 -24650 23888 -58579 59341 3 2 16934 -16793 12963 -13098 2 0 28301 -28435 44826 -44958 -23887 24649 -59341 58579 3 2 31374 -31507 -22305 22443 1 2 10115 -9976 9720 -1041 -19928 28605 3 0 19715 28826 54786 -6244 -7649 -1040 -13202 4516 1 8 -2505 -6168 -28375 19699 5 2 -28827 -19715 6246 -54782 -1691 10387 13811 -5115 -6 2 3 -8 16111 4997 15110 5995 63515 54404 14979 -36063 53057 64863 -12618 -8466 3 2 9 2 -23318 2214 -5765 -15337 -54402 -63513 33329 -12239 -64862 -53054 12018 9076 1 -1 -55003 56642 1 -1 -7259 5633 -1797 3432 25960 -35071 -1347 10462 1 1 -21795 20173 -38314 36685 3 1 -41044 42671 11142 -12773 35072 -25958 -10457 1351 0 0 -16620 18250 -8644 19557 0 9 -13050 2125 42566 -53491 -1 0 -30130 -30894 -13639 24553 15857 -26766 -7 -1 12447 -1522 50755 -39831 0 2 30895 30133 -24779 13871 -47605 45490 2623 -4740 1 8 19059 -16954 21632 -19525 5524 6288 -18364 30176 -45714 47839 -9829 11952 -6 1 -18457 16350 16789 -18894 -6286 -5522 -30175 18364 31504 -31367 -22447 22314 0 2 9978 -10113 44959 -44821 -24651 23891 16794 -16930 13099 -12961 2 0 28442 -28304 48365 -48502 -23888 24654 -10382 1705 5126 -13804 0 -6 6178 2513 -19686 28381 1033 7646 -4525 13199 8 0 1032 -9721 -28607 19515 
0 -1 1 0 0 0 0 0 0 0 -1 0 -1 1 -1 0 0 0 0 0 0 0 1 0 1 30379 36523 -26939 14964 14439 52464 12669 -24643 -1 -2 1 5 16712 -4748 -5811 -61089 16114 -4154 -49810 -17090 0 0 -36525 -30379 -16810 28783 -52464 -14438 13227 -1251 0 -1 -5 1 -11850 -113 61089 5812 13978 -25944 17089 49810 2 2 -24564 30710 -22086 15941 0 -2 46074 -44973 -35325 34225 1 0 12381 -11282 -609 -494 0 2 -47234 53378 -30710 24567 -15941 22084 0 -1 33558 -34653 -17628 18727 0 1 31369 -32467 30703 -29604 1 2 -53379 47234 32343 -22454 -1 -1 11279 44001 39782 -49670 -5814 61089 2667 -12557 1 0 0 0 2788 7100 -77947 22668 20609 -30497 -1 -1 -43999 -11277 39847 -29956 -61091 5812 -7530 17420 0 1 1 0 23111 -33002 -22668 77945 35373 2653 69319 -31292 -24962 18160 14137 -20939 -1 -1 -1 0 -19591 26392 -35492 42293 -2652 -35374 31294 -69319 -27987 34790 -9273 16075 -1 -1 0 -1 -6307 -498 -44140 37334 29259 -35111 66666 -33946 -49810 17090 -1 -1 -9695 3844 -2076 7933 0 -4 -45187 51042 23692 -17842 33944 -66667 -17088 49812 -2 -2 -34054 39905 -28020 22162 4 -1 -34445 28585 -5721 -12277 17788 -35787 0 -2 -47234 -53379 -77943 -22666 -6970 24970 4351 13648 -1 -1 857 17138 25961 -7961 -1 -2 53380 47235 22667 77945 -23128 5122 -30248 12245 1 -1 1 -5 120 11855 25946 -13973 30378 36523 -28777 16816 14437 52463 1257 -13224 1 2 5 1 4743 -16718 4150 -16121 -36520 -30376 -14970 26934 -52464 -14437 24640 -12677 -1 0 -18724 17625 1 0 32469 -31369 29605 -30702 -24567 30710 -22084 15940 0 1 34653 -33557 -34223 35321 0 0 11279 -12380 493 609 -30710 24565 -15941 22085 0 1 44973 -46074 -17422 7532 1 0 32998 -23108 30495 -20606 1 0 11277 43999 29957 -39848 12559 -2669 0 1 -7101 -2788 22451 -32339 0 0 -43998 -11279 49673 -39787 -34787 27984 -16075 9272 2 0 498 6308 -37336 44141 35375 2652 69320 -31293 -18160 24962 20939 -14135 -1 2 -26395 19594 -42293 35493 -2652 -35374 31292 -69319 -39911 34051 -22167 28018 2 4 -28589 34441 17836 -23693 66669 -33945 -3840 9698 -7927 2078 -5 2 -51037 45190 35112 -29253 33947 -66670 -5125 23126 -12248 30249 2 1 -17140 -860 7961 -25963 -24970 6970 -13648 -4348 -2 2 12277 5723 35787 -17786 
1 2 1 1 2 2 0 1 1 0 2 2 -1 0 1 1 0 0 1 1 0 2 0 0 3 -6417 -20792 43684 -38809 -23189 -4021 -3860 8736 5 0 1 -4 -24589 19728 -41237 68449 8638 -13498 25200 2010 1 5 20794 6418 43127 -47997 4023 23191 -14489 9620 3 -1 6 1 13213 -8346 -68446 41239 6534 -1669 -2010 -25199 0 3 47657 -62028 -2395 16774 0 2 33061 -35633 28523 -25952 1 3 -40607 38034 -3072 5643 3 1 -46951 32578 62032 -47655 -16770 2397 1 3 29881 -27301 -6982 4418 -1 1 -46200 48777 18245 -20811 3 2 -32576 46953 -22735 3119 2 3 -43246 -66440 37805 -18173 -41238 -68449 11420 8213 0 -4 3 2 -30929 11313 15078 94609 1199 18419 0 1 66442 43249 25137 -44764 68451 41239 -41 -19586 6 0 0 0 12573 7045 -94606 -15076 -2010 21180 49349 -30179 5572 -8999 4540 -7967 0 2 0 2 14975 -11546 -31913 35342 -21179 2012 30181 -49348 15968 -12535 -15914 19349 1 3 0 0 3377 -6805 -31024 27599 -5820 9963 28170 -51359 25204 -2007 0 -1 57421 -53276 -13747 9593 0 8 -17079 12926 -15718 11576 51360 -28168 2010 -25201 2 1 29394 -33536 -1423 5580 -4 -1 -45858 50015 1460 -15673 -53997 39782 1 3 -46954 -32578 15078 -94609 1693 12549 -171 14411 -1 -10 9920 4296 -32814 47034 -3 -1 32581 46957 94610 -15078 -16864 2623 18524 -32762 12 -1 -1 6 8343 -13216 1669 -6540 -6416 -20790 47997 -43134 -23189 -4020 -9625 14489 -1 2 -4 -1 -19717 24593 13504 -8629 20793 6418 38818 -43679 4021 23189 -8733 3869 0 3 -4412 6987 0 -1 -48776 46210 20813 -18236 47657 -62032 -2395 16772 3 1 27313 -29882 25947 -28521 3 -1 -38036 40607 -5639 3067 62032 -47656 -16772 2397 2 0 35638 -33068 19585 34 0 6 -7050 -12574 -18422 -1205 1 0 -43247 -66436 44769 -25150 -8205 -11412 -4 0 -11299 30930 -3108 22740 3 2 66440 43248 18185 -37802 12534 -15961 -19339 15913 0 0 6811 -3375 -27599 31034 -2011 21182 49351 -30182 8999 -5572 7965 -4536 2 0 11551 -14979 -35349 31920 -21180 2013 30184 -49349 33544 -29387 -5569 1428 2 -6 -50013 45873 -11566 15724 28172 -51364 53267 -57419 -9599 13743 6 1 -12932 17078 -9965 5812 51365 -28171 -2634 16854 32758 -18538 1 12 -4308 -9929 -47043 32804 -12532 -1681 -14395 184 -12 1 15688 -1445 -39764 53603 
0 -7244 -7243 -15200 -15202 -7958 -7958 425 425 7669 7668 15628 15627 7245 7244 15204 15204 7958 7960 -424 -424 -7668 -7668 -15626 -15626 23380 23383 22690 22691 -21842 -21841 -23191 -23191 19918 19917 -26227 7885 -44945 -44949 -15193 -15195 935 934 30028 30027 -54335 -54335 23379 23383 22691 22693 -21842 -21840 -23190 -23189 19918 19918 7880 -26227 -44943 -44946 -15195 -15195 937 936 30026 30025 -54335 -54335 -6203 -6202 1189 1190 -17897 -17897 -46708 -46711 -22504 -22505 -55038 16539 -24194 -24195 9 10 -54333 -54333 15986 15989 -6205 -6204 1191 1191 -17900 -17900 -46715 -46716 -22510 -22511 16546 -55039 -24201 -24201 5 3 -54335 -54335 15984 15989 20174 20171 -17898 -17898 13968 13968 -45866 -45868 15197 15196 -44621 -44621 -28813 8659 -19914 -19914 21417 21419 -4978 -4975 20171 20173 -17898 -17898 13968 13968 -45866 -45869 15198 15196 -44621 -44623 8662 -28813 -19914 -19914 21419 21417 -4978 -4974 21363 21363 -1665 -1669 -20684 -20683 -44049 -44054 19918 19918 1534 -460 21991 21988 45355 45358 21362 21363 -1667 -1670 -20684 -20683 -44048 -44051 19918 19918 -461 1534 21989 21989 45356 45358 21997 21996 -22630 -22633 -30025 -30025 54338 54339 -22638 -22640 1564 1567 27759 -8343 46201 46203 21995 21995 -22629 -22633 -30025 -30027 54337 54338 -22641 -22641 1564 1565 -8342 27759 46200 46201 45519 45522 24252 24252 54339 54338 -15986 -15989 4976 4975 2496 2496 23766 23764 56575 -17001 45518 45520 24250 24250 54338 54337 -15982 -15985 4980 4979 2492 2494 23762 23761 -16999 56575 26226 -7882 44949 44949 -932 -932 -23380 -23379 -22689 -22687 21840 21842 23194 23194 -19914 -19914 -7878 26225 44948 44947 -934 -936 -23379 -23378 -22689 -22691 21842 21844 23191 23190 -19915 -19915 22510 22508 55040 -16534 24200 24201 -4 -6 6206 6207 -1190 -1189 17901 17902 46716 46712 22512 22511 -16543 55039 24202 24203 -1 -3 6203 6204 -1189 -1188 17902 17903 46718 46715 44622 44627 28813 -8656 -21416 -21416 -20171 -20171 17902 17901 -13966 -13969 45871 45867 44624 44627 -8659 28813 -21415 -21414 -20170 -20168 17902 17902 -13968 -13969 45873 45869 20688 20685 44054 44054 -1536 461 -21986 -21987 -45356 -45350 -21361 -21361 1671 1668 20686 20684 44053 44053 463 -1536 -21989 -21988 -45355 -45355 -21363 -21363 1671 1666 22641 22643 -1565 -1563 -27763 8345 -46202 -46198 -21996 -21993 22635 22630 22642 22643 -1563 -1563 8342 -27763 -46201 -46198 -21995 -21993 22635 22631 -2492 -2493 -23762 -23762 -56576 17005 -45518 -45518 -24248 -24250 -2494 -2492 -23762 -23762 17001 -56576 -45517 -45518 -24248 -24652 
-4 11257 11257 -4535 -4536 -15794 -15793 -4116 -4116 -15374 -15373 418 418 -11260 -11259 4533 4533 15792 15791 4113 4113 15370 15372 -422 -421 -14531 -14531 46654 46653 -15747 -15746 45421 45420 27751 27750 40748 -12249 -12059 -12062 1808 1810 -10827 -10826 3023 3026 25754 25755 -14535 -14533 46655 46652 -15749 -15747 45420 45420 27751 27750 -12245 40747 -12060 -12062 1811 1814 -10827 -10829 3026 3028 25754 25755 19653 19652 29952 29952 -47288 -47287 -1257 -1254 32464 32465 -16427 4932 -46391 -46387 -12669 -12669 25754 25756 -24831 -24835 19654 19652 29953 29954 -47288 -47288 -1261 -1256 32461 32461 4936 -16427 -46393 -46392 -12672 -12672 25753 25754 -24832 -24836 -33867 -33869 -47289 -47289 10091 10094 -2575 -2571 -1816 -1813 -14652 -14653 -57185 17185 -27740 -27740 -45947 -45948 7750 7745 -33863 -33864 -47287 -47287 10092 10095 -2572 -2567 -1813 -1813 -14648 -14647 17183 -57185 -27737 -27737 -45943 -45944 7749 7744 20394 20393 -25308 -25305 32513 32511 -13854 -13856 27751 27750 -14907 4477 -45152 -45149 1218 1214 20393 20391 -25311 -25306 32511 32515 -13852 -13855 27751 27750 4477 -14908 -45150 -45150 1219 1215 -33816 -33818 7271 7276 -3030 -3029 -25744 -25743 -47129 -47130 -13407 -13407 -55665 16725 -94 -98 -33817 -33819 7269 7273 -3027 -3025 -25743 -25743 -47129 -47130 -13410 -13409 16729 -55663 -95 -98 12860 12861 45916 45916 -25744 -25743 24833 24831 -7745 -7748 -11566 -11566 -44622 -44619 1508 -458 12856 12858 45911 45913 -25744 -25744 24829 24827 -7750 -7750 -11569 -11567 -44622 -44623 -453 1508 -40770 12252 12062 12062 10829 10828 14531 14533 -46652 -46650 15746 15747 -45417 -45420 -27741 -27740 12249 -40771 12063 12065 10831 10830 14528 14529 -46647 -46649 15744 15744 -45415 -45417 -27740 -27739 -32463 -32458 16403 -4930 46394 46394 12672 12674 -19653 -19655 -29956 -29956 47298 47299 1258 1260 -32459 -32458 -4934 16403 46394 46395 12676 12673 -19656 -19657 -29956 -29956 47298 47299 1260 1261 14653 14656 57164 -17182 45950 45951 33873 33870 47300 47300 -10098 -10096 2575 2577 14653 14653 -17177 57164 45951 45948 33871 33868 47299 47299 -10095 -10093 2574 2574 -32511 -32509 13859 13856 14883 -4476 45152 45156 -1213 -1214 -20394 -20397 25304 25307 -32511 -32509 13857 13858 -4475 14883 45152 45156 -1212 -1215 -20395 -20398 25303 25306 47134 47131 13411 13411 55641 -16722 100 98 33820 33818 -7275 -7273 47135 47136 13414 13414 -16725 55643 102 100 33824 33822 -7277 -7274 11568 11567 44621 44623 -1532 461 -12858 -12858 -45914 -45911 11570 11571 44624 44627 454 -1532 -12855 -12856 -45912 -46087 
2 12078 12078 8567 8568 -3509 -3508 17551 17551 5473 5474 8984 8984 -12075 -12075 -8565 -8565 3512 3512 -17547 -17549 -5471 -5471 -8981 -8982 12367 12369 11471 11471 -13626 -13625 -14902 -14902 50030 50030 43724 -13139 25636 25633 -26008 -26009 52007 52006 -15 -16 7351 7350 12366 12367 11471 11472 -13626 -13626 -14903 -14900 50030 50030 -13137 43724 25633 25634 -26007 -26008 52007 52007 -14 -14 7351 7350 -22043 -22042 -3469 -3469 33351 33352 -25275 -25279 35528 35530 31014 -9319 -9211 -9211 51595 51595 7350 7350 -6207 -6205 -22044 -22043 -3468 -3467 33352 33353 -25276 -25275 35530 35531 -9320 31015 -9209 -9210 51598 51596 7351 7350 -6208 -6207 -35620 -35621 33352 33353 -24771 -24772 -26687 -26688 26010 26013 24835 24836 -12705 3822 -50030 -50032 15902 15903 28738 28740 -35618 -35618 33354 33354 -24772 -24773 -26684 -26685 26009 26010 24838 24840 3818 -12704 -50030 -50030 15905 15905 28739 28741 -6197 -6195 -16353 -16354 36577 36579 26272 26272 50032 50030 63536 -19089 17339 17339 27644 27644 -6199 -6197 -16355 -16357 36580 36580 26273 26273 50032 50030 -19095 63535 17341 17340 27646 27647 -34572 -34572 18592 18591 17 19 -7351 -7351 -9423 -9420 51383 51386 19814 -5953 26234 26235 -34570 -34572 18593 18592 16 16 -7350 -7350 -9421 -9419 51385 51388 -5954 19814 26235 26237 -24198 -24196 11261 11259 -7350 -7350 6210 6209 -28739 -28737 51794 51798 16340 16340 32522 -9772 -24196 -24196 11262 11259 -7350 -7350 6210 6209 -28738 -28736 51796 51797 16340 16339 -9773 32522 -43717 13140 -25631 -25632 -52004 -52006 -12365 -12363 -11470 -11467 13628 13631 14903 14904 -50030 -50030 13140 -43717 -25631 -25632 -52003 -52006 -12365 -12365 -11469 -11467 13627 13628 14904 14904 -50030 -50030 -35530 -35528 -31010 9319 9212 9210 -51594 -51597 22046 22048 3468 3471 -33353 -33353 25278 25277 -35530 -35528 9322 -31009 9212 9210 -51595 -51597 22045 22046 3471 3473 -33352 -33353 25277 25277 -24835 -24834 12711 -3820 -15900 -15900 35623 35623 -33351 -33353 24775 24774 26691 26689 -24836 -24836 -3815 12711 -15903 -15903 35622 35620 -33352 -33354 24775 24774 26687 26687 -36576 -36575 -26270 -26270 -63530 19091 -17335 -17338 -27641 -27641 6199 6201 16359 16357 -36580 -36578 -26273 -26274 19095 -63531 -17340 -17341 -27646 -27646 6198 6199 16356 16355 9422 9423 -51385 -51385 -19810 5954 -26234 -26235 34574 34573 -18589 -18591 9422 9421 -51385 -51385 5955 -19810 -26235 -26233 34574 34571 -18588 -18590 -51794 -51794 -16338 -16338 -32517 9773 24196 24200 -11258 -11257 -51794 -51795 -16338 -16341 9773 -32518 24198 24198 -11259 -11650 
-72989 -33587 -33589 -33583 -33585 -33584 -33582 -33587 -33584 -33584 -33582 -33588 -33586 -33585 -33584 -33590 -33587 -33590 -33590 -33587 -33590 -33589 -33590 -33585 -33589 -21343 -21344 12545 12546 -21344 -21343 12546 12545 42006 42009 -79098 16706 12555 12550 -21347 -21349 12553 12550 -21347 -21349 42009 42007 -21346 -21345 12543 12542 -21344 -21343 12541 12545 42005 42007 16705 -79099 12550 12550 -21346 -21349 12549 12550 -21348 -21350 42007 42004 -21348 -21346 -21351 -21349 42021 42023 12555 12552 12550 12552 -79090 16701 12559 12558 12557 12555 42010 42008 -21343 -21344 -21348 -21347 -21350 -21348 42018 42021 12549 12549 12549 12547 16705 -79090 12555 12553 12552 12552 42008 42006 -21343 -21344 12552 12550 42017 42021 -21346 -21346 12552 12550 -21343 -21342 12552 12550 -79086 16703 42015 42012 12554 12555 -21347 -21346 12555 12555 42018 42022 -21346 -21349 12554 12554 -21346 -21345 12555 12557 16702 -79086 42017 42014 12555 12557 -21343 -21344 -21348 -21345 -21342 -21342 12541 12544 12548 12548 42005 42004 -79092 16706 12552 12550 12546 12547 -21351 -21348 -21344 -21344 12552 12550 12558 12554 42009 42007 16700 -79092 12559 12559 12553 12552 12553 12555 -21346 -21346 -21343 -21343 42011 42014 12555 12557 12550 12554 -79087 16703 12548 12549 12558 12555 -21344 -21345 -21346 -21346 42013 42015 12559 12560 12554 12558 16701 -79087 12554 12553 12544 12547 12543 12542 42012 42012 -21349 -21350 -21347 -21346 12548 12549 12553 12552 -79097 16706 12550 12550 12547 12544 42014 42014 -21351 -21352 -21348 -21346 12550 12555 12555 12555 16702 -79097 -79089 16704 12547 12547 12549 12546 -21348 -21347 12553 12555 -21350 -21347 12554 12555 42015 42012 16703 -79090 12549 12550 12550 12547 -21349 -21349 12555 12557 -21349 -21347 12554 12558 42016 42013 12549 12549 -79100 16707 12544 12539 12545 12541 -21346 -21343 -21345 -21343 42000 41999 12547 12546 12554 12554 16703 -79101 12548 12545 12550 12549 -21347 -21344 -21345 -21343 42003 42001 12552 12552 12545 12546 -79104 16706 12545 12544 12548 12546 42003 41999 -21344 -21346 12547 12547 12545 12545 16707 -79104 12543 12545 12545 12544 42002 41999 -21347 -21347 12546 12546 12555 12555 12550 12550 -79099 16702 12549 12547 12553 12550 -21345 -21342 -21348 -21348 12548 12548 12543 12544 16708 -79100 12541 12538 12547 12542 -21347 -21344 -21350 -21351 12544 12547 12549 12548 -79104 16705 12550 12550 12547 12549 -21348 -21348 12541 12543 12545 12545 16707 -79104 12549 12548 12545 12543 -21348 -21348 12550 12549 12549 12547 -79096 16703 12554 12555 12558 12557 12543 12545 12544 12539 16703 -79097 12550 12546 12552 12218 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -6422 -6422 -65553 -65547 -17883 -17881 -55152 -55151 1 0 1 1 55153 55155 17885 17883 65554 65549 6424 6426 1 1 -6417 -6419 -65560 -65558 -17888 -17886 -55140 -55145 0 0 1 1 55147 55142 17890 17888 65562 65558 6419 6421 1 1 -24309 -24307 24310 24308 1 1 30458 30459 -30452 -30462 1 1 58357 58358 -58359 -58352 1 1 6424 6422 -24308 -24305 24309 24306 1 1 30457 30465 -30456 -30458 0 1 58360 58352 -58353 -58352 1 1 6424 6421 3207 3214 1 1 24309 24311 -3208 -3210 -17884 -17889 35103 35097 1 1 1 1 -35097 -35101 17887 17889 3202 3209 1 1 24306 24307 -3200 -3205 -17880 -17884 35094 35096 0 1 1 2 -35093 -35092 17884 17886 -24307 -24309 17886 17890 3207 3214 -35097 -35098 1 1 1 1 35101 35099 -3206 -3210 -24303 -24305 17883 17887 3202 3208 -35095 -35091 1 0 1 1 35091 35098 -3202 -3205 -30454 -30463 6424 6422 -6422 -6417 1 1 -58357 -58350 58355 58355 2 1 30460 30460 -30454 -30458 6424 6422 -6422 -6419 1 1 -58355 -58353 58362 58353 2 2 30456 30460 55151 55151 65557 65551 1 1 -6422 -6421 -17885 -17882 -65554 -65549 -55149 -55149 0 0 55148 55144 65559 65556 1 0 -6421 -6419 -17887 -17884 -65559 -65556 -55143 -55148 1 1 1 1 -55153 -55149 -65551 -65548 6426 6424 65554 65550 17885 17883 55151 55155 1 2 1 1 -55143 -55144 -65561 -65555 6422 6419 65563 65558 17890 17886 55146 55144 1 2 30456 30460 1 1 -58360 -58350 58358 58357 24310 24307 -24308 -24306 1 1 -30453 -30458 30455 30465 1 0 -58353 -58353 58359 58351 24311 24307 -24308 -24305 1 1 -30458 -30458 -35096 -35100 1 1 35101 35100 -3204 -3212 1 1 -24307 -24308 3208 3212 -35095 -35090 2 1 35093 35097 -3201 -3206 1 1 -24305 -24306 3203 3206 -3206 -3212 35102 35098 1 1 -35095 -35101 3209 3212 24310 24310 -17885 -17887 -3199 -3208 35094 35095 1 1 -35095 -35091 3203 3208 24307 24307 -17882 -17884 58355 58353 -58358 -58350 1 1 -30455 -30462 30458 30460 -6422 -6419 58360 58353 -58353 -58356 1 1 -30456 -30456 30454 30463 -6422 -6420 65555 65552 55149 55154 1 1 -55152 -55147 -65553 -65550 65561 65556 55148 55146 1 2 -55144 -55145 -65559 -65958 
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 24361 24358 -2671 -2677 -17739 -17740 35539 35542 1 1 0 2 -35542 -35535 17740 17740 2675 2676 -24357 -24358 1 1 24364 24360 -2683 -2678 -17742 -17743 35545 35548 1 1 1 0 -35548 -35541 17745 17745 2683 2681 -24360 -24363 1 1 6622 6622 -6620 -6621 2 2 58117 58117 -58112 -58117 0 1 29984 29988 -29983 -29982 1 1 -24361 -24362 6615 6615 -6615 -6616 2 2 58108 58109 -58101 -58108 2 1 29997 29992 -29991 -29991 1 2 -24356 -24358 65528 65537 2 2 -6617 -6619 -65529 -65530 -17739 -17743 -55434 -55430 1 1 2 2 55434 55436 17742 17742 65532 65532 1 2 -6617 -6619 -65532 -65530 -17739 -17742 -55438 -55428 2 1 2 1 55433 55436 17742 17741 6617 6619 17742 17742 65530 65533 55438 55430 1 1 0 2 -55429 -55436 -65533 -65529 6618 6620 17742 17742 65530 65536 55438 55432 1 2 1 0 -55432 -55431 -65526 -65533 -58106 -58111 -24360 -24359 24359 24361 1 1 -29989 -29989 29988 29993 1 1 58110 58111 -58109 -58114 -24361 -24360 24360 24364 2 2 -29984 -29986 29989 29986 1 1 58114 58113 -35545 -35537 2677 2679 2 1 24362 24358 -17739 -17740 -2674 -2678 35543 35545 1 2 -35546 -35539 2680 2679 2 2 24363 24359 -17741 -17742 -2679 -2674 35543 35546 1 0 1 1 35545 35537 -2675 -2673 -24360 -24356 2679 2674 17740 17740 -35537 -35539 2 1 1 1 35551 35544 -2680 -2681 -24365 -24360 2680 2685 17744 17744 -35543 -35546 2 1 58114 58120 0 1 -29985 -29982 29985 29985 -6620 -6620 6621 6622 1 1 -58114 -58115 58105 58112 1 0 -29990 -29993 29994 29994 -6615 -6615 6617 6617 1 1 -58106 -58106 55439 55430 0 2 -55432 -55435 -65531 -65531 1 1 6618 6620 65532 65532 55436 55433 1 0 -55431 -55432 -65526 -65536 1 1 6618 6619 65532 65535 -65526 -65533 -55435 -55428 1 1 55434 55434 65531 65536 -6617 -6618 -17741 -17742 -65526 -65531 -55436 -55429 2 1 55432 55438 65534 65530 -6617 -6619 -17740 -17741 29989 29989 -29990 -29987 0 2 -58108 -58109 58107 58113 24360 24361 29988 29988 -29984 -29987 1 1 -58110 -58112 58111 58116 24361 24363 2681 2676 -35540 -35543 1 1 35547 35541 -2676 -2675 2677 2681 -35542 -35544 1 0 35548 35541 -2676 -3064 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -51778 -14992 71384 52452 36713 30059 -48867 -74960 0 0 0 -1 108116 15713 -52018 -14751 -60397 -63435 26895 39872 0 0 14991 51778 -15592 -108235 -30057 -36712 68295 55537 0 0 1 1 -53051 -70784 14751 52017 50432 73394 -39872 -26895 0 0 242 -37027 15065 21721 0 0 -39237 -28991 65421 2808 1 0 -27227 95449 -30327 -37895 0 0 19589 17198 37028 -239 -21722 -15066 0 0 35656 32567 34529 -102753 0 0 -28563 -39667 40294 27935 0 0 -17198 -19589 -66105 -3011 0 1 -25122 -12145 29849 39269 52018 -14751 26422 -95538 0 -1 0 0 45469 23648 -19830 -17439 -33844 102959 0 0 12144 25120 -26268 -42847 14752 -52016 28646 40469 0 0 0 0 -26041 -43073 17438 19829 9817 -3159 -4523 -2133 -62646 50303 -20165 32509 0 0 0 0 17560 -29904 26389 -14045 3160 -9815 2132 4522 -37303 49646 -34902 22562 0 0 0 0 -36987 49328 -22809 10467 34610 -58673 -5292 -7682 -26897 39873 0 0 38730 -14661 -50460 26392 0 0 -8426 32489 65342 -41275 7682 5292 -39873 26897 0 0 17060 -41122 40494 -16434 -1 0 4844 -28913 33083 -28652 -23612 19174 0 0 -19589 17198 19829 -17438 -11227 15665 26164 -30595 0 0 21982 -26418 -32178 36608 0 0 -17198 19589 17439 -19828 21193 -25622 -6737 11174 0 0 0 0 -70780 -53047 73398 50435 51778 14991 -108238 -15597 -36712 -30057 55535 68291 0 0 0 0 15714 108119 -63431 -60394 -14990 -51777 52448 71379 30055 36710 -74962 -48870 0 0 -102757 34527 0 0 -39665 -28558 27933 40290 -240 37026 -15065 -21720 -1 0 32570 35659 2805 65419 0 0 95454 -27223 -37898 -30332 -37028 239 21722 15067 0 0 -28988 -39235 40471 28646 -1 0 -43073 -26045 102960 -33843 -1 -1 25122 12147 -42849 -26269 -95537 26422 -1 0 23648 45467 -3010 -66104 0 0 -12145 -25119 39268 29846 49646 -37301 22560 -34904 0 0 49330 -36986 10466 -22810 -9816 3160 4524 2133 50303 -62644 32507 -20166 0 0 -29904 17563 -14046 26387 -3160 9815 -2132 -4522 -41126 17056 -16430 40500 0 0 -28909 4847 -41276 65339 5293 7684 -14664 38727 26396 -50458 0 0 32490 -8423 -58674 34605 -7684 -5294 -25628 21190 11171 -6739 0 0 -26416 21985 36612 -32174 15661 -11231 -30598 26161 0 0 -28648 33087 19179 -23624 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -11419 20125 -45998 29859 28190 -36893 40963 -24819 1 1 1 1 732 -16873 19134 -10429 -40447 56590 -4545 -4157 1 1 -20122 11423 1746 14395 36893 -28190 -40380 24242 1 1 1 1 46489 -30348 10431 -19132 -56975 40837 4158 4546 1 1 -30552 -991 -16767 48314 1 1 -88186 29685 37546 20958 1 1 55739 2769 1835 -60339 1 1 33366 -1818 993 30554 -48312 16769 1 1 35522 22989 -50574 -7932 1 1 -11484 -47018 95588 -37083 1 1 1818 -33365 49731 5101 1 1 14589 14975 -1273 -53554 -19132 -10429 46664 8161 0 1 1 1 -9497 -45325 -2810 32375 -36698 -18122 1 1 -14973 -14587 53942 883 10430 19132 558 -55384 1 0 1 1 10081 44750 -32372 2813 32736 32348 -50133 -14948 -54028 -66669 54366 66339 1 1 1 1 -65000 -55702 102487 18214 -32346 -32733 14951 50135 67061 53645 -101584 -19115 1 1 1 1 64421 56281 -49820 -70884 -39475 38755 17398 -17787 4546 -4156 1 1 -39391 40110 -44710 43994 1 1 -11164 11889 26446 -25728 17787 -17398 4159 -4544 1 1 -4861 4142 -52710 53433 1 1 -41500 40786 88839 -23583 -10305 -54945 1 1 -33363 -1818 2812 32373 65539 -283 -47142 -18108 1 1 -41616 -23637 54561 10696 1 1 1820 33366 -32372 -2811 31888 -97141 47727 17530 1 2 1 1 -30347 46491 40837 -56976 11422 -20125 14396 1746 -28188 36894 24241 -40380 1 1 1 1 -16871 734 56588 -40446 20126 -11421 29858 -45997 -36891 28191 -24821 40961 1 1 -7927 -50573 1 1 -47019 -11486 -37083 95591 30554 993 16770 -48314 1 1 22986 35519 20961 37550 1 1 2767 55737 -60338 1837 -991 -30552 48316 -16768 1 1 29682 -88187 -55381 559 1 1 44747 10078 -18126 -36702 1 1 -14584 -14975 887 53944 8164 46667 1 1 -45328 -9498 5096 49729 2 1 14976 14586 -53551 -1269 53643 67060 -19115 -101587 1 1 56285 64423 -70882 -49816 -32734 -32347 50133 14949 -66672 -54033 66337 54364 1 1 -55700 -64999 18218 102490 32348 32735 -14948 -50131 4144 -4859 53431 -52713 1 1 40782 -41503 -25725 26449 -17397 17787 40113 -39390 43994 -44712 1 1 11885 -11168 38758 -39472 -17784 17401 -97138 31887 17530 47725 1 1 -23635 -41615 10696 54559 -282 65538 -18108 -47145 2 1 -23584 88840 -54947 -10700 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1861 -17615 31011 5107 13270 6205 -75054 38933 -1 0 -1 0 9655 26466 -13119 -6358 -63857 27741 50175 -30699 0 0 17613 1859 -20890 -15227 -6204 -13269 -46014 82128 0 0 0 0 -33235 -2880 6355 13118 53282 -17165 30702 -50173 0 0 11258 4496 -11409 -4343 0 0 1753 27460 -3417 -25797 0 0 -29425 204 13664 15556 0 0 -1654 -14098 -4497 -11258 4344 11410 0 0 -20387 -8835 32573 -3351 0 0 19303 9913 -3086 -26129 0 0 14100 1656 -28739 16196 0 0 37056 -43816 56098 -43555 13117 -6355 -8303 -4230 0 0 0 0 -48031 60563 -9603 2842 -418 12951 0 0 43817 -37056 -37463 24931 6358 -13116 -15275 27819 0 0 1 0 -73036 60494 -2843 9602 -36905 43970 -9755 2690 19381 -32489 24574 -11476 0 0 0 1 63738 -76836 7975 5131 -43970 36905 -2691 9754 -48538 61636 -995 -12111 0 0 0 0 57331 -44223 10657 -23755 86035 63961 46661 34216 -50175 -30699 1 0 -76168 -73820 59953 90038 0 0 -87698 -62297 -56879 -93109 -34214 -46659 30698 50173 0 0 86290 63702 -70530 -79464 0 0 69065 80921 3290 19794 -57111 34030 0 0 1654 -14100 9603 2843 24719 -1638 -68688 45604 0 0 -26868 3791 46991 -23910 0 0 14098 -1656 -2842 -9602 -14145 -8936 -52380 75458 0 0 -1 0 -2882 -33238 -17165 53282 1861 17616 -15227 -20891 -13270 -6205 82131 -46011 0 0 0 0 26462 9652 27741 -63859 -17614 -1859 5108 31010 6204 13269 38935 -75050 0 0 -3355 32570 0 0 9915 19305 -26131 -3088 -11256 -4497 11409 4345 0 0 -8832 -20382 -25800 -3422 0 0 206 -29422 15555 13661 4498 11257 -4346 -11409 -1 0 27464 1758 27813 -15280 0 0 60499 -73033 12956 -413 0 0 -37058 43818 24924 -37468 -4235 -8307 -1 0 60569 -48027 16202 -28734 0 0 -43818 37057 -43559 56092 61640 -48534 -12107 -991 1 0 -44228 57326 -23760 10653 36905 -43968 9756 -2688 -32484 19388 -11472 24579 0 0 -76840 63733 5126 7972 43970 -36904 2690 -9754 63701 86288 -79462 -70527 0 0 80926 69069 -93112 -56884 -46659 -34215 -73822 -76171 90040 59953 0 0 -62292 -87694 63957 86031 34213 46658 -8937 -14144 75459 -52377 0 0 3788 -26871 -23911 46992 -1639 24720 45606 -68683 0 0 19791 3286 34032 -57125 
1 1 0 1 1 0 1 1 0 1 0 0 1 1 1 1 1 1 1 1 1 0 0 1 0 23655 -43802 63697 -26337 30703 -10556 19258 -56624 0 0 1 -1 -24294 61662 -17571 -2574 -37999 641 -1466 21613 0 0 43800 -23657 -41248 3885 10558 -30702 15285 22071 0 0 0 1 -76682 39325 2573 17571 -23761 61123 -21610 1469 0 -1 41228 26230 -54356 -13098 0 0 40766 84338 -54987 -70118 1 1 -83872 -41240 92688 32423 -1 -1 -32982 -34475 -26230 -41228 13100 54358 0 0 -43008 -82106 85148 39967 0 1 61420 63689 -30924 -94183 0 0 34478 32985 -62780 34957 0 -1 -19037 4042 3467 24353 17572 -2572 -54305 26495 0 0 -1 -1 31925 -4118 -8246 -6753 32616 -4809 0 0 -4039 19039 -1226 -26583 2574 -17571 -46672 74493 0 1 0 0 2615 -30436 6752 8245 32168 9089 -21378 -19883 -64901 -11624 89496 -12982 0 0 0 -1 -45440 -31073 5589 70937 -9090 -32169 19882 21376 34739 41773 11479 -88006 0 0 0 0 10897 65627 -3348 -73166 -26989 -15810 -10792 -12285 1466 21612 0 0 31879 10925 -62374 19569 0 0 12769 30029 57149 -14341 12287 10794 -21614 -1469 0 0 -9428 -33375 612 42191 -1 0 -15009 -27798 -28435 31210 -1049 -1720 -1 0 32981 -34476 8247 -6752 66056 -63288 23399 -26175 0 0 -72539 69774 -21400 24172 0 0 34475 -32983 6753 -8245 -4296 1525 11145 -8379 0 1 1 1 39320 -76686 61121 -23762 -23656 43805 3885 -41246 -30700 10557 22076 15290 0 -1 -1 0 61657 -24299 638 -38001 -43801 23659 -26334 63698 -10557 30700 -56619 19264 0 0 39963 85144 1 -1 63690 61421 -94185 -30926 -41227 -26229 54358 13099 0 0 -82101 -43003 -70123 -54993 1 1 -41238 -83872 32421 92687 26230 41229 -13101 -54359 0 -1 84343 40772 74486 -46677 1 0 -30430 2621 -4803 32624 -1 0 19039 -4042 -26589 -1231 26488 -54310 0 1 -4112 31932 34966 -62774 0 0 4041 -19039 24347 3461 41779 34746 -88000 11487 0 0 65622 10891 -73171 -3354 -32168 -9089 21378 19883 -11618 -64896 -12976 89502 -1 0 -31079 -45446 70930 5583 9091 32170 -19881 -21375 -33376 -9429 42192 612 0 -1 -27795 -15004 -14344 57144 10791 12285 10924 31878 19571 -62374 0 0 30035 12773 -15815 -26993 -12287 -10794 1526 -4294 -8373 11149 0 0 69771 -72545 24171 -21402 -63285 66057 -26169 23404 0 0 31205 -28441 -1722 -1081 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 17902 21324 9627 -82376 -20059 -19165 37172 35572 1 1 1 2 -1873 -70869 -12262 51491 37881 34871 -20445 -18777 0 1 -21321 -17900 85805 -13060 19166 20060 -34676 -38070 1 1 0 1 7004 65749 -51487 12265 -36535 -36203 18778 20447 1 1 30164 -33588 2161 1265 1 1 -34481 28138 -58120 64467 1 1 -24891 31246 -25100 18748 1 1 22928 -19502 33588 -30164 -1261 -2157 1 1 -29029 35383 -598 -5752 1 1 -70537 64194 23757 -17411 0 0 19503 -22927 -28044 -90189 1 1 -32708 -31041 90040 28197 12265 51489 -76203 -42031 1 1 1 1 81622 36618 -53090 -10659 86764 31476 1 1 31045 32711 -26525 -91713 -51488 -12264 81330 36909 1 1 0 1 -79124 -39112 10663 53093 387 -1282 -20766 21663 29354 -27691 17863 -19521 1 1 1 1 -20066 21727 32643 -34303 1282 -386 -21660 20770 29366 -31021 -22986 24647 1 1 0 1 17571 -19228 30872 -29212 -30458 27361 20382 -22049 20448 -18777 1 1 28009 -24918 18774 -21861 2 1 -62143 65242 -28259 31352 22051 -20380 18780 -20445 1 1 67423 -70520 -17428 20529 1 1 -1367 -1721 41462 37235 -86224 7539 1 1 -22925 -19503 53090 -10662 36960 41729 -6163 -72529 1 1 -36333 -42354 -9203 87901 1 1 19506 22928 10662 -53091 -38302 -40393 8659 70032 1 2 1 0 65745 7000 -36208 -36540 -17900 -21323 -13056 85809 20061 19167 -38067 -34673 1 1 2 1 -70871 -1876 34866 37877 21324 17902 -82373 9633 -19162 -20057 35575 37176 1 1 -5748 -596 1 1 64188 -70542 -17407 23762 -30163 33591 -2159 -1265 1 0 35379 -29032 64472 -58116 1 1 31242 -24896 18752 -25095 -33587 30166 1265 2160 1 1 28134 -34484 36910 81330 1 1 -39112 -79123 31475 86763 1 1 32711 31042 -91709 -26522 -42032 -76205 1 1 36617 81623 -90192 -28046 1 1 -31042 -32709 28198 90043 -31023 29364 24648 -22986 1 0 -19228 17570 -29212 30875 -385 1283 20767 -21662 -27693 29350 -19520 17863 1 1 21727 -20067 -34300 32645 -1280 389 21663 -20767 -70514 67427 20524 -17434 1 1 -1726 -1370 31356 -28256 -20380 22050 -24913 28013 -21866 18769 1 1 65238 -62147 27366 -30454 -22047 20383 -40386 -38298 70035 8661 0 1 -42357 -36335 87898 -9208 41733 36964 -72527 -6161 1 1 37231 41460 7534 -86629 
1 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 3789 19900 -8599 -35345 6765 -30458 30738 13190 0 0 0 0 4445 -48375 -2478 26171 -12497 56439 -5249 -18439 0 0 -19900 -3788 51477 -7551 30455 -6768 -50488 6548 0 0 -1 0 19678 24262 -26167 2481 -43216 -709 18438 5249 0 0 6268 -22382 -10555 26668 0 0 15025 -44898 -17144 47018 0 0 5368 24522 45446 -75336 0 0 -24415 40528 22380 -6271 -26666 10557 0 0 82197 -52310 -18323 -11564 0 0 -48246 18374 10265 19606 0 0 -40527 24417 -764 -52366 0 0 -7727 -20919 -15435 68566 2479 26166 -26373 -26758 0 0 -1 0 -15836 68969 18148 -46794 36228 16909 0 0 20922 7731 -81782 28645 -26169 -2481 50493 2643 0 1 0 0 -3909 -49226 46798 -18145 12016 25204 13861 -51081 -10178 -58854 -10072 79107 0 0 0 0 -36511 -32522 -6021 75054 -25208 -12018 51086 -13857 45643 23396 -14046 -54992 0 0 0 0 56257 12779 -91198 22159 -24149 48604 -25877 39065 5250 -18439 0 0 41738 -66209 -3758 28229 0 0 22029 -46484 -11319 -13149 -39065 25877 18440 -5250 0 0 1139 23314 -51953 27501 0 0 75193 -50723 -29515 -90925 32175 88276 0 0 24416 40527 -18148 -46797 -40436 -80016 64698 55738 1 1 53638 66812 -75052 -45381 0 0 -40526 -24416 46794 18145 96150 24287 -84446 -36001 -1 1 0 -1 24257 19672 -717 -43225 -3789 -19900 -7542 51485 -6766 30458 6554 -50482 0 0 0 0 -48380 4441 56430 -12505 19900 3789 -35336 -8590 -30454 6770 13196 30742 0 0 -11557 -18317 0 0 18364 -48254 19614 10275 -6266 22382 10555 -26669 0 0 -52316 82190 47026 -17139 0 0 24512 5359 -75328 45456 -22379 6270 26667 -10557 0 0 -44905 15018 2641 50491 0 0 -49224 -3906 16905 36225 0 0 7728 20918 28650 -81779 -26761 -26376 0 1 68970 -15835 -52370 -767 0 0 -20920 -7732 68569 -15432 23392 45639 -54989 -14045 0 0 12778 56255 22162 -91194 -12015 -25204 -13861 51079 -58856 -10183 79109 -10071 0 0 -32524 -36513 75057 -6018 25208 12018 -51083 13858 23323 1147 27491 -51963 0 0 -50731 75185 -13143 -11311 25876 -39066 -66200 41747 28221 -3768 0 0 -46490 22022 48610 -24142 39067 -25876 24295 96157 -35996 -84442 1 0 66807 53631 -45390 -75063 -80008 -40428 55746 64703 1 0 -90930 -29519 88267 32144 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 77363 -103823 -76692 72700 35409 -8947 -28186 32184 4112 3813 1 1 -28603 32600 32653 -6189 7905 -11898 15714 -42172 -4110 -3811 103825 -77362 57585 -53588 8948 -35408 -287 -3706 -3811 -4110 1 1 -60529 56536 6191 -32652 -29725 33720 42175 -15710 3813 4112 -110013 -71170 -112768 -68413 -35789 -18457 2519 -29867 -21131 -6218 1 1 32742 -5393 24229 3125 35791 18460 90093 91092 71172 110015 68415 112770 18459 35791 -2025 29378 34151 -6798 1 0 -13633 -13714 -2406 -24944 -18458 -35790 -91090 -90092 -74581 68720 -12454 826 -48364 9522 17634 -23497 32653 6191 37985 -32120 1 1 12456 -824 17530 -11664 19922 18924 61565 -55701 -825 12456 -9520 48365 -18125 23990 -6189 -32651 51148 -57011 1 1 826 -12454 10949 -16810 -18922 -19921 -51120 6766 22678 21680 -30667 23974 48274 -41577 12456 826 1 1 8073 -1376 61548 -68243 -6764 51122 -21677 -22677 17652 -10954 40861 -47554 -825 -12454 0 0 20405 -27097 -62037 68736 -13807 5071 28444 29443 15712 42174 35792 -18458 13565 -4826 24794 -16054 2 1 9843 -18579 26826 -18086 -29441 -28442 -42172 -15710 18460 -35790 5545 -14281 -2972 -5764 1 2 -9350 18090 -28542 28695 11183 -11332 -4110 3813 90095 -91091 19922 -18922 -76126 75978 -28127 28280 2 1 -60587 60438 -30290 30442 -3811 4112 91093 -90092 18924 -19920 54309 -54154 -347 198 2 2 1 2 -56533 60530 -33718 29726 77363 -103823 53590 -57584 35410 -8947 3707 289 4111 3813 0 1 -32596 28605 11900 -7903 103824 -77362 -72698 76695 8949 -35407 -32183 28188 -3811 -4110 6801 -34148 2 1 13716 13636 24945 2406 -110014 -71170 -112768 -68413 -35789 -18457 -29377 2027 6219 21132 1 0 5393 -32741 -3123 -24225 71173 110017 68415 112770 18460 35791 29870 -2515 57014 -51147 1 1 16811 -10946 55702 -61564 -12454 826 -48364 9522 -23988 18126 32122 -37984 0 1 11666 -17528 -68717 74582 -825 12456 -9520 48365 23500 -17633 10956 -17650 47554 -40857 1 0 27100 -20402 -68735 62039 -51120 6766 22678 21680 -23971 30669 41577 -48271 1 0 1378 -8071 68246 -61546 -6764 51122 -21678 -22676 14283 -5544 5766 2973 1 1 -18089 9352 18088 -26824 28445 29443 4827 -13563 16056 -24793 1 1 18581 -9841 -5069 13809 -29441 -28443 54158 -54306 -197 348 1 1 -60436 60590 -30441 30291 -75976 76128 -28278 28129 1 2 -28693 28543 11334 -11573 
0 0 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0 1 1 0 1 1 0 63145 2438 -3212 13115 -7142 -58439 16375 -26274 -13209 -6424 0 1 -39850 29953 -60562 -5019 -65796 75696 -48047 113632 13212 6426 -2436 -63143 30538 -40437 58441 7143 63162 -53260 6427 13212 1 0 9987 -87 5021 60563 40563 -50459 -113630 48048 -6425 -13210 -2581 -58123 -56001 -4704 15118 -33291 8288 -17450 -743 -8419 1 1 -32657 41824 25349 -16181 -15116 33293 41684 19023 58125 2583 4705 56000 33293 -15115 -19435 28599 -31516 40683 1 1 5337 -14498 -111 -9051 -33292 15117 -19021 -41682 -1503 9889 636 15996 108612 -53068 -48361 56748 -60561 5020 34320 -42702 1 1 -635 -15994 -52107 43725 -39101 -16440 33765 -42148 -15992 -634 53068 -108610 59511 -67894 -5019 60563 -4454 12840 1 1 15996 637 -27427 35815 16441 39102 55191 -106488 14319 36980 70389 -78130 10657 -2912 -634 15996 1 1 -12316 20062 23528 -31270 106489 -55190 -36978 -14317 -38126 45871 19209 -26949 -15992 637 1 1 -67218 59476 -12378 20125 -22369 46779 -69508 -92169 -48048 -113629 -15115 -33291 -17716 -6687 -23164 -1240 2 1 -13338 37747 -9890 -14514 92171 69510 113631 48050 33294 15118 -9604 34014 48400 -23993 1 2 2193 -26597 1801 -5221 -42756 46178 13212 -6424 41684 -19022 -39101 16442 -32730 36155 58028 -61447 1 1 -31664 35085 70081 -73500 6427 -13209 19023 -41682 -16440 39103 7499 -10917 21511 -18087 1 1 1 1 88 -9987 50461 -40559 63145 2439 40438 -30538 -7142 -58439 53263 -63160 -13209 -6425 1 1 -29949 39853 -75696 65798 -2437 -63143 -13112 3216 58439 7143 26277 -16374 6427 13211 -40681 31520 1 1 14500 -5333 9053 112 -2581 -58123 -56000 -4703 15117 -33292 -28598 19436 8420 745 1 1 -41821 32658 16183 -25346 58125 2583 4705 56003 33294 -15115 17452 -8285 -12836 4455 1 2 -35812 27429 42151 -33764 637 15996 108612 -53066 67897 -59509 42704 -34318 1 1 -43723 52108 -9886 1503 -15992 -635 53068 -108610 -56747 48363 -45868 38126 26951 -19206 0 1 -59474 67219 -20123 12381 55193 -106487 14319 36980 78134 -70388 2913 -10655 1 0 -20060 12319 31272 -23527 106489 -55190 -36978 -14317 -34012 9607 23994 -48398 1 2 26600 -2192 14515 9892 -69509 -92169 6689 17718 1243 23166 1 1 -37745 13340 -46776 22372 92172 69510 10920 -7497 18089 -21509 1 1 -35083 31666 73503 -70079 -36153 32732 61449 -58027 1 1 5223 -1799 -46176 42354 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -49464 8578 15266 -21438 113209 -72325 -66945 73119 9803 2438 -1 0 21039 -14868 25556 15330 -43857 37687 -13679 -27207 -9803 -2438 -8578 49464 -20296 26469 72325 -113210 60291 -66465 -2439 -9804 0 0 7515 -13685 -15330 -25557 -47415 53585 27207 13679 2438 9803 23907 34134 -63747 121788 6664 10714 77136 -68376 10761 -1999 0 0 12835 -21596 32412 -41174 -6664 -10714 -41320 -16722 -34134 -23908 -121788 63745 -10715 -6664 -65036 56275 9352 -18114 0 -1 -7805 16565 58862 -50099 10714 6664 16722 41319 10040 -11583 -29307 26245 -11877 1651 -1958 415 25556 -15330 -28204 29749 0 0 29307 -26245 12943 -11399 17412 -7186 -30152 31695 -26245 29307 -1651 11877 -10141 11685 15330 -25556 -348 -1195 0 0 26245 -29306 -6287 4744 7186 -17412 -99530 -86003 105067 80469 -28924 916 8570 19436 29306 26245 0 1 2631 25375 -40922 12914 86003 99530 -80469 -105067 8812 19197 -37124 9117 -26245 -29306 -1 0 4024 -32029 28821 -814 -57671 55629 -5535 19062 -13679 27206 -6664 10715 -5307 7349 61356 -59315 0 0 8706 -10748 77782 -75741 -19062 5535 -27206 13679 -10714 6664 10338 -12380 29914 -31956 0 0 3393 -1353 82840 -79125 492 -4205 -9803 2439 -41320 16722 17412 7185 -26624 22912 -5147 8860 0 1 -54286 50572 -5522 9235 -2439 9803 -16723 41320 -7186 -17412 -64647 68359 -1507 -2206 -1 1 -1 0 13685 -7512 -53584 47413 -49464 8578 -26469 20298 113210 -72325 66463 -60291 9803 2439 0 0 14867 -21039 -37685 43859 -8578 49465 21438 -15266 72324 -113210 -73119 66949 -2438 -9803 18114 -9354 0 0 -16565 7803 50099 -58861 23908 34135 -63745 121788 6664 10715 -56274 65037 2000 -10761 0 0 21597 -12834 41173 -32412 -34135 -23908 -121788 63747 -10714 -6664 68375 -77137 1195 349 0 0 -4744 6287 -31695 30153 -29306 26245 -11876 1650 -11686 10142 -29747 28205 0 0 11399 -12941 11583 -10039 -26244 29307 -1650 11877 -414 1959 -19196 -8810 -9116 37123 0 0 32030 -4022 814 -28822 -99532 -86002 105067 80470 -918 28924 -19436 -8571 0 0 -25376 -2632 -12915 40922 86003 99532 -80469 -105065 12380 -10338 31958 -29914 0 0 1352 -3395 75741 -77783 -5535 19063 -7349 5308 59314 -61357 0 1 10748 -8706 -55628 57669 -19062 5535 -68361 64647 2206 1507 0 0 -50572 54286 -9235 5522 -22912 26624 -8861 5147 0 1 79125 -82838 4205 -507 
1 1 0 1 1 1 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 1 0 83209 85739 25208 295 -68840 -100107 -46759 21257 -24153 -26432 0 -1 -29007 3504 -107945 -61001 38339 -12835 130754 38194 24152 26432 -85739 -83208 -2115 -23389 100109 68840 1226 24276 26432 24152 0 0 30252 -4749 61001 107946 -53722 28218 -38193 -130753 -26433 -24153 24737 -22206 -14369 16900 -13478 14236 13305 -12924 -24486 24868 0 0 -72479 72098 4762 -5144 13477 -14234 -5072 2543 22207 -24737 -16899 14369 -14236 13478 -9560 9178 -58625 58242 0 0 49385 -49005 10620 -10238 14234 -13478 -2542 5072 46009 -38922 2348 11710 -22807 69753 34949 -27862 -107945 61001 56577 -63663 1 0 -2346 -11709 21962 -29048 -19665 -27280 37103 -44189 -11709 -2347 -69752 22808 -38694 31608 -61001 107945 -57819 64907 0 0 11709 2346 23572 -16487 27280 19665 -61912 30646 19442 11827 5917 -10638 4476 244 -2347 11709 0 0 85868 -81149 -5142 423 -30646 61914 -11826 -19441 77195 -72474 -5721 1000 -11709 2346 0 0 -40334 35616 1397 3323 -59784 45812 42473 50088 130754 -38193 13478 14236 -7298 21272 -46065 60037 0 1 -21991 8020 -23328 37301 -50087 -42472 38193 -130754 -14236 -13479 -15794 1821 61446 -75418 -1 1 25736 -11766 12439 -11290 44251 -45400 24152 -26432 -5072 -2542 -19664 27280 -7355 6206 -5314 6464 0 0 -11194 10045 -21156 22306 26432 -24152 2542 5073 -27279 19665 -8025 9175 -40219 39070 -1 0 0 0 4748 -30252 -28217 53720 83209 85739 23388 2114 -68840 -100107 -24277 -1227 -24153 -26433 -1 1 -3504 29007 12836 -38339 -85738 -83208 -295 -25208 100107 68840 -21258 46761 26432 24152 -58244 58624 0 0 49003 -49386 10237 -10619 24737 -22207 -14369 16899 -13479 14234 -9177 9560 -24868 24486 0 0 -72097 72479 5144 -4762 22207 -24737 -16898 14369 -14236 13478 12924 -13306 -64908 57821 1 0 16486 -23573 44190 -37103 2347 11708 -22807 69753 -31609 38694 63663 -56576 0 0 29048 -21961 38922 -46008 -11709 -2347 -69752 22809 27862 -34949 72475 -77193 -998 5719 0 0 -35614 40335 -3324 -1397 -61914 30646 19442 11827 10637 -5918 -244 -4475 0 0 81149 -85871 -423 5143 -30645 61914 -11826 -19441 -1824 15794 75420 -61447 0 0 11765 -25737 -37301 23328 42473 50088 -21271 7299 -60037 46064 0 0 -8017 21992 -45812 59783 -50088 -42473 -9176 8025 -39070 40220 0 0 -10045 11194 -22305 21157 -6206 7355 -6464 5314 0 0 11289 -12439 45399 -44285 
-1 0 0 -1 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 -1 0 -1 0 -1 0 -5348 -25476 14496 -19148 6580 24245 8891 -4238 30162 -20932 -1 0 -37792 42445 -33494 64319 1707 -6360 -15846 -14978 -30162 20933 25475 5348 33623 -28969 -24245 -6580 -8465 3811 20932 -30161 0 -1 27890 -32542 -64320 33494 6983 -2330 14978 15846 -20933 30162 38842 -58971 -1232 -18897 -2884 -3143 34103 -37143 41230 -44269 0 0 -11457 14496 -64179 67218 2883 3143 -75260 95388 58971 -38842 18897 1232 3143 2884 49845 -46806 -26065 29105 0 0 -36661 33622 55490 -58527 -3143 -2883 -95388 75259 -7436 22202 17288 11999 49339 48474 -34902 49668 -33495 -64320 -13514 -1251 0 0 -17288 -11999 53757 -68523 36417 -134231 -7728 -7038 -11998 -17288 -48475 -49339 -49045 34280 64320 33494 23417 -8651 1 0 11999 17288 -54184 68950 134231 -36417 9266 8400 76491 -94157 -5937 8604 64972 -67638 -17288 11999 0 0 -12629 9963 -33403 36071 -8399 -9266 94157 -76492 -9227 6559 -55068 57735 -11999 17288 0 0 12203 -9536 -50544 47878 13999 -13868 -85756 84891 -15846 14978 2884 -3143 -85478 85348 6672 -6803 0 0 6873 -6740 1165 -1296 -84890 85757 -14978 15845 3143 -2883 37359 -37229 -15362 15493 1 1 77075 -77207 1578 24183 10867 -36628 -30161 -20932 -75260 -95389 36416 134230 -15771 -9987 48260 -22501 0 0 -11480 -14280 37251 -11490 20933 30162 95389 75260 -134231 -36417 24462 1298 -47834 22075 0 1 -1 0 32542 -27889 2330 -6983 -5349 -25476 28970 -33623 6579 24245 -3812 8465 30161 -20932 0 -1 -42445 37792 6361 -1707 25476 5348 19148 -14496 -24245 -6580 4238 -8891 20932 -30162 -29104 26066 0 0 -33622 36662 58527 -55489 38842 -58971 -1232 -18897 -2884 -3143 46807 -49843 44269 -41230 1 0 -14496 11458 -67218 64179 58971 -38842 18897 1232 3143 2884 37143 -34104 8651 -23416 0 0 -68948 54184 7037 7728 17288 11999 49339 48474 -34281 49045 1252 13514 0 1 68523 -53757 -22202 7438 -11999 -17287 -48475 -49339 -49669 34904 -6559 9227 -57735 55068 0 0 9535 -12203 -47879 50544 9265 8399 76491 -94157 -8604 5938 67638 -64970 0 -1 -9962 12629 -36071 33404 -8400 -9266 94156 -76492 37229 -37359 -15493 15362 0 0 77206 -77076 1296 -1166 -85758 84891 -85347 85478 6803 -6672 0 0 6740 -6872 13868 -13998 -84892 85757 -1298 -24462 -22075 47835 0 -1 14279 11480 11491 -37250 9988 15772 22499 -48260 1 0 -24182 -1577 36627 -10872 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -28410 -36320 30287 -40057 35703 29030 -8821 18596 -5322 24706 2 1 -52626 62399 -44909 109645 10006 -19775 -9375 -55355 5325 -24704 36322 28412 45747 -35972 -29029 -35700 -13796 4026 -24703 5324 1 1 48736 -58505 -109642 44912 -13286 23059 55357 9377 24706 -5323 73323 -81231 -7290 -618 -8066 5700 -22866 21674 70893 -72085 0 1 -14144 15339 38297 -37100 8068 -5698 54101 -46190 81233 -73321 620 7292 -5698 8068 -26469 27664 -39047 40243 0 1 -61885 60693 -35013 33821 5700 -8066 46192 -54099 -7099 30432 22139 24137 54287 100269 52866 -29534 -44910 -109642 -32993 9663 1 1 -22138 -24136 -36411 13083 -127421 -27131 -24741 1414 -24135 -22138 -100267 -54285 -3528 -19802 109644 44911 36885 -13553 1 1 24137 22140 59034 -35702 27133 127423 -26323 19655 -46808 53482 -32956 31950 -33608 34617 -22138 24138 1 1 -11460 12468 27009 -28015 -19653 26327 -53480 46811 1114 -105 37501 -38505 -24136 22140 1 1 34080 -35086 22329 -21321 10053 -16993 73136 -27154 -9375 55356 8068 5701 1514 5430 28385 -21443 1 0 -83705 76766 21792 -14849 27155 -73135 -55355 9377 -5699 -8066 -77542 70602 -25102 18163 1 1 34370 -27427 -7115 -8022 62118 -46977 5325 24706 54101 46192 -127420 27133 3085 12056 36689 -51825 1 1 3226 11915 13916 -29052 -24704 -5323 -46190 -54099 -27131 127422 -6366 -8771 -59304 74448 1 0 2 1 58509 -48734 -23057 13287 -28411 -36320 35975 -45744 35703 29031 -4024 13796 -5322 24705 1 1 -62398 52627 19777 -10004 36322 28413 40057 -30287 -29029 -35701 -18594 8824 -24704 5323 -40239 39049 1 0 -60690 61886 -33819 35014 73322 -81232 -7289 -617 -8066 5701 -27662 26470 72088 -70891 1 1 -15338 14146 37103 -38294 81233 -73321 620 7291 -5698 8068 -21671 22869 13555 -36883 1 1 35703 -59032 -1414 24744 22139 24137 54287 100268 19804 3530 -9661 32993 1 1 -13082 36413 -30431 7102 -24135 -22138 -100265 -54285 29536 -52865 105 -1112 38507 -37499 1 0 35087 -34078 21322 -22327 -26326 19655 -46808 53482 -31949 32958 -34615 33610 1 1 -12466 11461 28017 -27007 -19653 26327 -53480 46811 -70603 77544 -18160 25103 1 1 27429 -34369 14852 -21790 73137 -27153 -5427 -1511 21445 -28383 1 1 -76762 83707 16995 -10052 27156 -73136 8773 6368 -74446 59308 1 1 -11912 -3225 29055 -13913 -12054 -3083 51827 -36687 0 0 8024 7117 46978 -62508 
0 -1339 -1339 7122 7122 9150 9150 -9150 -9150 -7122 -7122 1339 1339 -1339 -1339 7122 7122 9151 9151 -9150 -9150 -7122 -7122 1339 1339 -2141 -2141 55399 55398 -9955 -9956 -61313 -61314 1 1 28526 -2843 55727 55725 4757 4756 -60985 -60985 -3058 -3058 0 0 -2141 -2141 55398 55398 -9955 -9956 -61313 -61313 0 0 -2843 28526 55725 55725 4756 4757 -60986 -60986 -3058 -3058 0 0 33549 33549 -5892 -5892 -1 0 -13998 -13999 43720 43721 -151744 15126 42023 42023 -12301 -12301 -1 -1 29798 29798 33549 33549 -5892 -5892 1 1 -13998 -13999 43721 43722 15124 -151743 42024 42023 -12300 -12301 0 1 29798 29798 40516 40517 0 0 1978 1978 -2336 -2336 4756 4757 39147 39147 -194927 19430 0 0 -966 -967 30771 30771 40517 40516 0 0 1978 1978 -2336 -2336 4756 4756 39147 39147 19429 -194927 0 -1 -966 -967 30771 30771 -29635 -29635 -25572 -25573 -49904 -49904 10787 10786 0 0 194927 -19429 -48968 -48968 11723 11723 -29635 -29636 -25572 -25572 -49904 -49904 10787 10786 1 0 -19430 194927 -48968 -48968 11722 11723 -53107 -53107 -24599 -24599 -3058 -3058 -1 0 22121 22121 -51844 -51844 151743 -15124 23385 23385 -53107 -53107 -24599 -24599 -3058 -3058 0 1 22121 22121 -51842 -51844 -15126 151743 23386 23385 -5792 -5792 8746 8746 0 0 29798 29798 30771 30772 -3158 -3160 11380 11380 -28526 2844 -5792 -5792 8746 8746 1 0 29798 29798 30772 30772 -3158 -3158 11380 11380 2843 -28525 28526 -2843 55727 55725 -60985 -60986 -2141 -2141 55398 55398 -9955 -9956 -61313 -61314 0 0 -2843 28525 55727 55725 -60985 -60985 -2141 -2141 55399 55399 -9955 -9955 -61314 -61314 0 0 43721 43721 -151744 15126 42024 42024 -12300 -12301 33549 33549 -5891 -5892 -1 0 -13998 -13998 43721 43721 15124 -151742 42023 42023 -12301 -12300 33549 33549 -5892 -5892 0 0 -13998 -13998 39148 39147 -194926 19429 -966 -966 40518 40517 0 0 1978 1978 -2336 -2335 39148 39147 19430 -194927 -966 -966 40517 40517 0 0 1978 1978 -2335 -2336 -49903 -49904 10787 10786 194927 -19429 -48968 -48968 11722 11723 -29636 -29636 -25572 -25572 -49904 -49904 10787 10786 -19430 194927 -48968 -48968 11723 11722 -29636 -29636 -25572 -25572 22121 22121 -51842 -51844 151742 -15124 23385 23385 -53107 -53107 -24599 -24599 22121 22121 -51844 -51844 -15126 151743 23385 23385 -53107 -53107 -24599 -24599 -3159 -3159 11380 11380 -28526 2844 -5792 -5793 8746 8746 -3159 -3159 11380 11380 2844 -28525 -5793 -5793 8746 8736 
1 -4665 -4665 -8762 -8762 6139 6139 -6137 -6137 8764 8764 4668 4668 -4665 -4665 -8762 -8762 6139 6139 -6137 -6137 8765 8765 4668 4668 -35040 -35041 -20352 -20351 -33780 -33781 -1530 -1530 1 1 99410 -9908 -17940 -17939 15664 15665 882 882 16924 16924 0 1 -35041 -35042 -20351 -20352 -33781 -33781 -1530 -1531 1 1 -9909 99411 -17940 -17939 15665 15664 881 882 16924 16924 1 2 1725 1725 -35748 -35748 1 1 -24436 -24437 -12127 -12128 186686 -18607 -13876 -13876 -22688 -22688 2 2 1017 1017 1725 1725 -35748 -35747 0 0 -24437 -24438 -12128 -12128 -18607 186684 -13877 -13876 -22689 -22689 0 1 1016 1017 -35681 -35682 1 1 22113 22113 61298 61300 15664 15664 -35018 -35019 -130778 13036 1 0 60636 60637 8174 8173 -35681 -35682 1 1 22113 22113 61298 61300 15664 15664 -35019 -35018 13036 -130778 1 1 60636 60637 8174 8173 11914 11914 9948 9947 2971 2970 -26412 -26411 2 1 130780 -13035 797 797 -28584 -28584 11914 11914 9947 9946 2971 2971 -26412 -26411 1 1 -13034 130780 797 797 -28584 -28584 -20583 -20583 17103 17103 16924 16924 1 0 56913 56913 -20345 -20346 -186683 18608 57152 57150 -20583 -20584 17102 17103 16925 16924 1 0 56913 56914 -20345 -20344 18609 -186683 57152 57150 -43490 -43490 63389 63389 0 1 1017 1017 8174 8174 -43916 -43915 62963 62963 -99409 9910 -43491 -43489 63388 63389 0 1 1017 1017 8173 8174 -43914 -43915 62963 62963 9909 -99409 99410 -9908 -17940 -17939 881 882 -35041 -35041 -20351 -20352 -33781 -33781 -1530 -1530 1 0 -9908 99411 -17940 -17939 882 882 -35041 -35041 -20352 -20351 -33780 -33781 -1530 -1529 1 1 -12128 -12128 186686 -18608 -13877 -13877 -22688 -22689 1725 1725 -35748 -35748 2 1 -24437 -24438 -12127 -12127 -18607 186684 -13876 -13876 -22688 -22688 1726 1725 -35748 -35748 1 1 -24437 -24437 -35019 -35018 -130776 13036 60636 60637 -35681 -35681 2 1 22114 22113 61300 61300 -35018 -35019 13037 -130776 60636 60636 -35681 -35682 1 1 22113 22113 61298 61300 2970 2971 -26412 -26411 130780 -13035 797 798 -28584 -28584 11914 11915 9947 9947 2971 2970 -26412 -26412 -13034 130780 797 797 -28584 -28584 11915 11914 9947 9947 56914 56913 -20345 -20345 -186683 18608 57150 57150 -20583 -20583 17103 17104 56913 56914 -20344 -20345 18609 -186683 57152 57152 -20582 -20583 17103 17104 -43915 -43915 62963 62963 -99409 9910 -43491 -43490 63388 63389 -43915 -43914 62963 62963 9909 -99409 -43490 -43490 63389 62997 
1 -10615 -10615 2954 2954 -3851 -3851 3853 3853 -2953 -2953 10616 10616 -10615 -10615 2954 2954 -3851 -3853 3853 3853 -2953 -2953 10616 10616 -9244 -9244 -24821 -24821 -8813 -8813 -18373 -18372 0 -1 226142 -22541 -25922 -25923 -32404 -32404 -19475 -19474 -31972 -31972 0 0 -9244 -9244 -24822 -24821 -8813 -8813 -18373 -18373 0 -1 -22541 226142 -25923 -25923 -32404 -32404 -19475 -19474 -31972 -31972 0 0 13765 13766 -2297 -2297 0 0 57498 57499 -45173 -45174 -62924 6272 -46268 -46269 58593 58593 0 0 20713 20714 13766 13766 -2297 -2297 0 0 57498 57499 -45174 -45174 6272 -62923 -46268 -46268 58593 58593 0 0 20713 20714 -34415 -34416 0 -1 -28725 -28725 18338 18339 -32404 -32404 -36611 -36612 82077 -8182 1 0 20535 20535 17445 17445 -34416 -34416 0 -1 -28724 -28724 18338 18339 -32404 -32404 -36611 -36612 -8181 82077 0 -1 20534 20535 17445 17445 17257 17257 23773 23773 -40001 -40001 57317 57317 0 -1 -82077 8181 -41241 -41241 56077 56078 17257 17257 23773 23772 -40001 -40001 57317 57317 0 -1 8181 -82078 -41241 -41241 56077 56079 -29243 -29243 20504 20504 -31972 -31973 0 0 19259 19259 -31584 -31584 62924 -6272 16917 16918 -29243 -29243 20504 20505 -31972 -31972 -1 0 19259 19260 -31584 -31584 -6272 62923 16917 16918 46630 46628 -2188 -2187 0 1 20713 20713 17445 17445 46483 46484 -2333 -2333 -226141 22540 46629 46629 -2188 -2188 -1 0 20714 20714 17444 17445 46484 46483 -2333 -2333 22541 -226143 226142 -22541 -25923 -25923 -19475 -19474 -9245 -9245 -24821 -24821 -8813 -8813 -18372 -18373 1 0 -22541 226142 -25923 -25923 -19474 -19474 -9244 -9244 -24821 -24821 -8812 -8813 -18373 -18372 1 0 -45174 -45174 -62924 6272 -46269 -46268 58593 58593 13765 13766 -2297 -2296 0 -1 57498 57499 -45174 -45174 6272 -62923 -46268 -46268 58593 58593 13766 13766 -2296 -2296 0 0 57499 57499 -36612 -36612 82077 -8181 20534 20535 -34416 -34415 0 0 -28725 -28725 18338 18339 -36612 -36612 -8181 82077 20535 20534 -34416 -34415 0 0 -28724 -28725 18338 18339 -40001 -40000 57317 57317 -82077 8180 -41241 -41241 56077 56078 17256 17256 23773 23772 -40001 -40001 57317 57317 8181 -82078 -41241 -41241 56078 56078 17257 17257 23772 23772 19259 19259 -31584 -31584 62924 -6272 16917 16918 -29243 -29243 20504 20504 19259 19259 -31584 -31585 -6272 62923 16917 16918 -29243 -29243 20504 20505 46483 46483 -2333 -2334 -226141 22540 46629 46629 -2188 -2188 46484 46484 -2334 -2333 22542 -226143 46629 46629 -2188 -2201 
1 -970 970 -16228 16229 -1563 1563 -6923 6923 -2710 2711 -12428 12428 -970 970 -16229 16229 -1563 1563 -6923 6923 -2709 2711 -12428 12428 6996 -5879 63590 -63437 -501 1618 33566 -33411 -74888 64044 -8956 7276 45218 -45065 31684 -30566 11953 -11799 15013 -13896 -74888 64045 11702 -12818 -53807 53652 8476 -9594 -16603 16449 -64046 74888 -7277 8958 56357 -56512 -29883 28763 31379 -31532 -11890 10774 -64045 74888 12055 6642 -9809 28506 -105859 -75563 65187 -62613 -1325 3898 -149864 121748 9682 -7109 -21940 24513 -105859 -75563 29401 -10703 -10254 -8442 17786 -36482 75564 105860 12599 -15171 7396 -9969 -121748 149868 102 -2675 65272 -67844 75563 105860 -15082 -3614 -55463 55710 -47435 29957 -20684 22485 48807 -48558 -28765 30566 54415 -54168 -14436 11727 -47435 29959 -36286 36535 13107 -11305 61532 -61782 -29959 47434 23807 -25607 28980 -29228 29883 -31684 47160 -47409 -11728 14436 -29959 47435 53250 -53498 1211 -3012 7355 621 41371 -33395 -6205 7303 6444 -5348 -47435 -29960 -63933 51935 12533 -11436 98064 -96966 -4233 -3741 -27053 19078 12276 -13373 95132 -96229 29957 47434 -51937 63931 4429 -5526 -20277 19180 -21757 22187 11632 -8509 -10773 13896 -105860 75563 -39785 40215 25384 -24954 -25026 20332 44755 -44325 27828 -28258 2687 -5808 11891 -15013 -75564 105860 49569 -49998 17947 -18377 -20330 25025 33031 -33461 26764 -24795 -3912 5882 -74889 -64045 3615 10704 3012 11306 81272 -79302 15113 -13143 -114768 93234 74810 -76781 13695 -15667 64044 74888 15082 -29401 -1211 -13107 -37941 35970 1849 -3819 -93234 114766 -8956 7276 56510 -56358 31532 -31378 12819 -11702 -53653 53806 9594 -8476 -16449 16603 -74888 64045 -7277 8958 45064 -45218 11800 -11953 5879 -6996 63436 -63590 -1618 500 33412 -33565 -64045 74889 9968 -7397 -149865 121748 2675 -103 67844 -65272 8442 10254 36482 -17786 -105859 -75564 15171 -12600 -3898 1325 -121748 149867 7109 -9683 -24512 21940 -6642 -12055 -28506 9809 75563 105860 62614 -65186 47408 -47161 -14436 11727 53498 -53249 61781 -61534 -47435 29957 25607 -23806 29228 -28980 54166 -54416 -11728 14436 -36535 36287 -55711 55462 -29959 47435 -22485 20684 48559 -48806 13373 -12276 96229 -95132 -63932 51935 5527 -4429 -19179 20277 3744 4234 -19077 27053 -7302 6206 5347 -6444 -51937 63931 11436 -12533 96966 -98064 -620 -7355 33396 -41370 49998 -49569 18376 -17947 -25026 20332 33461 -33031 28258 -27828 5810 -2686 -40215 39785 24954 -25384 -20331 25025 44326 -44755 -22186 21757 8510 -11631 -35971 37941 3820 -1849 -114767 93234 76780 -74810 15667 -13697 79302 -81271 13143 -15112 -93235 114767 24795 -26764 -5882 3911 
1 -1713 1713 9611 -9610 8807 -8806 -3702 3703 10147 -10146 -13674 13674 -1713 1713 9611 -9610 8807 -8806 -3702 3703 10147 -10147 -13674 13674 11852 -9876 -62138 62410 22016 -20041 -18245 18516 -86013 66851 -15829 12858 1869 -1597 -21984 23959 48372 -48100 2037 -62 -86013 66851 -22924 20950 7020 -7292 -17751 15777 -45261 44990 -66851 86013 -12858 15829 -62021 61750 11839 -13813 -25201 24929 -13727 11752 -66851 86013 -7415 -3655 -28870 17798 110433 -2994 55402 -56927 36411 -37936 88749 -72100 -22129 20605 -38570 37046 110432 -2995 9235 -20308 -2728 13800 33136 -22063 2994 -110432 30183 -28658 -25683 27207 72099 -88752 -32988 34512 61741 -60216 2994 -110433 6519 4554 39382 -40778 28529 69915 -36383 26239 5444 -6841 13814 -23959 -24583 23187 81321 -66063 28529 69915 -81845 80448 -16092 5947 -28653 30050 -69915 -28529 24695 -14549 80142 -78745 -11838 21985 -35570 36966 66064 -81320 -69914 -28529 18339 -16943 31847 -21700 -520 4785 -7889 12155 42308 -41722 -79177 79763 28529 -69915 -34187 27773 -25269 25853 8371 -7784 -11169 6905 23644 -27908 -31579 30993 19024 -19610 69915 -28529 -27772 34187 -38238 37651 77215 -77802 -8813 7203 -14369 2679 -11752 62 110433 2994 -77757 76148 16972 -18582 93698 -76118 10179 -11788 19541 -17932 30122 -18433 13727 -2037 -2994 -110433 22640 -21030 6198 -4589 76117 -93696 75407 -73798 -42365 44534 10176 -8008 -86013 -66851 -4554 20308 21701 -5946 -22046 24214 -62478 64645 -126275 102583 -17788 15620 -65293 63125 66851 86013 -6518 -9235 -31846 16093 45218 -47385 -1027 -1140 -102583 126274 -15829 12858 -61750 62022 -24929 25201 -20949 22924 7292 -7020 -15776 17752 -44989 45262 -86013 66851 -12858 15829 1597 -1868 48100 -48372 9877 -11851 -62409 62138 20042 -22016 -18517 18244 -66851 86013 -27207 25684 88750 -72099 -34512 32988 60216 -61741 -13800 2729 22064 -33135 110433 -2995 28658 -30181 37935 -36412 72099 -88751 -20605 22129 -37046 38571 3656 7417 -17797 28871 2994 -110433 56927 -55402 -36966 35570 81321 -66063 16942 -18339 -30050 28654 28529 69915 14549 -24694 78746 -80141 -23187 24583 66064 -81320 -80449 81844 40778 -39382 -69915 -28529 -26239 36384 6840 -5446 -30993 31579 19610 -19024 -34187 27773 -37651 38238 77802 -77216 -6904 11170 27908 -23642 41721 -42309 -79764 79177 -27773 34187 -25855 25268 7784 -8371 -4785 520 -12154 7889 21031 -22638 4590 -6198 93698 -76118 73798 -75407 17932 -19540 18433 -30122 -76148 77755 18581 -16973 76117 -93697 11788 -10179 -7205 8812 -2678 14368 47385 -45217 1139 1027 -126275 102583 -15619 17789 -63125 65293 -24214 22047 -64645 62478 -102583 126274 -44533 42365 8008 -10208 
0 -10746 10746 7317 -7317 -3406 3408 4831 -4831 -14546 14546 -7805 7807 -10746 10746 7317 -7316 -3406 3408 4831 -4831 -14546 14547 -7805 7807 -4371 16751 -14915 16617 -23684 36065 28924 -27221 -103696 -16431 -99231 80614 -34354 36057 -5474 17854 -66812 68514 5571 6808 -103696 -16430 -4059 -8320 36242 -37944 18118 -30498 62121 -63825 16430 103696 -80613 99233 -11441 9738 9399 -21779 36574 -38277 11187 -23565 16430 103696 17761 -26190 -21536 13106 -40410 122203 6397 -7559 20740 -21901 67566 -54891 48899 -50059 -43896 42736 -40410 122204 -8715 286 -13835 22264 15971 -7541 -122204 40409 42461 -41300 46516 -45357 54889 -67568 -27573 28731 13659 -12499 -122204 40411 17709 -9279 60328 -59787 7957 -46049 -4197 8121 77244 -76703 21779 -17855 16189 -15647 -31464 25562 7957 -46049 17595 -17054 33551 -29624 6929 -7469 46048 -7957 20955 -24881 -28384 27844 -9399 5474 -61983 61443 -25562 31466 46049 -7957 73450 -73991 -24557 20632 25609 -31175 -11913 6347 -19298 18532 -51479 50712 7957 46048 44612 -36242 83954 -84720 -2382 1617 -8851 14416 20907 -15339 86555 -85790 5683 -4917 -46049 -7957 36242 -44613 7090 -6324 51242 -50476 52233 -49925 19222 -2463 23566 -6808 -40410 -122204 -16381 18688 24850 -22544 -134328 109126 37891 -35584 15024 -17331 -10228 -6530 -11187 -5573 122204 40409 37707 -40015 -55088 52780 -109127 134329 10967 -13275 -4828 6066 -41262 42499 -103696 16430 9280 -285 -20631 29625 -40929 42167 58449 -57212 -72088 58562 -40967 39729 62588 -63826 -16430 103696 -17709 8716 24557 -33550 10692 -11930 32594 -33833 -58562 72088 -99231 80615 -9738 11441 38277 -36574 8322 4059 37945 -36241 30498 -18117 63825 -62122 -103696 -16430 -80614 99233 -36058 34354 -68515 66810 -16750 4371 -16618 14913 -36064 23684 27220 -28924 16430 103696 45357 -46517 67566 -54889 -28732 27572 12499 -13659 -22264 13835 7541 -15970 -40410 122204 41301 -42460 21901 -20741 54889 -67568 50059 -48898 -42736 43897 26190 -17761 -13106 21536 -122204 40410 7559 -6399 -61443 61983 -31464 25562 73990 -73451 7469 -6929 7957 -46050 24881 -20955 -27844 28384 15648 -16187 -25562 31466 17055 -17594 59787 -60328 46049 -7957 -8121 4196 76703 -77244 85789 -86555 4918 -5683 44612 -36242 6324 -7090 50477 -51242 -14416 8850 15339 -20906 -18533 19299 -50712 51479 36242 -44613 84721 -83956 -1617 2383 31175 -25610 -6347 11913 40014 -37708 -52782 55088 -134327 109126 13275 -10969 17331 -15025 6531 10228 -18687 16381 22544 -24848 -109126 134330 35585 -37890 49925 -52232 2464 -19222 11930 -10692 33833 -32595 -72087 58562 -39729 40967 63826 -62589 -42166 40929 57211 -58449 -58562 72088 -6066 4829 -42500 41250 
0 10987 -10987 -1824 1824 14836 -14835 6340 -6339 -9428 9428 -1817 1817 10987 -10986 -1824 1824 14836 -14836 6339 -6339 -9428 9429 -1817 1817 22351 -35008 -40709 38967 -27538 14882 5736 -7478 51252 71567 101456 -82420 58425 -60167 -11477 -1180 -54765 53023 -12703 47 51252 71567 -20249 32908 -52145 53885 20236 -7579 53274 -51532 -71567 -51253 82420 -101456 -47010 48750 -5614 18270 15088 -13347 23566 -10908 -71566 -51252 -27956 30058 -5986 8085 -62893 42503 -17067 17356 19350 -19062 -16843 13683 -85967 86256 -26257 26546 -62893 42504 -9708 11810 10865 -12966 -1318 -783 -42503 62893 28439 -28729 -88114 87825 -13683 16844 -6886 6596 -13418 13130 -42503 62893 11802 -13903 -42147 39794 118354 47490 -6499 -10593 38566 -40918 -18270 1180 -35154 32801 136997 -111294 118354 47490 21766 -24117 10059 -27150 -26616 28971 -47489 -118354 17361 -269 -27192 29545 5614 11477 46570 -44217 111294 -136997 -47489 -118354 37245 -34892 -7966 25057 -18682 11379 792 -8095 -68940 67936 -1358 353 118355 -47490 58538 -47556 -10683 9678 11773 -12777 29544 -22240 1302 6002 176 829 12774 -11769 47489 -118356 47555 -58539 69693 -68687 -400 1404 -10736 12232 -21151 32014 10908 -45 -62893 -42503 -52243 53737 -58774 60271 -87064 70729 -47153 48649 -58027 56532 23245 -34106 -23565 12704 42503 62893 -40610 39115 19099 -20595 -70729 87063 58526 -60022 28750 -28462 -80339 80626 51253 -71566 13903 -11810 -25056 27150 -13106 13392 -23938 24227 -16780 13632 -17335 17046 -12515 12227 71566 -51253 -11802 9708 7966 -10060 -26571 26281 82948 -83237 -13632 16780 101456 -82420 -48751 47008 13347 -15088 -32908 20250 -53885 52144 7579 -20235 51533 -53274 51253 71566 82421 -101454 60165 -58425 -53023 54765 35009 -22350 -38967 40710 -14882 27538 7478 -5736 -71566 -51253 -87825 88114 -16843 13683 -6596 6886 -13130 13418 12966 -10865 783 1318 -62893 42503 28729 -28439 19061 -19351 -13683 16843 -86256 85966 -26547 26257 -30058 27956 -8085 5985 -42504 62893 -17356 17067 44218 -46569 136997 -111294 34893 -37244 -28970 26617 118355 47489 270 -17361 -29545 27192 -32802 35153 111293 -136997 24117 -21766 -39795 42146 -47490 -118356 10592 6499 40918 -38567 -828 -177 11770 -12774 58538 -47556 68688 -69693 -1405 399 22241 -29544 -6002 -1301 -67935 68941 -354 1358 47556 -58539 -9679 10683 12778 -11772 -11378 18682 8095 -792 -39116 40610 20594 -19100 -87064 70729 60022 -58527 -56532 58027 34107 -23244 -53737 52244 -60269 58776 -70729 87062 -48648 47154 -12231 10737 -32013 21152 -26281 26571 83237 -82949 -16780 13632 -17047 17334 -12226 12515 -13395 13104 -24227 23939 -13632 16780 28462 -28750 -80627 80333 
0 -15013 15015 -5298 5299 12740 -12739 -2063 2064 747 -745 7476 -7474 -15013 15015 -5298 5299 12740 -12739 -2063 2064 747 -745 7475 -7474 35427 -18128 -19539 21921 11228 6072 6309 -3929 -42143 -125704 -138653 112639 63788 -61406 11178 6122 10344 -7961 12063 5237 -42144 -125705 -29321 12026 -60194 57817 -8849 -8447 -10977 8599 125707 42146 -112637 138655 -30625 28247 -25854 8557 2574 -4952 -12921 -4375 125707 42146 23678 -17572 18162 -12057 -25443 -33783 -15516 16360 93427 -92585 -48925 39748 14789 -13947 33879 -33037 -25443 -33783 2590 3515 -38353 32250 -15783 9681 33785 25445 -31264 30427 552 -1390 -39746 48927 -94523 93685 -20961 20123 33785 25445 -11200 5098 26842 -28858 59673 82743 6154 -20829 -27096 25078 -8556 -6120 69807 -71824 117644 -95570 59673 82742 23657 -25673 -13033 -1642 67137 -65114 -82740 -59671 -7011 21689 -19686 21708 25856 -11177 -36644 38666 95572 -117641 -82740 -59671 -28322 30345 4423 10256 28722 -26343 6751 -4372 49847 -49517 43744 -43416 59673 -82741 -19055 15481 52066 -51735 -4090 4419 -29581 27204 -15361 12984 44131 -44456 -10582 10257 82742 -59671 -15479 19057 -56733 56407 -42693 42367 39476 -39592 -28461 27601 4377 -5234 -25443 33785 -12925 12809 60635 -60750 6890 -5595 -69467 69351 54503 -54381 19851 -18989 12923 -12062 -33783 25445 -66807 66928 -47718 47838 5597 -6888 22685 -22565 8534 -9718 -37764 36582 -42144 125706 -5096 -3514 -10254 1644 25004 -26186 -48942 47759 69028 -56074 24628 -23441 -41969 43155 -125704 42146 11201 -2589 -4421 13034 -12087 13272 44276 -43089 56076 -69024 -138654 112641 -28245 30627 4955 -2572 -12024 29324 -57815 60196 8449 8851 -8597 10979 -42144 -125704 -112639 138654 61408 -63786 7963 -10342 18129 -35425 -21918 19541 -6070 -11226 3930 -6307 125705 42146 1392 -550 -48925 39748 -93683 94525 -20121 20963 -32248 38354 -9679 15785 -25443 -33783 -30425 31266 92587 -93424 -39745 48927 13950 -14787 33039 -33877 17573 -23676 12058 -18160 33785 25445 -16357 15518 -38663 36646 117643 -95569 -30343 28325 65117 -67134 59673 82742 -21688 7013 -21706 19689 71827 -69805 95571 -117642 25675 -23655 28861 -26840 -82741 -59671 20830 -6153 -25076 27097 44458 -44129 -10255 10584 -19055 15481 -56405 56736 -42365 42694 -27204 29581 -12982 15361 49519 -49844 43418 -43743 -15479 19057 51739 -52064 -4417 4091 26345 -28720 4373 -6750 -66926 66810 -47836 47720 6890 -5595 22567 -22683 54384 -54499 18991 -19849 -12808 12927 60752 -60633 5598 -6888 -69349 69469 39594 -39474 -27600 28461 -13272 12088 43091 -44274 69027 -56074 23443 -24626 -43154 41970 26188 -25002 -47758 48944 56076 -69024 9720 -8533 -36580 37378 
1 -3315 3317 -5983 5986 -1583 1585 18632 -18629 8073 -8071 -3863 3865 -3315 3317 -5984 5986 -1584 1585 18631 -18630 8073 -8071 -3863 3865 2408 1414 26838 -26312 6212 -2390 -92292 92819 -40138 3071 -30621 24877 13270 -12742 13968 -10147 -28881 29408 -37434 41257 -40138 3071 4489 -8306 -16921 16398 -27673 23855 41772 -42295 -3068 40140 -24875 30622 24189 -24713 -12142 8323 -87721 87198 28136 -31955 -3069 40140 10536 -3640 -14481 21379 11668 -78567 -54724 55673 5130 -4178 -55264 44898 17411 -16461 -71788 72738 11668 -78568 -29021 35918 -8710 1817 -6979 87 78570 -11665 78917 -79864 15626 -16574 -44895 55266 -7493 6547 -44814 43866 78570 -11666 33476 -40369 -11113 11367 95278 -112986 -10935 12762 -16935 17188 -8322 10149 30834 -30579 -14630 11886 95277 -112987 -39096 39350 -11893 13720 31870 -32119 112989 -95276 1637 -3460 41128 -41378 12144 -13968 6626 -6875 -11885 14631 112988 -95277 -11424 11174 16347 -18171 -9204 -12255 2641 -24103 38059 -41009 3292 -6243 95278 112989 172040 -139760 -14757 11808 32238 -35189 -93 21558 1813 19651 -17302 20258 34168 -31211 -112987 -95276 139761 -172038 -35761 38717 -8044 10999 77033 -78311 528 -9826 31957 -41255 11668 78571 -9643 8364 -46963 45685 74542 -60553 17180 -18458 -56276 57558 3927 5375 -28134 37437 -78568 -11666 19560 -18278 -69638 70921 60557 -74538 7013 -5732 86331 -85716 34422 -33808 -40138 -3068 40371 -35916 18173 -13718 -36377 36992 -19231 19846 -35691 28997 -48871 48260 -24505 23894 3070 40140 -33474 29023 -16346 11895 -80225 79614 -31289 30678 -28995 35694 -30621 24877 24715 -24187 -87195 87723 8309 -4487 -16396 16924 -23853 27675 42297 -41770 -40138 3070 -24875 30622 12744 -13268 -29407 28882 -1412 -2406 26314 -26836 2392 -6210 -92818 92294 -3069 40139 16575 -15625 -55264 44898 -6545 7495 -43865 44816 -1815 8712 -85 6982 11668 -78568 79865 -78916 4181 -5128 -44895 55266 16463 -17409 -72737 71790 3640 -10534 -21376 14484 78570 -11666 -55671 54726 6877 -6625 -14630 11886 -11173 11426 32121 -31868 95277 -112987 3462 -1635 41380 -41127 30582 -30831 -11884 14631 -39347 39098 -11364 11116 112989 -95276 -12760 10937 -17186 16936 -20256 17304 31213 -34166 172039 -139761 -38714 35764 -10997 8046 -21556 94 -19650 -1812 41012 -38057 6245 -3290 139762 -172039 -11806 14761 35191 -32236 12257 9207 24104 -2640 18281 -19558 -70919 69641 74542 -60553 5734 -7013 -57556 56278 -5373 -3925 -8363 9644 -45684 46965 60557 -74539 18459 -17178 78313 -77031 9828 -527 -79612 80227 -30677 31291 -35691 28997 -48258 48873 -23892 24507 -36990 36379 -19844 19233 -28995 35694 85718 -86329 33809 -34818 
2 17397 17397 -32682 -32682 15288 15288 15288 15288 -32682 -32682 17397 17397 17397 17397 -32682 -32682 15288 15288 15288 15288 -32682 -32683 17397 17397 -30168 -30170 -16993 -16989 64503 64501 -26548 -26541 49602 49607 80505 82079 -26544 -26546 64503 64501 -16992 -16990 -30170 -30169 24424 24429 -30168 -30170 -16989 -16993 64503 64501 -26543 -26547 49606 49604 82079 80505 -26543 -26546 64501 64504 -16987 -16992 -30170 -30169 24428 24426 -34333 -34333 -34331 -34331 -70098 -70095 41105 41112 41103 41103 -151249 -154207 40690 40690 40683 40687 -68993 -68990 -30170 -30169 -34331 -34331 -34332 -34333 -70096 -70100 41106 41103 41109 41109 -154209 -151248 40684 40683 40692 40684 -68988 -68992 -30170 -30168 -14144 -14139 19384 19387 -34332 -34332 -14142 -14142 64501 64501 -24116 -24116 70744 72128 45668 45671 -24120 -24112 64501 64504 -14140 -14144 19387 19383 -34332 -34331 -14144 -14139 64501 64503 -24117 -24115 72127 70744 45672 45668 -24114 -24119 64501 64503 -34332 -34333 64503 64501 -14143 -14145 -24115 -24123 45669 45673 70744 72128 -24112 -24113 -14138 -14138 -34331 -34331 64505 64501 -14140 -14137 -24115 -24111 45672 45668 72128 70744 -24118 -24120 -14142 -14148 41106 41111 -30168 -30170 -30170 -30170 -68992 -68989 40691 40686 40683 40686 -151248 -154207 41106 41103 41107 41103 -30168 -30170 -30169 -30169 -68989 -68993 40682 40687 40687 40690 -154207 -151249 41110 41107 -26543 -26537 -16986 -16990 24425 24428 -30172 -30170 64501 64501 -16994 -16996 -26547 -26549 80504 82079 -26548 -26551 -16995 -16993 24428 24424 -30169 -30168 64503 64503 -16990 -16983 -26541 -26543 82079 80505 80504 82079 -26544 -26547 -16988 -16994 -30169 -30170 -16989 -16992 64503 64501 -26543 -26547 49602 49606 82079 80505 -26543 -26546 -16991 -16990 -30169 -30170 -16993 -16990 64503 64501 -26549 -26543 49607 49602 41104 41104 -151250 -154208 40687 40686 40687 40679 -34332 -34333 -34331 -34331 -70101 -70098 41111 41108 41108 41107 -154208 -151249 40684 40684 40687 40692 -34331 -34331 -34332 -34333 -70095 -70099 41100 41107 -24116 -24115 70745 72128 -24113 -24118 -14139 -14143 19384 19387 -34332 -34332 -14144 -14139 -24115 -24116 72128 70745 -24119 -24112 -14144 -14140 19388 19384 -34333 -34331 -14140 -14140 -14145 -14143 -24120 -24117 70744 72128 -24111 -24114 -14135 -14142 -34332 -34334 64503 64501 -14135 -14140 -24108 -24116 72128 70744 -24119 -24119 -14145 -14144 -34330 -34332 64505 64501 40685 40691 40683 40686 -151249 -154208 41106 41103 41110 41106 -30168 -30170 40687 40680 40687 40689 -154208 -151250 41109 41106 41101 41106 -30169 -30171 -16997 -16990 -26548 -26550 80504 82080 -26541 -26543 -16987 -16985 -16987 -16988 -26539 -26541 82079 80505 -26550 -26544 -16994 -17021 
1 27696 27696 1219 1218 -28912 -28912 -28913 -28912 1219 1218 27696 27696 27696 27696 1218 1218 -28913 -28913 -28912 -28913 1219 1218 27696 27696 57063 57063 -37656 -37653 -2402 -2402 -31652 -31654 51033 51016 128170 130676 -31654 -31654 -2403 -2403 -37657 -37654 57062 57063 66848 66832 57063 57063 -37654 -37656 -2403 -2402 -31656 -31651 51016 51034 130676 128169 -31651 -31654 -2402 -2402 -37653 -37655 57063 57063 66831 66849 -54658 -54658 -54658 -54656 -12254 -12272 4116 4116 4114 4113 5637 5746 -7159 -7158 -7163 -7158 17457 17439 57062 57063 -54658 -54658 -54658 -54658 -12272 -12257 4111 4116 4116 4117 5746 5636 -7160 -7162 -7157 -7162 17440 17456 57062 57065 38817 38819 -68463 -68477 -54658 -54658 38817 38817 -2402 -2402 33542 33543 -133802 -136420 -54565 -54580 33540 33548 -2403 -2401 38817 38816 -68479 -68460 -54658 -54656 38815 38821 -2402 -2401 33544 33546 -136419 -133802 -54582 -54563 33545 33542 -2402 -2401 -54658 -54658 -2401 -2403 38820 38816 33547 33541 -54565 -54582 -133802 -136419 33542 33541 38816 38816 -54658 -54658 -2401 -2404 38814 38817 33540 33545 -54582 -54565 -136420 -133801 33546 33544 38821 38816 4117 4116 57064 57063 57062 57063 17457 17439 -7155 -7160 -7160 -7163 5637 5746 4114 4111 4112 4114 57063 57062 57064 57064 17440 17456 -7166 -7159 -7158 -7159 5747 5635 4118 4117 -31650 -31650 -37649 -37653 66848 66831 57062 57062 -2403 -2404 -37657 -37661 -31657 -31657 128169 130676 -31659 -31656 -37660 -37656 66831 66847 57063 57064 -2402 -2402 -37651 -37651 -31649 -31651 130676 128169 128169 130676 -31654 -31656 -37655 -37656 57063 57063 -37654 -37656 -2403 -2403 -31655 -31651 51034 51016 130676 128169 -31654 -31654 -37657 -37653 57063 57062 -37657 -37655 -2403 -2403 -31655 -31654 51016 51033 4113 4114 5637 5746 -7158 -7160 -7159 -7165 -54658 -54658 -54658 -54656 -12255 -12272 4113 4118 4116 4115 5747 5636 -7160 -7160 -7162 -7155 -54658 -54658 -54658 -54658 -12272 -12255 4113 4113 33541 33543 -133803 -136419 33545 33542 38817 38816 -68462 -68479 -54658 -54658 38813 38818 33543 33543 -136420 -133803 33538 33546 38815 38817 -68479 -68463 -54658 -54658 38817 38817 38816 38820 33542 33547 -133803 -136419 33543 33542 38818 38813 -54656 -54658 -2401 -2403 38817 38814 33544 33538 -136420 -133802 33543 33544 38818 38818 -54658 -54658 -2402 -2404 -7160 -7155 -7162 -7163 5637 5746 4114 4112 4116 4118 57064 57062 -7159 -7163 -7157 -7159 5747 5635 4118 4115 4113 4112 57064 57062 -37659 -37658 -31656 -31659 128169 130676 -31651 -31649 -37653 -37650 -37650 -37652 -31649 -31649 130676 128170 -31656 -31657 -37656 -38063 
0 -1 -2 -1 -1 2 2 2 2 -1 -1 -1 -1 -2 -2 -1 0 2 2 2 2 -1 -1 -2 -2 -5 -2 5 -4 1 0 -1 4 149343 -149348 -5 -5 4 2 2 0 2 1 -2 -2 149343 -149348 -4 -2 1 5 2 0 2 0 -149346 149343 -5 -7 -4 5 2 0 2 1 -4 -4 -149349 149340 2 5 2 1 149344 -149344 -7 -2 2 8 -2 -2 -5 -2 7 5 149343 -149346 -2 -2 1 2 4 2 -149346 149345 7 2 -2 -7 -2 -2 4 7 -2 -5 -149347 149344 -5 -5 -2 -9 149349 -149341 2 4 2 1 2 1 2 0 9 9 149349 -149341 -5 -5 0 0 -2 4 -149341 149350 2 2 -7 -5 0 0 -2 -7 9 8 -149342 149348 1 2 1 2 2 2 0 1 -4 -5 -5 -2 149349 -149341 9 9 1 0 4 -2 2 2 1 1 -1 1 -1 2 -149342 149349 9 8 -5 -5 -9 -1 0 2 -2 -4 -4 -4 149344 -149346 2 0 -2 1 -2 -2 -2 2 1 -2 -4 -4 -2 -4 -149347 149342 2 0 2 2 -2 -2 2 -2 1 1 1 2 149341 -149348 -2 -5 1 1 -2 7 4 -1 -5 -7 5 -2 0 4 -149349 149342 -2 -5 0 2 4 -1 -1 4 -5 -5 -5 -7 -2 5 4 1 -5 -2 -1 4 1 0 2 -2 149343 -149347 -5 -7 2 1 1 1 -4 -2 7 -2 2 0 0 5 -149349 149342 8 2 -2 -2 -5 -2 5 5 2 5 2 1 149346 -149346 -2 -5 -7 -2 -2 -2 5 7 -2 -5 1 2 4 2 -149344 149344 2 7 4 0 9 9 -5 -5 -9 -2 149350 -149341 2 4 0 2 -5 -7 9 9 0 1 5 -2 -149341 149349 2 2 -5 -5 -5 -4 -5 -2 9 9 0 1 -4 4 2 1 0 0 1 0 -1 2 9 8 -4 -5 -1 -8 2 2 1 1 2 1 0 1 -2 -2 1 -4 2 -2 -2 -4 0 -2 0 2 -2 -2 -1 5 -2 2 -4 -4 4 -1 -1 4 -5 -7 5 -2 -1 2 -2 7 4 -2 -5 -7 1 2 2 -10 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -22306 -36484 -151049 -107488 -23683 -35110 -154399 -104139 1 1 0 -1 145888 112652 30999 27795 126134 132409 25864 32930 0 0 36486 22309 156082 102461 35112 23683 143311 115233 0 0 0 0 -123631 -134905 -27794 -30998 -108192 -150347 -32928 -25862 1 1 -8689 -5485 12804 1376 1 2 5282 57063 -82809 20466 3 3 129409 -67066 -35968 -26373 1 2 -11104 -3070 5488 8692 -1373 -12801 2 2 -17892 -44450 -9484 71829 3 2 -134439 72096 53910 8435 1 2 3072 11107 14808 -28896 1 0 -1929 5136 12848 1244 30999 -27795 -104836 118926 0 1 1 0 -26357 12269 -5618 2415 77488 -63397 2 1 -5133 1932 -25457 11370 27795 -30998 82582 -96669 0 1 1 0 15267 -1176 -2415 5619 -2180 -9245 -1697 -9731 -59167 8913 -230 -50021 0 1 0 1 131428 -81169 7139 43118 9248 2183 9731 1697 -33125 83384 22489 27769 1 1 0 0 -120335 70081 5474 -55726 42097 -11027 7551 -483 25864 -32928 2 2 31817 -748 -125257 94189 2 3 -14718 -16348 50197 -81265 485 -7548 32930 -25862 1 1 -26786 -4281 107318 -76247 2 3 27330 3738 -13047 48378 27259 8073 1 0 -11104 3072 -5619 -2415 -2338 -32987 -6627 -28699 0 0 -9206 -26119 -32286 -3041 2 0 -3070 11106 2415 5619 -15600 50930 17721 17611 0 0 0 0 134909 123635 150349 108193 -22307 -36484 -102459 -156080 -23682 -35110 -115229 -143307 -1 1 0 0 -112651 -145887 -132405 -126131 36486 22309 107491 151052 35111 23683 104141 154401 0 1 -71827 9485 3 2 -72096 134440 -8433 -53909 -8689 -5486 12804 1375 2 2 44451 17893 -20466 82810 3 2 67067 -129409 26375 35970 5488 8692 -1373 -12801 2 1 -57061 -5281 96671 -82579 1 1 1179 -15265 63398 -77486 0 1 -1929 5136 -11367 25459 -118924 104836 0 1 -12267 26359 28897 -14806 1 1 -5133 1932 -1242 -12845 -83381 33128 -27767 -22487 0 0 -70078 120336 55730 -5472 -2181 -9245 -1697 -9731 -8912 59168 50025 234 1 0 81172 -131425 -43116 -7138 9248 2183 9732 1697 4283 26786 76250 -107316 2 2 -3738 -27331 81266 -50196 7551 -483 748 -31816 -94189 125258 3 3 16350 14720 11029 -42096 485 -7548 -50928 15602 -17608 -17717 0 0 26123 9209 3043 32287 32991 2341 28701 6629 0 0 -48376 13049 -8070 -27654 
0 0 0 -1 -1 0 0 0 0 -1 0 0 0 0 0 -1 -1 0 0 1 1 -1 -1 0 0 14875 -18439 -58289 42623 -27140 23581 85831 -101494 2 -4 0 1 48463 -32797 6008 -2444 -17260 32924 6075 -2514 4 -2 18437 -14876 71555 -55889 -23579 27143 -72347 88011 -5 7 0 1 3832 -19499 2445 -6006 -62363 46700 2513 -6077 -5 5 -20882 -12432 -8705 42018 4 -5 166856 -20362 -90525 -55968 -2 -2 72720 73776 -98456 -48036 2 -5 -12396 -20918 12431 20882 -42017 8704 -5 2 -153480 6986 84934 61562 -2 -2 -85985 -60509 18833 127661 -5 4 20916 12395 -72874 35711 5 -4 8520 -70 10549 26612 6007 2445 -13672 50832 2 2 5 -2 2762 -39925 36 -8485 78465 -41305 -4 5 69 -8520 2826 -39989 -2443 -6005 -38625 1462 2 2 -4 5 10721 26439 8486 -34 21066 29655 21101 29621 94007 129038 123068 99976 5 -2 2 2 -112161 -110887 -175299 -47747 -29656 -21066 -29620 -21100 -99601 -123448 -70773 -152273 -4 5 2 2 98677 124369 161923 61122 70833 -108603 -8556 -35 6075 2513 4 -5 -26854 -10916 52593 -14821 -2 -2 -2283 40057 -65239 103012 33 8554 -2514 -6077 -5 2 40122 -2348 27031 -64801 -2 -2 -11091 -26679 42039 -79507 -40088 2617 5 -2 -12396 20916 36 8487 115635 -78166 26475 10995 0 1 -94335 131803 26822 10649 -5 4 -20918 12395 -8485 -34 -36011 -1457 -39960 2488 0 0 0 1 19498 -3834 -46698 62363 14875 -18439 55890 -71554 -27140 23581 -88012 72346 5 -4 0 1 32798 -48462 -32925 17259 18437 -14877 -42624 58288 -23578 27143 101496 -85830 -4 4 -61560 -84933 -2 -2 60510 85985 -127661 -18834 -20883 -12431 -8705 42018 2 -5 -6985 153481 55968 90525 -2 -2 -73775 -72718 48038 98458 12431 20882 -42017 8704 -5 4 20362 -166855 -1463 38623 2 2 -26441 -10722 41304 -78467 5 -4 8520 -70 39988 -2827 -50834 13671 2 2 39924 -2763 -35712 72873 -2 5 68 -8520 -26613 -10550 123446 99599 152273 70773 2 2 -124369 -98676 -61123 -161925 21066 29655 21101 29622 -129038 -94007 -99978 -123070 2 2 110885 112159 47747 175300 -29656 -21066 -29620 -21099 2350 -40119 64802 -27029 -2 -2 26679 11092 -103010 65239 -8555 -35 10917 26855 14821 -52592 -2 -2 -40055 2285 108603 -70831 34 8554 1459 36013 -2490 39958 0 1 -131805 94333 -10648 -26820 78165 -115636 -10994 -26474 0 0 79509 -42038 -2619 40085 
0 2 2 0 -1 0 1 0 1 -1 -1 2 2 2 2 -1 -1 1 1 0 1 0 0 2 2 -27027 7657 11679 -96871 -15398 -3968 3291 -88484 2 6 6 8 4097 81091 6401 12979 91048 -5858 26442 -7066 1 6 -7655 27030 -22006 107195 3975 15403 49309 35879 5 3 6 6 -58547 -26645 -12972 -6394 -108989 23798 7068 -26438 5 3 20629 14051 -23059 -11629 -4 0 -31386 -121132 72331 80197 -4 -4 -37897 -114621 122503 30025 -3 2 33452 1235 -14055 -20633 11626 23054 -1 -3 81966 70562 -102737 -49780 -4 -4 48228 104299 -140438 -12079 0 -1 -1232 -33449 89109 -60179 -1 2 13464 -20046 -46599 17675 6400 -12972 -20437 -8487 0 0 -1 3 95975 -67046 19401 -12815 -58694 29771 2 -1 20041 -13468 97176 -68246 12978 -6394 74887 -45958 0 0 3 0 -43370 14445 12822 -19394 -11042 22467 -10391 21826 -47499 97760 -57303 107563 -1 3 0 0 -18231 -32026 9023 -59279 -22471 11037 -21819 10397 17090 -67345 2857 -53114 3 0 0 1 -34370 84631 -59594 109855 -38883 -108465 -32862 -645 26442 7068 -1 2 -134048 -13302 49451 97906 -4 -4 59666 87695 69299 78059 647 32864 -7066 -26438 0 -4 123727 23634 -31505 -115844 -4 -4 -110235 -37116 -24026 -117645 -123098 -18576 3 6 33451 -1233 19401 12822 20367 121302 33262 108410 6 8 78472 63195 133423 8249 5 1 1235 -33449 -12817 -19394 -2427 -139245 -85866 -55808 6 8 6 6 26643 58545 -23799 108989 -27027 7657 -107197 22005 -15398 -3968 -35880 -49312 3 5 8 6 -81093 -4100 5857 -91050 -7655 27030 96869 -11680 3975 15403 88481 -3293 6 2 49786 102742 -4 -4 -104294 -48223 12084 140443 20629 14051 -23059 -11629 -3 -1 -70557 -81960 -80191 -72325 -4 -4 114625 37902 -30019 -122497 -14055 -20633 11626 23054 1 -4 121137 31391 45960 -74885 0 0 -14443 43373 -29767 58697 -1 2 13464 -20045 68250 -97172 8490 20439 0 0 67049 -95973 60182 -89105 2 -1 20041 -13467 -17672 46601 67349 -17087 53116 -2856 0 0 -84628 34372 -109853 59597 -11042 22467 -10390 21826 -97757 47502 -107562 57306 0 1 32027 18233 59281 -9020 -22471 11038 -21820 10397 -23627 -123720 115850 31511 -4 -4 37120 110239 -78055 -69295 -32861 -645 13306 134051 -97903 -49447 -4 -4 -87688 -59660 108472 38889 648 32864 139244 2427 55805 85863 6 8 -63199 -78476 -8248 -133422 -121305 -20370 -108410 -33262 6 8 117645 24026 18574 122699 
1 1 1 1 1 1 1 1 0 1 1 1 1 1 1 1 1 1 1 1 0 1 1 1 1 20811 -13956 -61004 91139 16668 -9815 -243 30380 3 -3 2 1 -23784 -6346 -13930 7080 71382 -101515 15733 -22582 5 -1 13958 -20808 28023 -58154 9816 -16668 60392 -90526 -1 5 1 2 78363 -48228 -7079 13932 -29806 59942 22586 -15730 -3 5 -6877 -27888 30625 4142 3 -1 36399 116490 -35056 -117828 3 2 81193 71695 -43997 -108889 6 0 -13979 -20783 27891 6877 -4140 -30624 -1 6 -25718 -127168 45815 107072 3 2 -48207 -104677 85573 67315 -3 5 20787 13983 -18758 111159 3 -4 8653 -29662 -106517 14125 -13932 -7079 -61744 -30652 -1 -1 5 -3 87932 4467 13908 7104 8003 -100398 -1 5 29664 -8652 117199 -24802 7080 13932 7169 85233 -1 -1 -4 3 -27780 -64612 -7104 -13906 -32398 5917 -16643 -9840 -118512 2052 -42599 -73859 3 -1 0 -1 16415 100050 -6687 123153 -5916 32400 9840 16644 129272 -12807 97180 19285 -4 5 -1 -1 -76560 -39898 -3990 -112469 -135008 -33480 -22557 -15755 15733 22585 6 -1 -112396 -56095 75201 93290 2 2 114914 53580 124252 44239 15758 22562 -22582 -15730 -3 3 79413 89080 -116774 -51714 2 2 -125592 -42899 -87632 57716 -64127 34211 3 -1 -13980 20787 13908 -7104 53751 -23833 -51122 81041 1 1 33055 -3137 97112 -67194 -3 5 -20783 13983 7104 -13906 -95325 65410 -9025 -20891 2 1 2 1 48230 -78363 -59939 29808 20811 -13955 58156 -28019 16668 -9815 90527 -60392 5 -1 2 2 6350 23787 101516 -71382 13958 -20809 -91139 61006 9817 -16667 -30377 245 -3 3 -107071 -45815 2 2 104679 48209 -67314 -85571 -6878 -27888 30626 4142 6 -3 127169 25717 117830 35059 3 2 -71694 -81192 108889 43997 27890 6879 -4141 -30624 -1 3 -116488 -36397 -85228 -7163 -1 -1 64615 27785 100400 -8002 5 -3 8653 -29662 24803 -117197 30653 61745 -1 -1 -4465 -87930 -111154 18762 -4 3 29664 -8651 -14120 106522 12810 -129268 -19282 -97177 -1 -1 39901 76564 112473 3992 -32399 5917 -16643 -9840 -2050 118515 73863 42602 0 -1 -100047 -16413 -123149 6690 -5916 32401 9841 16644 -89078 -79410 51716 116778 3 2 42899 125593 -44239 -124251 -22557 -15755 56095 112396 -93290 -75201 3 2 -53577 -114911 33483 135011 15758 22561 -65408 95326 20892 9026 1 2 3139 -33054 67195 -97110 23834 -53750 -81038 51122 1 1 -57714 87634 -34210 63720 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 384 2570 52396 -39410 6212 -3258 11366 1620 -1 3 2 1 83837 -96819 25379 -28331 47017 -59998 11968 -14918 -1 3 -2568 -382 31921 -44904 3260 -6210 30843 -43824 5 -3 2 2 -87265 100250 28333 -25378 -32148 45134 14921 -11966 5 -1 -25762 27948 3644 -5828 -3 5 -32192 22584 -84919 94532 2 1 -52022 42413 -12121 21733 -3 5 -6014 8202 -27946 25763 5829 -3642 3 -1 9879 -267 89557 -99164 1 1 -32292 41903 26991 -36599 3 -1 -8199 6017 -116667 -119522 -3 5 40299 13413 60864 175328 25380 28332 124872 111321 0 0 -4 3 -121351 -114835 -33962 -19747 112033 124159 3 -3 -13412 -40297 -83176 -153010 -28331 -25378 -121439 -114750 0 0 3 -1 163559 72631 19748 33964 -18178 8709 2373 -11843 -64580 22935 1822 -43469 -1 3 0 0 -5338 46988 35729 5923 -8707 18179 11844 -2371 69217 -27567 -5250 46902 3 -4 0 0 -36866 -4779 -13411 -28236 -77662 -40566 -6333 -20549 11968 14921 -1 5 7403 -125634 56741 61490 1 1 -21768 140002 73029 45203 20552 6335 -14918 -11965 3 -3 76913 41320 -71608 -46621 1 1 44086 -162316 16741 45771 -56975 119489 -1 3 -6013 -8199 -33962 19748 -42433 -20076 39684 -102194 2 2 -13309 -49200 -27338 -35172 5 -1 8201 6017 -19747 33964 27567 34945 -81889 144404 1 1 2 2 -100250 87267 -45132 32150 384 2570 44905 -31920 6212 -3258 43826 -30840 -3 5 2 2 96821 -83835 60000 -47016 -2568 -382 39412 -52394 3260 -6210 -1619 -11364 3 -1 99166 -89554 1 2 -41902 32294 36600 -26989 -25761 27948 3644 -5828 -1 3 269 -9876 -94530 84921 1 1 -42412 52024 -21731 12123 -27946 25763 5828 -3642 5 -3 -22582 32194 114751 121440 0 0 -72630 -163558 -124155 -112030 -3 3 40299 13414 153013 83180 -111318 -124868 0 0 114839 121354 119523 116668 5 -3 -13411 -40298 -175326 -60862 27569 -69216 -46899 5254 0 0 4783 36869 28238 13412 -18178 8709 2373 -11842 -22932 64583 43471 -1820 0 0 -46987 5340 -5920 -35725 -8707 18180 11844 -2372 -41317 -76911 46623 71611 1 1 162317 -44085 -45202 -73028 -6333 -20549 125634 -7403 -61489 -56741 2 2 -139999 21771 40569 77665 20552 6335 -34944 -27567 -144401 81892 2 2 49203 13311 35173 27339 20078 42436 102196 -39683 2 1 -45770 -16741 -119486 56578 
1 2 2 1 1 1 1 1 1 1 1 2 2 2 2 1 1 1 1 1 1 1 1 2 2 8594 -5033 1337 14307 10265 -6704 -38372 54017 0 5 3 3 39696 -55339 8966 -12521 -31870 16225 -12679 9125 0 5 5036 -8589 32394 -48037 6707 -10262 4143 -19786 2 2 3 3 -18306 33950 12524 -8964 58508 -42864 -9122 12683 2 2 -17557 3931 15296 -1671 -1 1 40045 19878 -63987 4073 0 0 6998 52922 68865 -128782 0 3 18138 -31759 -3931 17557 1672 -15298 2 -1 38283 -98200 69575 -9655 0 0 -40727 -19189 -42225 102147 1 -1 31763 -18133 -73387 -21101 0 2 -159 21645 123775 -29284 8966 12524 42649 51846 -1 -1 -1 1 21147 -115631 14206 -35689 67805 26689 1 -3 -21647 159 -45446 -49038 -12521 -8964 -64036 -30453 -1 -1 3 -1 -55374 149866 35692 -14202 2418 -19387 -33430 16465 2851 -77468 -112117 37502 0 1 -1 -1 48330 26293 -25201 99825 19387 -2418 -16462 33434 2737 71886 133511 -58888 3 -1 -1 -1 -14097 -60520 -53119 -21496 16073 79816 -14044 35853 -12679 -9122 -1 3 -20695 116584 -55165 -40720 0 0 -123927 28044 -21655 -74229 -35848 14047 9125 12683 1 0 54428 -150313 28529 67359 0 0 45604 50284 -149479 -69930 -89206 -130208 2 5 18137 31762 14206 35693 119737 99673 163645 55770 3 3 128087 91321 55474 163940 3 0 -31757 -18133 -35690 -14202 -146374 -73036 -129415 -89999 3 3 3 3 -33950 18306 42865 -58507 8594 -5033 48038 -32394 10264 -6704 19786 -4142 2 3 3 3 55339 -39696 -16226 31870 5035 -8590 -14307 -1337 6707 -10262 -54016 38373 5 0 9656 -69574 0 0 19192 40730 -102143 42228 -17557 3931 15296 -1671 -1 2 98202 -38282 -4069 63992 0 0 -52920 -6997 128784 -68863 -3931 17557 1672 -15298 1 -1 -19873 -40041 30454 64036 -1 -1 -149864 55376 -26685 -67801 -3 1 -159 21645 49043 45451 -51841 -42644 -1 -1 115637 -21143 21103 73388 2 0 -21647 160 29285 -123773 -71883 -2733 58892 -133509 -1 -1 60522 14099 21499 53125 2418 -19387 -33430 16465 77470 -2848 -37499 112122 -1 -1 -26289 -48327 -99821 25204 19387 -2418 -16462 33434 150315 -54426 -67357 -28527 0 0 -50282 -45602 74231 21657 -14044 35852 -116582 20696 40722 55167 0 0 -28040 123930 -79814 -16071 -35848 14047 73038 146376 89998 129413 3 3 -91323 -128091 -163937 -55471 -99675 -119738 -55768 -163643 3 3 69933 149482 130205 88796 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -44055 32968 -7951 -59972 -6148 17235 37010 30911 -84544 13161 0 1 33394 34529 -51688 62776 -30716 -37206 -7192 -3894 -13161 84545 2748 8338 12109 55814 2909 -13994 -34666 -33257 -13161 84544 0 0 -48080 -19842 63384 -74469 29564 38358 13787 -2701 -84544 13161 9570 31736 -901 42207 -154214 -111747 127355 125713 131339 121731 0 -1 -118033 -135036 -117167 -135901 111747 154214 -8119 -33187 2124 -43431 4139 -45446 111747 154214 -121960 -131108 -135281 -117789 0 -1 122191 130880 118319 134749 -154214 -111747 23294 18013 57784 13862 -48077 -27219 32318 -20624 29305 42342 -74469 62776 -22057 -49589 0 0 27220 48077 -43444 -28204 -3362 -8331 -61724 -9920 27220 48077 -25723 14029 -34700 -36947 63383 -51688 36743 34903 0 0 -48076 -27220 45788 25859 -11812 23507 21848 -18608 69048 -72286 15715 4131 6213 -26058 -27220 48077 0 0 -15173 -4673 -11310 31156 -15252 12012 -53872 57111 -11774 -8072 8473 11372 -48076 27220 0 0 17519 2328 16706 -36552 24052 16357 6973 -13569 -2701 -3894 -111747 154214 -26916 -13491 -26051 -14357 0 0 10731 29677 -20110 -20298 -22148 28742 13788 -7192 -154214 111747 31074 9334 27203 13206 -1 0 -16124 -24282 51952 41019 -48227 -44742 13161 84545 18013 -33188 23507 -8332 -70993 -21978 38537 54431 0 0 -37267 -55705 52383 40584 -84544 -13161 23294 -8119 -11812 -3362 69842 23129 -40882 -52087 0 0 0 1 -19843 -48079 38358 29564 8338 2749 55813 12109 -13996 2909 -33258 -34665 84544 -13161 0 0 34529 33393 -37207 -30716 32968 -44055 -59971 -7951 17235 -6148 30912 37010 13161 -84544 -117786 -135280 0 0 130878 122191 134752 118319 -43431 2124 -45446 4140 154214 111747 -131110 -121960 121730 131339 0 -1 -135036 -118031 -135903 -117167 31736 9570 42207 -900 -111747 -154215 125713 127356 34904 36743 0 0 25859 45786 -9922 -61726 48076 27220 14028 -25723 -36947 -34699 -49589 -22058 0 0 -28205 -43441 13863 57783 -27220 -48077 -20624 32318 42341 29304 -8072 -11772 11371 8476 0 1 2327 17518 -36552 16706 12013 -15252 57112 -53872 4131 15714 -26057 6211 0 1 -4672 -15174 31157 -11311 -18608 21847 -72286 69047 9333 31076 13205 27203 -1 0 -24281 -16127 -20298 -20109 28744 -22148 -13491 -26918 -14355 -26051 -1 -1 29677 10731 16356 24051 -13569 6973 23129 69839 -52089 -40883 0 0 -55704 -37265 40585 52386 -21977 -70990 54434 38538 0 0 41018 51950 -44744 -48241 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -19306 -11367 -104480 -83454 3212 27464 91431 96506 -178234 -19275 0 1 103214 84724 52248 -21571 -86582 -101351 1444 -32117 19276 178235 40368 -9691 107859 80080 4365 -35039 -87724 -100208 19278 178234 0 0 -95724 -92209 -42751 12077 89279 98658 8979 21699 -178232 -19276 -52626 31568 -52018 30960 34253 101352 -55737 -73293 -64466 -64560 2 2 83975 45055 77472 51560 -101350 -34251 11305 9758 62123 -41060 44444 -23381 -101347 -34252 64515 64517 53561 75469 2 2 -80598 -48429 -80164 -48865 34255 101351 13385 -34444 11433 46741 -6175 -54958 47660 -38163 18661 39514 12077 -21571 -15057 -43112 1 1 54960 6177 -41537 -16634 -1177 -8316 -22336 -35833 54962 6176 -37237 27744 -27437 -30733 -42751 52247 7572 50603 1 0 -6174 -54960 45243 12931 -23510 33006 48268 -55841 -16029 23606 -11719 -34701 33770 12649 -54961 6176 1 1 7293 39131 -6617 -39800 -37844 45423 40718 -48294 22627 23797 -41256 -5161 -6174 54961 1 1 -3585 -42834 15397 31024 32987 30861 -3053 -7365 21699 -32118 101351 -34251 -44536 -19307 -51042 -12803 2 2 22033 41812 -22079 -41766 -21632 32055 8979 1445 34255 -101349 47913 15933 48348 15499 2 2 -30809 -33034 76274 74983 -79974 -71275 -19275 178236 -34444 9758 33006 -8317 -62078 -89174 68274 82980 1 0 -83758 -67493 83351 67902 -178233 19276 13386 11305 -23509 -1176 64774 86483 -71976 -79273 1 0 0 1 -92210 -95723 98660 89278 -9692 40369 80079 107858 -35039 4365 -100208 -87725 178234 19277 0 0 84724 103213 -101351 -86583 -11367 -19306 -83452 -104480 27463 3212 96506 91433 -19274 -178234 75471 53561 1 2 -48431 -80598 -48863 -80165 -41060 62123 -23381 44444 -34252 -101347 64516 64514 -64562 -64467 1 2 45056 83975 51558 77471 31567 -52626 30960 -52018 101352 34253 -73293 -55734 50603 7571 1 0 12932 45242 -35834 -22337 6175 54962 27744 -37236 -30735 -27436 -43113 -15057 1 0 -16634 -41534 46743 11433 -54959 -6175 -38163 47660 39513 18660 23794 22627 -5164 -41256 0 1 -42833 -3583 31024 15399 45424 -37844 -48294 40717 -34698 -11718 12654 33770 0 1 39130 7291 -39800 -6620 -55841 48267 23607 -16028 15931 47916 15497 48348 2 2 -33034 -30810 -41763 -22079 32056 -21633 -19306 -44539 -12802 -51040 2 2 41813 22035 30858 32986 -7365 -3053 86481 64772 -79274 -71978 1 0 -67490 -83759 67902 83354 -89173 -62075 82982 68275 0 0 74980 76273 -71276 -80377 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 25755 5935 94035 100100 -32128 443 -96598 -97529 -2987 207007 0 1 -99500 -94630 -12992 -18694 104252 89879 25818 5871 -207007 2987 -22147 -9537 -95920 -98210 34874 -3186 100712 93420 -207008 2989 0 1 100783 93350 7683 24004 -103275 -90853 -14253 -17431 -2987 207010 43933 -47536 -52979 49378 -25618 48832 -3654 -18430 -8485 -13600 2 2 -8257 30345 29451 -7363 -48830 25620 13919 -10312 -49240 52847 50237 -46629 -48831 25622 15251 6837 19754 2335 2 2 6371 -28457 -30425 8340 -25619 48833 18698 -22301 -12718 -19806 25930 8254 52933 -58241 -28760 -3765 24004 -18693 -2734 35262 0 1 -8253 -25929 -577 33105 4005 1305 23985 8542 -8254 -25928 -41368 46680 17165 15364 7683 -12992 1454 -33979 1 1 25930 8256 4689 -37215 -36620 31311 -43978 41235 12175 -9429 -7342 -9475 26666 -9846 8255 -25929 0 1 28824 -12003 -521 -16295 55544 -52796 20441 -23185 -3921 20742 -27945 11129 25930 -8252 1 1 -24710 7894 12120 4700 28198 42645 -30195 18634 -17432 5871 48833 25620 -55259 -15582 -17550 -53291 1 2 32700 38143 -39462 -31378 -2417 13983 -14253 25818 -25618 -48829 53373 17471 16575 54269 1 2 -44294 -26546 100860 98961 -107549 -92263 207009 2989 -22301 -10312 31311 1304 -97331 -102485 100929 98888 1 0 -102139 -97676 105664 94153 -2988 -207007 18698 13919 -36618 4005 98310 101510 -105037 -94775 1 1 0 1 93350 100782 -90854 -103277 -9537 -22147 -98209 -95919 -3186 34875 93421 100713 2988 -207008 0 1 -94629 -99499 89880 104255 5934 25754 100097 94034 442 -32128 -97530 -96600 207009 -2986 2335 19752 1 2 -28456 6371 8342 -30426 52846 -49239 -46629 50236 25621 -48831 6837 15251 -13600 -8486 1 2 30345 -8258 -7364 29452 -47535 43933 49377 -52980 48832 -25618 -18432 -3654 -33980 1455 1 1 -37212 4689 8543 23986 -25928 -8254 46680 -41369 15361 17165 35264 -2735 1 2 33104 -575 -19807 -12718 8255 25931 -58240 52933 -3765 -28759 20743 -3922 11127 -27944 0 1 7895 -24710 4702 12119 -52797 55544 -23184 20441 -9474 -7342 -9843 26664 0 1 -12004 28824 -16295 -522 41236 -43979 -9428 12176 17469 53373 54267 16577 1 2 -26547 -44294 -31378 -39463 13983 -2418 -15579 -55261 -53289 -17551 1 2 38144 32699 42645 28198 18635 -30196 101509 98308 -94777 -105040 1 1 -97674 -102138 94155 105665 -102483 -97329 98890 100931 0 0 98958 100858 -92265 -107934 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -7347 10693 10638 9855 -67743 64400 -2732 -17758 67969 -46432 1 1 -6360 -14133 3418 -6762 35437 -14946 23883 -20540 46433 -67968 8612 -11956 -8391 -12102 68085 -64740 18154 2336 46434 -67971 0 0 6808 13683 2903 442 -35315 14824 19494 -22838 67970 -46435 7635 -8900 26330 -27595 -135581 143717 -6831 -910 386 -8127 0 -1 3056 4685 -6484 14226 -143717 135581 -8775 10039 -1316 2579 -26673 27935 -143716 135579 514 7228 803 6938 0 -1 -809 -6933 6362 -14104 -135580 143715 -8993 7729 19224 19499 -19247 -21450 -2284 8605 -2610 41333 442 -6762 -21524 -17200 0 0 21449 19247 -1357 -37367 71965 -78286 -18035 -20688 21451 19245 45662 -51983 8928 -47651 2903 3418 21075 17649 0 0 -19246 -21451 16779 21945 -54197 60518 16410 -16752 -10643 10985 23489 -25585 -9470 11568 -21451 19247 0 0 10697 -8601 -3476 1378 26968 -26626 -7125 6784 -24678 26773 9021 -11119 -19245 21450 0 0 4726 -6823 -2842 4940 132087 133672 -3152 -40225 -22839 -20539 143715 135580 -121461 -144296 -131002 -134757 -1 0 132374 133381 -133275 -132482 20921 22457 19494 23885 -135579 -143717 123708 142049 130881 134879 -1 0 -126058 -139698 -54456 -54403 30421 78435 -46434 -67969 7729 10039 60518 -78286 55222 53636 -65802 -43056 1 0 54006 54852 -28174 -80683 67971 46433 -8993 -8775 -54197 71966 -55099 -53757 50380 58477 0 1 1 0 13683 6808 14825 -35317 -11956 8612 -12101 -8390 -64740 68087 2336 18157 -67970 46435 0 0 -14132 -6359 -14946 35439 10693 -7347 9854 10637 64398 -67743 -17759 -2734 -46433 67969 6938 803 0 -1 -6931 -810 -14105 6363 2579 -1316 27936 -26673 135579 -143715 7228 514 -8127 386 0 0 4685 3057 14226 -6484 -8900 7635 -27594 26331 143717 -135581 -909 -6831 17648 21075 0 0 21945 16779 -20689 -18035 19245 21451 -51983 45662 -47653 8928 -17199 -21525 0 0 -37368 -1357 19499 19225 -21450 -19247 8605 -2285 41336 -2611 26773 -24676 -11117 9021 0 0 -6821 4724 4939 -2842 -26625 26968 6783 -7125 -25585 23487 11567 -9470 0 0 -8600 10698 1378 -3474 -16753 16409 10985 -10642 142050 123709 134876 130880 -1 0 -139700 -126059 -132482 -133273 22457 20921 -144298 -121462 -134754 -131000 -1 0 133382 132376 133671 132084 -40225 -3153 -53757 -55101 58478 50379 1 0 54851 54006 -80685 -28174 53635 55221 -43056 -65803 1 1 -54402 -54455 78438 30421 
1 0 0 1 1 0 0 1 1 0 0 1 0 0 0 1 1 1 1 0 1 1 0 1 1 41278 -51915 -38054 -27123 -23232 33871 53337 11840 -51733 -16764 0 -1 14938 50239 -9805 20444 -34042 -31134 -52503 41866 16764 51733 -41199 51838 27213 37963 -10203 -435 -50582 -14594 16764 51732 0 0 -14910 -50266 -20683 10045 22155 43021 60253 -49615 -51733 -16764 -31527 31451 8385 -8463 -24694 25199 -18647 18166 -19795 19314 0 0 984 -504 9331 -8850 -25199 24694 53814 -53736 1042 -961 25051 -24972 -25199 24694 20577 -20097 16011 -15531 0 0 -11823 11343 2558 -3038 -24694 25199 -48384 48306 -95329 -91455 -9491 205793 -3075 -27412 -98849 -87939 10044 20442 99541 87243 0 0 -205793 9491 91625 95163 24362 6127 91546 95238 -205793 9491 10825 19664 96917 89870 -20682 -9805 -99569 -87216 -1 0 -9491 205793 -88870 -97918 -29793 -695 36838 -3402 -14122 -19314 108804 96043 -99291 -105557 205792 9491 -1 0 -107209 -97637 103435 101414 -29088 -4346 19554 13883 -105022 -99825 99263 105585 -9491 -205792 0 1 109964 94882 -101505 -103344 44999 2475 -53147 45399 -49615 41866 25199 24694 -32302 -15171 -23958 -23518 1 0 40436 7038 -41217 -6258 47717 -39968 60254 -52505 -24694 -25199 21463 26010 35845 11630 0 0 -42367 -5108 -2748 36023 -26546 -6728 -16764 51733 48305 -53736 -695 6126 -22535 -10739 32922 352 0 -1 2720 -35995 15705 17567 -51733 16763 -48383 53815 -29792 24362 10648 22627 -35677 2403 0 -1 0 -1 -50264 -14910 43022 22155 51838 -41200 37962 27213 -435 -10203 -14595 -50582 51733 16764 0 0 50236 14939 -31134 -34043 -51915 41278 -27123 -38053 33870 -23232 11840 53337 -16764 -51734 -15533 16013 0 1 11343 -11824 -3037 2556 -961 1041 -24972 25051 24694 -25199 -20096 20577 19315 -19795 0 0 -503 983 -8850 9331 31451 -31527 -8463 8385 25199 -24694 18165 -18646 -87216 -99570 0 0 -97916 -88868 95240 91548 9490 -205792 19663 10825 89868 96917 87244 99544 0 1 95161 91623 -91458 -95330 205793 -9490 -27411 -3075 -87938 -98847 -99827 -105022 105583 99263 -1 0 94883 109965 -103342 -101503 -4346 -29088 13883 19553 96043 108804 -105555 -99291 -1 1 -97639 -107211 101413 103435 -3402 36839 -19313 -14122 26009 21465 11630 35845 1 0 -5109 -42366 -6257 -41218 -39967 47717 -15171 -32305 -23518 -23957 0 0 7040 40434 2474 45000 45399 -53148 22626 10648 2404 -35679 0 -1 -35993 2720 17568 15707 -10738 -22535 351 32924 0 -1 36021 -2748 -6728 -26578 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -40471 48079 23634 22979 -12779 5172 -5321 -41292 20556 28431 0 0 -3105 -43507 26353 -33962 14767 31847 -48220 55827 -28432 -20556 49732 -57342 -12247 -34366 -19727 27335 3626 42987 -28432 -20557 -1 0 6399 40214 5673 1936 -26323 -20290 43453 -51062 20556 28431 23000 -32262 9755 -19016 45160 14477 -46989 -9758 -8467 -48279 0 0 29658 27087 34861 21886 -14477 -45160 54883 -45621 9025 237 22752 -13490 -14477 -45160 47424 9322 11172 45574 0 0 -18272 -38474 -23303 -33443 45161 14477 -53660 44398 94089 102115 -207751 1549 15498 16528 100647 95560 1936 -33961 -104158 -92049 0 1 -1549 207751 -99659 -96548 -23901 -8124 -91384 -104822 -1548 207751 -20263 -11762 -101082 -95125 5672 26353 100863 95342 0 1 -207750 1549 97965 98243 22679 9347 2252 30255 -29786 -2721 95464 103690 -100515 -98638 1548 207751 0 0 -96016 -103137 105160 93994 -7017 -25489 31009 1497 -98168 -100985 97223 101932 -207751 -1549 1 1 94321 104831 -104727 -94429 2882 -32078 50677 -45912 -51063 55827 14477 -45160 19583 9614 24784 4411 0 0 -33370 4174 -5587 34782 -51901 47135 43454 -48219 45160 -14477 -8196 -21001 -13227 -15967 0 0 32935 -3738 -16734 24225 4707 -12201 28431 -20556 44398 -45621 9347 -8124 -4158 -3333 -13959 21454 -1 0 13441 -20933 6679 816 20556 -28432 -53660 54884 22678 -23901 -7398 14891 15653 -23148 -1 -1 0 0 40214 6399 -20288 -26323 -57342 49734 -34366 -12247 27334 -19726 42986 3626 -20557 -28431 -1 0 -43507 -3105 31846 14767 48078 -40471 22980 23633 5172 -12779 -41293 -5320 28432 20556 45575 11171 0 0 -38474 -18272 -33443 -23303 238 9026 -13489 22752 -45160 -14477 9323 47423 -48281 -8466 0 0 27087 29659 21886 34860 -32263 23000 -19016 9754 14478 45160 -9757 -46988 95342 100865 0 1 98240 97965 -104823 -91385 207751 -1549 -11762 -20263 -95125 -101081 -92049 -104159 0 0 -96547 -99659 102118 94089 1549 -207751 16528 15498 95560 100646 -100987 -98168 101932 97221 0 1 104832 94323 -94428 -104725 -25489 -7017 1497 31009 103691 95463 -98639 -100514 0 1 -103137 -96017 93993 105160 30255 2252 -2720 -29786 -20998 -8196 -15969 -13227 0 0 -3739 32934 34784 -5587 47134 -51900 9612 19582 4411 24784 0 0 4174 -33368 -32079 2882 -45912 50677 14892 -7397 -23148 15656 -1 -1 -20933 13439 813 6679 -3334 -4159 21454 -13961 0 -1 24227 -16732 -12199 4703 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -10392 1714 69110 -140085 25779 -34458 -133686 62711 1 1 1 1 83966 -12988 -45138 53820 -69407 140385 58682 -49999 1 1 -15278 23961 -51427 122405 5593 3089 171311 -100332 1 1 1 1 40251 -111224 41485 -50164 -82375 11402 -66456 57777 1 1 -5103 30777 7041 -32711 1 1 -216500 6597 112323 97583 1 0 -63732 -146171 20639 189267 1 1 69936 -44262 1450 -27121 24332 1342 1 1 227425 -17519 -70320 -139582 1 1 81415 128491 -172423 -37480 1 1 -72192 46522 101819 -131696 1 1 9907 -6251 -8601 38482 -50164 53820 -14788 44670 1 1 1 1 -42171 12295 11478 -15131 -59815 89696 1 1 -2129 -1523 19527 -49404 41485 -45137 -109424 79547 1 1 1 1 4550 25330 -13734 17390 -35685 4316 -64465 33097 -136249 -120243 -74560 -181932 1 1 1 1 179438 77058 229466 27029 27911 3462 62209 -30837 178252 78244 198777 57719 1 1 1 1 -141813 -114678 -218541 -37951 -127797 64222 1767 -9541 57777 -49999 1 1 -49050 -14526 140062 -76481 1 1 23621 39959 169801 -106221 -4023 11801 -66456 58682 1 1 31370 32208 11726 -75302 1 1 -12694 -50881 -64131 45673 -47074 28616 1 1 46522 -44262 17390 -15131 180880 -162418 14412 4050 1 1 188349 -169887 29394 -10932 1 1 -72192 69937 -13734 11478 -29093 10635 23213 -41672 1 1 1 1 -111224 40251 11402 -82376 23961 -15278 122405 -51427 3089 5593 -100334 171311 1 1 1 1 -12988 83966 140386 -69408 1714 -10392 -140084 69111 -34458 25779 62711 -133685 1 1 -139582 -70320 1 1 128491 81416 -37480 -172422 -27121 1450 1343 24332 1 1 -17519 227425 97584 112323 1 1 -146171 -63732 189267 20640 30777 -5103 -32711 7041 1 1 6597 -216498 79548 -109424 1 1 25330 4550 89697 -59816 1 1 -1523 -2129 -49405 19527 44670 -14788 1 1 12295 -42172 -131696 101819 1 1 -6250 9907 38482 -8601 78243 178252 57718 198776 1 0 -114678 -141813 -37951 -218540 3462 27911 -30837 62209 -120242 -136249 -181932 -74560 1 1 77058 179439 27029 229467 4317 -35685 33097 -64465 32208 31370 -75302 11725 1 1 -50881 -12694 -106221 169801 11801 -4023 -14526 -49050 -76481 140061 1 1 39958 23622 64221 -127797 -9541 1767 10635 -29093 -41671 23213 1 0 -169887 188349 -10932 29394 -162419 180880 4050 14412 1 1 45674 -64131 28616 -47481 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -18752 -18112 -194917 -106493 9021 -45885 -88167 -213242 0 -1 0 0 137212 164199 38416 -1552 104176 197234 -1120 37984 0 0 28747 8116 181055 120357 -15127 51992 167688 133722 0 0 0 0 -185571 -115839 -35551 -1313 -74629 -226781 -15315 -21549 0 0 -71990 61996 10843 -848 0 0 75236 6484 59009 -140729 0 0 171430 -89710 -43969 -37751 0 0 -18729 8735 74856 -64860 -16949 6955 0 0 -52039 -29681 119356 -37636 0 0 -185292 103572 73516 8204 0 0 13935 -3940 63615 -40190 0 0 15684 -18549 -61416 37991 -1313 -1552 149968 -173393 0 0 0 0 -45930 69355 29542 -26676 114751 -138175 0 0 751 2114 84613 -61188 -35552 38416 -101609 125034 0 0 0 0 -33591 10165 -34336 31471 -73589 79696 19208 -13101 52846 -2916 -17097 67027 0 0 0 0 152297 -202226 -50647 717 57154 -63261 -24002 17896 125520 -175450 -31262 -18667 0 0 0 0 -72776 122706 73843 -23913 44771 -179149 -15932 -503 -21549 37984 0 0 -78140 -56238 189917 -55539 0 0 89474 44904 133594 784 11138 5297 -15313 -1120 0 0 92002 42376 -219463 85085 0 0 -66277 -68101 -21002 -18197 -73971 34772 0 0 -3940 8735 31471 -26677 -32454 71653 70046 -30846 0 0 -27358 66557 87833 -48634 0 0 13935 -18729 -34336 29542 2907 -42106 9474 -48674 0 0 0 0 -115840 -185571 -226780 -74630 8117 28748 120357 181055 51990 -15128 133722 167688 0 0 0 0 164199 137212 197234 104176 -18111 -18752 -106493 -194916 -45884 9021 -213242 -88167 0 0 -37636 119356 0 1 103572 -185293 8204 73516 -64860 74855 6955 -16949 0 0 -29681 -52039 -140729 59009 0 0 -89710 171430 -37751 -43969 61996 -71990 -848 10843 0 0 6484 75236 125033 -101609 0 0 10166 -33591 -138175 114751 0 0 2114 751 -61188 84613 -173393 149968 0 0 69355 -45930 -40190 63615 0 0 -18549 15684 37991 -61416 -175450 125520 -18667 -31263 0 0 122705 -72776 -23914 73843 -63261 57154 17896 -24002 -2916 52845 67027 -17097 0 0 -202226 152297 717 -50647 79696 -73589 -13101 19208 42376 92002 85085 -219464 0 -1 -68101 -66277 784 133594 5297 11138 -56238 -78140 -55539 189917 0 0 44904 89474 -179149 44771 -503 -15933 -42106 2907 -48673 9475 0 0 66557 -27358 -48634 87833 71653 -32454 -30846 70046 0 0 -18197 -21002 34772 -73989 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -10738 -4480 6499 -130934 -49703 34484 -67710 -56724 0 0 0 0 92005 32430 -24623 39842 162741 -38307 -3482 18702 0 0 -5875 21094 6997 117438 38436 -23216 -27328 151763 0 0 0 0 -11620 -112815 21834 -37052 -108225 -16210 23126 -38344 0 0 -21337 37951 -65421 48808 0 0 -92991 -42848 94333 41506 0 0 -4405 -131434 198629 -62791 0 0 1261 15353 18547 -35161 54154 -37540 0 0 -41206 177044 -20696 -115143 0 0 17902 117936 -144113 8274 0 0 26475 -43089 87383 -110191 0 0 -59907 62697 17571 5237 -37052 39842 27977 -5170 0 0 0 0 139567 -162376 -23987 21197 -13746 36554 0 0 40265 -43055 -151768 128959 21834 -24623 -108362 85555 0 0 0 0 -44528 67336 51722 -48932 -12794 24061 -11336 22604 156146 -64022 189706 -97582 0 0 0 -1 -36816 -55309 -51192 -40933 32436 -43704 39072 -50339 -82510 -9615 -109322 17197 0 0 1 0 -58224 150349 -83005 175129 159146 1456 28867 -9224 -38345 18702 0 0 177004 -16402 -50793 -109808 0 0 -157804 -2798 -85509 -75093 -1132 -18511 23126 -3482 0 0 -190501 29899 -3723 164326 0 0 23608 136995 195606 31167 179903 46869 0 0 -43089 15353 -48932 21197 -78676 -148097 -171311 -55461 0 0 -115219 -111552 -193400 -33372 0 0 26475 1261 51722 -23986 24160 202613 76271 150501 0 0 0 0 -112815 -11620 -16210 -108225 21094 -5875 117438 6998 -23216 38435 151764 -27328 0 0 0 0 32430 92005 -38307 162741 -4481 -10739 -130934 6499 34484 -49702 -56724 -67710 0 0 -115142 -20696 0 0 117936 17902 8274 -144113 -35161 18547 -37541 54154 0 0 177044 -41206 41506 94333 0 0 -131434 -4405 -62791 198629 37950 -21337 48808 -65421 0 0 -42848 -92991 85555 -108362 0 1 67336 -44528 36554 -13746 0 0 -43055 40265 128959 -151768 -5169 27977 0 0 -162375 139567 -110191 87383 0 0 62697 -59908 5237 17571 -9615 -82510 17197 -109321 0 0 150348 -58223 175129 -83005 -43703 32436 -50339 39072 -64022 156146 -97582 189707 0 0 -55309 -36816 -40933 -51192 24061 -12794 22603 -11336 29899 -190501 164326 -3723 0 -1 136995 23608 -75093 -85509 -18511 -1131 -16402 177005 -109808 -50794 1 0 -2798 -157805 1457 159146 -9224 28867 202613 24160 150501 76271 0 0 -111552 -115221 -33372 -193400 -148096 -78676 -55462 -171311 0 0 31167 195605 46869 179896 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8592 -13306 -123604 85054 -14920 10206 -147047 108497 0 0 0 0 -41014 79564 53295 -48580 8559 29991 56357 -51642 0 0 18476 -13761 116866 -78316 40344 -35629 81162 -42613 0 0 0 0 -89952 51402 -51903 47188 -131571 93022 -42739 38025 0 0 -21589 -5478 -578 27646 0 0 -19135 240446 -94055 -127256 0 0 124873 96438 -118259 -103052 0 0 40883 -67950 22981 4086 26002 -53069 0 0 -50787 -170525 116868 104443 0 0 -131611 -89701 -4754 226065 0 0 -26431 53499 -83861 95247 0 0 -34328 32936 10136 -21522 47188 -48580 77376 -88762 0 0 0 0 92538 -81152 -17353 18745 106674 -118059 0 0 20712 -19319 -80058 91444 -51903 53295 53589 -42204 0 0 0 0 -26654 15268 31804 -33197 -14655 -10769 44755 -70179 -41740 -166132 -115515 -92356 0 0 0 1 88580 119292 -31985 239858 28271 -2848 -30304 55727 64552 143320 -15449 223322 0 0 0 0 -154464 -53408 -37937 -169935 -27756 139091 11449 2168 38025 -51641 0 0 112939 -1604 23425 -134760 0 0 -85434 -25900 50569 -161903 3002 -16619 -42740 56355 0 0 -106201 -5133 99588 11747 0 0 15512 95823 -101233 219391 113238 4920 0 0 53499 -67950 -33197 18746 -98533 -19625 -86827 -31331 0 0 -29732 -88426 -106500 -11658 0 0 -26431 40883 31804 -17353 221545 -103388 20943 97215 0 0 0 0 51402 -89951 93021 -131571 -13761 18476 -78317 116866 -35629 40344 -42613 81163 0 0 0 0 79564 -41014 29991 8558 -13306 8592 85054 -123605 10205 -14920 108497 -147047 0 0 104443 116868 0 0 -89701 -131611 226065 -4753 4086 22982 -53069 26002 0 0 -170524 -50787 -127256 -94056 0 0 96438 124873 -103053 -118259 -5478 -21589 27646 -578 0 0 240447 -19135 -42204 53589 0 0 15268 -26654 -118060 106674 0 0 -19319 20712 91444 -80059 -88761 77376 0 0 -81152 92538 95247 -83861 0 0 32936 -34328 -21522 10136 143320 64552 223322 -15449 0 0 -53408 -154465 -169936 -37937 -2848 28270 55727 -30304 -166133 -41740 -92356 -115515 0 0 119292 88580 239859 -31985 -10769 -14655 -70179 44755 -5133 -106201 11748 99588 0 -1 95823 15512 -161903 50568 -16619 3002 -1604 112939 -134760 23425 0 0 -25900 -85435 139091 -27756 2167 11449 -103387 221545 97215 20943 0 0 -88426 -29732 -11658 -106500 -19625 -98533 -31331 -86827 0 0 219391 -101233 4920 113233 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -15800 5564 -42859 -40828 -60142 49907 -116792 33104 0 0 0 1 67475 16212 2131 8105 151372 -67685 21408 -11173 0 0 12854 -2618 18855 64833 60880 -50644 -27601 111290 0 0 0 0 -53223 -30465 2830 -13066 -154941 71253 8435 -18670 0 0 -15045 17991 50344 -53288 0 0 52260 -76346 55309 -31224 0 0 14133 -38217 -93127 117211 0 0 -11017 13962 20007 -22952 -49606 52551 0 0 81848 -57764 -5785 -18299 0 0 -38138 62222 89558 -113642 0 0 -16700 13755 56032 -15466 0 0 34046 -39007 158085 -198649 -13066 8105 10769 -51334 0 0 0 0 -10904 51470 -66771 71732 -6507 -34058 0 0 -63888 68850 -23976 64540 2830 2131 -25021 65587 0 0 0 0 155299 -195864 39054 -44015 -4446 3707 -19695 18958 133060 -139089 -99273 93243 0 0 0 -1 -31003 37035 81056 -75027 34289 -33551 -8022 8760 -83536 89566 113525 -107495 0 0 0 0 -113390 107360 53053 -59083 144013 99990 -8146 37989 -18670 -11172 0 0 30620 213384 -82040 -161964 0 0 -36442 -207561 -94489 -149515 -19571 -10271 8435 21408 0 0 -6614 -237389 85609 158396 0 0 170551 73453 -108937 -117688 10003 -236627 0 0 13755 13962 -44015 71733 126084 100541 59621 167004 0 0 123189 103435 14002 212622 0 0 -16700 -11017 39054 -66771 -122515 -104110 -204015 -22610 0 0 0 0 -30465 -53223 71253 -154941 -2618 12854 64833 18855 -50644 60879 111290 -27601 0 0 0 0 16212 67476 -67685 151373 5564 -15799 -40828 -42860 49907 -60142 33104 -116792 0 0 -18298 -5785 0 0 62222 -38139 -113642 89558 -22952 20007 52552 -49606 0 0 -57763 81848 -31224 55309 0 0 -38217 14133 117211 -93126 17991 -15045 -53288 50344 0 0 -76346 52260 65586 -25021 0 0 -195864 155299 -34057 -6507 0 0 68850 -63888 64540 -23976 -51334 10769 0 0 51470 -10905 -15467 56030 0 0 -39007 34045 -198649 158085 89566 -83536 -107495 113525 0 -1 107360 -113390 -59083 53052 -33551 34289 8760 -8022 -139090 133060 93243 -99273 1 0 37035 -31003 -75026 81057 3707 -4446 18957 -19695 -237389 -6614 158396 85609 0 0 73453 170551 -149515 -94489 -10271 -19571 213384 30621 -161964 -82041 0 0 -207561 -36442 99990 144013 37989 -8146 -104110 -122515 -22610 -204015 0 1 103435 123190 212621 14002 100541 126082 167004 59621 -1 0 -117687 -108937 -236627 9984 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 78696 -80823 75112 -92507 -5963 3836 -8612 -8783 0 0 0 0 -158084 175479 -11268 13396 20633 -3238 -557 2685 0 0 -74098 76226 126806 -109410 4486 -2359 -2235 19631 0 0 1 0 135837 -153232 -30464 28336 -13486 -3909 2799 -4926 0 0 -27114 22516 10467 -5869 0 0 35914 1677 -169307 131714 0 1 127691 -90098 -33120 -4472 0 0 -7440 2842 -14618 19216 -11944 7346 0 0 -12697 -24895 179601 -142008 0 0 74227 -111820 40267 -2675 0 0 2641 1956 -182608 -158603 0 0 28651 13081 190576 150636 28336 13395 189665 151547 0 0 0 0 -183080 -158132 -27426 -14306 192902 148309 0 0 -30894 -10839 -167360 -173852 -30464 -11268 -167418 -173794 0 0 0 0 193927 147285 22628 19104 -2090 3567 6874 -5396 19548 -7470 -22982 35060 0 0 0 0 -3527 -8550 -11580 -497 4331 -5808 -11672 10195 -9254 -2824 736 -12813 0 0 0 0 -7321 19398 34796 -22719 19822 -1491 76183 -73941 -4926 2684 0 0 -109691 128022 -4803 -13527 0 0 -153215 134885 -9527 -8802 -80981 78739 2799 -557 0 0 -92227 73897 -2344 20674 0 0 176431 -158101 -25230 -14002 -112213 72981 0 1 1956 2842 19104 -14305 -1107 40339 -141465 180698 0 0 2984 36249 -89705 128937 0 0 2641 -7440 22628 -27426 -6040 -33192 130618 -169851 0 0 0 0 -153232 135837 -3909 -13486 76226 -74098 -109410 126807 -2359 4487 19631 -2235 0 0 1 0 175479 -158084 -3238 20633 -80823 78696 -92508 75113 3836 -5964 -8783 -8612 0 0 -142009 179601 0 1 -111820 74228 -2675 40267 19215 -14619 7346 -11944 0 0 -24895 -12697 131715 -169307 -1 0 -90099 127692 -4472 -33120 22517 -27113 -5869 10467 0 0 1679 35914 -173794 -167418 0 0 147285 193927 148310 192903 0 0 -10838 -30893 -173852 -167360 151547 189665 0 0 -158132 -183080 -158604 -182608 0 0 13080 28651 150635 190576 -2823 -9254 -12813 736 0 0 19398 -7321 -22719 34796 -5808 4331 10195 -11672 -7470 19548 35059 -22982 0 0 -8550 -3527 -497 -11580 3566 -2089 -5397 6873 73897 -92227 20674 -2344 0 0 -158101 176432 -8803 -9527 78739 -80981 128022 -109691 -13527 -4803 -1 0 134885 -153214 -1491 19822 -73941 76183 -33192 -6040 -169851 130618 0 0 36249 2984 128937 -89705 40339 -1107 180698 -141465 0 0 -14003 -25230 72981 -112232 
1 -3043 3045 10125 -10123 1180 -1178 -9198 9200 20154 -20152 -260 262 -3043 3045 10125 -10123 1180 -1178 -9199 9201 20154 -20153 -260 262 42622 -79282 -888 -10780 -74032 37372 6622 -18290 27791 23401 -26654 67616 1784 -13453 -11080 -25579 -21153 9484 102903 -139563 27791 23401 79319 -42655 2773 8899 -36770 73434 25569 -13898 -23399 -27789 -67614 26656 14387 -2716 25280 11384 6461 5211 139839 -103175 -23399 -27789 68024 53917 5573 116367 -254600 84338 15560 23255 16510 22305 88656 -224888 19145 19670 12164 26651 -254600 84338 59261 62680 -53824 -68113 -116374 -5563 -84336 254602 -15975 -22836 -21370 -17441 224890 -88654 -17260 -21551 -26856 -11956 -84336 254601 -62404 -59533 -4175 8696 67446 -87269 128474 -114274 10024 -5503 -11382 25581 9142 -4620 10324 -26185 67446 -87269 18458 -13937 5828 8373 -685 -3832 87271 -67444 114267 -128465 -10439 5922 -25279 11082 7030 -11548 26187 -10322 87271 -67444 13733 -18250 -8971 -5225 65924 -176726 -56823 -53979 -28036 -7230 -9445 -25822 67446 87271 -80558 204354 -2743 -32524 -13837 -21430 176818 -66013 53680 57126 23176 12094 25618 9653 -87269 -67444 -204351 80560 34934 337 13423 21849 39841 37425 119816 122926 103177 139565 -254599 -84336 39678 37589 30082 47184 176484 -447679 38891 38376 -44701 -32561 -122959 -119779 -139837 -102901 84339 254602 -37793 -39469 -44774 -32489 447681 -176482 -39306 -37956 11225 -12223 -7530 6531 27791 -23399 59535 -62678 5228 -8370 -3842 2843 16061 -17060 -2286 5801 4948 -3945 9415 -8412 23401 -27789 62406 -59259 8973 -5826 -10850 11853 16130 -15127 -5799 2287 -26654 67616 2717 -14385 -5209 -6459 42657 -79317 -8897 -2771 -73432 36772 13900 -25568 27791 23401 -67615 26656 13455 -1782 -9483 21155 79284 -42620 10781 890 -37370 74034 18292 -6620 -23399 -27789 17443 21373 88656 -224888 21553 17262 11957 26858 68115 53826 5565 116376 -254599 84338 22839 15977 -22303 -16509 224890 -88653 -19669 -19143 -26649 -12162 -53915 -68022 -116365 -5570 -84336 254601 -23254 -15558 11549 -7029 10324 -26185 18252 -13731 3835 687 67446 -87269 128466 -114265 -5920 10441 4623 -9140 26186 -10322 13940 -18457 -8694 4176 87271 -67444 114276 -128472 5505 -10022 -12093 -23174 -9652 -25616 -80558 204354 -335 -34932 -21847 -13420 66015 -176816 -57124 -53678 7233 28038 25824 9448 -204352 80560 32526 2745 21432 13840 176728 -65922 53982 56824 39472 37795 32491 44776 176483 -447679 37958 39308 32564 44703 119781 122961 -37586 -39677 -47182 -30081 447679 -176481 -38374 -38889 -37424 -39840 -122924 -119814 -11851 10852 15129 -16128 -2285 5801 3947 -4946 8414 -9413 -2840 3844 17063 -16060 -5799 2287 12225 -11223 -6529 7130 
1 -596 598 21824 -21822 -2309 2311 2019 -2017 -9939 9941 4382 -4380 -596 598 21825 -21822 -2309 2311 2019 -2017 -9939 9941 4381 -4379 127868 -135054 5645 -7931 8708 -15893 -8283 5997 -31817 41854 -5224 13255 17199 -19484 -17176 9991 4401 -6686 -63424 56239 -31817 41854 134987 -127797 -9332 11622 15599 -8410 -7592 9881 -41852 31819 -13253 5226 17660 -15369 -10640 17828 -1176 3465 -56297 63485 -41852 31819 117509 145345 143515 119339 -99925 -267094 46131 37538 42271 41397 191106 -484772 39754 43914 41713 41955 -99926 -267094 157838 105017 -145325 -117525 -119208 -143643 267096 99927 -39132 -44532 -43222 -40442 484774 -191104 -43441 -40224 -38488 -45177 267096 99928 -105075 -157776 -13536 4683 2454 36391 -73834 46019 -4860 -3993 -17827 -9990 12767 -21619 -20224 51305 2453 36391 -14097 5245 12324 -40141 12585 -3727 -36389 -2452 -45886 73706 11858 -3002 10642 17179 22092 -13236 -51304 20226 -36389 -2452 -1777 10634 40439 -12618 -47717 72024 38859 -14552 7325 414 19565 -11826 2453 -36389 17672 -44825 -4305 12043 16000 -8262 -72004 47701 13904 -38207 -8276 541 15293 -23028 36391 -2451 44826 -17670 -11569 3835 -9001 1267 -20327 -17778 -33514 -86206 -63483 -56237 -99925 267096 -22630 -15476 -17677 -20428 -87042 220803 -16468 -21637 19376 18734 86277 33447 56299 63426 -267093 99927 18943 19167 20902 17208 -220801 87045 23467 14643 25027 -8232 10486 6311 -31817 -41851 157778 -105015 12620 40142 18642 -1846 -453 17250 38360 -97305 9830 -26622 -14172 -2620 41853 31819 105077 -157836 -40437 -12322 -15416 -1375 -15421 -1372 97307 -38359 -5224 13255 15371 -17657 -3463 1178 127799 -134984 -11620 9334 8412 -15597 -9879 7594 -31817 41854 -13253 5226 19487 -17197 6688 -4398 135055 -127866 7932 -5643 15895 -8706 -5995 8285 -41852 31819 40444 43225 191106 -484771 40226 43443 45179 38490 117527 145327 143645 119210 -99925 -267093 44535 39134 -41395 -42270 484773 -191103 -43913 -39752 -41954 -41711 -145343 -117507 -119337 -143513 267095 99927 -37536 -46129 13238 -22091 -20224 51305 -10632 1779 3729 -12582 2453 36391 -73704 45888 3004 -11857 21621 -12764 -51303 20226 -5243 14099 -4681 13537 -36389 -2451 -46017 73836 3995 4862 -539 8277 23030 -15291 17672 -44825 -3833 11571 -1265 9003 -47699 72006 38209 -13902 -412 -7322 11828 -19563 44826 -17670 -12041 4307 8263 -15998 -72022 47718 14554 -38857 -19165 -18941 -17205 -20901 -87042 220801 -14641 -23465 -18731 -19375 -33445 -86275 15478 22632 20430 17680 -220799 87044 21640 16470 17780 20330 86208 33516 1377 15418 1373 15423 38361 -97305 26625 -9829 2622 14174 1848 -18640 -17247 455 97307 -38359 8234 -25025 -6309 -10891 
1 -13467 13469 2426 -2425 4045 -4043 993 -991 -3291 3293 -19712 19713 -13467 13469 2426 -2425 4045 -4043 993 -991 -3291 3293 -19712 19714 -66557 -95652 -21626 -30004 -75083 -87126 -28052 -23579 279008 -52511 -117933 299162 -25478 -26152 -56714 -105495 -23721 -27909 -100914 -61296 279008 -52511 95774 66439 28088 23547 87030 75183 22796 28837 52513 -279006 -299160 117936 29354 22280 105424 56789 25307 26327 61267 100944 52513 -279006 38762 -9545 20874 8342 7285 -48075 -10700 20001 -7705 17005 21241 -53879 2553 6748 13240 -3939 7285 -48075 -104091 133308 9948 -39161 -8927 -20285 48077 -7283 -20784 11486 -13804 4507 53881 -21239 3907 -13205 -11654 2357 48077 -7283 -133335 104123 -3962 19467 -42344 -25665 4825 43885 -9292 24798 -56787 105497 4363 11143 35414 -89830 -42344 -25666 12921 2584 -94408 143118 -17546 2045 25667 42346 -44471 -4236 -22191 6690 -105422 56716 -487 -15015 89832 -35412 25667 42346 -18177 2676 -143018 94312 -14050 25998 -112705 124651 -7550 11355 11637 -7833 -42344 25667 8685 -22029 -6054 9858 -12881 16686 -25595 13652 -124722 112779 -13956 10157 -7760 3961 -25665 42346 22031 -8683 798 -4599 -18602 14801 -17457 4839 -138477 98830 -100942 61296 7285 48077 4718 -17336 -10844 -1774 -28824 73122 -20452 7834 -4052 16674 -98949 138599 -61265 100916 -48075 -7283 1743 10879 12429 192 -73120 28826 -11031 23653 -36241 -39331 -33254 -42318 279008 52513 -104121 -133306 -94310 -143116 -36035 -39538 -38816 -36757 -172619 437883 40117 35459 39715 35860 -52511 -279006 133337 104093 143020 94410 37621 37955 33560 42016 -437881 172621 -117934 299163 -22278 -29352 -26325 -25305 -66437 -95772 -23545 -28085 -75181 -87028 -28835 -22794 279008 -52511 -299161 117936 26155 25479 27911 23723 95654 66560 30006 21628 87128 75085 23581 28054 52513 -279006 -4505 13806 21241 -53878 13207 -3905 -2355 11656 39163 -9947 20287 8929 7285 -48075 -11484 20785 -17004 7706 53880 -21239 -6746 -2551 3941 -13238 9547 -38760 -8340 -20873 48077 -7283 -19999 10702 15017 489 35414 -89830 -2673 18179 -2043 17549 -42344 -25665 4237 44473 -6688 22194 -11141 -4361 89832 -35412 -2583 -12920 -19466 3964 25668 42346 -43883 -4823 -24796 9294 -10156 13960 -3958 7762 8685 -22029 4600 -796 -14799 18604 -13650 25596 -112777 124723 -11353 7552 7834 -11634 22030 -8683 -9856 6056 -16683 12883 -25996 14052 -124649 112706 -10876 -1741 -190 -12429 -28824 73122 -23652 11033 -16672 4054 -138597 98951 17338 -4716 1776 10847 -73120 28826 -7832 20454 -4837 17458 -98828 138479 -37954 -37618 -42015 -33557 -172619 437883 -35457 -40115 -35859 -39714 39539 36037 36759 38817 -437881 172621 39333 36243 42320 32863 
0 -10954 10954 -2833 2833 -21582 21582 -1879 1879 207 -207 2578 -2578 -10954 10954 -2833 2833 -21582 21582 -1879 1879 207 -207 2578 -2578 -82706 -49226 -39353 -2641 -77286 -54646 -21575 -20419 70427 113788 -95920 243319 -14723 -27271 -195981 64048 -22580 -19414 -64748 -67184 70427 113788 48583 83349 4882 37112 54653 77280 21906 20089 -113788 -70427 -243318 95920 10198 31797 -63964 195897 19578 22416 67240 64692 -113788 -70427 -147198 113074 -28417 -5707 22085 25563 -4115 -6747 -5642 -5220 -24809 62934 -26999 16138 -7952 -2910 22084 25563 -1562 -32561 -112748 146871 5784 28340 -25563 -22084 8233 2628 -11854 22716 -62934 24809 -7472 18334 4950 5911 -25563 -22084 32616 1506 -48998 -33743 197282 165680 -128765 -131180 -39230 -43511 -195897 -64048 -47966 -34775 -188991 479411 197282 165680 -42225 -40516 -114442 -145504 31502 51239 -165680 -197282 131257 128689 43348 39393 63964 195981 43441 39300 -479411 188991 -165680 -197282 42556 40185 145497 114448 -10234 -12399 4169 -26802 -12432 5227 -6885 -320 197282 -165680 -16455 41742 -7769 565 -2664 -4541 12725 9908 26886 -4253 -5064 12268 2360 4845 165680 -197282 -41741 16455 8100 -896 6782 422 -7608 8401 16452 -13960 -64692 67184 22084 -25563 -17859 18652 -5437 6230 1811 -4594 -6081 6874 -9887 9095 14603 -17094 -67240 64749 25563 -22084 -16612 15820 2436 -3228 4594 -1811 10200 -10993 3423 6462 -12375 22260 70427 -113788 -1506 32561 -114448 145503 2321 7564 -3429 13313 22578 -57274 -7948 -1937 -22096 12212 113788 -70427 -32616 1562 -145497 114442 -5322 -4562 3760 -13645 57274 -22578 -95920 243319 -31797 -10197 -22416 -19578 -83349 -48583 -37112 -4882 -77279 -54653 -20089 -21905 70427 113788 -243319 95920 27272 14723 19415 22579 49224 82706 2641 39353 54646 77286 20419 21575 -113788 -70427 -22716 11854 -24809 62933 -18334 7472 -5912 -4950 -146871 112748 -28340 -5784 22084 25563 -2629 -8233 5220 5642 -62933 24809 -16138 26999 2910 7951 -113074 147198 5707 28417 -25563 -22084 6747 4115 -39301 -43441 -188991 479411 -40186 -42556 -51239 -31502 197282 165680 -128689 -131257 -39394 -43348 34775 47966 -479410 188991 40516 42225 33744 48997 -165680 -197282 131180 128766 43512 39230 -12268 5064 -4845 -2359 -16455 41741 896 -8100 -422 -6782 -9908 -12725 4253 -26886 -5227 12431 320 6884 -41741 16455 -565 7770 4541 2664 12399 10234 26802 -4169 -15820 16612 3228 -2436 1811 -4594 10992 -10199 -9094 9887 17095 -14603 -18652 17859 -6230 5437 4595 -1811 -6874 6082 -8401 7608 13960 -16452 4562 5322 13643 -3760 22578 -57274 1937 7948 -12211 22096 -7564 -2321 -13313 3430 57274 -22578 -6462 -3423 -22260 12369 
0 -12527 12528 -532 532 6172 -6172 16798 -16797 5807 -5806 9635 -9635 -12527 12527 -532 532 6172 -6172 16798 -16797 5807 -5806 9635 -9635 -78737 -72148 -19295 -28731 25631 -176516 -12732 -35295 24322 186358 -109699 278273 -26879 -21147 -38281 -112604 -12896 -35131 -40224 -110661 24322 186358 72332 78553 29153 18874 176689 -25804 22007 26020 -186359 -24322 -278273 109699 26030 21997 112620 38265 39725 8302 110160 40724 -186358 -24322 33781 -40185 97814 -104218 -44355 53297 13320 -15358 -13465 11426 -4656 11812 -1045 -993 8584 -10623 -44355 53297 55071 -61476 40559 -34153 104506 -98101 -53297 44355 2069 -31 -6543 8582 -11812 4656 10904 -8865 18246 -16206 -53297 44355 60976 -54571 2037 21625 -193149 89350 71995 2344 21822 1840 -38265 112604 6451 17211 54047 -137101 -193149 89350 12657 11005 95279 -20940 -22045 -1616 -89350 193149 -2057 -72282 -6433 -17229 -112620 38281 -7300 -16362 137101 -54047 -89350 193149 -3383 -20279 20768 -95106 135942 66378 159176 43144 19898 44501 27963 36435 -193149 -89350 147095 -373134 31881 32518 39684 24715 -66005 -136315 -43128 -159192 -39907 -24491 -28813 -35586 89350 193149 373134 -147095 -22607 -41792 -24295 -40104 -5519 27779 93084 -23147 -40724 110661 -44355 -53299 12248 10012 19590 2671 50847 -128984 21266 995 -14491 -7770 22963 -92900 -110161 40224 53297 44355 -2390 -19871 7240 -29501 128983 -50847 -5877 -16383 11400 25538 21101 15836 24322 -186359 54571 61476 95107 20941 31673 5265 25547 11390 84371 -214023 -12249 -24689 -11243 -25695 186359 -24322 -60976 -55071 -20768 -95279 -4844 -32093 -16273 -20665 214023 -84371 -109700 278274 -21997 -26030 -8302 -39725 -78553 -72332 -18874 -29153 25804 -176689 -26020 -22006 24322 186358 -278274 109700 21147 26878 35131 12896 72148 78737 28731 19295 176516 -25631 35295 12732 -186358 -24322 -8582 6544 -4657 11813 8864 -10904 16207 -18246 34154 -40558 98101 -104506 -44355 53297 31 -2070 -11427 13465 -11813 4657 993 1046 10623 -8584 40185 -33780 104218 -97814 -53297 44354 15359 -13318 16360 7300 54047 -137101 20280 3383 1616 22046 -193149 89350 72281 2058 17229 6433 -17211 -6451 137101 -54047 -11005 -12657 -21625 -2038 -89350 193149 -2345 -71994 -1840 -21822 24491 39907 35586 28813 147095 -373133 41792 22607 40104 24295 136315 66005 159192 43129 -44500 -19898 -36435 -27964 373134 -147095 -32518 -31881 -24715 -39684 -66378 -135942 -43144 -159175 19871 2391 29501 -7240 50847 -128983 16384 5878 7771 14491 92900 -22963 -10013 -12249 -2671 -19590 128983 -50847 -995 -21267 -27779 5518 23147 -93084 32093 4844 20665 16273 84371 -214022 24689 12249 25695 11243 -5264 -31673 -11390 -25548 214023 -84371 -25538 -11400 -15836 -21111 
1 11667 -11666 3328 -3326 -8777 8779 15122 -15120 7380 -7378 -9833 9834 11667 -11665 3328 -3326 -8777 8779 15122 -15120 7380 -7378 -9833 9834 90423 50094 16670 28059 161210 -20693 34239 10490 -15411 -180789 102162 -259148 28492 16235 17443 123074 31521 13208 114923 25594 -15411 -180789 -50353 -90160 -30688 -14036 20914 -161428 -22451 -22274 180791 15413 259150 -102160 -23178 -21546 -123172 -17342 -7367 -37357 -26043 -114470 180790 15413 -32656 72727 111242 -71173 -90023 34078 4506 8250 19167 -6411 29131 -73895 3982 8774 22343 -9587 -90023 34078 -38960 79030 -73073 33007 70882 -110948 -34076 90025 -20210 7458 -532 -12220 73897 -29129 -18001 5249 1810 -14562 -34076 90025 -79478 39412 -8825 -24826 -53331 200966 -8279 -97451 -21761 -11892 17343 -123072 -9555 -24097 -76870 194999 -53331 200966 -7043 -26609 -111975 6245 27461 6195 -200964 53333 97159 8574 6056 27600 123174 -17440 14871 18786 -194997 76872 -200964 53333 18831 14825 -6463 112197 135675 46449 31892 150233 35384 22588 35532 22440 -53331 -200964 132412 -335883 39494 18478 22449 35523 -46795 -135326 -150330 -31790 -16748 -41220 -30217 -27751 200966 53333 335885 -132410 -27705 -30262 -38153 -19815 17482 10810 -14911 103791 114472 -25592 -90023 -34076 11025 17267 30836 -2544 64620 -163916 2821 25472 1154 -29442 -103527 14651 26044 -114921 34079 90025 -25044 -3244 -6683 -21605 163918 -64618 -18525 -9763 -22173 -15524 -28779 -8920 -15411 180791 -39411 -79028 -112195 -6243 -5458 -32240 -16428 -21270 -86110 218437 27489 10213 14759 22943 -180788 15413 79480 38962 6465 111977 29611 8091 28216 9485 -218435 86112 102160 -259148 21549 23180 37359 7369 90162 50355 14037 30690 161429 -20913 22276 22452 -15411 -180788 259150 -102158 -16233 -28490 -13206 -31519 -50092 -90421 -28057 -16667 20695 -161208 -10488 -34236 180791 15413 12223 533 29131 -73894 -5247 18003 14564 -1808 -33005 73074 110949 -70880 -90022 34078 -7456 20212 6414 -19165 73896 -29128 -8772 -3980 9589 -22341 -72725 32658 71175 -111240 -34076 90024 -8248 -4504 -18784 -14867 -76870 194999 -14823 -18830 -6194 -27459 -53331 200966 -8572 -97157 -27599 -6054 24100 9557 -194997 76872 26612 7045 24828 8827 -200964 53333 97452 8281 11894 21763 41222 16750 27753 30219 132411 -335882 30264 27707 19817 38155 135328 46796 31792 150331 -22585 -35382 -22437 -35530 335884 -132409 -18476 -39492 -35521 -22447 -46447 -135673 -150230 -31890 3246 25047 21607 6685 64619 -163915 9765 18527 29444 -1152 -14649 103529 -17265 -11024 2547 -30834 163917 -64617 -25470 -2818 -10808 -17480 -103789 14913 -8089 -29609 -9484 -28215 -86110 218437 -10211 -27487 -22941 -14757 32242 5459 21272 16430 -218435 86112 15527 22175 8922 28375 
1 -2427 2429 16230 -16228 15704 -15702 12660 -12658 30435 -30433 -11094 11096 2429 -2427 -16228 16230 -15702 15704 -12658 12660 -30433 30435 11096 -11094 46546 -62922 84202 -89836 34507 -50883 107945 -113579 52900 -33902 -28563 22449 7279 -12912 -61148 44772 61068 -66703 -110828 94453 -33902 52900 62924 -46544 -10137 15774 50885 -34505 35596 -29958 33904 -52898 -22447 28565 -83821 89458 -44770 61150 -120775 126413 -94451 110830 -52898 33904 107695 1775 97430 12040 -182540 55568 31664 6006 -23806 61475 190923 -150040 -25674 63345 -45192 82862 55569 -182540 92153 17317 -1773 -107693 -12038 -97428 -55566 182541 -83990 46323 35261 -72927 150042 -190921 -48386 10720 -14514 -23152 182542 -55567 -17315 -92151 -37488 73937 -110950 -11905 155601 -49679 85800 -49351 61150 44772 -12568 49017 184735 -145177 -11905 -110950 -87717 124166 90379 15543 26039 -62484 11907 110952 49681 -155599 -138126 101681 -44770 -61148 -63974 27528 145179 -184734 110952 11907 -55819 19374 -15541 -90377 145336 -59943 5278 80114 -73321 102706 10594 18791 11907 -110950 148930 -117038 -64556 93941 90844 -61459 59945 -145334 -80112 -5276 84774 -114155 -87135 57754 110952 -11905 117040 -148928 -78981 49600 -38514 9133 -9399 80038 65223 140059 110830 94452 -55566 -182540 32460 38178 12944 57694 358029 -281364 109849 -39211 -2051 -68584 -140057 -65221 -94450 -110828 182542 55568 -106521 35887 -72650 2015 281366 -358028 -57521 -13113 -13595 -12154 -69583 43834 33904 52900 -92151 17317 -90377 15544 -92715 66966 -133011 107262 -130519 102574 90141 -64388 143647 -117894 -52898 -33902 -17315 92153 -15541 90379 33010 -7257 -10525 36278 -102572 130521 28565 -22447 89458 -83820 126411 -120774 -46544 62924 15774 -10138 -34505 50885 -29958 35595 -52898 33904 22449 -28563 -12913 7279 -66702 61068 -62922 46546 -89836 84202 -50883 34507 -113579 107946 -33902 52900 -72926 35260 -190922 150042 10719 -48386 -23152 -14514 -107693 -1773 -97428 -12038 182542 -55567 46323 -83990 61477 -23806 -150040 190924 63345 -25674 82862 -45192 1775 107695 12040 97430 55568 -182540 6006 31664 27527 -63973 -184734 145179 19374 -55819 -62484 26039 110952 11907 -155600 49682 101680 -138126 49017 -12568 -145177 184736 124166 -87718 73939 -37489 -11905 -110950 -49680 155602 -49351 85800 -114156 84775 57754 -87136 -148928 117041 49600 -78981 9133 -38514 -145335 59945 -5277 -80112 102706 -73321 18791 10594 -117039 148930 93940 -64555 -61458 90843 -59945 145337 80114 5278 35886 -106521 2015 -72651 -358029 281368 -13113 -57522 -68585 -2051 -65221 -140058 38178 32462 57694 12946 -281366 358031 -39211 109851 80038 -9398 140060 65223 -7257 33010 36279 -10526 130522 -102572 -64388 90141 -117895 143647 66967 -92716 107262 -133011 102574 -130519 -12154 -13595 43833 -69976 
0 -3910 3910 -28477 28477 300 -300 -19475 19476 22800 -22800 -56 56 3910 -3910 28478 -28477 -300 300 19475 -19475 -22800 22800 56 -56 -109228 82854 -91543 82468 -78868 52495 -10757 1682 15512 15077 -45998 36149 63541 -72616 -14198 -12176 111615 -120689 -90081 63708 15077 15512 -82854 109228 92957 -83881 -52495 78869 118290 -109215 -15077 -15512 -36149 45998 70769 -61693 12176 14198 -19762 28836 -63707 90081 -15512 -15077 -95030 -97052 -161723 -30359 22209 200590 -93165 27069 -24750 -41345 -335009 263275 -45798 -20297 12708 -78803 200590 22209 -95853 -96229 97052 95030 30359 161723 -200590 -22209 92903 -26805 43192 22904 -263275 335009 44384 21712 79146 -13051 -22209 -200590 96229 95853 78840 -78144 75012 -77358 77905 -75883 70443 -69746 14198 -12176 79546 -78851 3526 -2771 -77358 75013 -53589 54286 1199 823 -97281 96585 77358 -75012 75883 -77905 -70706 70010 12176 -14198 54763 -55460 2771 -3526 -75013 77358 -53943 53248 -823 -1199 11212 -142576 -65870 -65494 -83606 38404 44726 -89928 77358 75012 -229110 180052 -88412 43209 -110182 64980 142576 -11212 65494 65870 102048 -56845 89585 -44382 -75013 -77358 -180052 229110 -19123 64325 110445 -65242 77225 -24306 76706 77082 90081 63707 -200590 22209 25924 26993 84429 -31511 268221 -210788 27514 25405 -95666 42747 -77082 -76706 -63707 -90081 -22209 200590 -27338 -25580 7423 -60342 210788 -268221 -27252 -25667 -7234 7104 -69584 69454 -15077 15514 95853 -96229 -1199 823 133575 -133704 -54754 54625 -656 515 -127075 127205 70998 -70869 -15514 15077 96229 -95853 -823 1199 -41721 41850 -52779 52908 -515 655 45998 -36149 -61693 70770 28836 -19761 109228 -82854 -83882 92957 78869 -52495 -109215 118290 -15512 -15077 36149 -45998 -72616 63541 -120689 111615 82854 -109228 82467 -91543 52495 -78869 1681 -10756 15077 15512 22904 43192 335010 -263276 21711 44385 -13050 79146 95030 97052 161723 30359 -22209 -200590 -26805 92903 -41345 -24751 263276 -335010 -20298 -45798 -78803 12706 -97052 -95030 -30360 -161723 200590 22209 27069 -93166 -55460 54763 -3527 2771 53246 -53943 96585 -97281 -75013 77358 -77906 75883 70009 -70705 -78850 79546 -2772 3527 54287 -53591 -78144 78840 -77358 75013 -75883 77906 -69747 70442 -56846 102048 -44382 89584 229110 -180053 64325 -19122 -65242 110445 -11212 142576 65869 65494 38404 -83607 -89928 44725 180052 -229110 43209 -88411 64980 -110183 -142576 11212 -65494 -65870 -25580 -27338 -60342 7423 -268222 210788 -25668 -27251 42747 -95666 -76707 -77082 26994 25924 -31511 84430 -210788 268222 25405 27514 -24306 77225 77082 76706 41850 -41721 52908 -52779 655 -515 127206 -127077 -70868 70997 -133704 133574 54626 -54754 515 -655 7105 -7234 69455 -69585 
1 -22931 22933 18667 -18665 9707 -9705 -25603 25604 -2592 2594 9734 -9732 22933 -22931 -18665 18667 -9705 9707 25604 -25603 2594 -2592 -9732 9734 -14385 -140289 53769 -106992 -163685 9012 -111587 58364 51631 127781 -269768 212006 -40734 -12488 -110070 -44603 25780 -79003 -68592 -86081 127781 51631 140291 14387 -7990 61217 -9010 163688 99359 -46133 -127779 -51629 -212003 269770 -47299 100526 44606 110072 94977 -41750 86083 68594 -51629 -127779 95686 30219 -23396 149302 -62875 -83160 -34245 77570 45845 -2520 219588 -172567 -71856 115180 112020 -68695 -83160 -62875 30127 95778 -30217 -95684 -149300 23398 83162 62877 80153 -123474 62311 -105633 172569 -219586 26082 -69403 8738 -52060 62877 83162 -95776 -30125 -100303 122833 62190 -138124 23990 41479 26231 -3703 110072 -44603 37878 -15348 114182 -89731 -138124 62190 47358 -24829 -91 65560 -7846 -14678 138126 -62188 -41477 -23988 19676 -42201 44605 -110070 -125912 103387 89733 -114180 -62188 138126 -35127 12602 -65559 93 -95092 -77603 -53522 -119174 32351 -91774 -103709 44285 138126 62190 -301200 236706 -94230 34806 4828 -64252 77606 95093 119176 53524 75804 -16376 15675 43752 -62188 -138124 -236706 301202 106460 -47032 -50731 110159 21775 -27791 24082 -41569 68595 -86081 83162 -62875 -55876 49860 128000 -134016 -30500 23971 3934 -9950 -129929 135949 41571 -24081 86083 -68593 62877 -83160 10100 -4081 -7243 13262 -23969 30501 -49838 55857 134175 -111582 42170 -19577 -127779 51631 -30125 95779 93 65561 14182 8410 -12484 35077 114503 -89983 -46137 23548 3608 -26197 -51629 127781 -95776 30127 -65558 -91 106576 -129165 24716 -47304 89985 -114501 269770 -212003 100526 -47299 -41751 94977 14387 140290 61218 -7990 163688 -9010 -46134 99359 -51629 -127779 212006 -269768 -12489 -40734 -79003 25780 -140288 -14385 -106992 53769 9012 -163686 58364 -111585 127782 51631 -105632 62310 -219586 172569 -69404 26082 -52059 8738 -95685 -30217 23398 -149300 62877 83162 -123474 80153 -2519 45845 -172567 219588 115183 -71857 -68694 112018 30219 95686 149302 -23397 -83160 -62875 77571 -34245 103385 -125911 -114180 89733 12602 -35128 -14677 -7848 -62188 138126 -23988 -41477 -42202 19677 -15348 37878 -89731 114182 -24828 47358 122835 -100306 -138125 62190 41479 23990 -3702 26230 -16379 75806 43752 15675 301202 -236706 -47031 106459 110159 -50731 95095 77605 53524 119176 -91775 32352 44285 -103709 236708 -301201 34804 -94228 -64251 4828 -77604 -95092 -119174 -53522 -4081 10101 13262 -7244 30502 -23970 55858 -49838 135947 -129927 -24080 41571 49859 -55875 -134018 128002 23972 -30500 -9950 3934 -27792 21776 -41569 24083 -129165 106576 -47303 24713 -114501 89986 23549 -46138 -26197 3608 8411 14182 35077 -12484 -89984 114504 -111582 134175 -19579 41773 
1 31889 -31888 14698 -14697 -6307 6309 -18549 18551 8081 -8079 6591 -6589 -31887 31889 -14697 14698 6309 -6307 18551 -18549 -8079 8081 -6589 6591 157113 57977 67400 6615 44985 170105 -1073 75088 -150520 -98961 375135 -294807 -17083 91097 128821 86270 105638 -31623 80294 134796 -98962 -150520 -57975 -157112 -97152 23141 -170103 -44984 39184 -113195 98963 150522 294809 -375134 -52235 -21776 -86268 -128819 -18149 -55861 -134794 -80293 150522 98964 28292 70845 -12991 112129 -89102 -25886 -24536 58651 -38710 72825 172904 -135879 130150 -96036 81099 -46985 -25886 -89102 27344 71794 -70843 -28291 -112127 12993 25888 89104 55620 -89731 -111684 77574 135881 -172902 -100397 66286 6390 -40502 89104 25888 -71793 -27342 22608 -37248 97243 -47886 5976 -48525 33108 -47747 -128818 86270 -140198 125557 -74212 58322 -47885 97243 -6076 -8563 -43500 951 127788 -113146 47888 -97241 48527 -5974 -2025 16668 -86268 128820 70881 -56236 -58320 74214 -97240 47887 -32031 46674 -949 43501 -35309 -89809 -40334 -84785 -121611 78559 -76484 33432 47887 97243 -218220 171496 57638 -100690 8203 -51255 89811 35311 84786 40336 -28782 71839 7165 35890 -97241 -47886 -171493 218222 -95744 138800 -39282 82338 141712 -122955 49477 5026 -80293 134795 25888 -89102 3957 14799 -45096 63852 95055 -74699 -25593 44348 8688 -27440 -5024 -49474 -134793 80295 89104 -25886 25799 -44550 132585 -151337 74701 -95053 -5486 -13265 99443 -84146 -32114 47412 98964 -150520 -27342 71795 43502 951 6123 9174 8025 7272 77527 -60925 -30122 14827 2364 -17658 150522 -98961 -71793 27344 -949 -43500 81367 -96660 -46132 30839 60927 -77525 -375133 294809 -21776 -52234 -55861 -18148 -157112 -57975 23141 -97151 -44983 -170103 -113192 39183 150522 98964 -294808 375135 91097 -17083 -31624 105639 57977 157113 6614 67401 170105 44985 75087 -1073 -98962 -150520 77573 -111684 -172902 135881 66286 -100397 -40501 6390 -28291 -70843 12992 -112127 89104 25888 -89731 55620 72826 -38710 -135879 172904 -96037 130152 -46984 81099 70845 28293 112129 -12991 -25886 -89102 58652 -24537 -56236 70880 74214 -58320 46674 -32029 -113146 127790 -97240 47887 -5974 48527 16669 -2025 125557 -140197 58322 -74212 -8564 -6076 -37249 22609 -47885 97242 -48525 5976 -47748 33108 71840 -28783 35890 7165 218222 -171493 138800 -95744 82338 -39282 35310 89811 40336 84786 78560 -121612 33431 -76484 171495 -218220 -100689 57637 -51255 8203 -89809 -35309 -84784 -40334 -44550 25798 -151338 132587 -95053 74702 -13265 -5485 -27439 8688 -49475 -5024 14800 3956 63852 -45097 -74700 95055 44349 -25593 -122955 141710 5026 49476 -96660 81367 30836 -46131 -77525 60927 14829 -30122 -17657 2364 9175 6123 7272 8025 -60924 77527 -84146 99443 47413 -32515 
0 12133 -12133 -9310 9311 36031 -36031 873 -873 -9250 9250 10346 -10346 -12133 12133 9311 -9310 -36031 36031 -873 873 9250 -9250 -10346 10346 9521 72320 70371 -42210 43867 37973 -5041 33202 -87935 -6991 142736 -112173 147014 -118852 -80596 162436 -16471 44632 72116 9724 -6991 -87935 -72319 -9520 99563 -127725 -37973 -43867 -38585 10424 6991 87935 112172 -142736 -103101 74941 -162436 80596 12350 -40511 -9724 -72116 87935 6991 90116 -152915 -28453 -34346 72606 235 16284 -37893 -150395 128785 -109527 86075 -58401 36791 19001 -40610 235 72606 -66291 3491 152915 -90116 34347 28453 -235 -72606 32511 -10902 93170 -71560 -86075 109527 -111534 133144 -23121 44731 -72606 -235 -3491 66292 99103 -15475 -144365 -137529 90319 152712 37720 45907 80595 162435 26397 57229 423868 -333107 -137529 -144365 95493 -11866 86624 156407 -41878 -41749 137529 144365 -152711 -90319 11074 -94701 -162435 -80595 17513 -101140 333107 -423868 144365 137530 -51866 -31761 -156407 -86623 -28249 34143 37839 -31945 891 1136 -8896 10924 137529 -144365 10279 -8078 60198 -58171 -52060 54088 -34143 28249 31945 -37838 -58117 56089 52808 -54836 144365 -137529 8078 -10279 -16572 14543 3265 -5293 15187 -36656 3696 -66088 -72116 9724 -235 72606 -127568 106098 -50166 28697 -108818 85517 75845 -97314 42039 -20569 66088 -3694 -9724 72116 -72606 235 -42367 63837 46045 -24575 -85518 108818 -124641 146110 -12640 36653 125464 -101452 6991 -87935 66291 3491 -86624 156407 38623 -14610 -77158 101171 121709 -95648 -31271 7258 44470 -68483 87935 -6991 -3491 -66291 -156407 86624 -42744 18731 120784 -144797 95648 -121709 -142736 112173 74941 -103101 -40511 12350 -9520 -72320 -127725 99563 -43867 -37973 10424 -38585 87935 6991 -112173 142736 -118852 147014 44632 -16471 72320 9520 -42211 70371 37973 43867 33203 -5042 -6991 -87935 -71560 93170 109527 -86075 133143 -111534 44731 -23122 -90116 152915 28453 34346 -72606 -235 -10901 32511 128786 -150395 86075 -109527 36791 -58400 -40611 19001 -152915 90116 -34346 -28453 235 72606 -37893 16284 -101140 17513 -423869 333108 -31761 -51866 -41750 -41878 144365 137529 -90319 -152712 -94702 11075 57230 26397 -333108 423869 -11865 95493 -15475 99103 -137529 -144365 152712 90319 45907 37721 56089 -58117 -54835 52806 -10279 8078 14543 -16572 -5293 3265 28250 -34143 -37838 31945 1136 891 10924 -8896 -8078 10279 -58171 60198 54088 -52060 34143 -28249 -31945 37838 63836 -42367 -24575 46045 108818 -85517 146109 -124640 -20569 42038 -3694 66088 106099 -127568 28697 -50166 85517 -108818 -97315 75846 -36656 15186 -66088 3696 18731 -42743 -144797 120784 -121709 95648 7258 -31271 -68483 44470 -14610 38622 101169 -77158 -95648 121709 36653 -12641 -101452 125456 
1 3791 -3789 102 -101 6826 -6824 -13620 13622 -11037 11038 -36839 36841 -3789 3791 -101 102 -6824 6826 13622 -13620 11039 -11037 36841 -36839 13126 12442 20806 -12007 -33152 58720 -63581 72381 129287 -158938 44589 -35040 25181 -16380 -10233 35800 2523 6275 50008 -24441 -158938 129287 -12438 -13124 11384 -20179 -58718 33154 11527 -20322 158940 -129283 35042 -44587 -25657 16862 -35798 10235 61719 -70513 24443 -50006 -129285 158940 23360 -22674 -45593 46279 42781 -43573 -128709 128947 -29840 30077 1195 -937 -4301 4538 -81231 81468 -43573 42781 124588 -123901 22675 -23358 -46277 45595 43575 -42779 -45040 44807 11966 -12200 939 -1193 -27885 27651 145473 -145706 -42779 43575 123903 -124586 16547 -704 26585 -79978 -14206 60241 -112951 128792 10235 35800 -3992 19834 80288 -63094 -79978 26585 -79520 95362 147262 -101226 1331 -17170 79980 -26583 -60239 14208 -60798 44960 -35798 -10233 3516 -19354 63096 -80286 -26584 79980 131580 -147418 101228 -147260 -83159 -8711 -170179 78309 9252 -40864 97425 -129036 79980 26585 -160232 125924 21897 -53508 71382 -102994 8713 83161 -78307 170181 -27127 58742 -97901 129517 -26583 -79978 -125922 160234 30162 1453 102371 -70755 38083 -63698 -161467 87021 -50006 -24441 43575 42781 84568 -110183 7638 -33253 -129844 102043 95088 -120704 -20205 45824 -87019 161469 24442 50008 -42779 -43573 -116754 142374 56604 -30984 -102041 129846 78665 -53044 -560 -84943 7338 -92842 158940 129287 -124586 -123901 -147260 -101227 -10944 -74559 -37744 -47759 -433386 340588 1041 84466 24851 60656 -129285 -158938 123903 124586 101229 147262 75187 10321 89803 -4296 -340587 433388 -44587 35042 16863 -25658 -70514 61719 -13124 -12440 -20179 11384 33155 -58718 -20321 11526 -129285 158940 -35040 44589 -16382 25181 6275 2523 12440 13126 -12007 20806 58720 -33153 72380 -63581 -158938 129287 -12199 11965 -1193 939 27652 -27885 -145706 145473 -23358 22675 45595 -46278 -42779 43575 44806 -45040 30078 -29840 -938 1195 4539 -4302 81469 -81231 -22673 23360 46279 -45593 -43573 42781 128947 -128709 -19354 3516 -80285 63096 -147417 131579 -17169 1332 -26584 79980 14209 -60239 44960 -60799 19835 -3993 -63094 80288 95362 -79520 -704 16546 -79978 26586 60241 -14207 128792 -112951 58742 -27126 129517 -97902 160235 -125923 1454 30162 -70755 102371 83162 8713 170181 -78307 -40864 9253 -129036 97424 125925 -160233 -53508 21897 -102994 71382 -8711 -83160 78309 -170179 142373 -116752 -30984 56604 129847 -102041 -53044 78665 45824 -20204 161470 -87019 -110183 84568 -33254 7638 102043 -129845 -120704 95088 -63698 38082 87021 -161468 10321 75186 -4295 89802 433388 -340587 84467 1040 60656 24852 -74559 -10945 -47760 -37744 340589 -433387 -84944 -560 -92842 6934 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 30982 -46857 -102028 115828 66590 -50714 -151901 138101 0 0 0 0 -136657 150457 -84845 68970 -118355 104554 -56963 72839 0 0 58276 -42401 122905 -136706 22657 -38531 100599 -86799 0 0 0 0 -131897 118097 77906 -62031 -150161 163961 74015 -89890 0 0 54221 35038 -164555 75296 0 0 295832 -218239 -24195 -53398 0 0 -7127 -70466 50656 26937 0 0 -16965 -72294 -61160 -28099 75309 13950 0 0 -20460 -57132 71957 5635 0 0 28006 49587 217859 -295451 0 0 -74560 163819 146265 -140232 0 0 70246 -63307 -117899 111867 62029 -68970 -110031 116063 0 0 1 0 145032 -151065 63261 -56322 -98502 92470 0 0 -87297 80359 -157472 163505 -77905 84845 -158523 152490 -1 1 0 -1 -93730 99763 28264 -35203 40088 49159 -16948 -72298 -39869 -37713 50670 26910 0 0 0 0 -85671 8090 295844 -218262 -23037 -66210 -74577 163823 -7893 85476 217884 -295466 0 0 0 -1 34369 43212 -20472 -57109 88057 -102880 31526 -48579 89890 -72839 0 0 119370 -104547 -162899 148076 -1 1 -139555 154378 -135819 150642 59997 -42946 -74015 56965 0 0 -140248 125425 -105617 120440 -1 1 -135817 120995 54708 24855 -73024 -6539 0 0 -163819 72294 35204 56321 293406 -213843 -23410 -56153 0 0 213845 -293409 52145 27418 0 0 74560 16964 -28263 -63261 -24890 -54672 74713 4850 0 0 0 0 -118097 131897 -163960 150160 42402 -58276 136707 -122907 38531 -22656 86799 -100599 0 0 0 0 -150457 136657 -104554 118354 46858 -30982 -115828 102028 50714 -66589 -138101 151901 0 0 -5635 -71958 0 0 -49587 -28006 295452 -217859 28099 61160 -13951 -75308 0 0 57133 20460 53398 24195 0 0 70465 7127 -26936 -50657 -35038 -54221 -75296 164555 0 0 218240 -295832 -152490 158523 1 0 -99763 93730 -92469 98502 0 -1 -80358 87298 -163505 157473 -116063 110031 1 -1 151065 -145032 140232 -146265 1 0 63307 -70246 -111867 117899 -85475 7893 295466 -217884 -1 1 -43213 -34369 57109 20472 66209 23036 -163823 74577 37712 39869 -26912 -50670 -1 1 -8090 85672 218263 -295844 -49158 -40087 72298 16948 -125426 140249 -120439 105617 0 -1 -120995 135817 -150643 135820 42946 -59997 104547 -119370 -148076 162899 0 0 -154377 139555 102880 -88058 48579 -31526 54672 24890 -4850 -74713 0 0 293408 -213845 -27418 -52145 213843 -293406 56152 23411 0 0 -24854 -54709 6539 73018 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -103786 -2645 177099 -84576 121127 -14695 -189902 97380 0 0 1 -1 174216 -81693 18233 -124664 -42497 -50025 42646 63787 0 0 13088 93344 -158006 65483 -75112 -31320 25694 66828 0 0 1 -2 98667 -191189 -24579 131010 -95950 188472 11932 -118365 0 0 39045 -129743 10434 80263 0 0 43888 -122730 191047 -112203 -1 0 191302 -112458 10447 -89291 0 0 75971 14726 -45391 136089 -56448 -34249 0 0 -343 79187 129176 -208020 0 0 -172209 93365 128000 -49156 0 0 -90444 -253 41579 -36063 0 0 -12208 18554 48457 -53974 -131011 124665 281533 -276016 -1 1 0 0 98701 -104218 55313 -48967 278645 -284161 0 0 -42369 36024 -92001 97518 24578 -18232 -8650 3133 0 1 0 0 65508 -59991 -40840 34495 -37270 83286 -104865 58850 -107125 67124 -135795 175797 0 0 1 0 -244437 204435 -79518 119520 91848 -137864 90393 -44377 -213099 253099 -137087 97086 0 0 0 0 80229 -40228 123062 -163065 -122297 74852 -25274 -29304 118363 -63786 0 0 33530 13914 -235279 187835 0 0 -6537 53982 -197926 245371 39747 14831 -11932 -42645 0 0 -52623 5179 96832 -49388 0 0 -37008 -10437 -191688 204268 -88825 76244 0 -1 253 -14726 -34494 48967 -45777 58358 67327 -79908 0 0 -81195 68614 69731 -57149 1 0 90444 -75972 40840 -55313 184224 -196804 96881 -84300 0 0 -1 1 191188 -98667 -188472 95950 -93344 -13088 -65483 158005 31318 75112 -66828 -25694 1 0 -1 1 81694 -174216 50025 42497 2647 103787 84577 -177099 14695 -121127 -97381 189902 0 -1 208021 -129177 0 0 -93365 172208 49157 -128000 -136089 45392 34248 56448 0 0 -79186 343 112203 -191047 0 0 112458 -191301 89291 -10447 129743 -39046 -80264 -10433 0 0 122730 -43887 -3134 8651 0 0 59991 -65508 284161 -278644 0 0 -36023 42369 -97518 92002 276016 -281533 0 -1 104217 -98700 36062 -41578 0 0 -18554 12208 53973 -48457 -253099 213098 -97086 137087 -1 0 40228 -80230 163064 -123062 137863 -91848 44377 -90393 -67123 107125 -175797 135796 -1 0 -204437 244438 -119519 79518 -83286 37271 -58850 104866 -5179 52624 49387 -96832 0 0 10437 37008 -245371 197927 -14831 -39746 -13914 -33530 -187834 235279 0 0 -53981 6537 -74853 122297 29304 25274 196804 -184224 84301 -96882 0 0 -68614 81195 57149 -69732 -58358 45777 79908 -67327 0 0 -204268 191688 -76244 88822 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 56112 36153 -34319 -45888 14800 -107066 -113954 194161 1 0 -1 1 107723 -187930 116186 -23922 -94390 174597 -122653 30386 0 0 -112910 20645 -106027 186234 85989 6277 75415 -155620 0 0 -1 1 63167 17040 -69540 -22725 -208857 128651 135462 -43196 0 0 -80987 24189 -821 57620 0 0 71386 -120761 -51731 101106 1 0 -168874 218248 161351 -210726 0 0 124191 -67393 127634 -70836 -99967 43169 0 0 -148814 198189 -225868 176493 0 0 28527 -77902 141896 -92521 0 0 -98457 41658 -235032 194482 0 0 -50900 4255 76119 -35569 22726 23922 -58217 17668 1 -1 0 0 5130 35421 -25651 -20995 -42568 83118 0 0 38091 8555 1309 -41859 69540 -116187 229107 -188557 1 -1 0 0 33410 -73960 -83 46729 132711 -31921 -84258 -16531 112121 -199739 -7222 94838 0 0 0 0 60309 -147926 -70862 158479 -119900 19112 109993 -9203 165478 -77861 -163668 76052 0 0 0 0 -98849 186465 -6566 -81052 268019 -279154 19107 -31915 43197 -30388 0 0 41326 -30190 -33803 22668 0 0 106663 -95528 9580 1556 -44841 57651 -135462 122652 0 0 99021 -110155 -269444 280579 0 0 -29234 18100 -231418 209047 64229 -41858 0 0 -41658 67393 -46730 20995 64481 -86852 92837 -70465 0 0 60528 -38157 76118 -98489 0 0 98456 -124191 83 25652 238767 -216395 -54297 31925 0 0 1 0 -17039 -63167 -128650 208857 -20645 112911 -186234 106027 -6276 -85988 155621 -75414 0 0 1 -1 187929 -107723 -174596 94390 -36154 -56112 45887 34319 107066 -14800 -194161 113954 0 0 -176494 225868 -1 0 77902 -28527 92521 -141896 70835 -127634 -43169 99967 0 0 -198189 148814 -101106 51731 -1 0 -218247 168872 210726 -161351 -24189 80987 -57620 823 0 0 120761 -71386 188558 -229108 0 0 73959 -33410 -83117 42567 0 0 -8555 -38092 41859 -1308 -17668 58217 0 1 -35420 -5130 -194481 235031 0 0 -4254 50900 35569 -76119 77861 -165478 -76052 163668 0 0 -186466 98849 81052 6565 -19112 119900 9203 -109993 199738 -112121 -94838 7221 0 0 147926 -60310 -158479 70863 31921 -132711 16531 84258 110155 -99020 -280578 269443 0 0 -18100 29234 -1554 -9580 -57650 44841 30191 -41326 -22669 33804 0 0 95527 -106661 279155 -268020 31915 -19107 216395 -238766 -31925 54297 0 0 38157 -60528 98489 -76118 86852 -64481 70466 -92836 0 0 -209047 231418 41857 -64237 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -55085 30854 69434 -48365 42413 -18177 -89985 68920 1 1 2 1 -167024 188093 -90603 66371 -93057 71993 -33539 57775 1 0 101575 -77340 172704 -193769 14457 -38689 83182 -62112 1 1 2 0 27159 -48224 10126 14110 -78040 99108 35802 -60035 2 1 2944 43545 40072 -86558 1 1 -71501 111914 -91373 50963 0 2 133272 -173682 254886 -214473 1 1 79302 -125788 -83421 36935 -96938 143427 1 1 -264012 223603 164288 -123874 1 2 108866 -68453 -83786 43376 1 1 32214 14276 133606 -63644 1 1 -52639 133119 135803 -205762 -14108 -66369 -2544 72506 1 1 1 1 -180707 110748 -13657 94137 -60691 -9267 1 1 50380 -130856 199714 -129752 -10125 90605 -137321 67363 1 1 1 1 187514 -117551 -97856 17380 9627 47243 65572 -122437 -58149 8715 243782 -194345 1 1 1 1 -60527 11094 -80871 130307 -7364 -49503 45945 10925 -14762 64200 -103913 54480 1 1 1 0 53724 -4287 -254643 205209 38611 -40575 -123101 120841 60037 -57773 1 1 -269215 271183 -118939 116976 1 1 61116 -59147 -111522 113490 11588 -9325 -35801 33541 1 1 27079 -29044 -52155 54124 1 1 274401 -276365 -54585 -42352 -75622 172564 1 1 -14273 125790 -17378 -94135 99249 -196187 -55752 152694 2 1 194455 -97513 -166513 69575 1 1 -32212 -79301 97858 13658 71852 25089 62559 -159497 1 0 0 2 48226 -27157 -99106 78041 77341 -101574 193771 -172702 38691 -14455 62114 -83180 2 1 0 2 -188091 167026 -71990 93059 -30851 55087 48368 -69432 18179 -42410 -68918 89987 1 0 123877 -164286 2 0 68455 -108864 -43373 83787 -36933 83422 -143425 96940 1 1 -223601 264015 -50961 91375 1 0 173683 -133269 214474 -254884 -43543 -2942 86559 -40070 1 1 -111913 71503 -67362 137323 1 1 117554 -187512 9269 60693 1 1 130858 -50378 129754 -199712 -72504 2546 1 1 -110747 180709 63646 -133603 1 1 -133118 52641 205763 -135801 -64198 14764 -54478 103915 1 1 4290 -53723 -205208 254645 49504 7365 -10924 -45942 -8713 58150 194347 -243780 1 1 -11092 60530 -130305 80872 -47241 -9625 122439 -65570 29046 -27076 -54123 52159 1 1 276367 -274398 -113489 111525 9326 -11586 -271180 269216 -116974 118941 1 1 59151 -61115 40577 -38609 -120840 123103 -25087 -71850 159498 -62557 0 2 97514 -194453 -69573 166515 196188 -99246 -152691 55754 0 2 42355 54587 -172562 75223 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 55795 -37094 -109769 93516 90059 -108756 -159067 175324 1 1 1 1 -24205 7953 -6948 25649 249478 -233221 89850 -108546 1 1 -16273 -2424 12188 4068 -124484 143185 -267402 251149 1 1 1 1 -94698 110954 39384 -58081 -145894 129641 51898 -33198 1 1 20594 18929 18580 -58098 1 1 -67488 101845 -1932 -32421 1 1 -90974 56620 -274 34631 1 1 -35246 -4272 11842 -51359 15848 23673 1 1 -9764 -24589 -54324 88681 1 1 -6607 40964 -103304 68952 1 1 60925 -21402 10625 -38818 1 1 -108214 75783 242283 -214087 58081 -25647 -98554 70363 1 1 1 1 192996 -164800 87567 -119998 -66882 95078 1 1 -33529 65965 -165027 136835 -39382 6950 -20348 48545 1 1 1 1 233478 -261670 -113242 145677 69045 -103470 62569 -28139 232653 -202723 78828 -108752 1 1 1 1 -173265 203194 -739 -29187 72703 -38274 -36890 2464 -176392 146466 40079 -10150 1 1 1 1 -253204 223279 -76513 106443 -79520 -43699 -57026 -84718 33199 108548 1 1 76064 47158 15187 -138406 1 1 143611 -20390 135780 -12558 31350 110397 -51896 -89847 1 1 21520 -144738 88396 34826 1 1 -66355 -56862 94333 -116652 -129606 151928 1 1 21404 4275 -145675 120000 -10099 -12220 267771 -245448 1 1 24574 -2251 227190 -249509 1 1 -60922 35248 113244 -87565 -93480 115803 158702 -181022 1 1 0 1 -110953 94700 -129639 145896 2426 16275 -4066 -12186 -143183 124486 -251147 267404 1 1 0 2 -7950 24207 233222 -249475 37096 -55793 -93514 109771 108758 -90057 -175322 159069 1 1 -88679 54326 1 1 -40962 6609 -68950 103306 51361 -11840 -23671 -15846 1 1 24591 9766 32423 1934 1 1 -56619 90976 -34629 276 -18927 -20591 58100 -18578 1 1 -101844 67490 -48543 20350 1 1 261672 -233475 -95077 66884 1 1 -65962 33532 -136833 165029 -70360 98556 1 1 164801 -192994 38820 -10623 1 1 -75781 108216 214089 -242281 -146464 176393 10152 -40077 1 1 -223277 253206 -106441 76515 38276 -72701 -2462 36891 202725 -232650 108754 -78826 1 1 -203193 173267 29189 741 103472 -69042 28141 -62566 144740 -21518 -34824 -88394 1 1 56865 66358 12560 -135778 -110395 -31348 -47155 -76062 138408 -15186 1 1 20392 -143610 43700 79522 84720 57028 -115801 93482 181024 -158701 1 1 2253 -24572 249512 -227188 12222 10101 245449 -267769 1 1 116654 -94331 -151927 129201 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 90981 -153189 -213923 268005 8403 53809 7922 -61999 1 1 1 1 128342 -74260 -4142 -58066 -99817 45739 -135 62347 1 1 -49055 111268 -155874 101796 7081 -69291 103412 -49332 1 1 1 1 -254474 200397 127053 -64841 53234 848 -36867 -25341 1 1 133601 -91675 12895 -54818 1 1 -37132 73578 239734 -276176 1 1 -119925 83484 109130 -72685 1 1 17059 -58980 -10690 -31232 -28378 70303 1 1 -114988 78546 -52559 89005 1 1 -249870 286317 -62544 26102 1 1 33504 8421 96230 -203072 1 1 -84551 -38356 79999 26848 64843 58068 -33295 -73549 1 1 1 1 -69859 176706 -117179 -5729 90945 15902 1 1 121555 1356 72125 -178968 -127051 4144 -92838 199686 1 1 1 1 -41473 -65369 66620 56291 -61943 77428 52031 -67513 -149801 136343 137414 -123952 1 1 1 1 -34257 20799 -13265 26727 24941 -40422 -1470 16955 -37370 50832 -11277 -2181 1 1 1 1 145592 -132131 -138854 125396 -56796 88965 94346 -57340 25343 -62345 1 1 101201 -133367 -90402 122572 0 2 224347 -256512 -130375 98209 -144905 107903 36869 137 1 1 268599 -236430 43819 -75985 1 2 -72223 104392 20386 -64337 256362 -212408 1 1 -8420 58982 -56289 5731 57382 -101332 130679 -86724 0 1 105751 -61796 113439 -157389 1 1 -33502 -17056 -66618 117181 -10795 54749 -242010 198060 1 1 1 1 -200395 254476 -846 -53232 -111266 49057 -101794 155875 69293 -7079 49334 -103412 1 1 1 1 74262 -128340 -45737 99818 153191 -90979 -268003 213925 -53808 -8401 62002 -7920 1 1 -89003 52561 1 1 -286315 249872 -26100 62546 31234 10692 -70301 28380 1 1 -78544 114990 276178 -239732 1 1 -83481 119927 72687 -109128 91677 -133599 54820 -12893 1 1 -73576 37134 -199684 92840 1 1 65371 41475 -15900 -90944 1 1 -1353 -121553 178970 -72123 73551 33296 1 1 -176703 69860 203075 -96227 1 1 38359 84552 -26846 -79997 -50830 37372 2183 11279 0 1 132132 -145590 -125394 138856 40424 -24939 -16953 1471 -136341 149803 123954 -137411 1 1 -20797 34259 -26725 13267 -77426 61945 67515 -52029 236432 -268597 75987 -43818 2 1 -104390 72225 -98207 130377 -107901 144907 133368 -101199 -122570 90404 2 1 256513 -224344 -88963 56798 57343 -94344 -54747 10797 -198058 242012 1 1 61798 -105749 157391 -113437 101334 -57380 86726 -130676 1 1 64339 -20384 212409 -256766 
0 539 539 171 171 -510 -510 -710 -710 1050 1050 -340 -340 -539 -539 -171 -171 510 510 710 710 -1050 -1050 340 340 9637 9637 -119769 -119769 -2316 -2316 13036 13036 493 494 276551 46638 -198476 -198476 14252 14252 91745 91745 -6931 -6931 2176 2176 9637 9637 -119769 -119769 -2316 -2316 13036 13036 493 494 46638 276551 -198476 -198476 14252 14252 91745 91745 -6931 -6931 2176 2176 -4615 -4615 -7321 -7321 3021 3021 121932 121932 87379 87379 87469 14751 -155690 -155690 -121137 -121137 -2176 -2176 6931 6931 -4615 -4615 -7321 -7321 3021 3021 121932 121932 87379 87379 14751 87469 -155690 -155690 -121137 -121137 -2176 -2176 6930 6931 44531 44531 -3021 -3021 7321 7321 -107857 -107857 -14252 -14252 208892 208890 -261789 -44149 493 493 56504 56504 -2316 -2316 44531 44531 -3021 -3021 7321 7321 -107857 -107857 -14252 -14252 208892 208892 -44149 -261788 493 493 56504 56504 -2315 -2316 4615 4615 -14252 -14252 -65050 -65050 205538 205540 -493 -493 -364020 -61390 53151 53151 87338 87338 4615 4615 -14252 -14252 -65050 -65050 205540 205540 -493 -493 -61390 -364020 53151 53151 87338 87338 -66860 -66860 9637 9637 6931 6930 2176 2176 -140906 -140907 -106354 -106354 538339 90788 -101413 -101413 -66860 -66860 9637 9637 6930 6930 2176 2176 -140907 -140907 -106354 -106354 90788 538339 -101413 -101413 201828 201830 -134552 -134552 -2176 -2176 -6931 -6931 2316 2316 76962 76962 -9685 -9685 -174319 -29398 201828 201828 -134552 -134552 -2176 -2176 -6931 -6930 2316 2316 76962 76962 -9685 -9685 -29398 -174319 -276551 -46639 198476 198476 -91745 -91745 -9637 -9637 119769 119769 2316 2315 -13036 -13036 -493 -494 -46638 -276551 198476 198476 -91745 -91745 -9637 -9637 119769 119769 2316 2315 -13036 -13036 -493 -494 -87379 -87379 -87469 -14751 155690 155690 121137 121137 4615 4615 7321 7321 -3021 -3021 -121932 -121932 -87379 -87379 -14751 -87469 155690 155690 121137 121137 4615 4615 7321 7321 -3021 -3021 -121932 -121932 -208890 -208892 261789 44149 -56504 -56504 -44531 -44531 3021 3021 -7321 -7321 107857 107857 -208890 -208892 44149 261789 -56504 -56504 -44531 -44531 3021 3021 -7321 -7321 107857 107857 65050 65050 -205538 -205540 364020 61390 -53151 -53151 -87338 -87338 -4615 -4615 14252 14252 65050 65050 -205540 -205540 61390 364020 -53151 -53151 -87338 -87338 -4615 -4615 14252 14252 140906 140907 106354 106354 -538339 -90788 101413 101413 66860 66860 -9637 -9637 140907 140907 106354 106354 -90788 -538339 101413 101413 66860 66860 -9637 -9637 -76962 -76962 9685 9685 174319 29398 -201828 -201828 134552 134552 -76962 -76962 9685 9685 29398 174319 -201828 -201828 134552 134552 
1 -720 -720 71 71 -851 -851 652 652 132 132 -781 -781 722 722 -69 -69 853 853 -649 -649 -130 -130 783 783 -8831 -8831 144375 144375 -952 -952 -1724 -1724 -3718 -3718 -369613 -62333 -36645 -36645 1782 1782 179296 179296 -11566 -11566 152 152 -8831 -8831 144375 144375 -952 -952 -1724 -1724 -3718 -3718 -62331 -369614 -36645 -36645 1782 1782 179296 179296 -11566 -11566 152 152 -10613 -10613 9786 9786 499 499 -121966 -121966 138462 138462 36011 6074 108070 108070 -152358 -152358 -150 -150 11568 11568 -10613 -10613 9786 9786 499 499 -121966 -121966 138462 138462 6074 36012 108070 108070 -152358 -152358 -150 -150 11568 11568 164918 164918 -497 -497 -9784 -9784 154339 154339 -1780 -1780 14290 14290 -436925 -73684 -3718 -3718 3711 3711 -952 -952 164918 164918 -497 -497 -9784 -9784 154339 154339 -1780 -1780 14290 14290 -73684 -436925 -3718 -3718 3711 3711 -952 -952 10615 10615 -1780 -1780 -168304 -168304 39554 39554 3720 3720 333605 56261 28974 28974 -157724 -157725 10615 10615 -1780 -1780 -168304 -168304 39555 39554 3720 3720 56261 333605 28974 28974 -157725 -157724 -135073 -135073 -8831 -8831 11568 11568 152 152 109096 109096 -151332 -151332 67312 11353 125355 125356 -135072 -135072 -8831 -8831 11568 11568 152 152 109096 109096 -151332 -151332 11353 67313 125356 125355 11383 11383 143348 143349 -150 -150 -11566 -11566 954 954 178270 178270 -23538 -23538 -400914 -67611 11383 11383 143348 143348 -150 -150 -11566 -11566 954 954 178270 178270 -23538 -23538 -67611 -400914 369615 62333 36647 36647 -179294 -179294 8833 8833 -144373 -144373 954 954 1725 1726 3720 3720 62333 369616 36647 36647 -179294 -179294 8833 8833 -144373 -144373 954 954 1726 1726 3720 3720 -138460 -138460 -36010 -6072 -108068 -108068 152360 152360 10615 10615 -9784 -9784 -497 -497 121968 121968 -138460 -138460 -6072 -36010 -108068 -108068 152360 152360 10615 10615 -9784 -9784 -497 -497 121968 121968 -14289 -14289 436927 73686 -3709 -3709 -164916 -164916 499 499 9786 9786 -154337 -154337 -14289 -14289 73686 436927 -3709 -3709 -164916 -164916 499 499 9786 9786 -154337 -154337 168306 168306 -39552 -39552 -333603 -56259 -28972 -28972 157726 157727 -10613 -10613 1782 1782 168306 168306 -39552 -39553 -56259 -333603 -28972 -28972 157727 157726 -10613 -10613 1782 1782 -109095 -109094 151334 151334 -67310 -11351 -125353 -125354 135075 135074 8833 8833 -109095 -109094 151334 151334 -11351 -67310 -125354 -125353 135074 135074 8833 8833 -178268 -178268 23540 23540 400916 67613 -11381 -11381 -143347 -143346 -178268 -178267 23540 23540 67613 400916 -11381 -11381 -143346 -143748 
1 585 585 -1056 -1056 406 406 473 473 179 179 -650 -650 -583 -583 1058 1058 -404 -405 -471 -471 -177 -177 652 652 -6422 -6422 93800 93800 14349 14349 -209316 -209316 -166 -166 299318 50479 -57013 -57013 2420 2419 -58504 -58504 5506 5507 3058 3058 -6422 -6422 93800 93800 14349 14349 -209316 -209316 -166 -167 50479 299318 -57013 -57013 2419 2419 -58504 -58504 5507 5506 3058 3058 -8842 -8842 -7922 -7922 -2174 -2174 119346 119346 131074 131074 -541975 -91400 89826 89826 78099 78098 -3056 -3056 -5505 -5505 -8842 -8842 -7922 -7922 -2174 -2174 119346 119346 131074 131074 -91400 -541975 89826 89826 78099 78099 -3056 -3056 -5505 -5504 121681 121681 2176 2176 7924 7924 -92376 -92375 -2418 -2418 12117 12117 207963 35073 -166 -166 -201940 -201940 14349 14349 121681 121681 2176 2176 7924 7924 -92376 -92376 -2418 -2418 12117 12116 35073 207963 -166 -166 -201940 -201940 14349 14349 8844 8844 -2418 -2417 -106904 -106904 13254 13254 168 169 242661 40924 -200803 -200803 107151 107153 8844 8844 -2417 -2418 -106904 -106904 13254 13254 168 168 40924 242660 -200803 -200802 107151 107151 -145847 -145847 -6422 -6422 -5505 -5505 3058 3058 110591 110591 98864 98864 91355 15407 -134119 -134119 -145847 -145847 -6422 -6422 -5505 -5504 3058 3058 110591 110591 98864 98864 15407 91356 -134120 -134119 55877 55877 73034 73034 -3056 -3056 5507 5507 -14347 -14347 -79269 -79269 208181 208181 -334013 -56329 55877 55877 73034 73034 -3056 -3056 5507 5507 -14347 -14347 -79269 -79269 208181 208181 -56329 -334013 -299316 -50477 57015 57015 58506 58506 6424 6424 -93798 -93798 -14347 -14347 209318 209318 168 168 -50477 -299316 57015 57015 58506 58506 6424 6424 -93798 -93798 -14347 -14347 209318 209318 168 168 -131072 -131072 541977 91402 -89824 -89824 -78097 -78097 8844 8844 7924 7924 2176 2176 -119344 -119344 -131072 -131072 91402 541977 -89824 -89824 -78096 -78097 8844 8844 7924 7924 2176 2176 -119344 -119344 -12115 -12115 -207961 -35071 201942 201942 -121679 -121679 -2174 -2174 -7922 -7922 92378 92378 -12115 -12115 -35071 -207961 201942 201942 -121679 -121679 -2174 -2174 -7922 -7922 92378 92377 106906 106906 -13252 -13252 -242659 -40922 200804 200805 -107149 -107149 -8841 -8842 2419 2419 106906 106906 -13252 -13252 -40922 -242659 200804 200805 -107151 -107149 -8841 -8842 2420 2420 -110589 -110589 -98862 -98862 -91353 -15405 134122 134122 145849 145849 6424 6424 -110589 -110589 -98862 -98862 -15405 -91354 134121 134122 145849 145848 6424 6424 79271 79271 -208179 -208178 334015 56331 -55875 -55875 -73032 -73032 79271 79271 -208178 -208179 56331 334015 -55875 -55875 -73033 -73438 
1 -14781 -14781 -11247 -11247 3534 3534 3790 3790 18573 18572 15038 15038 14783 14783 11249 11249 -3532 -3532 -3788 -3788 -18571 -18571 -15036 -15036 33871 33871 91227 91226 -66882 -66882 7579 7579 -132 -131 -101401 -550558 11044 11044 -110366 -110366 94692 94692 -9613 -9613 15528 15528 33870 33870 91226 91226 -66883 -66883 7579 7579 -132 -132 -550558 -101401 11044 11044 -110366 -110366 94692 94692 -9613 -9613 15528 15528 -92077 -92077 -90563 -90563 -3812 -3812 -12804 -12804 -12684 -12684 -77158 -418927 90503 90503 90624 90624 15528 15528 32355 32355 -92077 -92077 -90563 -90563 -3812 -3812 -12804 -12804 -12684 -12684 -418927 -77158 90503 90503 90624 90624 15528 15528 32357 32355 -15709 -15709 -3812 -3812 84979 84980 -29819 -29819 110368 110368 -8740 -8740 24245 131632 134 134 5369 5369 -66688 -66688 -15709 -15709 -3812 -3812 84979 84980 -29819 -29819 110368 110368 -8740 -8740 131632 24245 134 134 5370 5369 -66688 -66688 86493 86493 110173 110174 -29991 -29991 -10331 -10331 -132 -132 25994 141128 3778 3778 -15882 -15882 86494 86494 110174 110174 -29991 -29991 -10331 -10331 -132 -132 141128 25994 3778 3778 -15881 -15881 -33016 -33016 11129 11129 9615 9615 -15526 -15525 -95586 -95586 -95465 -95465 127395 691688 -32896 -32896 -33016 -33016 11129 11129 9615 9615 -15526 -15526 -95586 -95586 -95465 -95465 691687 127395 -32896 -32896 -12633 -12633 -94863 -94863 -15526 -15526 -32355 -32355 66690 66690 -91397 -91398 -9168 -9168 103152 560057 -12633 -12633 -94863 -94863 -15526 -15526 -32355 -32355 66690 66690 -91397 -91398 -9168 -9168 560057 103152 101403 550560 -11042 -11042 -94690 -94690 -33868 -33869 -91224 -91225 66885 66884 -7577 -7577 134 134 550560 101403 -11042 -11042 -94690 -94690 -33869 -33869 -91225 -91224 66884 66884 -7577 -7577 134 134 12686 12686 77160 418929 -90501 -90501 -90622 -90622 92079 92079 90565 90565 3814 3814 12806 12806 12686 12686 418930 77159 -90501 -90501 -90622 -90622 92079 92079 90565 90565 3814 3814 12806 12806 8742 8742 -24243 -131629 -5368 -5367 15711 15711 3814 3814 -84977 -84977 29821 29821 8742 8742 -131630 -24243 -5368 -5367 15711 15711 3814 3814 -84977 -84977 29821 29821 29994 29993 10333 10334 -25992 -141126 -3776 -3776 15883 15883 -86492 -86491 -110172 -110172 29993 29993 10333 10333 -141126 -25992 -3776 -3776 15883 15883 -86491 -86491 -110172 -110172 95588 95588 95467 95467 -127394 -691685 32898 32898 33019 33018 -11127 -11127 95588 95588 95467 95467 -691686 -127393 32898 32898 33018 33018 -11127 -11127 91400 91400 9170 9170 -103150 -560055 12635 12635 94865 94865 91399 91400 9170 9170 -560054 -103150 12635 12635 94865 94460 
0 15275 15275 9222 9222 -6053 -6053 20676 20676 5402 5402 11455 11455 -15275 -15275 -9222 -9222 6053 6053 -20677 -20677 -5402 -5402 -11455 -11455 121312 121312 -24438 -24438 44562 44562 -88157 -88157 -13918 -13918 104780 568899 -81238 -81238 -42266 -42266 -17518 -17518 34483 34483 -1989 -1989 121312 121312 -24438 -24438 44562 44562 -88157 -88157 -13918 -13918 568899 104780 -81238 -81237 -42266 -42266 -17518 -17518 34483 34483 -1989 -1989 -73590 -73590 85119 85119 -7614 -7614 -53248 -53248 -40600 -40600 63259 343460 -23199 -23199 -10552 -10552 -1989 -1989 -37396 -37397 -73590 -73590 85119 85119 -7614 -7614 -53248 -53248 -40600 -40600 343460 63259 -23199 -23199 -10552 -10552 -1989 -1989 -37397 -37397 -37474 -37474 -7614 -7614 -96271 -96271 -35667 -35667 42266 42266 79350 79350 -41521 -225440 13918 13918 77543 77543 64947 64947 -37474 -37474 -7614 -7614 -96271 -96271 -35667 -35667 42266 42266 79351 79351 -225439 -41521 13918 13918 77543 77543 64947 64947 62436 62436 21881 21881 -53784 -53784 -87455 -87455 -13918 -13918 141835 770086 -89262 -89262 -55592 -55592 62436 62436 21881 21881 -53784 -53784 -87455 -87455 -13918 -13918 770086 141834 -89262 -89262 -55592 -55592 -50658 -50658 124225 124225 -34483 -34483 1989 1989 639 639 13287 13287 37055 201186 -38011 -38011 -50658 -50658 124225 124225 -34483 -34483 1989 1989 640 640 13287 13287 201186 37055 -38011 -38011 -85568 -85568 -599 -599 1989 1989 37396 37397 -64947 -64947 6320 6320 -78648 -78648 78576 426626 -85568 -85568 -599 -599 1989 1989 37397 37397 -64947 -64947 6321 6320 -78648 -78648 426626 78576 -104780 -568899 81238 81238 17518 17518 -121312 -121312 24438 24438 -44563 -44563 88157 88157 13918 13918 -568899 -104780 81238 81238 17518 17518 -121312 -121312 24438 24438 -44563 -44563 88157 88157 13918 13918 40600 40600 -63259 -343460 23199 23199 10552 10552 73590 73590 -85119 -85119 7614 7614 53248 53248 40600 40600 -343461 -63258 23199 23199 10551 10552 73590 73590 -85119 -85119 7614 7614 53248 53248 -79350 -79350 41521 225439 -77543 -77543 37474 37474 7614 7614 96271 96271 35667 35667 -79351 -79351 225439 41522 -77543 -77543 37474 37474 7614 7614 96271 96271 35667 35667 53784 53784 87455 87455 -141835 -770086 89262 89262 55592 55592 -62436 -62436 -21881 -21881 53784 53784 87455 87455 -770086 -141834 89262 89262 55592 55592 -62436 -62436 -21881 -21881 -639 -639 -13287 -13287 -37055 -201186 38011 38011 50658 50658 -124225 -124225 -639 -639 -13287 -13287 -201186 -37054 38011 38011 50658 50658 -124225 -124225 -6320 -6320 78648 78648 -78576 -426626 85568 85568 599 599 -6320 -6320 78649 78649 -426625 -78576 85568 85568 599 598 
0 4429 4429 -16121 -16121 -20550 -20550 -5438 -5438 -9868 -9868 10683 10683 -4429 -4429 16121 16121 20551 20551 5439 5439 9868 9868 -10683 -10683 -29906 -29906 20539 20539 -101483 -101483 -38886 -38886 -7868 -7868 30384 164968 -51183 -51183 52828 52828 8242 8242 124405 124405 3256 3256 -29906 -29906 20539 20539 -101483 -101483 -38886 -38886 -7868 -7868 164968 30384 -51183 -51183 52828 52828 8242 8242 124405 124405 3256 3256 -53520 -53520 36210 36210 13532 13533 79636 79636 86787 86787 -110586 -600425 24745 24745 31894 31894 3256 3256 -119636 -119636 -53520 -53520 36210 36210 13532 13532 79636 79636 86787 86787 -600425 -110586 24745 24745 31894 31894 3256 3256 -119636 -119636 87693 87693 13532 13532 -16389 -16389 84734 84734 -52828 -52828 54482 54482 -140970 -765394 7868 7868 57441 57441 -89958 -89958 87693 87693 13532 13532 -16389 -16389 84734 84734 -52828 -52828 54482 54482 -765393 -140970 7868 7868 57441 57441 -89958 -89958 73340 73340 -64353 -64353 74491 74491 -39825 -39825 -7868 -7868 -37306 -202551 -36866 -36866 77450 77450 73340 73340 -64353 -64353 74491 74491 -39825 -39825 -7868 -7868 -202551 -37306 -36866 -36866 77450 77450 75398 75397 -34675 -34675 -124405 -124405 -3256 -3256 -14280 -14280 -7129 -7129 -67690 -367519 82548 82548 75397 75397 -34675 -34675 -124405 -124405 -3256 -3256 -14280 -14280 -7129 -7129 -367519 -67689 82548 82548 -43124 -43124 -18485 -18485 -3256 -3256 119636 119636 89958 89958 -30782 -30782 -55422 -55422 73280 397873 -43124 -43124 -18485 -18485 -3256 -3256 119636 119636 89958 89958 -30782 -30782 -55422 -55422 397873 73280 -30384 -164968 51183 51183 -8242 -8242 29906 29906 -20539 -20539 101483 101483 38886 38886 7868 7868 -164968 -30384 51183 51183 -8242 -8242 29907 29906 -20539 -20539 101483 101483 38886 38886 7868 7868 -86787 -86787 110586 600425 -24745 -24745 -31894 -31894 53520 53520 -36210 -36209 -13532 -13532 -79636 -79636 -86787 -86787 600425 110586 -24745 -24745 -31894 -31894 53520 53520 -36209 -36209 -13532 -13532 -79636 -79636 -54482 -54482 140970 765393 -57441 -57441 -87693 -87693 -13533 -13532 16390 16389 -84734 -84734 -54482 -54482 765393 140970 -57441 -57441 -87693 -87693 -13532 -13532 16389 16390 -84734 -84734 -74491 -74491 39825 39825 37306 202551 36866 36866 -77450 -77450 -73340 -73340 64353 64353 -74491 -74491 39825 39825 202551 37306 36866 36866 -77450 -77450 -73340 -73340 64353 64353 14280 14280 7129 7129 67690 367518 -82548 -82548 -75397 -75397 34676 34676 14280 14280 7129 7129 367519 67689 -82548 -82548 -75397 -75397 34676 34676 30782 30782 55422 55421 -73280 -397874 43124 43124 18485 18485 30782 30782 55422 55421 -397873 -73281 43124 43124 18485 18476 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12034 12034 0 0 -12034 -12034 -383338 -383338 0 0 -12034 -12034 0 0 12034 12034 0 0 383338 383338 0 0 12034 12034 0 0 -12034 -12034 -383338 -383338 0 0 -12034 -12034 0 0 12034 12034 0 0 383338 383338 0 0 0 0 383338 383338 12034 12034 12034 12034 0 0 -12034 -12034 -12034 -12034 -383338 -383338 0 0 0 0 0 0 383338 383338 12034 12034 12034 12034 0 0 -12034 -12034 -12034 -12034 -383338 -383338 0 0 -12034 -12034 -383338 -383338 0 0 -12034 -12034 0 0 12034 12034 0 0 383338 383338 12034 12034 0 0 -12034 -12034 -383338 -383338 0 0 -12034 -12034 0 0 12034 12034 0 0 383338 383338 12034 12034 0 0 0 0 0 0 -12034 -12034 12034 12034 383338 383338 0 0 12034 12034 -12034 -12034 0 0 0 0 -12034 -12034 12034 12034 383338 383338 0 0 12034 12034 -12034 -12034 12034 12034 0 0 0 0 -383338 -383338 -12034 -12034 -12034 -12034 1 0 12034 12034 12034 12035 0 0 0 0 -383338 -383338 -12034 -12034 -12034 -12034 0 0 12034 12034 -12034 -12034 12034 12034 383338 383338 0 0 0 0 12034 12034 -12034 -12034 0 0 -12034 -12034 12034 12034 383338 383338 0 0 0 0 12034 12034 -12034 -12034 0 0 0 0 -12034 -12034 12034 12034 0 0 12034 12034 0 0 -12034 -12034 -383338 -383338 0 0 -12034 -12034 12034 12034 0 0 12034 12034 0 0 -12034 -12034 -383338 -383338 12034 12034 0 0 -12034 -12034 -12034 -12034 0 0 0 0 383338 383338 12034 12034 12034 12034 0 0 -12034 -12034 -12034 -12034 0 0 0 0 383338 383338 12034 12034 12034 12034 0 0 12034 12034 -12034 -12034 -383338 -383338 0 0 -12034 -12034 12034 12034 0 0 12034 12034 -12034 -12034 -383338 -383338 0 0 -12034 -12034 -12034 -12034 12034 12034 0 0 12034 12034 -12034 -12034 0 0 0 0 -12034 -12034 12034 12034 0 0 12034 12034 -12034 -12034 0 0 0 0 -12034 -12034 -12034 -12034 -1 0 12034 12034 12034 12034 0 0 -12034 -12034 -12035 -12034 0 0 12034 12034 12034 12034 0 0 12034 12034 -12034 -12034 0 0 -12034 -12034 12034 12034 12034 12034 -12034 -12034 0 0 -12034 -12034 12034 12034 
0 -9998 9998 -21184 21186 9936 -9935 12260 -12260 86950 -86950 -16653 16655 9999 -9998 21185 -21186 -9936 9935 -12259 12260 -86949 86951 16653 -16655 -21498 7713 1211 31713 1558 -15346 -127712 160644 -132971 33208 -88939 1706 -19038 51972 -13742 -44 31986 938 -66837 53052 33202 -132977 -7711 21499 -34014 1079 15344 -1560 -159312 126387 -33204 132975 -1708 88946 -50889 17967 43 13742 8479 -41412 -53051 66838 132969 -33210 -7754 -21454 -6153 -23057 328112 -539506 61709 8062 18919 50847 -188464 3620 51827 17946 56026 13752 -539502 328117 -3124 -26087 21456 7757 23058 6154 539505 -328113 -6734 -63039 -51930 -17849 -3615 188450 -19029 -50743 -15550 -54216 -328109 539510 26086 3122 -1010 -31719 110736 -11596 66794 -53095 6418 -39136 13742 -42 -51872 19145 88379 -1694 -11594 110737 128059 -160774 18330 -4632 34008 -1293 11596 -110736 53094 -66794 48561 -15836 44 -13742 -18066 50783 1698 -88388 -110734 11598 158976 -126246 4631 -18332 68395 -51493 -3029 19934 -31977 -8393 -56061 15677 11594 110734 109062 -2095 123869 -164241 -46530 6150 51491 -68397 -19932 3030 -1022 41405 -13880 54249 -110738 -11598 2092 -109055 163163 -122781 -8449 48822 -126012 -160346 48463 71426 66837 53051 539502 328109 -127688 -158682 -123490 -162876 773491 -14850 -171208 -115156 159024 127348 -71425 -48462 -53052 -66838 -328116 -539509 160481 125879 163959 122405 14844 -773476 116233 170132 63053 -8208 15737 39113 -33202 -132969 3124 -26086 -18330 -4631 46512 8338 171476 -116628 -148160 2847 6876 -61728 -48533 -6313 132976 33210 26087 -3122 4633 18332 -6041 -48807 115550 -170400 -2840 148137 88939 -1706 17962 -50895 -41407 8484 21498 -7713 1084 -34009 -1558 15346 126381 -159317 132971 -33208 1708 -88946 51966 -19043 943 31992 7711 -21499 31716 1215 -15344 1560 160640 -127716 33204 -132975 -17842 -51924 188464 -3620 -50743 -19029 -54222 -15556 7755 21454 6153 23057 -328113 539506 -63038 -6734 50853 18925 3615 -188450 17945 51827 13746 56019 -21456 -7757 -23058 -6154 -539506 328113 8063 61710 50788 -18062 -88380 1694 -126254 158969 -1286 34015 -110736 11596 -66793 53095 -15840 48558 19149 -51868 -1698 88388 -160780 128052 -31712 -1003 -11596 110736 -53094 66795 -39140 6414 41398 -1029 54256 -13873 -109062 2095 -122785 163159 48826 -8445 -68395 51494 3029 -19934 -8401 -31984 15684 -56054 -2092 109055 -164245 123866 6154 -46526 -51491 68398 19933 -3030 125884 160486 122405 163959 -773492 14850 170131 116232 127341 159018 -48463 -71426 -158676 -127683 -162876 -123489 -14844 773477 -115156 -171209 -160352 -126018 71426 48463 -48808 -6042 -170399 115552 148160 -2847 -61726 6879 -6315 -48535 8336 46511 -116627 171477 2840 -148138 -8206 63055 39112 15735 
0 22872 -22872 85969 -85969 4915 -4915 -9735 9734 24539 -24539 792 -792 -22872 22872 -85970 85968 -4915 4915 9735 -9734 -24539 24539 -793 791 75037 -43499 -50436 -24896 9057 22479 -77636 2312 118066 110162 203464 -3905 103964 -179292 12379 19157 -55061 -20267 -1149 32685 110160 118063 43500 -75036 34207 41117 -22480 -9058 -3363 78695 -110160 -118063 3906 -203464 179824 -104496 -19157 -12380 22926 52402 -32686 1149 -118066 -110162 62657 55880 52557 65979 551343 306487 -142346 -140786 -103550 -179585 764749 -14677 -134695 -148442 -157675 -125454 306487 551343 58721 59814 -55879 -62656 -65979 -52557 -306484 -551340 139733 143402 179051 104081 14681 -764760 150917 132213 125544 157592 -551340 -306484 -59814 -58721 -41190 24997 -24046 73089 20306 -13528 -10731 -5457 -12380 19157 135040 -151227 43725 -838 73092 -24043 32367 -48551 2842 3934 -34317 50500 -73092 24043 13528 -20306 8116 8072 -19157 12380 148749 -132560 838 -43724 24046 -73089 48641 -32448 -3935 -2843 10205 -23629 -6164 -7257 55110 -23050 157966 -125908 -73092 -24046 -86590 1660 55294 -23231 12679 19380 23628 -10207 7257 6164 20392 -52450 125819 -157882 24043 73089 -1664 86601 25712 -57770 -10066 -21995 -78685 -2127 17464 16372 1149 32685 -306487 551340 -32255 -48566 -55237 -25580 218288 -4190 -39367 -41449 3187 77634 -16370 -17463 -32686 -1149 -551343 306484 48476 32337 23102 57715 4190 -218288 41982 38835 -143724 141119 -8088 5478 -110160 118066 -58721 59814 -2842 3935 -12713 10106 39463 -42073 7040 -133 -140061 142672 -8139 10745 -118063 110162 -59814 58721 -3934 2843 -19420 22030 41539 -38932 137 -7051 -203464 3905 -104497 179824 52402 22927 -75037 43499 41121 34211 -9057 -22479 78691 -3367 -118066 -110162 -3905 203464 -179292 103964 -20267 -55060 -43500 75035 -24890 -50432 22480 9058 2308 -77641 110161 118063 104083 179053 -764749 14677 132215 150919 157590 125542 -62657 -55880 -52557 -65979 -551343 -306487 143400 139730 -179583 -103548 -14681 764760 -148439 -134692 -125457 -157677 55879 62656 65979 52557 306484 551340 -140788 -142348 -132561 148749 -43725 838 -32453 48637 50505 -34313 24046 -73089 -20306 13528 8072 8117 -151227 135039 -838 43725 -48555 32363 25001 -41186 73092 -24043 -13528 20306 -5457 -10730 -52453 20390 -157881 125822 86590 -1660 -57772 25710 -21994 -10064 -10206 23629 6164 7257 -23052 55108 -125907 157968 1664 -86601 -23233 55292 19382 12680 -23628 10207 -7257 -6164 32341 48480 57715 23102 -218288 4190 38835 41981 77630 3183 -17464 -16372 -48562 -32249 -25580 -55236 -4190 218290 -41449 -39368 -2132 -78689 16370 17463 22028 -19422 -38931 41541 -7040 134 142670 -140063 10748 -8137 10104 -12715 -42071 39465 -137 7050 141117 -143726 5480 -8090 
1 24092 -24090 2461 -2459 16158 -16157 33546 -33545 -18435 18438 -79516 79516 -24090 24092 -2460 2461 -16156 16159 -33545 33546 18437 -18436 79517 -79515 18306 14913 -66472 -12869 39736 -6517 -11058 -68283 -276525 516912 214309 -4114 -36487 -42857 5471 27748 16699 -96034 29318 3898 516915 -276523 -14912 -18304 13136 66207 6519 -39735 71919 7424 -516914 276523 4113 -214303 44606 34734 -27746 -5468 94044 -14694 -3897 -29319 276526 -516911 12836 -9443 24824 -21429 -79706 104259 125375 -133476 36590 -44686 21885 -417 21314 -29413 55622 -63729 104257 -79708 56517 -53121 9443 -12835 21432 -24822 -104254 79711 137113 -129009 42942 -34833 422 -21886 32027 -23921 55109 -47010 79709 -104257 53125 -56514 -66234 13025 247976 -86752 -1570 23850 105636 -158849 -5469 27748 -21240 -31971 143741 -2760 -86753 247976 -52728 -485 65959 -43679 -13286 66505 86751 -247977 -23849 1572 156852 -103637 -27746 5470 29364 23853 2758 -143724 -247978 86751 -8131 61345 43681 -65958 10418 35838 -31692 77946 -16477 -94005 -55483 -54989 86755 247980 298411 -5726 -86973 -23503 -186616 76137 -35835 -10415 -77945 31693 96000 14476 63611 46875 -247974 -86748 5729 -298411 26117 84367 -75870 186350 -7586 68305 -67529 42110 -29316 3899 -104255 -79706 52721 8001 87032 -26314 -164009 3151 -101756 162481 -71940 11220 -42108 67530 -3897 29321 79710 104259 619 -61334 23702 -84423 -3145 164002 -160725 100011 128699 133185 103273 158608 -516913 -276524 -56515 -53123 -65957 -43679 186444 75442 101385 160494 -707344 13576 -136817 -125061 -156609 -105270 276524 516913 53123 56515 43681 65959 -75703 -186172 -162246 -99635 -13579 707358 -214307 4115 34739 44611 -14699 94039 -18304 -14911 66207 13136 -39734 6519 7424 71919 276527 -516910 -4112 214305 -42853 -36482 -96039 16694 14914 18306 -12869 -66472 -6517 39736 -68283 -11058 516916 -276521 -34838 42937 -21882 420 -23922 32026 -47005 55114 -12834 9445 -24822 21431 79708 -104257 -129008 137114 -44691 36585 -418 21888 -29413 21313 -63724 55628 -9442 12837 -21430 24823 104256 -79709 -133475 125376 23852 29361 -143739 2762 61347 -8129 66503 -13289 -247974 86754 1572 -23848 -103637 156852 -31972 -21241 -2755 143726 -483 -52727 13023 -66236 -86749 247979 23851 -1570 -158848 105636 14481 96005 46870 63607 -298409 5729 84365 26115 186352 -75868 -10416 -35837 31694 -77944 -94001 -16472 -54992 -55488 -5727 298413 -23505 -86975 76139 -186615 35837 10417 77947 -31691 -61336 617 -84419 23706 164012 -3149 100008 -160728 11223 -71938 67531 -42108 7999 52720 -26310 87035 3147 -164000 162478 -101760 68307 -7584 42110 -67529 -186175 -75706 -99631 -162243 707346 -13574 -125062 -136818 -105269 -156608 75438 186440 160497 101388 13580 -707356 133183 128697 158609 102875 
1 81539 -81537 -27768 27770 16582 -16580 -26021 26021 7176 -7174 14573 -14571 -81537 81538 27770 -27768 -16581 16582 26023 -26019 -7175 7176 -14572 14573 37070 75360 -160133 -108407 38274 74153 -144700 -123834 479512 334105 725332 -13919 -181003 -87535 44783 67646 -177606 -90930 51268 61161 334104 479511 -75356 -37066 105397 163142 -74152 -38273 121019 147525 -334099 -479506 13925 -725341 89333 179207 -67643 -44780 91710 176831 -61159 -51264 -479508 -334100 -7712 -30575 -37084 -1205 -102749 -174346 23091 68375 181209 -89749 -247035 4743 68679 22778 1992 89470 -174348 -102751 -29190 -9098 30577 7715 1206 37085 174350 102754 -71188 -20264 87953 -179411 -4740 247035 -13945 -77516 -87888 -3568 102751 174348 9099 29192 -163389 108780 -47099 212553 16380 6486 -51746 -2865 -44781 67645 -68719 14115 147502 -2830 212556 -47096 -16249 -38356 1386 21479 -105771 160381 -212554 47099 -6483 -16376 3640 50967 -67644 44782 -22945 77561 2833 -147503 47102 -212550 39939 14674 -21477 -1384 -12992 -22886 -7893 -27985 177820 -92118 -2194 87897 -212554 -47100 -231473 4442 50276 35425 68409 17296 22887 12994 27986 7894 91342 -177041 -89474 3776 47098 212552 -4444 231488 -26590 -59111 -20301 -65395 -147803 124177 14994 -5098 -51266 61159 174350 -102749 16340 -39974 -50344 26718 63825 -1223 11338 -34970 -121352 144988 5101 -14991 -61159 51266 102753 -174346 38393 -14762 -35549 59185 1228 -63832 36765 -13134 20432 -68419 -50977 2981 -334102 479510 29192 -9098 -1384 21479 -68450 20458 -11254 -36736 129630 -2486 71245 -23246 -3761 51752 -479509 334102 9100 -29190 -21477 1386 -17448 65442 34942 13052 2490 -129632 -725330 13921 179208 89334 176831 91710 -37068 -75358 163145 105400 -38272 -74152 147522 121017 -479510 -334103 -13924 725343 -87535 -181002 -90931 -177607 75358 37068 -108404 -160131 74154 38274 -123837 -144703 334101 479508 -179410 87954 247037 -4741 -77512 -13940 -3569 -87889 7714 30577 37086 1207 102751 174348 -20269 -71192 -89748 181210 4743 -247033 22782 68683 89469 1991 -30576 -7713 -1204 -37083 -174348 -102752 68370 23086 77557 -22949 -147500 2832 14673 39937 160382 -105769 47101 -212551 -16378 -6484 50971 3644 14112 -68724 -2831 147505 -38358 -16251 108782 -163388 212555 -47097 6485 16378 -2861 -51742 -177041 91343 3775 -89474 231475 -4440 -59109 -26588 -65398 -20303 12994 22887 7895 27987 -92118 177820 87897 -2195 4446 -231486 35427 50277 17293 68407 -22885 -12992 -27984 -7892 -14760 38397 59182 -35552 -63824 1225 -13132 36768 144985 -121356 -14992 5100 -39970 16345 26716 -50348 -1226 63834 -34967 11340 124173 -147806 -5099 14993 65442 -17447 13052 34942 -129628 2489 -23250 71240 51756 -3757 20459 -68449 -36737 -11254 -2488 129634 -68423 20428 2986 -51367 
0 2721 -2721 4300 -4300 57239 -57239 60961 -60961 -6164 6164 39735 -39736 -2720 2721 -4300 4300 -57239 57239 -60961 60961 6164 -6164 -39735 39736 4840 -1089 -99187 90229 43904 -40152 2391 -11353 211820 -184675 24203 -465 -485 -8477 -37585 41337 96474 -105433 6125 -2375 -184674 211822 1089 -4840 -89761 98723 40152 -43903 17957 -8999 184673 -211823 463 -24200 14678 -5719 -41337 37586 104766 -95804 2374 -6126 -211821 184675 42425 -36497 44993 -39063 -9303 52209 -75970 61806 512 -14671 38253 -735 87247 -101408 91385 -105547 52209 -9304 -24428 30359 36496 -42426 39063 -44992 -52209 9303 -55201 69362 8472 5693 734 -38251 101703 -87541 109852 -95692 9303 -52211 -30358 24429 -98514 -89999 589725 -18574 35211 43711 -159507 -29004 37586 41337 -87012 -101501 509184 -9774 -18575 589724 -106586 -81930 12067 66856 89534 98981 18574 -589725 -43711 -35211 28339 160176 -41337 -37586 101206 87307 9773 -509178 -589726 18573 86233 102278 -66855 -12067 37778 46278 69422 14632 -96232 -104543 -91136 -109636 18575 589726 542297 -10408 -110709 -90064 -35035 -165739 -46277 -37777 -14634 -69422 105210 95561 105332 95443 -589724 -18573 10410 -542302 90360 110414 166205 34569 8963 11338 23144 -31644 -6125 -2374 -52209 -9302 106780 -86475 110917 -90616 -54840 1053 72635 -52332 -17946 -2359 31644 -23144 2375 6126 9304 52211 82172 -102472 90320 -110625 -1053 54838 58535 -78837 -69228 -61639 -160242 29375 184674 211821 24428 30358 -12067 66855 35419 -166285 -72507 -58359 353480 -6786 55033 75833 -28707 159574 -211822 -184675 -30359 -24429 -66855 12067 165820 -34953 52156 78709 6783 -353473 -24203 465 -5718 14679 -95806 104765 -4840 1089 98721 -89762 -43903 40152 -8997 17958 -211820 184676 -463 24200 -8476 -483 -105434 96473 -1088 4840 90227 -99188 -40152 43903 -11352 2393 -184673 211823 5691 8469 -38253 735 -87542 101702 -95690 109854 -42425 36497 -44992 39063 9303 -52211 69363 -55201 -14673 510 -734 38251 -101409 87245 -105546 91387 -36496 42426 -39063 44992 52209 -9303 61807 -75968 87307 101206 -509185 9774 102279 86235 98978 89532 -589725 18574 -35211 -43711 160175 28338 -101501 -87011 -9773 509179 -81928 -106584 -90000 -98515 -18574 589725 43711 35211 -29004 -159507 95563 105211 95441 105330 -542297 10409 110414 90360 34570 166205 -37778 -46278 -69422 -14632 -104543 -96230 -109638 -91138 -10409 542302 -90064 -110709 -165738 -35035 46277 37778 14634 69422 -102473 82170 -110623 90321 54840 -1053 -78838 58533 -2357 -17944 -23144 31644 -86477 106778 -90615 110918 1052 -54839 -52333 72634 11341 8965 -31644 23145 -34953 165819 78710 52158 -353480 6786 75834 55033 159573 -28708 -166286 35419 -58359 -72507 -6783 353473 -61639 -69228 29375 -160247 
0 27860 -27861 547 -547 -68558 68559 53588 -53587 6603 -6604 15603 -15603 -27860 27861 -547 547 68559 -68559 -53588 53587 -6603 6604 -15603 15603 19584 18830 67251 -159006 56151 -17737 -59682 -32077 216844 61154 247841 -4759 -41259 -50493 66472 -28059 42211 -133970 14655 23760 61153 216842 -18831 -19585 159067 -67309 17737 -56151 37880 53872 -61155 -216845 4756 -247833 43068 48692 28057 -66473 134682 -42930 -23759 -14653 -216846 -61156 -46888 47642 37321 -36567 35672 -30221 -29558 27754 41368 -43171 4865 -94 -115566 113769 86704 -88502 -30217 35676 -10380 11133 -47642 46888 36567 -37320 30216 -35677 -21951 23748 50597 -48799 93 -4863 -110746 112550 90195 -88392 -35673 30219 -11134 10379 66942 158851 -74690 -609407 -42713 -51818 86788 139010 -66471 -28057 115306 110482 -609881 11707 -609410 -74693 122951 102843 -58022 -36508 -158911 -66883 609411 74695 51817 42712 -138290 -87500 28059 66473 -113506 -112291 -11705 609874 74692 609409 -101151 -124642 36509 58022 41496 32391 47701 26187 -41900 -134584 -86498 -89994 609410 -74693 476696 -9148 -78853 -97633 -62520 -113967 -32392 -41497 -26186 -47700 133872 42619 88299 88185 74693 -609409 9152 -476706 100653 75836 114026 62461 -53955 32206 15309 -6205 -14655 23759 30217 35673 -123186 101439 79083 -100832 58751 -1130 18593 -40341 -38013 59761 6203 -15310 -23760 14653 -35676 -30219 -103128 124877 97813 -76065 1125 -58736 32913 -11164 -23695 -27695 87825 -139207 -61153 216846 10380 11134 58022 -36508 62783 -114172 -18508 -32878 138796 -2663 21885 29496 138496 -87104 -216842 61156 -11133 -10379 36508 -58022 114111 -62726 40308 11080 2665 -138800 -247841 4758 48688 43064 -42925 134686 -19583 -18830 -67311 159064 -56151 17737 53874 37883 -216844 -61154 -4756 247833 -50497 -41263 -133966 42214 18831 19585 -159008 67249 -17737 56151 -32075 -59680 61155 216845 -48797 50600 -4865 94 112547 -110750 -88394 90193 46888 -47642 -37321 36566 -35672 30221 23752 -21947 -43169 41371 -93 4863 113765 -115570 -88504 86701 47642 -46888 -36567 37320 -30216 35677 27757 -29555 -112288 -113501 609882 -11707 -124641 -101151 -66883 -158910 74691 609407 42713 51818 -87504 -138294 110487 115311 11705 -609876 102843 122951 158851 66942 -609412 -74695 -51817 -42712 139005 86784 42615 133868 88188 88303 -476696 9148 75835 100653 62462 114027 -41496 -32391 -47701 -26187 -134588 -41904 -89990 -86494 -9151 476706 -97634 -78854 -113966 -62520 32392 41497 26186 47700 124877 -103130 -76065 97812 -58751 1130 -11164 32912 59763 -38013 -15309 6205 101438 -123186 -100832 79083 -1125 58737 -40342 18593 32207 -53954 -6203 15310 -62724 114112 11079 40307 -138796 2663 29502 21890 -87109 138491 -114170 62785 -32879 -18509 -2665 138800 -27692 -23690 -139212 87820 
0 21563 21564 -24961 -24961 -18032 -18031 3398 3398 39597 39593 -42992 -42993 -21563 -21564 24961 24961 18032 18031 -3398 -3398 -39596 -39593 42992 42993 -4866 -4866 85760 85757 35748 35747 -92367 -92360 -73416 -73418 -280709 99822 -163264 -163264 56705 56704 156661 156661 -25825 -25821 221165 221169 -4866 -4866 85759 85757 35748 35748 -92367 -92361 -73414 -73417 99822 -280706 -163264 -163265 56706 56705 156661 156660 -25825 -25821 221168 221170 -61571 -61569 -30881 -30882 50145 50126 66580 66581 170407 170408 324940 -115551 -58937 -58934 -162763 -162763 -221177 -221158 25823 25824 -61571 -61571 -30882 -30882 50143 50124 66581 66581 170407 170408 -115551 324937 -58936 -58934 -162762 -162762 -221178 -221160 25823 25823 168994 168993 -50137 -50139 30883 30880 -143788 -143787 -56705 -56705 149313 149312 234723 -83472 -73420 -73419 -163466 -163472 35747 35747 168992 168991 -50130 -50132 30883 30881 -143790 -143789 -56704 -56705 149311 149310 -83472 234734 -73413 -73412 -163468 -163474 35748 35748 61572 61569 -56705 -56705 -209133 -209133 208091 208091 73420 73414 -44230 15729 -104687 -104693 103649 103649 61572 61569 -56705 -56705 -209133 -209131 208092 208092 73419 73412 15729 -44232 -104686 -104692 103650 103649 -130270 -130270 -4865 -4865 25825 25824 221177 221178 118137 118139 14310 14310 -515419 183293 -26444 -26445 -130264 -130264 -4867 -4868 25821 25821 221158 221158 118143 118146 14316 14316 183293 -515453 -26438 -26438 104484 104485 -91317 -91319 -221165 -221168 -25823 -25823 -35747 -35748 -20415 -20416 33587 33580 559669 -199024 104485 104485 -91316 -91318 -221168 -221170 -25824 -25823 -35747 -35748 -20414 -20415 33588 33581 -199024 559665 280709 -99822 163265 163265 -156660 -156660 4866 4866 -85760 -85758 -35748 -35747 92365 92359 73416 73418 -99822 280706 163265 163266 -156659 -156659 4866 4866 -85760 -85758 -35748 -35748 92366 92360 73414 73416 -170407 -170408 -324940 115551 58937 58935 162762 162762 61571 61569 30881 30882 -50145 -50126 -66579 -66580 -170408 -170408 115551 -324937 58937 58935 162762 162762 61571 61571 30882 30882 -50143 -50124 -66580 -66581 -149313 -149313 -234722 83471 163465 163472 -168994 -168993 50137 50139 -30882 -30880 143788 143788 -149311 -149311 83471 -234733 163467 163473 -168991 -168991 50131 50132 -30883 -30881 143791 143790 209131 209131 -208091 -208091 44230 -15729 104688 104693 -103649 -103649 -61572 -61569 56705 56705 209131 209131 -208092 -208091 -15729 44233 104687 104693 -103650 -103649 -61572 -61569 56705 56705 -118136 -118138 -14312 -14311 515419 -183294 26443 26444 130270 130272 4865 4865 -118142 -118144 -14318 -14317 -183294 515453 26437 26438 130265 130265 4867 4868 20416 20417 -33586 -33579 -559670 199023 -104485 -104485 91316 91318 20415 20416 -33586 -33580 199023 -559664 -104486 -104486 91315 91315 
1 -40581 -40583 -1772 -1772 -22038 -22039 42356 42358 -18542 -18543 -23811 -23812 40583 40585 1774 1774 22040 22041 -42354 -42356 18544 18545 23813 23814 -60657 -60657 124399 124400 2540 2542 -111969 -111967 -220613 -220616 528307 -187869 -13530 -13531 -26556 -26555 25957 25961 -31562 -31561 -57451 -57450 -60659 -60659 124401 124402 2539 2541 -111967 -111964 -220620 -220622 -187869 528295 -13527 -13529 -26557 -26556 25958 25963 -31563 -31562 -57459 -57456 -34101 -34102 58120 58122 -69601 -69607 -209435 -209435 102571 102569 23087 -8208 209979 209979 -102026 -102023 57453 57460 31564 31564 -34102 -34102 58120 58122 -69602 -69609 -209435 -209434 102572 102569 -8209 23084 209979 209979 -102026 -102023 57453 57459 31564 31564 85416 85418 69603 69614 -58118 -58119 166671 166672 26558 26559 -159920 -159921 286906 -102024 -220611 -220622 -78665 -78667 2540 2541 85417 85419 69600 69611 -58119 -58120 166673 166673 26557 26558 -159920 -159920 -102024 286900 -220614 -220624 -78664 -78666 2540 2540 34104 34103 26558 26557 -29683 -29684 16718 16717 220613 220616 -551393 196079 97972 97970 -110939 -110939 34105 34104 26559 26559 -29687 -29689 16714 16714 220624 220626 196078 -551374 97968 97967 -110943 -110943 -158300 -158298 -60657 -60659 31564 31565 -57451 -57451 163977 163976 -148028 -148024 241405 -85842 153707 153707 -158298 -158296 -60659 -60660 31563 31564 -57458 -57457 163980 163979 -148026 -148022 -85842 241394 153709 153708 -163105 -163105 170400 170401 57453 57461 -31562 -31562 -2539 -2538 71959 71963 -64666 -64668 309990 -110233 -163104 -163104 170401 170402 57452 57458 -31563 -31562 -2539 -2539 71960 71964 -64665 -64668 -110233 309986 -528305 187870 13531 13532 -25956 -25961 60659 60659 -124394 -124396 -2538 -2540 111972 111970 220615 220618 187870 -528294 13529 13529 -25959 -25963 60661 60661 -124397 -124398 -2537 -2539 111970 111967 220622 220624 -102567 -102566 -23084 8210 -209979 -209977 102029 102025 34103 34104 -58119 -58120 69603 69610 209437 209436 -102567 -102566 8210 -23082 -209979 -209977 102028 102025 34104 34104 -58118 -58120 69604 69611 209437 209436 159923 159924 -286904 102026 78668 78670 -85415 -85417 -69601 -69612 58120 58121 -166670 -166671 159922 159922 102026 -286898 78666 78668 -85416 -85417 -69598 -69609 58121 58122 -166671 -166672 29685 29689 -16716 -16715 551395 -196077 -97972 -97970 110941 110941 -34102 -34101 -26556 -26555 29690 29692 -16712 -16712 -196077 551376 -97968 -97966 110944 110945 -34103 -34102 -26557 -26557 -163977 -163976 148031 148028 -241403 85844 -153704 -153703 158300 158298 60659 60661 -163979 -163978 148030 148026 85844 -241391 -153706 -153705 158298 158296 60661 60661 -71958 -71962 64667 64668 -309988 110235 163108 163108 -170397 -170398 -71959 -71962 64667 64668 110235 -309983 163107 163107 -170398 -170799 
0 17563 17562 -42357 -42358 40120 40118 24795 24795 -22556 -22556 -2239 -2238 -17563 -17562 42358 42358 -40120 -40118 -24795 -24795 22556 22557 2240 2238 -35510 -35510 161052 161054 60663 60663 -166434 -166433 52498 52503 -228625 81302 148086 148085 -32304 -32302 -153466 -153466 57456 57457 67845 67838 -35510 -35511 161053 161055 60662 60662 -166433 -166432 52495 52501 81303 -228629 148087 148085 -32305 -32302 -153465 -153464 57456 57456 67842 67835 -3206 -3207 -25151 -25151 -222394 -222395 -21716 -21718 -95963 -95964 551412 -196086 34691 34689 108935 108935 -67839 -67837 -57454 -57456 -3206 -3207 -25153 -25151 -222398 -222399 -21714 -21716 -95962 -95963 -196085 551403 34692 34690 108936 108937 -67843 -67842 -57456 -57457 113636 113636 222399 222400 25153 25153 17696 17694 32304 32305 -29984 -29986 -522257 185721 52503 52501 -125925 -125927 60663 60663 113638 113638 222392 222394 25151 25151 17698 17696 32302 32304 -29982 -29983 185721 -522269 52497 52495 -125924 -125924 60662 60662 3207 3206 32302 32304 64423 64422 -72015 -72017 -52503 -52497 -322781 114784 -167958 -167959 160362 160364 3207 3207 32304 32304 64423 64422 -72016 -72017 -52501 -52496 114784 -322779 -167958 -167959 160362 160364 -82098 -82097 -35510 -35510 -57456 -57456 67839 67843 89007 89004 163251 163252 293636 -104419 -156345 -156342 -82097 -82096 -35511 -35510 -57456 -57456 67837 67842 89007 89005 163252 163252 -104419 293633 -156344 -156342 -106053 -106051 106738 106740 -67845 -67842 57454 57456 -60663 -60662 -207779 -207779 208468 208466 29139 -10363 -106055 -106054 106736 106738 -67838 -67836 57456 57457 -60662 -60661 -207780 -207780 208466 208465 -10364 29150 228625 -81302 -148086 -148085 153465 153465 35510 35510 -161053 -161055 -60662 -60662 166434 166433 -52497 -52503 -81302 228629 -148087 -148086 153465 153464 35510 35511 -161053 -161056 -60662 -60662 166433 166433 -52494 -52501 95963 95963 -551412 196087 -34690 -34688 -108936 -108936 3206 3207 25151 25151 222394 222395 21716 21719 95961 95962 196087 -551404 -34692 -34690 -108937 -108938 3206 3207 25153 25151 222398 222399 21715 21718 29984 29985 522257 -185721 125925 125925 -113635 -113637 -222399 -222400 -25153 -25151 -17696 -17694 29982 29983 -185722 522268 125923 125924 -113638 -113638 -222392 -222394 -25151 -25151 -17698 -17696 -64423 -64422 72016 72018 322781 -114784 167957 167958 -160363 -160366 -3206 -3206 -32302 -32304 -64422 -64421 72017 72018 -114784 322779 167957 167958 -160363 -160365 -3207 -3206 -32302 -32304 -89006 -89004 -163251 -163252 -293637 104419 156344 156342 82098 82097 35511 35510 -89007 -89005 -163252 -163252 104419 -293633 156344 156342 82097 82096 35511 35510 207780 207780 -208466 -208466 -29139 10364 106051 106050 -106739 -106741 207782 207782 -208465 -208464 10364 -29150 106054 106051 -106737 -106743 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 8050 8049 269412 269412 4337 4337 347475 347475 1 1 -1 2 -266267 -266267 -10866 -10866 -350616 -350616 -1516 -1516 2 2 8049 8049 269412 269412 4337 4336 347475 347475 1 1 2 -1 -266267 -266267 -10866 -10866 -350616 -350616 -1516 -1516 2 1 2820 2820 -12383 -12383 2 1 -42462 -42462 161387 161387 1 1 -173504 -173504 54583 54583 0 1 1518 1518 2820 2820 -12383 -12383 2 1 -42462 -42462 161387 161387 1 2 -173504 -173504 54584 54583 0 1 1518 1518 -127796 -127796 1 0 12385 12385 -61216 -61216 -10866 -10866 136774 136774 0 1 1 2 52241 52241 -4335 -4335 -127796 -127796 1 0 12385 12385 -61215 -61215 -10866 -10866 136774 136774 1 1 1 2 52241 52241 -4335 -4335 -2818 -2818 10868 10868 294119 294119 106799 106799 1 1 3 1 -295810 -295810 -105105 -105105 -2818 -2818 10868 10868 294120 294120 106799 106799 0 0 1 2 -295809 -295810 -105104 -105104 -327707 -327707 -8047 -8047 -1516 -1516 2 2 -213620 -213620 332544 332544 0 2 208786 208786 -327707 -327707 -8047 -8047 -1516 -1516 1 1 -213620 -213619 332544 332544 1 -1 208786 208786 22699 22700 117714 117714 0 1 1518 1518 -4335 -4335 -36507 -36507 -103903 -103903 1 1 22699 22700 117714 117714 1 1 1518 1518 -4335 -4335 -36507 -36507 -103903 -103903 1 1 3 0 -266266 -266266 -350617 -350616 8049 8049 269412 269412 4336 4337 347475 347475 0 0 0 3 -266266 -266266 -350617 -350616 8049 8049 269412 269412 4336 4337 347475 347475 1 0 161387 161387 1 1 -173503 -173503 54583 54584 2820 2820 -12383 -12383 0 1 -42463 -42463 161387 161387 1 1 -173503 -173503 54583 54584 2820 2820 -12383 -12383 0 1 -42464 -42464 136773 136772 1 1 52241 52241 -127796 -127796 1 2 12385 12385 -61214 -61214 136773 136773 1 1 52241 52241 -127796 -127796 1 1 12385 12385 -61214 -61214 294121 294120 106797 106797 -1 2 -295809 -295809 -105105 -105105 -2818 -2818 10868 10868 294120 294120 106797 106797 2 0 -295809 -295809 -105106 -105106 -2818 -2818 10868 10868 -213619 -213619 332543 332544 2 0 208787 208787 -327707 -327707 -8048 -8048 -213619 -213619 332543 332544 0 3 208787 208787 -327707 -327707 -8048 -8047 -36507 -36507 -103903 -103903 1 1 22698 22698 117716 117716 -36507 -36507 -103903 -103903 1 1 22698 22698 117716 117320 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1226 1226 199517 199516 4008 4008 61240 61241 -1 0 0 0 -209732 -209732 7935 7934 -51024 -51024 -13169 -13169 0 -1 1226 1226 199517 199516 4008 4008 61240 61240 0 1 0 1 -209732 -209732 7935 7935 -51024 -51024 -13169 -13169 0 -1 -9160 -9160 -5235 -5235 0 0 -14787 -14787 193758 193759 -1 0 -184910 -184910 5938 5938 0 0 13169 13169 -9160 -9160 -5235 -5235 0 0 -14787 -14787 193758 193758 0 0 -184910 -184910 5938 5938 0 1 13169 13169 -302916 -302916 -1 0 5235 5235 351724 351723 7935 7935 304283 304282 -1 0 0 -1 -353090 -353090 -4008 -4008 -302915 -302916 0 0 5235 5235 351723 351723 7935 7935 304282 304282 0 1 0 0 -353090 -353090 -4008 -4008 9160 9160 -7935 -7934 -1217 -1217 62277 62277 0 -1 0 0 -13469 -13469 -47591 -47591 9160 9160 -7935 -7934 -1217 -1217 62277 62277 1 0 0 0 -13469 -13469 -47591 -47591 110374 110374 -1226 -1226 -13169 -13169 0 0 284875 284875 -105904 -105903 1 0 -289345 -289345 110374 110374 -1226 -1226 -13169 -13169 0 -1 284875 284875 -105904 -105903 0 0 -289345 -289345 -156827 -156827 -299481 -299481 0 0 13169 13169 -4008 -4008 150990 150990 305319 305319 -1 0 -156827 -156827 -299481 -299482 1 1 13169 13169 -4008 -4008 150990 150990 305319 305319 0 1 0 0 -209732 -209732 -51024 -51024 1226 1226 199517 199517 4008 4008 61240 61240 1 0 0 -1 -209732 -209732 -51024 -51024 1226 1226 199517 199517 4008 4008 61240 61240 1 -1 193758 193758 1 0 -184910 -184910 5938 5938 -9160 -9160 -5235 -5235 0 0 -14787 -14786 193759 193758 0 0 -184910 -184910 5939 5938 -9160 -9160 -5235 -5235 0 0 -14787 -14787 304283 304282 0 0 -353091 -353090 -302916 -302916 1 0 5235 5235 351723 351723 304283 304283 0 -1 -353090 -353090 -302915 -302915 0 -1 5235 5235 351723 351723 -1217 -1217 62277 62277 0 0 -13469 -13470 -47591 -47591 9160 9160 -7935 -7935 -1217 -1217 62277 62277 0 0 -13470 -13469 -47590 -47591 9160 9160 -7935 -7935 284875 284875 -105903 -105903 -1 0 -289346 -289346 110374 110374 -1226 -1226 284875 284875 -105903 -105903 0 0 -289345 -289346 110374 110374 -1226 -1226 150990 150989 305319 305319 1 0 -156828 -156827 -299482 -299482 150990 150990 305320 305320 0 0 -156827 -156827 -299482 -299489 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -10786 -10786 122807 122807 12157 12157 -54607 -54607 1 2 0 1 -112180 -112179 1260 1260 43984 43984 -2627 -2627 2 1 -10786 -10786 122807 122807 12157 12157 -54607 -54608 1 2 1 0 -112180 -112179 1260 1260 43984 43984 -2627 -2627 2 1 9529 9529 -1368 -1368 0 0 -354186 -354186 252750 252750 1 0 -251345 -251345 352784 352784 1 0 2629 2629 9529 9529 -1368 -1368 1 1 -354187 -354187 252750 252750 0 3 -251345 -251345 352784 352784 2 1 2629 2629 -139213 -139213 1 2 1370 1370 3735 3735 1260 1260 127186 127186 0 1 1 1 8296 8296 -12155 -12155 -139213 -139213 1 2 1370 1370 3735 3735 1260 1260 127186 127186 1 0 1 1 8296 8296 -12155 -12155 -9527 -9527 -1258 -1258 -202392 -202392 -334941 -334941 0 1 1 1 199463 199463 337875 337875 -9527 -9527 -1258 -1258 -202393 -202393 -334942 -334941 1 1 1 1 199463 199463 337874 337874 88858 88858 10788 10788 -2627 -2627 2 1 -26134 -26134 -75300 -75300 1 1 12580 12581 88858 88858 10788 10788 -2627 -2627 2 1 -26134 -26134 -75300 -75300 1 1 12580 12580 319939 319940 154677 154677 0 0 2629 2629 -12155 -12155 -321464 -321464 -153148 -153148 1 1 319939 319939 154677 154677 1 1 2629 2629 -12155 -12155 -321465 -321464 -153148 -153148 1 2 2 1 -112180 -112180 43984 43984 -10786 -10786 122807 122807 12157 12157 -54607 -54607 1 1 1 2 -112180 -112180 43984 43984 -10786 -10786 122807 122807 12157 12157 -54607 -54607 1 1 252750 252750 1 1 -251345 -251345 352784 352784 9529 9529 -1368 -1368 2 2 -354187 -354187 252752 252752 1 -1 -251345 -251345 352784 352784 9529 9529 -1368 -1368 1 0 -354187 -354186 127186 127186 2 1 8296 8296 -139213 -139214 1 1 1370 1370 3735 3736 127186 127186 1 2 8296 8296 -139213 -139213 1 1 1370 1370 3735 3736 -202392 -202392 -334941 -334942 2 1 199463 199463 337874 337874 -9527 -9527 -1258 -1258 -202392 -202392 -334941 -334941 1 0 199463 199463 337874 337874 -9527 -9527 -1258 -1258 -26134 -26134 -75300 -75301 1 1 12581 12581 88858 88858 10788 10788 -26134 -26134 -75300 -75301 1 1 12581 12581 88858 88858 10788 10788 -321464 -321464 -153149 -153149 2 1 319939 319939 154677 154677 -321463 -321464 -153148 -153149 1 0 319939 319940 154677 154272 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -25538 -15784 -462705 -398112 16132 25192 518974 341843 -158342 -193597 -1 1 343335 517483 16363 24961 -465667 -395151 -15762 -25560 158342 193597 15784 25538 348072 512747 -25192 -16132 -388328 -472489 193597 158342 1 0 -473367 -387450 -24961 -16363 344874 515944 25560 15763 -193598 -158342 9175 578 9406 347 196 -83257 105934 97227 -151844 355005 0 0 61751 -264912 -30563 -172597 -196 83257 -2806 -6946 -577 -9176 -347 -9406 83257 -196 -50741 -152419 -399120 195959 0 0 52885 150277 151357 51804 -83257 196 6946 2807 390055 -210949 -75192 1967 -600 9198 87094 92010 16363 -24961 -130549 -48555 0 -1 75192 -1967 -165495 -13609 -6368 -2229 160910 -340014 -1967 75193 -9198 600 -142287 -36818 24961 -16363 260582 -81478 0 1 1967 -75192 34849 144255 2229 6368 -370 9429 -6600 -2460 344707 -155981 -39966 -148759 75192 1967 1 0 -265700 76974 41746 146980 -9429 369 2460 6600 206257 -394982 169999 18727 -1967 -75192 0 0 135054 53672 -96939 -91787 -354299 150180 6969 2830 -15763 25562 -196 -83257 169997 34122 268470 -64351 0 0 -96521 -107599 -196665 400784 -2830 -6969 -25560 15762 83257 196 -55362 -148757 -147677 -56443 0 0 151714 52406 -131375 45143 10937 75295 158342 -193598 -2807 6946 -6368 2229 7740 78493 44264 -130496 0 1 1342 84890 -125572 39340 193597 -158342 -6946 2807 -2229 6368 -128532 42301 86382 -150 1 0 -1 1 387450 473367 -515944 -344874 -25538 -15784 -512747 -348072 16132 25192 472490 388329 -158342 -193597 1 0 -517483 -343335 395150 465667 15786 25538 398112 462705 -25192 -16132 -341843 -518975 193597 158342 -195959 399120 0 0 -150276 -52885 -51804 -151357 9175 577 9406 346 196 -83257 152420 50741 -355005 151844 0 0 264912 -61750 172597 30563 -577 -9175 -347 -9406 83257 -196 -97227 -105934 81478 -260582 0 0 -144255 -34849 340014 -160910 -75192 1967 -600 9198 36817 142286 48555 130549 0 1 13609 165495 210949 -390054 -1967 75193 -9198 600 -92010 -87094 394982 -206257 -18727 -169999 1 0 -53672 -135054 91787 96939 -370 9429 -6600 -2460 155981 -344707 148760 39967 0 0 -76974 265700 -146980 -41746 -9429 370 2460 6600 148757 55362 56443 147676 0 0 -52406 -151714 -400784 196664 6969 2830 -34122 -169997 64350 -268470 0 0 107598 96521 -150180 354299 -2830 -6969 -42301 128532 150 -86382 -1 1 -84890 -1342 -39340 125572 -78493 -7739 130496 -44264 1 0 -45143 131375 -75295 -10949 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 8567 -12265 -79658 2566 -14029 17733 26680 50416 -102591 71074 1 0 182169 -105073 2776 927 -286222 209130 -8851 5153 102594 -71072 12267 -8565 104323 -27227 -17731 14031 -213389 136297 -71072 102594 0 2 95584 -172676 -925 -2775 -137276 214371 -5151 8853 71075 -102591 -11340 -9490 5467 -26297 29078 148343 -434400 449 -246393 -187558 1 1 214141 219815 376415 57541 -29076 -148341 221 20613 9492 11342 26299 -5465 -148341 -29076 162528 271428 197052 236903 1 1 -238802 -195150 47086 -481038 148343 29078 -20611 -219 -48037 9506 -127382 143137 6078 -7926 80746 -119277 2776 -925 -129102 167637 1 1 127383 -143135 164936 -126401 11122 -9270 97383 -58848 -143136 127383 7928 -6076 191131 -152596 927 -2774 -148646 110115 1 1 143137 -127381 21777 -60308 9272 -11120 22885 8881 -5685 -26077 391433 270238 -417396 -244270 127383 143137 1 1 -246971 -414694 520216 141455 -8879 -22883 26079 5687 -342087 -319579 139647 522024 -143135 -127381 2 1 433685 227985 -248339 -413328 202674 89042 -17197 3195 -8851 -5151 -29076 148343 -210500 -81212 75388 -367100 1 1 14665 277050 -252015 -39697 -3193 17199 5153 8853 -148341 29078 185839 105877 348113 -56396 1 1 -286539 -5173 269775 155000 -235980 -188791 102593 71074 221 -20611 11122 9272 -477579 52807 114287 310489 1 0 7976 -432749 260644 164130 -71072 -102591 20613 -219 -9270 -11120 54081 370694 -300996 -123776 0 2 2 0 172678 -95582 -214370 137278 8567 -12265 27229 -104321 -14029 17733 -136295 213391 -102591 71074 0 2 105075 -182167 -209128 286223 12267 -8565 -2564 79660 -17731 14031 -50414 -26678 -71072 102594 -236901 -197049 1 1 195152 238804 481040 -47085 -11340 -9490 5467 -26297 29078 148343 -271426 -162525 187560 246395 1 1 -219813 -214139 -57539 -376413 9492 11342 26299 -5465 -148341 -29076 -447 434402 -110113 148648 1 1 60310 -21775 58850 -97381 -127382 143137 6078 -7926 152598 -191129 -167635 129104 1 1 126403 -164934 -9504 48039 -143135 127383 7928 -6076 119279 -80744 319581 342090 -522021 -139645 1 1 -227984 -433683 413328 248341 22885 8881 -5685 -26077 -270235 -391431 244272 417398 1 0 414696 246973 -141453 -520214 -8879 -22883 26079 5687 -105875 -185837 56398 -348111 1 1 5175 286541 39699 252017 -17197 3195 81214 210502 367102 -75386 1 1 -277048 -14663 -89040 -202672 -3193 17199 -370692 -54079 123778 300998 2 0 432750 -7974 -164128 -260642 -52805 477581 -310487 -114285 0 2 -154998 -269774 188793 235578 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 13030 -25049 -212443 -37905 16165 -4146 104228 146120 -24022 -78331 0 1 383035 -132687 6791 5227 22218 -272566 -3672 -8346 24022 78331 25049 -13030 233284 17064 4146 -16165 -41908 -208440 78331 24022 1 -1 124667 -375015 -5227 -6790 248583 1764 8346 3672 -78332 -24022 -19821 -18258 -29195 -8884 182057 142248 -301996 -491229 -480741 -312486 -1 1 417024 376202 277572 515654 -182057 -142249 22228 15851 18258 19821 8884 29195 -142248 -182057 387018 406209 320506 472720 1 -1 -437865 -355361 -548373 -244853 142248 182056 -15851 -22228 -33853 1291 93146 -79833 -3119 1556 -46801 14239 6791 -5228 -268402 300963 1 -1 -93146 79834 -31239 63801 -2407 3970 194088 -161526 79834 -93146 -1554 3119 -38222 70783 5228 -6791 -239301 206739 -1 1 -79833 93146 -31082 -1480 -3970 2407 -12493 -7818 6967 13344 -143422 -279674 -58663 481758 -93146 -79833 1 -1 149556 273539 -156369 -266726 7818 12493 -13344 -6967 303656 119439 -449039 25944 79834 93146 -1 1 -211877 -211219 71347 351748 -180908 83539 5526 -851 -3672 8346 -182057 142248 54623 42745 -55884 153254 -1 1 -2163 -95205 20673 76696 851 -5525 -8346 3672 -142249 182056 -75464 -21905 -214915 117548 1 -1 87185 10184 239538 -372376 88830 44007 24021 -78332 22228 -15851 -2407 -3970 104129 28707 -39268 -93569 0 1 268164 -135327 -67989 -64848 78331 -24022 15851 -22228 3970 2407 166672 -299508 101589 31248 1 -1 0 1 375015 -124667 -1764 -248583 13030 -25049 -17064 -233284 16164 -4146 208440 41908 -24022 -78331 0 0 132687 -383035 272566 -22218 25049 -13030 37905 212443 4147 -16164 -146120 -104228 78331 24022 -472720 -320506 0 1 355361 437865 244854 548373 -19821 -18258 -29195 -8884 182057 142248 -406209 -387018 312486 480741 1 -1 -376202 -417024 -515654 -277572 18258 19821 8884 29195 -142248 -182057 491229 301996 -206739 239300 1 -1 1480 31081 161526 -194088 93146 -79833 -3119 1554 -70783 38222 -300964 268402 -1 1 -63801 31239 -1291 33853 79834 -93146 -1556 3119 -14239 46800 -119439 -303656 -25944 449039 1 -1 211219 211876 -351748 -71347 -12493 -7818 6967 13344 279674 143422 -481759 58663 -1 1 -273540 -149556 266726 156369 7818 12491 -13344 -6967 21904 75464 -117548 214915 0 1 -10184 -87185 -76696 -20673 5526 -851 -42746 -54623 -153253 55884 1 0 95205 2163 -83539 180908 851 -5525 299508 -166671 -31248 -101589 0 1 135327 -268164 64848 67990 -28707 -104130 93569 39268 1 -1 372376 -239538 -44006 -88831 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 436 926 -246656 275032 5456 -6818 -120747 92372 -61062 72663 0 0 -118328 89952 -20340 18977 67124 -38748 -4949 6312 61062 -72663 -926 -435 -277552 249176 6818 -5456 -29394 57770 -72663 61062 0 0 111778 -83403 -18977 20340 96527 -124902 -6312 4949 72663 -61062 19904 -19413 -5891 6383 -50045 45861 -68069 78302 115062 -104828 -1 1 253493 -263726 -127224 116990 50045 -45861 -8097 7605 19413 -19904 -6383 5891 -45861 50045 -141280 131046 -96901 86668 1 0 270715 -260482 -36427 46660 45861 -50045 -7605 8096 401685 417327 -115157 -219690 25289 14028 485291 333723 -20340 -18978 -402737 -416276 0 0 115157 219692 -294155 -524860 -11808 -27509 -419848 -399166 219690 115157 -14028 -25289 -275943 -543071 18977 20340 409287 409727 0 1 -219690 -115157 444296 374718 27510 11808 -507 -11768 13988 -1713 -108033 -147651 171399 84286 115157 -219690 0 0 206407 49277 -24428 -231256 11768 506 1713 -13988 89872 165813 -164849 -90836 219692 -115156 0 0 -56266 -199418 233777 21908 94882 139697 -13481 2221 -4949 -6311 50045 45861 104532 -339112 -202609 -31970 -1 0 -88250 322829 -76720 -157859 -2220 13481 6312 4949 -45861 -50045 419676 -185096 38959 195620 1 0 -121098 -113481 191755 135327 -454534 127451 61062 72663 -8097 -7605 -11807 27509 -80456 -246627 189336 137747 1 0 -198305 -128778 -69673 396756 -72663 -61062 7605 8097 -27510 11808 244106 82976 -339477 12395 0 0 0 0 83402 -111778 124902 -96527 435 926 -249176 277552 5456 -6818 -57770 29394 -61062 72663 0 0 -89952 118328 38748 -67124 -926 -435 -275031 246656 6818 -5456 -92372 120747 -72663 61062 -86668 96901 -1 0 260482 -270715 -46660 36427 19904 -19413 -5891 6383 -50045 45861 -131046 141280 104830 -115062 1 0 263726 -253493 -116990 127224 19413 -19904 -6383 5892 -45861 50045 -78302 68069 -409727 -409287 0 0 -374717 -444297 399166 419848 -115157 -219690 25289 14028 543071 275943 416276 402737 0 0 524860 294154 -417327 -401686 219692 115157 -14028 -25289 -333723 -485291 -165813 -89872 90836 164849 0 0 199418 56266 -21908 -233777 -506 -11768 13988 -1713 147651 108033 -84286 -171399 0 0 -49277 -206407 231256 24428 11768 506 1713 -13988 185096 -419675 -195620 -38959 -1 0 113481 121098 157859 76720 -13481 2220 339112 -104532 31970 202609 1 1 -322829 88250 -139697 -94882 -2220 13481 -82976 -244106 -12395 339477 0 0 128777 198305 -396756 69673 246627 80456 -137747 -189336 0 0 -135327 -191755 -127451 454521 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -11152 -2750 -11226 -278368 14946 -1044 -131223 420816 -81496 -36902 0 0 131890 157704 15353 -1450 -128632 -160961 -24577 10674 81496 36902 2750 11152 235256 54338 1044 -14946 -338772 49178 36902 81496 0 1 -243918 -45676 1451 -15353 341829 -52235 -10675 24577 -36902 -81496 -4200 12603 -3794 12196 -185889 114329 93632 81400 -48267 223298 0 0 -163865 -11166 -207546 32516 185889 -114329 -6819 -1583 -12601 4200 -12196 3794 -114329 185889 -163444 -11587 -137086 -37945 0 0 -60164 235194 -5650 180681 114329 -185889 1583 6819 -60777 -289243 139643 3460 9224 -26027 -230538 -119482 15353 1450 195360 154661 -1 0 -139643 -3460 423440 -73420 11019 5784 246131 103889 -3460 -139644 26027 -9224 300350 49670 -1450 -15353 -83331 -266689 0 1 3460 139644 46554 -396574 -5783 -11020 9630 -25621 10613 5377 16563 -349658 235994 97101 -139643 3460 0 0 365880 -32785 -153197 -179898 25621 -9630 -5377 -10613 168790 164305 -123966 -209129 -3460 139643 0 0 104115 -437210 223010 110086 233456 500854 -20244 -15007 -24577 -10675 185889 114329 -492603 -241709 -438090 -296223 0 0 375356 358956 -418810 -315501 15008 20243 10675 24575 -114329 -185889 268575 465738 224893 509419 0 0 -445169 -289144 39545 69529 -32955 -76118 81496 -36902 -6819 1583 11020 -5784 73617 -182691 -223568 332641 0 0 -151573 42500 256984 -147912 36902 -81496 -1583 6819 5784 -11019 139579 -30506 -246427 137354 0 0 0 -1 45676 243918 52236 -341829 -11152 -2749 -54338 -235256 14946 -1044 -49179 338772 -81496 -36902 -1 1 -157704 -131890 160961 128633 2750 11152 278367 11226 1044 -14946 -420816 131223 36902 81496 37945 137086 0 0 -235194 60164 -180681 5650 -4200 12601 -3794 12196 -185889 114329 11587 163444 -223298 48267 0 0 11166 163866 -32516 207546 -12603 4200 -12196 3794 -114329 185889 -81399 -93632 266689 83331 -1 0 396574 -46554 -103889 -246131 139643 3460 9224 -26027 -49670 -300350 -154661 -195360 0 1 73420 -423440 289243 60777 -3460 -139644 26027 -9224 119482 230538 -164305 -168791 209129 123966 0 0 437210 -104114 -110086 -223010 9630 -25621 10613 5377 349658 -16563 -97101 -235995 0 0 32785 -365880 179898 153197 25621 -9630 -5377 -10613 -465738 -268574 -509419 -224893 0 0 289144 445169 315502 418811 -20243 -15008 241709 492603 296222 438090 0 0 -358956 -375356 -500854 -233456 15007 20244 30506 -139579 -137354 246427 1 0 -42500 151573 147912 -256984 182691 -73617 -332641 223568 -1 0 -69529 -39545 76118 32953 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -4003 685 62814 -131977 8026 -4704 133328 -64161 -169105 140830 1 1 36178 32989 8064 -4742 100849 -170012 8196 -11514 169107 -140828 -683 4005 107922 -38755 4706 -8024 129478 -198641 -140828 169108 1 2 -98691 29527 4744 -8062 68880 288 11517 -8194 140830 -169106 -4058 8748 -4019 8710 63971 -103901 -161109 258781 -6150 103823 0 2 -125683 28015 -227058 129389 -63969 103903 -20540 15853 -8746 4059 -8708 4022 103903 -63969 -324096 226426 -38117 -59552 2 0 -45048 142722 57335 40339 -103901 63971 -15851 20541 -99211 -167539 108739 323 -16258 3454 159795 -426547 8064 4743 156117 110638 2 0 -108737 -321 95336 171419 24600 -11793 143483 123271 -321 -108737 -3452 16259 325413 -58658 -4742 -8062 -93600 -173151 0 1 323 108739 -358139 91388 11794 -24597 -16220 3492 24562 -11830 -161021 -104155 257208 7971 -108737 323 1 0 -7331 272511 97987 -363163 -3490 16222 11832 -24560 205291 59887 -194692 -70484 -321 108739 0 2 -255471 -9704 387222 -122042 -260092 -150508 -8340 28052 8196 11516 -63969 -103901 26574 384030 128956 281647 2 2 -415051 4452 215825 194779 -28050 8342 -11515 -8194 103903 63970 -197306 -213292 -298681 -111919 2 -1 -70154 480758 380442 377640 -243104 -514973 169107 140830 -20539 -15851 24600 11794 -282147 -475931 477590 280490 1 1 -442954 -315124 413841 344241 -140828 -169106 15853 20541 -11792 -24598 451876 306206 -214785 -543293 1 1 1 1 -29525 98691 -285 -68878 -4003 685 38757 -107920 8026 -4704 198644 -129476 -169105 140830 1 1 -32987 -36176 170014 -100847 -683 4005 131980 -62812 4705 -8024 64163 -133326 -140828 169108 59554 38119 0 2 -142720 45051 -40337 -57332 -4057 8748 -4020 8710 63970 -103901 -226424 324098 -103821 6152 2 1 -28013 125685 -129387 227060 -8746 4059 -8708 4022 103903 -63969 -258779 161111 173153 93602 2 0 -91386 358141 -123269 -143482 108739 323 -16258 3454 58660 -325411 -110636 -156115 0 1 -171417 -95334 167541 99213 -321 -108737 -3452 16260 426549 -159794 -59886 -205289 70486 194693 1 0 9705 255473 122044 -387220 -16220 3492 24562 -11830 104157 161023 -7969 -257206 0 2 -272509 7333 363165 -97985 -3490 16222 11832 -24560 213294 197308 111921 298683 1 2 -480755 70155 -194777 -215823 -8340 28052 -384028 -26571 -281645 -128954 2 -1 -4450 415053 150510 260094 -28050 8342 -306204 -451873 543295 214787 1 1 315126 442956 -344239 -413839 475933 282149 -280489 -477588 1 1 -377638 -380439 514975 242704 
1 6074 6074 40993 40993 -47065 -47065 -47065 -47065 40993 40993 6074 6074 6074 6074 40993 40993 -47065 -47065 -47065 -47065 40993 40993 6074 6074 -29773 -29773 -20608 -20608 25933 25933 10116 10116 -104108 -104108 63626 -88791 10117 10116 25933 25933 -20607 -20609 -29773 -29773 141873 141872 -29773 -29773 -20607 -20607 25933 25933 10116 10115 -104108 -104107 -88791 63627 10116 10115 25933 25933 -20607 -20607 -29773 -29774 141872 141872 3843 3843 3843 3843 53220 53220 -26142 -26142 -26142 -26142 429434 -599298 -44681 -44681 -44682 -44681 201658 201658 -29773 -29773 3843 3843 3843 3843 53220 53219 -26141 -26141 -26141 -26141 -599298 429434 -44682 -44682 -44683 -44682 201658 201658 -29773 -29774 34569 34569 -97547 -97547 3843 3843 34569 34568 25933 25933 46751 46752 -493057 688093 -195089 -195089 46752 46751 25933 25933 34569 34568 -97547 -97547 3843 3843 34569 34568 25933 25933 46752 46752 688092 -493057 -195089 -195089 46752 46752 25934 25933 3843 3843 25933 25933 34568 34567 46753 46753 -195090 -195090 -493058 688093 46752 46753 34568 34568 3843 3843 25933 25933 34569 34569 46751 46752 -195089 -195089 688093 -493057 46751 46751 34570 34569 -26142 -26141 -29773 -29773 -29773 -29774 201658 201658 -44681 -44681 -44682 -44681 429433 -599297 -26142 -26142 -26141 -26141 -29773 -29774 -29774 -29774 201658 201658 -44682 -44682 -44683 -44682 -599297 429434 -26141 -26141 10117 10116 -20608 -20608 141873 141872 -29773 -29773 25933 25933 -20608 -20608 10117 10116 63626 -88792 10116 10116 -20608 -20607 141872 141872 -29773 -29773 25933 25933 -20607 -20608 10116 10116 -88792 63627 63626 -88792 10117 10116 -20608 -20608 -29773 -29773 -20608 -20608 25933 25933 10117 10116 -104108 -104108 -88792 63627 10116 10115 -20606 -20608 -29773 -29773 -20608 -20607 25933 25933 10116 10116 -104108 -104107 -26142 -26142 429434 -599297 -44681 -44681 -44682 -44681 3843 3843 3843 3843 53220 53220 -26142 -26142 -26141 -26141 -599297 429434 -44682 -44682 -44682 -44682 3843 3843 3844 3843 53220 53219 -26141 -26141 46751 46752 -493057 688092 46751 46752 34569 34568 -97547 -97548 3843 3843 34569 34568 46751 46752 688092 -493058 46752 46752 34569 34568 -97547 -97548 3843 3843 34569 34568 34568 34568 46752 46753 -493057 688093 46753 46752 34568 34568 3843 3843 25934 25933 34570 34569 46751 46751 688093 -493057 46751 46751 34570 34569 3843 3843 25933 25933 -44682 -44681 -44682 -44681 429434 -599297 -26142 -26141 -26142 -26141 -29773 -29773 -44682 -44682 -44683 -44682 -599297 429435 -26141 -26141 -26141 -26141 -29773 -29773 -20607 -20609 10117 10116 63625 -88792 10117 10116 -20608 -20608 -20607 -20607 10116 10115 -88792 63627 10116 10115 -20607 -20999 
0 50841 50841 -30679 -30679 -20160 -20160 -20161 -20160 -30679 -30679 50841 50841 50840 50840 -30679 -30679 -20160 -20160 -20160 -20160 -30679 -30679 50840 50841 -12753 -12753 -42085 -42085 -19409 -19408 -45755 -45755 172747 172746 532601 -743275 -45755 -45755 -19408 -19408 -42085 -42085 -12753 -12753 143361 143362 -12753 -12753 -42085 -42085 -19408 -19409 -45755 -45756 172747 172746 -743275 532601 -45756 -45755 -19408 -19408 -42084 -42085 -12753 -12753 143361 143361 32162 32162 32162 32162 -194545 -194545 38891 38890 38890 38890 -321401 448535 14118 14117 14117 14118 3787 3788 -12753 -12753 32162 32162 32162 32162 -194544 -194545 38890 38890 38890 38890 448535 -321402 14118 14118 14118 14118 3787 3788 -12753 -12753 31638 31637 -176534 -176534 32162 32162 31637 31638 -19408 -19408 3194 3194 -211198 294741 51183 51183 3194 3196 -19408 -19408 31638 31637 -176534 -176534 32162 32162 31637 31638 -19408 -19409 3194 3194 294740 -211198 51183 51183 3194 3194 -19409 -19408 32162 32162 -19408 -19409 31637 31637 3194 3194 51183 51183 -211198 294741 3194 3196 31637 31638 32162 32162 -19409 -19408 31638 31637 3194 3194 51183 51183 294741 -211198 3194 3194 31637 31638 38889 38890 -12753 -12753 -12753 -12753 3787 3787 14118 14118 14118 14118 -321401 448535 38890 38889 38891 38891 -12753 -12753 -12753 -12753 3788 3788 14117 14117 14117 14118 448534 -321402 38891 38890 -45756 -45756 -42084 -42084 143361 143361 -12753 -12753 -19409 -19408 -42084 -42085 -45756 -45756 532601 -743275 -45755 -45755 -42085 -42085 143361 143361 -12753 -12753 -19408 -19409 -42085 -42085 -45755 -45755 -743275 532600 532601 -743275 -45755 -45755 -42085 -42085 -12753 -12753 -42085 -42085 -19408 -19409 -45755 -45755 172746 172746 -743275 532600 -45756 -45755 -42085 -42085 -12753 -12753 -42085 -42085 -19409 -19408 -45755 -45756 172746 172746 38890 38890 -321401 448534 14118 14118 14117 14118 32162 32162 32162 32162 -194545 -194545 38890 38890 38890 38890 448534 -321402 14118 14118 14118 14118 32162 32162 32162 32162 -194545 -194545 38890 38889 3194 3194 -211200 294741 3194 3194 31638 31637 -176534 -176534 32162 32162 31637 31638 3194 3194 294741 -211198 3194 3196 31638 31637 -176534 -176534 32162 32162 31637 31637 31638 31637 3194 3194 -211198 294741 3194 3194 31637 31638 32162 32162 -19409 -19408 31638 31638 3194 3194 294741 -211200 3194 3194 31638 31638 32162 32162 -19408 -19408 14118 14118 14118 14119 -321401 448535 38890 38889 38889 38889 -12753 -12753 14117 14117 14117 14117 448534 -321402 38891 38890 38890 38891 -12753 -12753 -42085 -42085 -45755 -45756 532601 -743275 -45756 -45756 -42084 -42084 -42085 -42086 -45754 -45755 -743275 532601 -45755 -45755 -42085 -42095 
0 13742 -13742 23110 -23110 2418 -2418 -29105 29105 91615 -91615 1391 -1391 13742 -13742 23110 -23110 2418 -2418 -29105 29105 91615 -91615 1391 -1391 66414 -21885 -63307 88479 229178 -184649 274625 -249453 13535 11047 -149920 -20056 61609 -36438 -37908 82437 279123 -253951 251418 -206889 13535 11047 8474 -53003 71811 -96983 -323492 278963 47584 -72756 -11047 -13533 20055 149920 19668 -44840 45743 -90272 -381485 356312 45459 -89989 -11047 -13535 3253 71635 -5856 80744 102613 -61273 124547 -82213 53717 -11383 -252131 -33728 -22237 64571 -25191 67525 102613 -61273 120412 -45524 4582 -79470 -88458 13570 61272 -102613 -119656 77322 -5387 -36947 33729 252130 30740 -73074 -77171 34837 61273 -102613 -115905 41017 106524 -102095 -23869 28195 156213 -148378 -313057 317485 90272 -82437 -4801 9231 -26378 -3529 -23870 28195 168143 -163713 -247900 255735 -58195 53766 -28195 23869 140664 -148499 317949 -322377 -45743 37908 86079 -90509 3529 26379 -28194 23870 154066 -158496 252405 -260241 63173 -157487 -108994 14679 315224 -368539 18805 -72120 -23870 -28194 317532 42478 86792 -140107 -104357 51042 233704 -139390 113500 -19187 -266895 320211 62474 -9158 28195 23870 -42478 -317532 235417 -182102 109249 -55933 7142 160681 143987 152890 89989 206889 102613 61272 92986 74838 -14924 182748 -999515 -133710 77972 89851 41188 -209010 -139480 -157397 -45459 -251418 -61272 -102613 -84484 -83340 -87437 -80386 133710 999515 -73081 -94741 -59021 61569 323243 -320696 13535 -11047 -41017 45524 260241 -255735 -130052 132599 153994 -151446 -15173 -2029 140299 -142848 -314739 312192 11047 -13535 115905 -120412 -252405 247900 27691 -30238 168216 -170764 2029 15173 -149919 -20056 44840 -19668 -356312 381485 53003 -8474 96984 -71811 -278963 323492 72756 -47585 13535 11047 20055 149920 36438 -61609 253950 -279123 21885 -66414 -88479 63307 184649 -229178 249453 -274625 -11047 -13533 36947 5387 -252131 -33728 73074 -30740 -34837 77171 79470 -4582 -13570 88458 102613 -61273 -77322 119656 11383 -53715 33729 252130 -64571 22237 -67525 25191 -71635 -3253 -80744 5856 61273 -102614 82213 -124547 90509 -86079 -26378 -3529 158496 -154066 -53767 58195 -23869 28195 148499 -140664 322377 -317949 -9231 4801 3529 26379 163713 -168143 102095 -106524 -28195 23869 148378 -156213 -317485 313057 -320211 266895 9158 -62473 317532 42478 182102 -235417 55933 -109249 139390 -233704 19186 -113500 368539 -315224 72120 -18805 -42478 -317532 140107 -86792 -51042 104357 157487 -63173 -14679 108993 83341 84484 80387 87438 -999515 -133710 94742 73081 209010 -41187 157398 139480 -74838 -92987 -182748 14924 133710 999514 -89851 -77972 -160681 -7142 -152891 -143987 30238 -27691 170764 -168216 -15173 -2029 142848 -140299 -312192 314739 -132599 130052 151446 -153994 2029 15173 -61569 59021 320696 -323250 
1 428 -426 94619 -94617 5032 -5030 -11750 11752 -27652 27654 -9501 9503 428 -426 94619 -94617 5032 -5030 -11750 11752 -27652 27654 -9501 9503 167950 -166563 -318891 319676 -95036 96423 -7484 8268 -8115 8882 -4662 -623 184226 -183441 -253551 254939 -116173 116958 -11523 12910 -8115 8882 138659 -140042 336588 -337369 56958 -58341 -89771 88990 -8880 8117 625 4664 148546 -149327 269858 -271241 74846 -75627 -78086 76703 -8880 8117 160271 146338 107914 198695 59894 109363 110707 62619 104863 68463 -1032273 -138091 94028 79298 33047 140278 59894 109363 170499 136111 -143966 -162640 -145992 -160613 -109362 -59894 -144122 -29200 -103358 -69965 138093 1032275 -76332 -96991 -74374 -98948 -109361 -59894 -201286 -105319 333492 -324273 -6009 15010 -63003 79308 83802 -74583 271243 -254937 169512 -160294 -54890 -7342 -6010 15012 -76970 86189 69447 -53142 -331986 322772 -15010 6012 -26605 10304 -117217 108002 -269856 253553 163260 -172474 7344 54892 -15010 6011 -20284 11070 -100235 83934 -65029 26952 -296831 258754 -105911 84387 122672 -144196 -6009 -15010 128204 17152 -60873 39348 -355601 334077 -24579 62661 266044 -227962 107416 -85888 210100 -188572 15012 6011 -17149 -128204 -36382 57910 322186 -300658 -65327 14674 -74152 -15456 -76701 -12908 59896 -109361 -49431 -1223 -47474 -3180 301698 40361 -59483 8829 66833 -16175 43364 46248 78087 11525 109364 -59894 67128 -16469 6147 44511 -40358 -301696 26069 24589 116931 -134334 -95755 78352 -8115 -8880 105321 -136109 -83932 53144 -357496 340093 -74778 57375 103663 13868 215841 -198434 113452 -96045 8882 8117 201289 -170497 100237 -69446 316170 -298763 -22476 39884 -13866 -103661 -4662 -623 149329 -148544 75629 -74844 140045 -138657 337371 -336586 58343 -56956 -88988 89773 -8115 8882 625 4664 183443 -184223 -116956 116175 166565 -167948 -319674 318893 -96421 95038 -8266 7486 -8880 8117 69966 103359 -1032273 -138091 96993 76334 98950 74376 162642 143968 160615 145994 59896 109364 29202 144124 -68461 -104861 138093 1032275 -79296 -94026 -140277 -33046 -146336 -160269 -198693 -107912 -109361 -59894 -62617 -110705 172476 -163258 -54890 -7342 -11068 20286 -322770 331988 -6010 15012 -10302 26607 -108000 117219 160296 -169510 7344 54892 -86187 76973 324275 -333489 -15010 6011 -79306 63005 74585 -83800 85890 -107414 188574 -210098 128204 17152 -57908 36384 300660 -322184 -62659 24581 227964 -266042 -84385 105913 144198 -122669 -17150 -128202 -39346 60875 -334075 355603 -26950 65031 -258752 296833 16471 -67126 -44509 -6145 301698 40361 -24587 -26067 16177 -66831 -46246 -43362 1226 49433 3182 47476 -40358 -301696 -8827 59485 -14672 65329 15459 74154 298765 -316168 -39882 22478 103663 13868 198436 -215839 96047 -113450 -340092 357499 -57373 74780 -13866 -103661 134336 -116927 -78350 95349 
0 3669 -3669 13956 -13956 -1398 1398 87091 -87091 24239 -24239 -39856 39856 3669 -3669 13956 -13956 -1398 1398 87091 -87091 24239 -24239 -39856 39856 24679 -12789 -47497 54217 214274 -202383 -256044 262766 -32365 38930 -40031 -5355 23053 -16332 -35024 46914 240568 -233848 -196307 208196 -32365 38930 20544 -32435 42579 -49301 67944 -79834 341292 -348014 -38930 32367 5355 40031 26030 -32751 30493 -42383 65730 -72451 274853 -286743 -38930 32367 10171 35053 53190 -7967 34162 -9197 -359333 384898 14386 11179 -152259 -20368 -2401 27966 27713 -2148 34162 -9197 -283489 328714 -14702 -30521 229027 -274252 9197 -34162 219160 -244725 -1481 -24084 20369 152258 -2517 -23048 278587 -304152 9197 -34162 154336 -199560 53569 -56132 76646 -79147 -73523 68992 -155427 152865 42383 -46914 10536 -13097 15255 2041 76646 -79147 -96876 94315 -134062 129531 -40666 43227 79147 -76646 152069 -147538 15253 -12692 -30493 35024 38547 -35985 -2041 -15255 79147 -76646 182124 -179563 4909 -378 170206 112012 37829 244389 170280 -10743 -33910 193446 76646 79147 -950160 -127108 109668 49869 -38717 198254 -91661 -190557 -166983 -115236 -157376 -2161 82992 -242529 -79147 -76646 127107 950160 -24420 -135117 -101457 -58080 330682 -286280 -21426 99972 286743 -208196 34162 9197 -118478 162879 162626 -118224 -264445 -35376 -43037 87439 -317777 273376 -107727 29181 -274853 196307 -9197 -34162 113560 -157961 143673 -188075 35376 264444 -97137 52735 290066 -363075 45096 -118106 -32365 -38930 199560 -328714 378 -129531 68246 -141256 10968 -83978 434828 58169 -240982 313993 -50013 123022 38930 32367 -154336 283489 -4909 134062 238053 -165043 74280 -1270 -58170 -434827 -40030 -5355 32751 -26030 72451 -65729 32435 -20545 49301 -42579 79834 -67944 348014 -341292 -32367 38930 5355 40031 16332 -23053 233848 -240568 12789 -24679 -54217 47497 202383 -214274 -262766 256044 -38930 32367 24084 1481 -152259 -20368 23048 2517 304152 -278586 30521 14702 274252 -229028 34162 -9197 244725 -219160 -11179 -14386 20369 152258 -27966 2401 2148 -27712 -35053 -10171 7966 -53191 9197 -34163 -384898 359333 35986 -38547 15255 2040 179563 -182124 -43227 40665 76646 -79147 147538 -152069 12692 -15253 13097 -10536 -2041 -15254 -94315 96876 56132 -53569 79147 -76646 -68992 73523 -152865 155427 2162 157375 242529 -82993 -950160 -127108 135117 24420 58080 101457 190557 91661 115236 166982 10743 -170280 -193446 33910 127107 950160 -49869 -109666 -198254 38717 -112012 -170206 -244389 -37829 157961 -113560 188075 -143673 -264444 -35376 -52735 97137 -273376 317778 -29181 107727 -162879 118476 118224 -162626 35376 264444 -87438 43037 286281 -330682 -99972 21426 165043 -238053 1270 -74280 434828 58169 -313992 240983 -123022 50013 141256 -68246 83978 -10968 -58169 -434827 363075 -290065 118106 -45103 
1 73577 -73575 -9638 9640 -38709 38710 -20671 20673 -13412 13413 -48570 48572 73577 -73575 -9638 9640 -38709 38711 -20671 20673 -13412 13414 -48570 48572 -3757 242180 32747 102034 48522 189901 115493 19287 22366 109252 -802705 -107381 -83803 218583 83224 155199 -15474 150256 154808 83616 22366 109252 -27475 -210943 -168887 34110 -115507 -122913 -162663 27885 -109250 -22364 107383 802707 49905 -184681 -208659 -29760 -57225 -77551 -198269 -40150 -109251 -22363 -282378 251145 -183809 152577 -20617 3376 -22551 4896 -13688 -3967 105161 14068 -332056 314401 -213621 195966 -20617 3376 -36986 5753 156942 -125706 116825 -85588 -3374 20619 -148272 165930 272455 -254796 -14066 -105159 195917 -178257 140922 -123262 -3374 20619 -120407 151643 60502 -131409 -53111 -16132 -219149 93713 -74352 3445 29762 -155197 -307561 236654 422320 56497 -53111 -16133 -227483 156575 -104219 -21217 198265 -127354 16134 53113 175688 -50248 -96471 167382 208661 -83222 273663 -202752 -56495 -422318 16134 53113 180313 -109402 -53174 178613 -259267 192282 -85459 18474 63936 -101800 -204325 166461 -53111 16135 225528 30171 -297676 259811 -70918 33053 215806 -148817 -71934 138923 194831 -156962 170428 -132559 -16132 53113 -30169 -225526 250507 -212637 -99905 137774 45410 -69978 6923 -50384 40152 -83613 -20617 -3374 -248797 224230 -303793 279225 146331 19576 36547 -61114 213357 -188786 -164316 207781 198271 -154806 3376 20619 112659 -88087 231091 -206521 -19574 -146329 -207370 231941 -133125 44152 -159071 70099 22365 -109250 -151641 -5751 -178611 21219 -47410 -41562 66171 -155144 529911 70889 99227 -10250 22932 66044 109252 -22363 120409 36988 53174 104221 -25291 114267 -113341 202318 -70888 -529908 -802705 -107381 184683 -49903 77553 57227 210945 27477 -34108 168888 122914 115509 -27885 162665 22366 109252 107383 802707 -218581 83805 -150254 15476 -242178 3759 -102032 -32745 -189899 -48520 -19285 -115491 -109250 -22363 254798 -272453 105161 14068 178260 -195915 123264 -140920 125708 -156940 85590 -116823 -20617 3376 -165928 148274 3969 13690 -14066 -105159 -314399 332058 -195964 213623 -251143 282380 -152575 183811 -3374 20619 -4894 22553 202754 -273661 422319 56497 109404 -180311 127356 -198264 -53111 -16133 50250 -175686 -167380 96473 -236652 307563 -56494 -422317 -156573 227485 131411 -60498 16135 53113 -93711 219151 -3443 74354 156964 -194829 132561 -170426 225528 30171 212639 -250505 -137772 99907 148819 -215804 -138921 71936 101802 -63934 -166458 204327 -30169 -225526 -259809 297678 -33051 70920 -192281 259269 -18472 85461 88089 -112657 206523 -231089 146331 19576 -231939 207372 188788 -213355 -207779 164317 -224228 248799 -279223 303795 -19574 -146329 61117 -36545 69980 -45408 50386 -6921 -114265 25292 -202316 113343 529910 70890 10252 -99225 -66042 -22930 41564 47412 155146 -66168 -70887 -529908 -44150 133127 -70097 158666 
1 -15307 15309 11857 -11855 -89026 89028 13348 -13346 5315 -5313 38263 -38261 -15307 15309 11857 -11855 -89026 89028 13348 -13346 5315 -5313 38263 -38261 -252485 202881 -211691 183651 11561 -61164 -50961 22922 20532 -47913 167009 22342 -301913 273874 -201927 152324 27880 -55920 -53206 3602 20532 -47913 290907 -241300 -101415 129459 31691 17915 69653 -41610 47916 -20530 -22341 -167007 343613 -315570 -86562 136169 19063 8980 70428 -20821 47915 -20530 -82582 121004 146947 -108525 15358 5852 31858 -10137 -324801 346522 -129350 -17302 -92606 114326 167023 -145302 15359 5852 44191 -5769 -205907 167489 -103694 65276 -5851 -15357 102711 -124429 270965 -292682 17306 129351 -220499 198783 -120080 98364 -5850 -15357 79799 -118216 -67342 -95739 -67689 -91565 -29524 -258965 -32686 -130395 -136167 -152322 -7604 -155477 971281 129933 -67689 -91565 60497 -223578 -96988 -191501 13506 149578 91567 67691 46746 241747 167256 -4171 86564 201929 49304 113780 -129932 -971279 91567 67691 -41805 204889 220977 67515 72689 -29436 50740 -7488 3736 20715 165767 -141316 -67689 91567 -145613 -19479 74658 -50206 38393 -13942 -55465 12218 73250 -116499 -57572 33124 -124067 99619 -91565 67692 19480 145615 -55965 31517 96177 -120624 24236 -14499 317499 -300276 20823 -3600 15359 -5850 -18994 28730 81426 -71690 -57975 -7754 380895 -371158 -78072 68339 -193508 176290 -70426 53207 5852 -15357 -294112 284380 -34483 24751 7758 57977 -246325 236592 102182 -32090 -103078 173171 20532 47915 118218 5771 -67513 191503 17400 52692 353133 -283041 -417438 -55841 -60482 -9606 -210027 139939 -47913 -20530 -79798 -44189 -220975 96990 29543 -99631 -334442 264354 55843 417440 167009 22342 315572 -343611 -8979 -19061 241302 -290905 -129457 101417 -17914 -31689 41612 -69651 20532 -47914 -22341 -167007 -273872 301915 55922 -27878 -202879 252487 -183648 211693 61166 -11559 -22921 50963 47916 -20530 292684 -270963 -129350 -17302 -198781 220501 -98361 120082 -167487 205909 -65274 103696 15358 5852 124431 -102709 -346520 324803 17305 129351 -114324 92608 145304 -167021 -121002 82584 108527 -146945 -5851 -15356 10139 -31856 -113778 -49303 971281 129933 -204887 41806 -149576 -13505 -67689 -91565 -241745 -46744 4173 -167254 155479 7606 -129932 -971278 223580 -60495 95741 67344 91567 67691 258967 29526 130397 32688 -33122 57573 -99617 124069 -145613 -19479 -31515 55967 120627 -96175 -12216 55467 116501 -73248 -20713 -3734 141317 -165765 19480 145615 50208 -74656 13944 -38391 29438 -72687 7490 -50738 -284378 294114 -24749 34485 -57975 -7754 -236590 246327 -68337 78074 -176288 193510 -28727 18996 71692 -81423 7758 57977 371160 -380893 14501 -24234 300278 -317497 99633 -29541 -264352 334444 -417438 -55841 9608 60484 -139937 210029 -52690 -17398 283043 -353131 55843 417440 32092 -102180 -173169 102677 
1 64195 -64193 7500 -7498 22667 -22665 28207 -28205 -4172 4174 66838 -66836 64195 -64193 7500 -7498 22667 -22665 28207 -28205 -4172 4174 66838 -66836 179022 29002 72645 44950 138140 69883 -46357 163953 117199 -2363 -700355 -93689 150591 -32996 119936 88087 93927 23669 19029 188994 117199 -2363 -154715 -53304 7072 -124664 -46737 -161282 31684 -149275 2365 -117197 93691 700357 -124211 6620 -46486 -161534 5275 -122867 -32548 -175470 2364 -117197 -129148 153455 243209 -218903 2977 10441 26586 -12845 198360 -184620 -81826 -10945 -175895 189636 288259 -274518 2977 10441 42224 -17918 202599 -226902 -151806 127503 -10440 -2975 208482 -222218 27413 -41150 10948 81826 255612 -269350 -189057 175320 -10440 -2975 174363 -198665 159657 -118134 45502 -4954 215320 -141869 152765 -111242 161535 -88085 -188674 230195 -247282 -33080 45502 -4954 245212 -203689 156590 -83140 66116 -107634 4956 -45500 -228839 155393 82303 -123821 46488 -119934 215053 -256571 33081 247285 4956 -45500 -259885 218368 59997 -133444 -139086 230489 133194 -41791 124249 -72579 270813 -219141 45502 4956 -307724 -41165 -204126 255797 117358 -65688 125566 -216965 83393 -174792 101523 -153190 -244433 192766 -4954 -45500 41166 307727 189452 -241119 117710 -169376 206882 -214523 38675 -52194 175473 -188992 2977 -10440 267826 -275468 -176844 169203 45525 6092 35108 -42749 18891 -11245 177912 -164388 32551 -19027 10441 -2975 -188108 195754 276046 -268401 -6088 -45524 199960 -192314 172224 -49788 86605 35832 117199 2365 198667 17920 133445 83141 84808 37629 -24724 147160 -729188 -97546 -145844 23412 -6888 -115545 -2363 -117197 -174361 -42222 -59995 -156588 14394 -136827 10050 -132483 97548 729190 -700355 -93689 -6618 124213 122869 -5273 53306 154717 124666 -7070 161284 46739 149277 -31682 117199 -2363 93691 700357 32998 -150589 -23667 -93925 -28999 -179019 -44948 -72643 -69881 -138138 -163951 46359 2365 -117197 41152 -27411 -81826 -10945 269352 -255610 -175318 189059 226904 -202597 -127501 151808 2977 10442 222220 -208480 184622 -198358 10948 81827 -189634 175897 274520 -288257 -153453 129150 218905 -243207 -10440 -2975 12848 -26584 256573 -215051 -247282 -33080 -218366 259887 107636 -66114 45502 -4954 -155391 228841 123823 -82301 -230193 188675 33081 247284 203691 -245210 118137 -159655 4956 -45500 141871 -215318 111244 -152763 153192 -101521 -192764 244435 -307724 -41165 241121 -189450 169378 -117708 216967 -125564 174794 -83391 72581 -124248 219143 -270811 41166 307726 -255795 204128 65689 -117356 -230487 139088 41793 -133192 -195752 188110 268403 -276044 45525 6092 192316 -199958 11248 -18889 164390 -177910 275469 -267824 -169201 176846 -6088 -45524 42751 -35105 214526 -206880 52197 -38673 136829 -14392 132485 -10048 -729188 -97546 -23410 145846 115547 6890 -37627 -84806 -147158 24726 97548 729190 49790 -172223 -35830 -87009 
36807 -46933 -46933 -46933 -46933 -46933 -46933 -46933 -46933 -46932 -46932 -46933 -46933 -46933 -46933 -46933 -46933 -46933 -46933 -46933 -46933 -46933 -46933 -46932 -46932 89236 89236 -98599 -98599 89236 89236 -98599 -98599 -61259 -61258 -116730 716503 -98599 -98601 89236 89236 -98599 -98599 89236 89236 -61258 -61259 89236 89236 -98599 -98599 89236 89236 -98599 -98599 -61258 -61259 716502 -116730 -98599 -98599 89236 89236 -98599 -98599 89236 89236 -61258 -61258 89236 89236 89236 89236 -61259 -61257 -98601 -98599 -98599 -98599 -116730 716502 -98599 -98599 -98599 -98599 -61258 -61259 89237 89236 89236 89236 89236 89236 -61257 -61259 -98599 -98599 -98599 -98599 716502 -116730 -98599 -98599 -98599 -98601 -61259 -61258 89236 89236 -98599 -98599 -61259 -61257 89237 89236 -98599 -98599 89236 89236 -98599 -98599 -116730 716501 -61258 -61259 -98599 -98599 89236 89236 -98599 -98599 -61257 -61259 89236 89236 -98599 -98599 89236 89236 -98599 -98599 716500 -116729 -61258 -61258 -98599 -98599 89236 89236 89236 89236 89237 89236 -98599 -98599 -98599 -98599 -61258 -61258 -116730 716501 -98599 -98599 -98601 -98599 89236 89236 89236 89236 -98601 -98599 -98599 -98599 -61257 -61258 716501 -116730 -98599 -98599 -98599 -98599 -98599 -98599 89236 89237 89236 89236 -61258 -61258 -98599 -98599 -98601 -98601 -116731 716502 -98599 -98599 -98599 -98599 89236 89236 89236 89236 -61258 -61258 -98599 -98599 -98601 -98599 716502 -116730 -98599 -98599 -98599 -98599 -98599 -98599 -61258 -61258 89236 89236 89236 89236 -98599 -98599 -98599 -98599 -116730 716501 -98599 -98599 -98599 -98599 -61258 -61258 89236 89237 89236 89236 -98599 -98599 -98599 -98599 716501 -116730 -116731 716502 -98599 -98599 -98599 -98599 89236 89236 -98599 -98599 89236 89236 -98599 -98599 -61258 -61258 716503 -116730 -98599 -98599 -98601 -98599 89236 89236 -98599 -98599 89236 89236 -98599 -98599 -61258 -61258 -98599 -98601 -116730 716501 -98599 -98599 -98599 -98599 89236 89236 89236 89236 -61257 -61259 -98599 -98599 -98599 -98599 716502 -116730 -98599 -98599 -98599 -98599 89236 89236 89236 89236 -61259 -61257 -98599 -98599 -98599 -98599 -116731 716501 -98599 -98599 -98601 -98599 -61257 -61259 89236 89236 -98599 -98599 -98599 -98599 716502 -116731 -98599 -98599 -98599 -98599 -61259 -61257 89236 89236 -98599 -98599 -98599 -98599 -98601 -98599 -116730 716501 -98599 -98599 -98599 -98599 89236 89236 89236 89236 -98599 -98599 -98601 -98599 716501 -116730 -98599 -98599 -98599 -98599 89236 89236 89236 89237 -98599 -98599 -98599 -98599 -116730 716501 -98599 -98599 -98599 -98599 89236 89236 -98599 -98599 -98599 -98599 716502 -116730 -98601 -98599 -98599 -98601 89236 89236 -98599 -98601 -98599 -98599 -116730 716501 -98599 -98599 -98599 -98599 -98599 -98601 -98599 -98599 716501 -116731 -98599 -98599 -98599 -98761 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 410945 -410945 0 1 0 0 0 0 0 0 0 0 -576636 576635 0 0 0 0 0 0 0 0 -410945 410945 1 0 0 0 0 0 0 0 0 0 576635 -576636 0 0 0 0 696820 -696820 0 0 0 0 0 1 0 0 0 0 -576636 576636 0 0 0 0 0 0 -696820 696820 0 0 0 0 1 0 0 0 0 0 576636 -576635 0 0 0 0 696820 -696820 0 0 0 0 0 0 0 0 0 1 -410945 410945 0 0 0 0 0 0 -696820 696820 0 0 0 0 0 0 0 0 1 0 410945 -410945 0 0 0 0 0 0 0 0 0 0 0 0 410945 -410945 0 1 0 0 0 0 0 0 0 0 0 0 0 0 -410945 410945 1 0 0 0 0 0 0 0 0 0 0 0 576635 -576635 0 0 0 0 0 1 0 0 0 0 0 0 0 0 -576635 576635 0 0 0 0 1 0 0 0 0 0 0 0 576635 -576636 0 0 0 0 0 0 0 0 0 1 0 0 0 0 -576636 576635 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 -410945 410945 1 0 0 0 0 0 0 0 0 0 0 0 0 0 410945 -410945 0 0 0 1 0 0 0 0 0 0 0 0 -696820 696820 0 0 0 0 1 0 0 0 0 0 0 0 0 0 696820 -696820 0 0 0 0 0 1 0 0 0 0 -696820 696820 0 0 0 0 0 0 1 0 0 0 0 0 696820 -696820 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 -21 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 651765 -651765 0 0 0 0 0 0 0 0 0 0 719462 -719462 0 0 0 0 0 0 0 0 -651765 651765 0 0 0 0 0 0 0 0 0 0 -719462 719462 0 0 0 0 210998 -210998 0 0 0 0 0 0 0 0 0 0 719462 -719462 0 0 0 0 0 0 -210998 210998 0 0 0 0 0 0 0 0 0 0 -719462 719462 0 0 0 0 210998 -210998 0 0 0 0 0 0 0 0 0 0 -651765 651765 0 0 0 0 0 0 -210998 210998 0 0 0 0 0 0 0 0 0 0 651765 -651765 0 0 0 0 0 0 0 0 0 0 0 0 651765 -651765 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -651765 651765 0 0 0 0 0 0 0 0 0 0 0 0 -719462 719462 0 0 0 0 0 0 0 0 0 0 0 0 0 0 719462 -719462 0 0 0 0 0 0 0 0 0 0 0 0 -719462 719462 0 0 0 0 0 0 0 0 0 0 0 0 0 0 719462 -719462 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -651765 651765 0 0 0 0 0 0 0 0 0 0 0 0 0 0 651765 -651765 0 0 0 0 0 0 0 0 0 0 0 0 -210998 210998 0 0 0 0 0 0 0 0 0 0 0 0 0 0 210998 -210998 0 0 0 0 0 0 0 0 0 0 -210998 210998 0 0 0 0 0 0 0 0 0 0 0 0 210998 -210998 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 627112 -627112 0 0 0 0 0 0 0 0 0 0 -369877 369877 0 0 0 0 0 0 0 0 -627112 627112 0 0 0 0 0 0 0 0 0 0 369877 -369877 0 0 0 0 -675918 675918 0 0 0 0 0 0 0 0 0 0 -369877 369877 0 0 0 0 0 0 675918 -675918 0 0 0 0 0 0 0 0 0 0 369877 -369877 0 0 0 0 -675918 675918 0 0 0 0 0 0 0 0 0 0 -627112 627112 0 0 0 0 0 0 675918 -675918 0 0 0 0 0 0 0 0 0 0 627112 -627112 0 0 0 0 0 0 0 0 0 0 0 0 627112 -627112 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -627112 627112 0 0 0 0 0 0 0 0 0 0 0 0 369877 -369877 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -369877 369877 0 0 0 0 0 0 0 0 0 0 0 0 369877 -369877 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -369877 369877 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -627112 627112 0 0 0 0 0 0 0 0 0 0 0 0 0 0 627112 -627112 0 0 0 0 0 0 0 0 0 0 0 0 675918 -675918 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -675918 675918 0 0 0 0 0 0 0 0 0 0 675918 -675918 0 0 0 0 0 0 0 0 0 0 0 0 -675918 675918 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
1 -14458 -14458 -175884 -175884 -91845 -91845 91847 91847 175886 175886 14460 14460 -14458 -14458 -175885 -175885 -91845 -91845 91847 91847 175886 175887 14460 14460 -303354 -303355 -123132 -123131 195644 195646 61075 61076 1 1 -19993 88143 -67037 -67037 -234448 -234448 117169 117169 264552 264552 1 1 -303355 -303354 -123131 -123131 195644 195644 61075 61075 1 1 88143 -19993 -67037 -67038 -234448 -234448 117170 117169 264552 264552 1 1 -366806 -366806 -105221 -105223 1 1 26126 26126 -98667 -98666 -243215 1072178 -47014 -47013 -25526 -25526 1 1 -168673 -168674 -366806 -366807 -105221 -105221 1 1 26126 26126 -98667 -98667 1072178 -243216 -47014 -47013 -25526 -25526 1 1 -168674 -168674 -138294 -138294 1 1 120318 120317 100415 100416 -234448 -234448 -30547 -30547 -127005 559883 1 1 -7332 -7332 -12040 -12040 -138294 -138294 1 1 120318 120319 100416 100416 -234448 -234448 -30547 -30547 559883 -127005 1 1 -7332 -7332 -12040 -12041 351715 351715 50848 50847 137999 137999 26934 26932 1 1 127007 -559881 10949 10950 -100117 -100116 351715 351714 50847 50847 137999 137999 26934 26932 1 1 -559881 127007 10949 10950 -100116 -100116 98372 98372 207481 207480 264552 264552 1 1 45128 45127 27416 27416 243218 -1072177 -25828 -25828 98372 98372 207481 207481 264552 264552 1 1 45128 45127 27416 27416 -1072177 243218 -25828 -25828 63423 63423 121245 121245 1 1 -168674 -168674 -12041 -12040 -115280 -115279 -57458 -57458 19995 -88141 63423 63423 121245 121245 1 1 -168674 -168674 -12040 -12040 -115279 -115280 -57458 -57458 -88141 19995 -19993 88143 -67037 -67036 117170 117169 -303354 -303356 -123131 -123131 195644 195644 61075 61076 1 1 88143 -19993 -67037 -67037 117169 117170 -303355 -303355 -123130 -123131 195644 195644 61075 61075 1 1 -98667 -98667 -243216 1072178 -47013 -47014 -25526 -25526 -366807 -366807 -105221 -105221 1 1 26126 26126 -98667 -98667 1072178 -243216 -47014 -47014 -25526 -25526 -366806 -366806 -105223 -105223 1 1 26126 26126 -30546 -30547 -127005 559883 -7332 -7332 -138294 -138295 1 1 120318 120318 100416 100415 -30547 -30547 559883 -127005 -7332 -7332 -138294 -138295 1 1 120317 120318 100415 100415 137999 137999 26932 26934 127007 -559881 10949 10949 -100116 -100116 351715 351715 50847 50847 137999 137999 26932 26934 -559881 127007 10949 10949 -100116 -100116 351715 351715 50847 50848 45127 45128 27416 27416 243218 -1072176 -25828 -25828 98372 98372 207481 207481 45128 45128 27416 27417 -1072176 243218 -25827 -25828 98372 98372 207480 207481 -115280 -115279 -57458 -57458 19996 -88141 63423 63423 121245 121245 -115279 -115280 -57458 -57458 -88141 19996 63423 63423 121245 120852 
0 87991 87991 76856 76856 -161032 -161031 161032 161031 -76856 -76856 -87991 -87991 87991 87991 76856 76856 -161032 -161032 161032 161032 -76856 -76856 -87991 -87991 137155 137155 68580 68579 294042 294043 126495 126494 0 0 121675 -536384 -90204 -90204 -57898 -57897 -32288 -32289 98990 98991 0 0 137154 137154 68579 68579 294043 294041 126495 126494 0 0 -536384 121675 -90204 -90203 -57896 -57896 -32289 -32288 98992 98992 0 0 -67028 -67027 273288 273288 0 0 124084 124084 -92386 -92385 106277 -468503 73830 73829 -42132 -42132 0 0 69106 69107 -67026 -67027 273288 273287 0 0 124084 124084 -92386 -92385 -468503 106277 73830 73830 -42132 -42131 0 0 69107 69106 19785 19786 0 0 -365139 -365140 -86201 -86202 -57897 -57896 27219 27218 -222677 981631 0 1 -93634 -93634 -374271 -374269 19785 19786 0 0 -365139 -365141 -86201 -86201 -57896 -57897 27218 27218 981631 -222677 0 0 -93634 -93633 -374269 -374271 158878 158880 138124 138125 -17977 -17977 -25638 -25638 0 0 222677 -981629 92055 92053 84393 84392 158880 158879 138125 138125 -17978 -17976 -25638 -25638 -1 0 -981629 222676 92054 92053 84392 84392 94194 94195 -305252 -305252 98992 98992 0 0 -77140 -77140 45443 45442 -106277 468503 -125892 -125892 94194 94195 -305251 -305252 98991 98990 0 0 -77140 -77140 45442 45442 468503 -106277 -125892 -125892 91783 91783 -71889 -71890 0 0 69106 69107 -374271 -374270 35599 35598 -128074 -128075 -121675 536384 91783 91784 -71890 -71889 0 0 69107 69106 -374270 -374271 35598 35598 -128074 -128075 536385 -121676 121676 -536384 -90203 -90204 -32288 -32289 137154 137154 68579 68579 294041 294043 126494 126495 0 0 -536384 121675 -90204 -90204 -32288 -32289 137155 137155 68579 68579 294043 294042 126494 126495 0 0 -92385 -92386 106277 -468503 73830 73830 -42131 -42132 -67027 -67026 273287 273288 0 0 124084 124084 -92385 -92386 -468503 106277 73830 73831 -42132 -42132 -67027 -67028 273288 273288 0 0 124083 124084 27218 27218 -222677 981630 -93633 -93634 19786 19785 0 0 -365141 -365140 -86201 -86202 27217 27218 981630 -222677 -93633 -93634 19785 19785 0 0 -365140 -365140 -86202 -86201 -17976 -17977 -25638 -25639 222676 -981629 92054 92054 84392 84392 158879 158879 138125 138125 -17976 -17977 -25638 -25638 -981629 222677 92054 92055 84392 84393 158880 158878 138125 138124 -77140 -77140 45442 45442 -106277 468503 -125892 -125892 94195 94194 -305251 -305252 -77141 -77140 45441 45442 468503 -106277 -125892 -125892 94194 94194 -305252 -305253 35598 35598 -128075 -128074 -121675 536385 91784 91783 -71889 -71890 35598 35599 -128075 -128074 536384 -121676 91783 91783 -71890 -71893 
0 177845 177845 -52324 -52324 72205 72205 -72205 -72205 52324 52324 -177845 -177845 177845 177845 -52326 -52324 72205 72205 -72205 -72205 52324 52324 -177845 -177846 206118 206118 1954 1954 169066 169066 -11724 -11724 0 0 245927 -1084123 85075 85074 308225 308224 71396 71396 271173 271172 0 0 206118 206118 1954 1953 169065 169066 -11724 -11724 0 0 -1084123 245927 85075 85074 308224 308225 71397 71396 271172 271172 0 0 119501 119501 -259929 -259927 0 0 -61555 -61555 39975 39974 -72356 318969 110486 110486 -132067 -132067 0 0 -346545 -346546 119500 119501 -259927 -259927 0 0 -61555 -61555 39974 39974 318970 -72356 110486 110486 -132067 -132067 0 0 -346546 -346546 -18746 -18746 0 0 74279 74280 48526 48526 308225 308224 134887 134887 99846 -440154 0 0 -105107 -105107 -114445 -114445 -18745 -18745 0 0 74279 74279 48525 48526 308224 308224 134887 134887 -440154 99846 0 0 -105107 -105107 -114444 -114444 66148 66148 -362845 -362846 22401 22401 -135962 -135963 0 0 -99846 440155 106182 106182 -52182 -52182 66148 66148 -362846 -362846 22401 22401 -135962 -135963 0 0 440155 -99846 106182 106182 -52181 -52181 -36319 -36319 -130745 -130744 271172 271172 0 0 -109001 -109001 130583 130583 72356 -318969 57899 57899 -36319 -36319 -130745 -130745 271172 271172 0 0 -109001 -109001 130583 130583 -318969 72356 57899 57900 -86150 -86150 -470 -469 0 0 -346546 -346546 -114444 -114445 -72881 -72880 12800 12800 -245927 1084124 -86150 -86150 -470 -470 0 0 -346546 -346545 -114444 -114445 -72881 -72881 12799 12800 1084124 -245927 245927 -1084123 85074 85074 71396 71397 206118 206118 1954 1954 169066 169065 -11724 -11724 0 0 -1084124 245927 85074 85075 71396 71396 206118 206117 1954 1954 169066 169066 -11724 -11725 0 -1 39975 39974 -72356 318969 110486 110486 -132068 -132067 119501 119500 -259927 -259927 0 0 -61556 -61555 39974 39975 318969 -72356 110486 110486 -132067 -132067 119501 119501 -259927 -259929 0 0 -61555 -61556 134887 134887 99846 -440154 -105107 -105107 -18745 -18745 0 0 74279 74279 48526 48526 134887 134887 -440154 99846 -105107 -105106 -18745 -18746 0 0 74280 74280 48526 48526 22401 22401 -135962 -135962 -99846 440155 106182 106182 -52181 -52181 66148 66148 -362846 -362846 22401 22401 -135963 -135962 440155 -99847 106182 106182 -52182 -52182 66148 66149 -362846 -362845 -109001 -109001 130583 130583 72357 -318968 57900 57899 -36319 -36319 -130745 -130745 -109001 -109001 130583 130583 -318968 72356 57900 57900 -36319 -36319 -130744 -130745 -72881 -72881 12800 12799 -245927 1084125 -86150 -86150 -469 -470 -72881 -72881 12800 12799 1084124 -245927 -86150 -86150 -469 -476 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -65382 -8193 -4224 -13741 264460 -338035 328648 -346613 0 0 0 0 27905 -9941 41953 31621 -365906 383870 -651475 725050 0 0 44344 29231 28239 -10275 530164 -456589 -201014 218978 0 0 0 0 -5835 -12130 -64844 -8730 -467715 449751 529812 -603386 0 0 57168 -36129 350732 -371771 0 0 295200 -300337 49050 -43913 0 1 -15914 10776 -398506 403642 0 0 -639746 660784 -80060 59021 443891 -422853 0 0 -247290 252426 28135 -33273 1 0 39929 -34792 -435116 429979 0 0 594077 -615116 28549 -34138 0 0 36218 -13325 68673 -63084 -8730 31621 -33593 39183 0 0 0 0 -50875 45285 -130345 107453 48637 -43048 0 0 85446 -108337 -20762 15173 -64844 41954 11522 -17112 0 0 0 0 -76759 82349 84676 -61784 -400049 -394574 -403535 -391089 -16495 -177527 -70239 -123783 0 0 0 1 135475 58547 113717 80305 278386 516238 357865 436758 93681 100341 92310 101712 0 0 1 0 -7841 -186181 -65807 -128216 297553 -327259 -101741 -19922 -603386 725050 0 0 -11124 -18582 406311 -376605 0 0 46697 -16990 -220367 250073 56072 65591 529812 -651475 0 0 -12891 42597 427310 -457017 0 0 1214 -30919 279273 -290424 24340 -35491 0 0 -615115 660784 -61784 107453 415137 -403986 77281 -66130 0 1 -257203 268353 -48355 59506 0 0 594077 -639746 84676 -130345 418485 -429636 50353 -61504 1 0 0 0 -12130 -5835 449750 -467715 29231 44344 -10275 28239 -456589 530164 218979 -201014 0 0 0 0 -9941 27905 383870 -365906 -8193 -65382 -13741 -4224 -338035 264460 -346613 328648 0 0 -33273 28135 0 1 -34792 39929 429979 -435116 59021 -80059 -422853 443891 0 0 252427 -247290 -43913 49049 1 0 10777 -15914 403642 -398506 -36129 57168 -371771 350732 0 0 -300337 295200 -17112 11523 0 0 82349 -76759 -43048 48637 0 0 -108337 85446 15173 -20763 39183 -33593 0 0 45285 -50875 -34138 28549 0 0 -13325 36218 -63084 68673 100341 93681 101712 92309 0 1 -186181 -7841 -128216 -65807 516238 278386 436758 357865 -177527 -16495 -123783 -70239 1 0 58546 135475 80305 113717 -394574 -400049 -391089 -403535 42597 -12891 -457017 427310 0 0 -30919 1214 250073 -220367 65591 56072 -18582 -11124 -376605 406311 0 0 -16990 46696 -327259 297553 -19921 -101741 -429636 418485 -61504 50353 0 1 268353 -257202 59506 -48355 -403986 415137 -66130 77281 1 0 -290424 279273 -35491 24339 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -220680 116534 -51428 25999 598435 -702581 -376754 351325 0 0 0 0 154522 -129092 191678 -87531 -301997 327426 352679 -248531 0 0 -2036 106184 127490 -102060 -497801 601950 -420677 446107 0 0 0 0 79126 -104554 -264182 160035 196425 -221855 407448 -511595 0 0 157340 65376 -35228 -187488 0 0 -9663 -44718 106803 -52422 0 -1 -25046 -29334 -36860 91241 0 0 48247 174471 -229844 7127 135861 86857 0 0 -24634 79015 2455 -56835 -1 0 101109 -46728 -68710 14329 0 0 -15554 -207163 -30967 13264 0 0 -317998 390501 -270223 287926 160035 -87531 -143860 161563 0 1 0 0 378599 -396302 580286 -652791 140225 -122522 0 0 -442128 369625 235926 -253629 -264182 191678 -89788 72085 1 0 0 0 418832 -401130 -547594 620097 411981 -512612 141887 -242518 -219583 195011 93273 -117844 0 0 0 -1 -422317 446888 -81607 106179 348146 -247513 -109194 209825 328841 -304270 140375 -115803 0 0 -1 0 -375114 350543 47311 -71881 182105 3495 339161 420964 -511595 -248531 0 0 43503 142095 -75901 -109698 0 1 -84965 -100635 -72846 -112753 -306469 -453659 407448 352678 0 0 -119564 -66034 181472 4127 1 0 50667 134931 155491 -147508 -295966 303948 0 0 -207163 174471 620097 -652791 -27950 19968 -377724 369741 0 0 78157 -86139 219904 -227887 0 0 -15554 48246 -547595 580286 133521 -125539 -419708 427690 0 0 0 0 -104554 79126 -221856 196425 106184 -2036 -102060 127490 601950 -497801 446107 -420677 0 0 0 0 -129093 154522 327426 -301997 116534 -220680 25999 -51428 -702581 598435 351325 -376754 0 0 -56835 2455 0 -1 -46728 101109 14329 -68710 7127 -229844 86857 135861 0 0 79015 -24634 -52422 106803 -1 0 -29334 -25046 91241 -36860 65377 157341 -187488 -35228 0 0 -44718 -9663 72085 -89788 0 1 -401130 418832 -122522 140225 0 0 369625 -442128 -253629 235926 161562 -143860 1 0 -396302 378599 13264 -30967 0 0 390501 -317998 287926 -270223 -304270 328841 -115803 140375 0 -1 350543 -375114 -71881 47310 -247513 348145 209825 -109194 195012 -219583 -117844 93273 -1 0 446888 -422317 106178 -81607 -512612 411981 -242518 141887 -66034 -119564 4127 181472 0 1 134931 50667 -112753 -72846 -453658 -306469 142096 43503 -109698 -75901 1 0 -100635 -84965 3495 182105 420964 339161 -125538 133521 427690 -419708 0 0 -86139 78157 -227887 219904 19968 -27950 369741 -377724 0 0 -147508 155491 303948 -295981 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -620725 -109775 -5685 -172681 -533463 -197038 -41573 -136792 0 0 0 0 239701 -61335 344408 386093 191624 -13258 363572 366930 0 0 493324 237178 260481 -82115 438691 291811 202106 -23741 0 0 0 0 -106047 -72319 -587284 -143218 -92199 -86166 -516595 -213907 0 0 519063 -391662 -19535 -107866 0 0 -109030 77923 482421 -451313 0 0 -139874 108766 25312 5795 0 0 196507 -69106 -761939 634538 -75238 202639 0 0 -12608 43716 283932 -315039 0 0 394670 -363562 74112 -105219 0 0 -80559 -46842 309625 -368928 0 0 289501 -46626 21561 37742 -143218 386093 -288894 348196 0 1 0 0 -149872 90569 -184290 -58586 456728 -397425 0 0 -136479 -106398 -143200 83897 -587284 344408 155240 -214542 1 0 0 0 -10662 69964 300238 -57361 547675 -452902 205956 -111183 447475 -424335 38444 -15302 0 0 0 -1 -183022 159881 -116289 93149 -700698 605925 -90008 -4765 318877 -342018 95210 -118351 0 0 -1 0 343555 -320414 -5349 28489 331838 -369201 -210311 57288 -213907 366930 0 0 -186033 148670 -282748 320112 0 0 41553 -4190 434515 -397151 326259 -173237 -516595 363572 0 0 -68763 106126 183324 -220688 0 0 -163192 125828 48325 -20014 -60514 88824 0 0 -46842 -69106 -57361 -58586 -107767 79457 149802 -178113 0 0 85329 -113638 -194282 165971 0 0 -80559 196507 300238 -184290 8344 19967 10731 17580 0 0 0 0 -72319 -106047 -86166 -92200 237178 493324 -82116 260481 291811 438691 -23741 202106 0 0 0 0 -61335 239699 -13258 191624 -109777 -620725 -172681 -5685 -197038 -533463 -136792 -41573 0 0 -315040 283932 0 0 -363562 394670 -105219 74112 634538 -761939 202639 -75238 0 0 43716 -12609 -451313 482421 0 0 108766 -139874 5795 25312 -391662 519063 -107866 -19535 0 0 77923 -109030 -214542 155240 0 1 69964 -10661 -397425 456728 0 0 -106398 -136479 83897 -143200 348196 -288893 1 0 90569 -149872 -368928 309625 0 0 -46626 289501 37742 21561 -342018 318877 -118351 95210 0 -1 -320414 343555 28489 -5349 605925 -700698 -4765 -90008 -424335 447476 -15302 38444 -1 0 159881 -183022 93149 -116289 -452902 547676 -111183 205956 106126 -68763 -220688 183324 0 0 125828 -163192 -397152 434515 -173237 326259 148670 -186033 320111 -282748 0 0 -4190 41553 -369201 331838 57288 -210311 19968 8343 17580 10731 0 0 -113638 85329 165972 -194282 79457 -107767 -178113 149802 0 0 -20014 48325 88824 -60517 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -318898 502187 -219473 264227 -80258 263547 111679 -66925 0 0 0 0 389718 -434471 489527 -672816 63911 -108665 -159805 -23484 0 0 -441482 258193 259800 -304554 43471 -226759 92278 -137031 0 0 0 0 407980 -363226 -527968 711257 -25318 70072 -34610 217899 0 0 216246 544134 -436399 -323980 0 0 -80385 -105276 9934 175727 0 -1 -9509 -176152 128630 57031 0 0 385291 375089 -254686 -505694 399611 360768 0 0 130628 55033 -202218 16558 -1 0 49836 135825 -90037 -95624 0 0 -433183 -327196 -362849 353463 0 0 78612 -40172 96806 -87421 711257 -672816 -330998 340384 0 -1 0 0 -90168 80783 -196676 158235 170564 -161178 0 0 115803 -154244 -46564 37177 -527968 489527 -466700 457314 0 0 0 0 -113788 123174 148783 -110343 -223538 260325 594839 -558052 -24659 33641 419843 -410859 0 0 0 0 160645 -169628 -241383 232401 29123 -65910 -642732 605945 -167625 158643 377855 -386837 0 0 0 0 43311 -34329 291626 -282644 -132553 85083 -151506 -42909 217899 -23484 0 0 -27396 -20074 67597 -20127 0 1 62102 -14632 -59731 107201 103614 90801 -34610 -159805 0 0 -12931 60401 -106189 58719 1 0 -11859 -35611 380326 -392018 40981 -52676 0 0 -327197 375090 -110343 158235 -275463 287157 121071 -109377 0 -1 417371 -405678 -81309 93002 0 0 -433183 385291 148783 -196676 236870 -248564 82886 -94579 -1 0 0 0 -363226 407980 70072 -25318 258193 -441482 -304554 259801 -226759 43471 -137031 92278 0 0 0 0 -434471 389718 -108665 63912 502187 -318898 264227 -219473 263547 -80258 -66925 111679 0 0 16558 -202218 0 -1 135825 49836 -95624 -90037 -505694 -254686 360768 399611 0 0 55033 130628 175727 9934 -1 0 -176152 -9509 57031 128630 544135 216246 -323981 -436399 0 0 -105276 -80385 457314 -466700 0 0 123174 -113788 -161178 170564 0 0 -154243 115803 37177 -46564 340383 -330998 0 0 80782 -90168 353463 -362848 0 0 -40172 78612 -87420 96806 158643 -167625 -386837 377855 0 0 -34329 43311 -282644 291626 -65910 29123 605945 -642732 33641 -24659 -410861 419843 0 0 -169628 160645 232401 -241383 260325 -223538 -558052 594839 60402 -12931 58719 -106189 0 1 -35611 -11859 107201 -59731 90801 103614 -20074 -27395 -20127 67597 1 0 -14632 62102 85083 -132553 -42909 -151506 -248564 236871 -94579 82885 0 -1 -405678 417371 93002 -81309 287157 -275463 -109377 121071 -1 0 -392018 380326 -52675 40976 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 52057 78388 15427 16424 69466 60979 48927 -17077 0 0 0 0 -5995 -25855 -58447 -71996 -33992 2142 -121089 -9355 0 0 -65717 -64727 -7009 -24841 -16534 -113911 -19402 -12448 0 0 0 0 20326 11525 50424 80020 -21538 53388 92945 37499 0 0 -100180 113839 648262 -661922 0 0 -401033 397697 -63990 67326 0 -1 47490 -50825 -300432 303767 0 0 363104 -349443 92156 -105817 -595329 608990 0 0 -434176 437511 -72856 69520 -1 0 -39072 42408 244902 -248238 0 0 433033 -446693 -74110 72151 0 0 646709 -638686 -406927 408886 80020 -71996 38763 -36804 0 0 0 0 -290077 288118 371834 -379858 -62736 64696 0 0 -618565 610541 -428281 426323 50424 -58447 -53094 51135 0 0 0 0 260551 -258591 424303 -416279 -143537 90604 382389 -435321 -65187 52262 -273632 260707 0 0 0 0 66174 -53249 -415849 428774 115391 -62460 413749 -360816 -71659 84583 287962 -275038 0 0 0 0 -36648 23724 -419358 406435 -53620 46748 377661 -405804 37499 -9355 0 0 -281980 275108 76150 -69278 0 0 -411404 418276 -83226 90098 418476 -390332 92945 -121089 0 0 273562 -266690 -20620 13748 0 0 -423806 416933 122601 71791 102685 91707 0 0 -446693 -349443 -416279 -379858 -74138 -120253 -79668 -114723 0 0 -108270 -86122 -111103 -83289 0 0 433033 363104 424303 371834 129667 64724 109194 85198 0 0 0 0 11525 20326 53388 -21538 -64727 -65717 -24841 -7009 -113911 -16534 -12448 -19402 0 0 0 0 -25855 -5995 2142 -33992 78388 52057 16424 15427 60979 69466 -17077 48928 0 0 69520 -72856 0 -1 42408 -39072 -248236 244902 -105817 92156 608990 -595329 0 0 437511 -434176 67326 -63990 -1 0 -50825 47490 303767 -300432 113839 -100180 -661922 648262 0 0 397698 -401033 51135 -53094 0 0 -258591 260551 64696 -62736 0 0 610542 -618565 426323 -428281 -36804 38763 0 0 288118 -290077 72151 -74110 0 0 -638686 646709 408886 -406927 84583 -71659 -275038 287962 0 0 23724 -36648 406436 -419359 -62460 115391 -360816 413748 52262 -65187 260707 -273631 0 0 -53249 66174 428774 -415850 90604 -143537 -435321 382389 -266690 273562 13748 -20620 0 0 416933 -423805 90099 -83227 -390332 418476 275108 -281979 -69278 76150 0 0 418276 -411404 46748 -53620 -405804 377661 64724 129667 85198 109194 0 0 -86121 -108270 -83289 -111103 -120253 -74138 -114723 -79668 0 0 71791 122601 91706 102671 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 439139 -671929 -465324 408484 -107749 -125040 -32858 -23982 0 0 0 -1 -183302 240142 579096 -346306 24056 32784 119736 113054 0 0 -539406 772197 -339383 396223 109678 123112 22653 34187 0 0 -1 0 288490 -345330 187965 -420755 -26079 -30761 -110009 -122781 0 0 617475 -517207 -14137 -86130 0 0 -34849 10367 -129967 154449 0 -1 -494810 470328 -4059 28541 0 0 70795 29472 149587 -249854 16065 84202 0 0 -11696 36178 374182 -398663 -1 0 -309897 334379 2036 -26518 0 0 -26427 -73840 181203 6089 0 0 -353362 -413699 -120271 -67022 -420755 -346306 -226456 39163 0 0 0 0 83460 103831 413395 353665 63012 -250304 0 0 343634 423427 73725 113567 187965 579097 121268 66025 0 0 0 0 -73255 -114036 -369028 -398033 187710 -189638 100390 -102319 118520 -118991 37070 -37541 0 0 0 0 -85083 85554 -57587 58059 -177982 179910 -56023 57951 125695 -125224 68118 -67647 0 0 0 0 74878 -75348 11043 -11513 123959 -121585 632715 -622988 -122781 113054 0 0 388252 -385877 -80392 78016 0 1 -288776 286401 120255 -122631 -588348 578619 -110009 119736 0 0 416454 -418830 82415 -80039 1 0 242231 -239855 58675 -47842 404417 -393585 0 0 -73840 29472 -398033 353665 -38955 28122 -274835 264002 0 1 46513 -57346 400289 -411121 0 0 -26427 70795 -369028 413395 40978 -30145 264630 -253796 1 0 0 -1 -345330 288490 -30761 -26079 772197 -539406 396223 -339383 123112 109678 34187 22653 0 0 -1 0 240142 -183302 32784 24056 -671929 439139 408484 -465324 -125040 -107749 -23982 -32858 0 0 -398663 374182 0 -1 334379 -309897 -26518 2036 -249854 149587 84202 16065 0 0 36178 -11696 154449 -129967 -1 0 470328 -494808 28541 -4059 -517207 617475 -86130 -14137 0 0 10367 -34849 66025 121268 0 0 -114036 -73255 -250304 63012 0 0 423427 343634 113567 73725 39163 -226456 0 0 103831 83461 6089 181203 0 0 -413699 -353362 -67022 -120271 -125224 125695 -67647 68118 0 0 -75348 74878 -11513 11042 179910 -177982 57951 -56023 -118991 118520 -37541 37070 0 0 85554 -85083 58059 -57587 -189638 187710 -102319 100390 -418829 416454 -80039 82415 0 1 -239855 242231 -122631 120256 578619 -588348 -385877 388252 78016 -80392 1 0 286401 -288776 -121585 123960 -622988 632715 -30145 40978 -253796 264630 0 1 -57346 46513 -411121 400289 28122 -38955 264002 -274835 1 0 -47842 58675 -393584 404408 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 163995 -22603 -472430 334290 -52525 -88863 30594 107549 1 1 1 1 -648923 510783 -282361 423752 66126 72017 -78935 -62453 1 1 22606 -163993 4832 133311 88865 52527 -41506 -96633 1 1 1 1 772494 -634350 -423750 282363 -42060 -96079 62454 78937 1 1 446357 -259756 -111468 -75129 1 1 99129 83184 597298 -779608 1 1 14166 -196475 10384 171930 1 1 -131123 -55474 259758 -446355 75131 111469 1 1 -149223 -33087 -503665 685979 1 1 453437 -271122 -34446 -147864 1 1 55476 131125 -222200 -467690 1 1 -361297 -344814 384972 304921 282363 423752 -154681 -535209 1 1 1 1 408230 281663 -315231 -390880 128571 561322 1 1 344816 361299 -334875 -355015 -423750 -282361 278252 411642 1 1 1 1 -419143 -270746 390882 315233 26411 9929 19656 -55992 -49589 14087 24709 10796 1 1 1 1 116186 -151688 212360 -176855 -9927 -26409 55995 -19654 -44040 79546 -148277 112774 1 1 1 1 -105269 140775 -162263 126761 71785 -87887 -46065 29584 78937 -62452 1 1 -294488 310594 -124498 108396 1 1 624643 -608537 21848 -5742 -29582 46066 62454 -78935 1 1 -173110 157008 148564 -132459 1 1 -674737 658634 -8191 -65718 255779 -181866 1 1 131125 -55474 315233 -390878 -218547 144638 -610139 684051 1 1 131761 -57848 211823 -285732 1 1 55476 -131123 390882 -315231 194485 -120571 599225 -673134 1 1 1 1 -634350 772494 -96079 -42060 -163993 22606 133311 4832 52526 88865 -96633 -41506 1 1 1 1 510783 -648923 72017 66126 -22603 163995 334290 -472430 -88863 -52525 107549 30594 1 1 685979 -503665 1 1 -271122 453437 -147864 -34446 -446355 259758 111469 75131 1 1 -33087 -149223 -779608 597298 1 1 -196475 14166 171930 10384 -259756 446357 -75129 -111468 1 1 83184 99129 411642 278252 1 1 -270746 -419143 561322 128571 1 1 361298 344816 -355015 -334875 -535208 -154681 1 1 281663 408229 -467690 -222200 1 1 -344814 -361297 304921 384972 79546 -44040 112774 -148277 1 1 140775 -105269 126761 -162263 -26409 -9927 -19654 55995 14087 -49589 10797 24709 1 1 -151688 116186 -176855 212360 9929 26411 -55992 19656 157008 -173110 -132459 148564 1 1 658634 -674736 -5742 21848 46067 -29582 310594 -294488 108396 -124498 1 1 -608537 624643 -87887 71785 29584 -46065 -120571 194485 -673134 599225 1 1 -57848 131761 -285732 211823 144638 -218547 684051 -610139 1 1 -65718 -8191 -181866 255382 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 329580 -391731 -564563 625286 21757 40394 -21790 -38933 0 0 0 0 435293 -374571 60320 -122471 -59484 -1238 18446 43705 0 0 391731 -329580 685610 -746333 -40394 -21757 5062 55661 0 0 0 0 42371 -103094 122471 -60320 47143 13580 -43705 -18446 0 0 269260 452051 -351337 -369974 0 0 320012 384729 -539050 -165691 0 0 -356418 -348323 316214 388527 0 0 -383946 -337365 -452051 -269260 369974 351337 0 0 -350858 -353883 497892 206849 0 0 235371 469370 -303872 -400868 0 0 337365 383946 765323 -586731 0 0 78766 104025 -50920 -127672 -60320 -122471 271652 -93060 0 0 0 0 -55332 -123260 114686 68105 -724166 545574 0 0 -104025 -78766 81766 96826 122471 60320 206012 -384604 0 0 0 0 38605 139987 -68105 -114686 3311 -21948 32609 -13971 52636 -34427 -205610 187401 0 0 0 0 -39008 57217 661767 -679976 21948 -3311 13972 -32609 -11479 -6730 -272055 290264 0 0 0 0 55735 -73944 -630920 649129 -49854 25175 -35920 10661 -18446 43705 0 0 30536 -5857 37965 -62644 0 0 -169184 193863 8696 15983 -10661 35920 -43705 18446 0 0 90512 -115190 -50307 74986 0 0 138338 -163017 233012 -278523 -60720 106232 0 0 383946 -337365 -114686 68105 -672033 626522 180492 -134981 0 0 244652 -199141 -60326 14815 0 0 337366 -383946 -68105 114686 684375 -638864 -197219 151709 0 0 0 0 -103094 42371 13580 47143 -329580 391731 -746333 685610 -21757 -40394 55661 5063 0 0 0 0 -374571 435293 -1238 -59484 -391731 329580 625286 -564563 40394 21757 -38933 -21790 0 0 206849 497893 0 0 469370 235371 -400868 -303872 -269260 -452051 351337 369974 0 0 -353883 -350858 -165692 -539050 0 0 -348322 -356418 388527 316214 452051 269260 -369974 -351337 0 0 384729 320012 -384604 206012 0 0 139987 38605 545573 -724166 0 0 -78766 -104025 96826 81766 -93060 271652 0 0 -123260 -55332 -586731 765323 0 0 104025 78766 -127672 -50920 -6730 -11479 290265 -272055 0 0 -73944 55735 649129 -630920 -3311 21948 -32609 13972 -34427 52636 187401 -205610 0 0 57217 -39008 -679976 661767 -21948 3311 -13971 32609 -115190 90512 74986 -50307 0 0 -163017 138338 15983 8696 35920 -10661 -5857 30536 -62644 37965 0 0 193863 -169184 25175 -49854 10661 -35920 -638864 684374 151709 -197219 0 0 -199141 244652 14815 -60326 626522 -672032 -134982 180492 0 0 -278523 233012 106232 -60732 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 88094 143773 -34666 -191871 -237614 5751 199885 26656 1 1 1 1 -54839 -171698 158228 73639 -336508 563049 -319080 87217 1 1 -143771 -88093 90685 135856 -5749 237616 -468940 242402 1 1 1 1 17970 208570 -73637 -158226 175349 -401886 -87215 319082 1 1 -70133 14455 149522 -93842 1 1 -421153 366756 27108 27293 1 1 -211501 265902 -420881 366484 1 1 -233118 288800 -14455 70135 93845 -149521 1 1 75532 -21131 126439 -180837 1 1 155487 -209884 582043 -527642 1 1 -288798 233121 -86043 168691 1 1 -160853 245444 500688 -583331 -158226 73639 233581 -150934 1 1 1 1 298412 -381056 303255 -218664 -67500 -15144 1 1 -245442 160855 -155062 237710 -73637 158228 -270451 187807 1 1 1 1 -567467 650115 218666 -303253 81467 -324830 382643 -139276 411312 -173537 373812 -611584 1 1 1 1 464109 -226334 3332 -241104 324832 -81465 139278 -382641 -564857 327084 -336939 574715 1 1 1 1 -195052 -42721 342295 -104518 -342851 -54110 -464106 57811 319082 87217 1 1 -247772 644737 -489754 92793 1 1 -51195 448159 496398 -99433 -57809 464108 -87215 -319080 1 1 303790 -700751 328596 68369 1 1 -294427 -102534 -52256 -457671 -142240 652172 1 1 233121 288800 -303253 -218664 -123788 -386138 197302 312629 1 1 15387 494545 86226 -596153 1 1 -288798 -233118 218666 303255 284952 224980 -466357 -43570 1 1 1 1 208570 17970 -401886 175349 -88093 -143771 135856 90685 237616 -5749 242402 -468940 1 1 1 1 -171698 -54839 563048 -336507 143773 88094 -191871 -34666 5751 -237614 26656 199885 1 1 -180837 126439 1 1 -209884 155487 -527642 582043 70135 -14455 -149521 93845 1 1 -21131 75532 27293 27108 1 1 265902 -211501 366484 -420881 14457 -70133 -93842 149522 1 1 366756 -421153 187807 -270451 1 1 650115 -567467 -15144 -67500 1 1 160855 -245442 237710 -155062 -150934 233581 1 1 -381056 298412 168691 -86043 1 1 245444 -160853 -583331 500688 327084 -564857 574715 -336939 1 1 -42721 -195052 -104518 342295 -81465 324832 -382641 139278 -173537 411312 -611584 373812 1 1 -226334 464109 -241104 3332 -324830 81467 -139276 382643 -700751 303790 68369 328596 1 1 -102534 -294427 -99433 496399 464108 -57809 644737 -247772 92793 -489754 1 1 448159 -51195 -54110 -342851 57811 -464106 224980 284952 -43570 -466357 1 1 494544 15387 -596153 86226 -386138 -123788 312629 197302 1 1 -457672 -52256 652172 -142640 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -319453 -275173 301983 278984 445099 149528 -643434 62467 0 0 0 0 196955 384012 -340710 -253917 -424154 -156812 169912 424715 0 0 275173 319453 -359458 -221508 -149528 -445099 474699 106268 0 0 0 0 -226277 -354689 253917 340710 619887 -38920 -424715 -169912 0 0 21256 -65536 -125646 169926 0 0 176434 -219697 -96388 139650 0 0 590700 -547438 -313026 269763 0 0 -84347 128628 65536 -21256 -169926 125646 0 0 -317469 360732 -297385 254121 0 0 -533225 489962 117293 -74031 0 0 -128628 84348 114250 -199048 0 0 -170798 84006 344454 -259656 340710 -253917 -597392 512594 0 0 0 0 151560 -66761 63091 -149884 279522 -194723 0 0 -84006 170798 -203419 118620 253917 -340710 568069 -483270 0 0 0 0 -320295 235497 149884 -63091 275187 20384 -41298 -254273 284032 -572814 352580 -63798 0 0 0 0 -600354 311573 174672 114109 -20384 -275188 254273 41298 109739 179042 -323257 34476 0 0 0 0 769090 -480308 -33636 -255146 -52778 -196172 -233889 -20914 -169912 424715 0 0 -97791 346741 513722 -762673 0 0 132824 116125 -340994 589944 20914 233889 -424715 169912 0 0 40315 -289265 -317990 566940 0 0 -273860 24910 -387285 179203 -98758 306841 0 0 84348 128628 -63091 -149884 -161671 -46412 -59192 267276 0 0 357963 -149880 156234 -364316 0 0 -128628 -84347 149884 63091 -34062 242145 -109542 -98541 0 0 0 0 -354689 -226277 -38920 619887 319453 275173 -221508 -359458 -445099 -149528 106268 474699 0 0 0 0 384012 196955 -156812 -424155 -275173 -319454 278984 301983 149528 445099 62467 -643434 0 0 254121 -297385 0 0 489962 -533225 -74031 117293 -21256 65536 125646 -169926 0 0 360732 -317469 139651 -96388 0 0 -547438 590700 269763 -313026 -65536 21256 169926 -125646 0 0 -219697 176434 -483270 568069 0 0 235497 -320295 -194723 279522 0 0 170798 -84006 118620 -203419 512594 -597392 0 0 -66761 151560 -199048 114250 0 0 84006 -170798 -259656 344454 179042 109739 34476 -323257 0 0 -480308 769090 -255146 -33636 -275188 -20384 41298 254273 -572814 284032 -63798 352580 0 0 311573 -600355 114109 174672 20384 275187 -254273 -41298 -289265 40315 566940 -317990 0 0 24910 -273860 589944 -340994 233889 20914 346740 -97791 -762673 513722 0 0 116125 132824 -196172 -52778 -20914 -233889 242145 -34062 -98541 -109542 0 0 -149880 357963 -364316 156234 -46412 -161671 267276 -59192 0 0 179203 -387286 306841 -98758 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 157940 135641 -141543 -145290 69848 -363426 -398522 685359 1 1 1 1 -75283 -211551 180218 113362 -119919 406755 -370626 77049 1 1 -135639 -157938 185818 101020 363428 -69846 102065 -388899 1 1 1 1 90052 196786 -113360 -180216 406842 -693675 -77047 370629 1 1 -22277 44578 -227785 205488 1 1 499087 -477299 25564 -47349 1 1 -299801 278016 126729 -104940 1 1 131527 -153824 -44576 22279 -205486 227788 1 1 -310122 288337 168851 -147062 1 1 255531 -233742 -413647 391863 1 1 153826 -131525 -44283 109604 1 1 -190409 257266 279658 -344975 -180216 113362 306817 -241495 1 1 1 1 -440183 374866 -109247 176104 -150128 84811 1 1 -257264 190411 -468619 533940 -113360 180218 -292048 226731 1 1 1 1 143727 -78406 -176102 109249 440476 -7200 -359311 -73961 97932 -521251 -55017 478340 1 1 1 1 203341 -626661 137442 285881 7202 -440474 73963 359313 -292343 715666 40252 -463571 1 1 1 1 93118 330205 -326405 -96914 272223 -709613 -81161 -366512 370628 77049 1 1 500128 -62735 -342007 -95383 1 1 252428 184965 -77808 515202 366514 81163 -77047 -370626 1 1 -455854 18464 628930 -191537 1 1 -63461 -373927 -246928 525727 -568331 289538 1 1 -131525 -153824 109249 176104 -24325 303122 -226875 -51918 1 1 261698 -540492 524061 -245263 1 1 153826 131527 -176102 -109247 -262595 -16199 -69581 348378 1 1 1 1 196786 90052 -693675 406842 -157938 -135639 101019 185818 -69846 363427 -388899 102065 1 1 1 1 -211550 -75283 406755 -119919 135641 157940 -145290 -141543 -363426 69848 685359 -398522 1 1 -147063 168852 1 1 -233742 255531 391863 -413647 22279 -44576 227788 -205486 1 1 288337 -310122 -47349 25564 1 1 278016 -299801 -104940 126729 44578 -22277 205488 -227785 1 1 -477299 499087 226731 -292048 1 1 -78406 143727 84811 -150128 1 1 190411 -257264 533940 -468619 -241495 306817 1 1 374866 -440183 109604 -44283 1 1 257266 -190409 -344975 279658 715666 -292343 -463571 40252 1 1 330205 93118 -96914 -326405 -440474 7202 359313 73963 -521251 97932 478340 -55017 1 1 -626661 203341 285881 137442 -7200 440476 -73961 -359311 18464 -455854 -191537 628930 1 1 -373927 -63461 515201 -77808 81163 366514 -62735 500128 -95383 -342007 1 1 184965 252428 -709613 272223 -366512 -81161 -16199 -262595 348378 -69581 1 1 -540492 261698 -245263 524061 303122 -24325 -51918 -226875 1 1 525727 -246928 289538 -568739 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 100435 107736 -62695 -140694 132947 -341118 -209978 413367 0 0 0 0 -15289 -188099 152959 55211 585531 -382143 75773 -283943 0 0 -107736 -100434 127425 75964 341117 -132947 448188 -651577 0 0 0 0 10454 192934 -55211 -152959 -271598 68209 283943 -75773 0 0 -52523 45223 -233382 240683 0 0 297425 -304558 -16328 23462 0 0 -217960 225094 -516718 509584 0 0 -192337 199638 -45223 52525 -240683 233382 0 0 -556997 564131 154183 -161316 0 0 153230 -160364 202785 -195650 0 0 -199638 192337 -27810 123313 0 0 228731 -130984 -244835 149333 -152959 55211 234496 -138994 0 0 0 0 427537 -523039 244862 -147114 -110044 14541 0 0 130984 -228731 504408 -408905 -55211 152959 -239331 143829 0 0 0 0 -189328 284831 147114 -244862 57174 416889 -41044 -433020 -627384 164210 590189 -127015 0 0 0 0 -161530 -301644 354739 108435 -416889 -57174 433020 41044 489530 -26355 -585354 122180 0 0 0 0 -76680 539854 -95166 -368008 675430 -323978 -16129 375846 -75773 -283943 0 0 -499545 148093 143531 207922 0 0 -394335 42883 -537576 186124 -375846 16129 283943 75773 0 0 564275 -212823 170403 -521855 0 0 134762 216689 -624681 241709 485990 -103019 0 0 192337 199638 -244862 -147114 -341818 -41153 399413 -16442 0 0 619845 -236875 -550721 167750 0 0 -199638 -192337 147114 244862 27883 355087 -161203 -221768 0 0 0 0 192934 10454 68209 -271597 -100434 -107736 75964 127425 -132947 341117 -651577 448188 0 0 0 0 -188099 -15289 -382142 585531 107736 100435 -140694 -62695 -341117 132947 413367 -209978 0 0 -161316 154183 0 0 -160364 153230 -195650 202785 52525 -45223 233382 -240683 0 0 564131 -556997 23462 -16328 0 0 225094 -217960 509584 -516718 45223 -52525 240683 -233382 0 0 -304558 297424 143829 -239331 0 0 284831 -189328 14541 -110044 0 0 -228731 130984 -408905 504407 -138994 234496 0 0 -523039 427537 123313 -27810 0 0 -130984 228731 149333 -244835 -26355 489530 122180 -585354 0 0 539854 -76680 -368008 -95166 -57174 -416889 41044 433020 164210 -627384 -127013 590189 0 0 -301644 -161530 108435 354739 416889 57174 -433020 -41044 -212823 564275 -521855 170403 0 0 216689 134762 186124 -537577 16129 -375846 148093 -499545 207922 143531 0 0 42883 -394335 -323978 675430 375846 -16129 355087 27883 -221768 -161203 0 0 -236873 619845 167750 -550721 -41153 -341818 -16442 399413 0 0 241709 -624680 -103019 485979 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -27205 -95640 75597 -34473 312830 -189985 -886310 845185 -20330 -21212 0 0 -199159 158034 -17139 139984 186954 -145829 255111 -377956 21212 20330 139506 -16661 158774 -199898 -87387 -35458 -595652 636776 21212 20330 0 0 -32011 73136 -96717 -26128 -651027 609902 464815 -341969 -20330 -21212 -89413 -22887 -169374 57074 -102739 140716 146249 -108654 82225 -44630 0 0 166374 -203968 211795 -249389 -140716 102740 98274 14025 -24442 136743 -56068 168369 -140716 102740 -140879 103284 170652 -208247 0 0 67997 -30402 252277 -214683 -102740 140717 -100884 -11417 83345 -45230 57370 -18868 303537 -417393 -382056 420171 -26128 139984 164514 -202629 0 0 18868 -57370 -758594 720479 -80454 194309 169531 -207646 18868 -57370 416388 -302532 376685 -414801 -96717 -17139 66657 -28541 0 0 57370 -18868 -723367 761482 83063 -196918 223575 -449019 133050 92392 309726 -234254 76406 -151877 -18868 -57370 0 0 -846702 771231 102571 -27099 496349 -270906 -135659 -89783 -562602 487131 154765 -79293 57370 18867 0 0 -635259 710730 -97201 21730 -371709 130701 -336725 -383200 -341969 -377956 140716 102740 239133 1874 284554 -43546 0 0 -60178 -180830 118833 122175 339334 380591 464814 255111 -102740 -140716 -4762 -236245 179519 -420526 0 0 54808 186200 240789 -239915 -281679 280806 -21212 20330 -11417 14025 -196918 194309 -170322 169449 804427 -803555 0 0 -9618 8745 516050 -515177 -20330 21212 -100884 98274 83062 -80454 -293750 294623 677533 -678406 0 0 0 0 73136 -32011 609902 -651027 -16661 139506 -199898 158774 -35458 -87387 636776 -595652 20330 21212 0 0 158034 -199159 -145829 186954 -95640 -27205 -34473 75597 -189985 312830 845185 -886310 -21212 -20330 -208246 170652 0 0 -30402 67997 -214683 252277 136743 -24442 168369 -56068 102740 -140716 103284 -140879 -44630 82224 0 0 -203968 166375 -249389 211795 -22887 -89413 57073 -169374 140716 -102740 -108654 146249 -28541 66656 0 0 761482 -723367 -207646 169531 -57370 18868 -302532 416388 -414801 376685 -202629 164514 0 0 720479 -758594 -45230 83345 -18868 57370 -417393 303537 420171 -382056 487131 -562602 -79293 154764 0 0 710730 -635259 21730 -97201 -270906 496349 -89783 -135659 -234254 309725 -151877 76406 0 0 771231 -846702 -27099 102571 -449019 223575 92392 133050 -236245 -4762 -420526 179519 0 0 186200 54808 122175 118833 380591 339334 1874 239133 -43546 284554 0 0 -180830 -60178 130701 -371709 -383200 -336725 294623 -293750 -678406 677533 0 0 8745 -9618 -515177 516050 169449 -170322 -803555 804427 0 0 -239915 240789 280806 -281683 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -193796 -393690 156372 40303 108991 478500 163101 -359772 -74524 -124145 1 1 -500422 303752 136554 450935 412367 -215693 -262628 -324858 124147 74525 473324 114165 269095 -465765 -451614 -135872 -19465 216139 124147 74525 1 1 -74977 271651 -343239 -244247 292928 -489598 192854 394637 -74523 -124145 -129932 -149591 3284 -282808 59063 35466 8197 85381 537072 -443494 1 1 491078 -584653 -480642 387067 -35464 -59061 392 279135 -76753 356281 339344 -59816 -35464 -59060 293860 -387434 672270 -765844 1 1 -65613 159191 -224650 318228 59063 35466 -147126 -132397 484570 -415376 -22984 92881 -109964 -96721 -77814 147008 -244247 450935 578239 -647429 1 1 -92879 22986 118430 -187620 190154 16535 724773 -793963 -92879 22986 40189 166500 -224239 155049 -343239 136554 -2836 72030 1 1 -22984 92881 25205 43988 -43417 -163269 23253 319375 -190832 -151792 -700636 585938 263844 -149141 92881 22986 1 1 -195964 310667 248375 -363074 -93027 -249597 44098 298530 -508703 623405 311559 -426258 -22984 -92879 1 1 339602 -454300 53681 61021 -403370 426731 148073 -78295 394637 -324858 35466 -59060 282262 -305619 -689458 666102 1 1 -24960 48321 -805968 782611 -1335 -68439 192854 -262628 59063 -35464 143204 -119844 -15833 39193 1 1 -277093 253735 122643 -73519 226788 -275909 -124145 74525 -132397 279135 -163269 16535 482784 -531904 67132 -18007 1 1 452760 -501880 198678 -149553 -74523 124147 -147126 392 -43417 190154 222510 -173387 -210764 161644 1 1 1 1 271651 -74976 -489598 292928 114165 473324 -465765 269095 -135872 -451614 216139 -19465 74525 124147 1 1 303752 -500422 -215693 412367 -393690 -193796 40303 156372 478500 108991 -359772 163101 -124145 -74523 -765844 672270 1 1 159191 -65613 318228 -224650 356280 -76753 -59816 339344 -59061 -35464 -387434 293859 -443494 537072 1 1 -584653 491078 387068 -480642 -149591 -129932 -282807 3284 35466 59062 85381 8197 72030 -2836 1 1 43988 25205 -793963 724773 22986 -92879 166500 40189 155049 -224239 -647429 578239 1 1 -187620 118430 -415376 484570 92881 -22984 -96721 -109964 147008 -77814 623405 -508703 -426258 311559 1 1 -454300 339602 61021 53681 -249597 -93027 298529 44099 585938 -700636 -149141 263843 1 1 310667 -195966 -363074 248375 319375 23252 -151791 -190832 -119844 143204 39193 -15832 1 1 253735 -277093 782612 -805968 -68439 -1335 -305619 282262 666102 -689458 1 1 48321 -24960 426731 -403370 -78295 148073 -173387 222510 161644 -210764 1 1 -501880 452760 -149553 198678 -531904 482784 -18007 67132 1 1 -73519 122643 -275909 226389 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -13616 -12308 -12722 21400 -119101 145025 62186 -70865 -124894 116128 0 0 17712 -26390 25727 195 368914 -360236 93967 -119889 -116128 124894 3911 22013 -32142 23464 -182630 156707 -263109 271788 -116128 124894 0 0 2266 6412 -3934 -21989 252199 -260876 3639 22283 -124894 116128 20744 -11039 293017 -283313 -18145 14863 -902183 898934 37119 -40368 0 0 -6461 9710 85512 -82263 -14863 18145 293385 -303090 1051 -10756 8714 -18419 -14863 18145 -564960 568209 16244 -12994 0 0 -38403 35154 -706624 703376 -18145 14863 419341 -409636 28404 -35700 -54703 47333 -77599 99393 675905 -683201 -21989 195 8006 -710 0 0 -47333 54703 -491257 498553 -386063 364268 24958 -17662 -47333 54703 175205 -197000 791238 -783942 -3934 25727 -27983 20687 0 0 -54703 47333 290335 -297631 -326663 348458 194675 107055 203628 -505360 -23168 -77842 434961 -333951 47333 54703 0 0 -64302 165313 -789447 688437 -97069 -204662 509099 -207367 -30194 131205 -454937 353928 -54703 -47333 0 0 -136619 35609 -677695 778705 123968 -156644 -409365 311759 22284 -119889 14863 18145 -400539 433214 -308565 341240 0 0 705172 -737847 -177331 210006 -303362 400968 3639 93967 -18145 -14863 355675 -388350 -312547 279872 0 0 761971 -729295 -296275 57677 42849 195749 116128 124894 -409636 -303090 348458 364268 424484 -185886 -30899 -207698 0 0 276298 -37699 -87713 -150885 -124894 -116128 419341 293385 -326663 -386063 196628 -435226 231822 6776 0 0 0 0 6412 2266 -260876 252199 22013 3911 23464 -32142 156707 -182630 271788 -263109 124894 -116128 0 0 -26389 17711 -360235 368914 -12308 -13615 21400 -12722 145024 -119101 -70865 62186 116128 -124894 -12994 16244 0 0 35154 -38403 703376 -706624 -10756 1051 -18419 8714 18145 -14863 568209 -564960 -40368 37119 0 0 9710 -6461 -82263 85512 -11039 20744 -283312 293017 14863 -18145 898934 -902183 20687 -27983 0 0 -297631 290335 -17662 24959 54703 -47333 -197000 175205 -783942 791238 -710 8006 0 0 498553 -491257 -35700 28404 47333 -54703 99393 -77599 -683201 675905 131205 -30194 353928 -454937 0 0 35609 -136619 778705 -677695 -204662 -97069 -207367 509099 -77842 -23168 -333951 434961 0 0 165313 -64302 688437 -789447 107055 194675 -505360 203628 -388350 355675 279872 -312547 0 0 -729295 761971 210006 -177331 400968 -303362 433214 -400539 341240 -308565 0 0 -737847 705172 -156644 123968 311759 -409365 -435226 196628 6776 231822 0 0 -37699 276298 -150885 -87713 -185887 424484 -207698 -30899 0 0 57677 -296275 195750 42835 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 207898 -262654 -196985 215317 221653 -166894 -21860 3530 -50800 32285 1 1 -556655 538326 -101453 156213 -626297 644630 -244609 189853 -32283 50802 288278 -233519 333881 -352210 262428 -317183 532279 -513946 -32283 50802 1 1 -464716 483049 34954 -89709 -370175 351846 -3346 58105 -50800 32285 -270789 -225384 -442797 -53377 125822 41971 98082 68024 102607 63498 1 1 15700 -181802 551158 -717259 -41969 -125820 464186 31991 204289 291888 -41280 537458 -41969 -125820 -603830 437728 10112 -176214 1 1 121196 44910 445318 -279212 125822 41971 -218494 -277679 -207107 229372 93096 -70605 -204558 138058 401234 -378969 -89709 156213 529861 -552121 1 1 70607 -93094 108107 -130367 -41826 108330 319826 -342087 70607 -93094 -43397 109901 104518 -126778 34954 -101453 491515 -469250 1 1 93096 -70605 402313 -380048 -203861 137361 -376565 -107512 460468 23613 -112557 274614 565632 -727685 -70605 -93094 1 1 143878 -305931 102751 59305 128611 355470 -214777 -269301 -158 -161894 455743 -293687 93096 70607 1 1 366541 -204485 -608499 446447 -282758 365768 13946 234012 58105 189853 41971 -125820 -109028 26021 426428 -509435 1 1 331184 -248174 170042 -253047 -259633 11678 -3346 -244609 125822 -41969 245924 -162914 570046 -487036 1 1 174568 -257574 737467 -819714 246798 -164548 32285 50802 -277679 31991 137361 108330 -182513 264764 -259528 177281 1 1 283909 -201658 -109902 27655 -50800 -32283 -218494 464186 -203861 -41826 -813958 731711 -250886 333138 1 1 1 1 483049 -464716 351846 -370174 -233519 288278 -352210 333881 -317183 262428 -513946 532279 50802 -32283 1 1 538326 -556655 644630 -626297 -262654 207898 215317 -196985 -166894 221653 3530 -21860 32285 -50800 -176214 10112 1 1 44910 121196 -279212 445318 291888 204289 537458 -41280 -125820 -41969 437728 -603830 63498 102607 1 1 -181802 15700 -717259 551158 -225384 -270789 -53377 -442797 41971 125822 68024 98082 -469250 491515 1 1 -380048 402313 -342087 319826 -93094 70607 109901 -43397 -126778 104518 -552121 529861 1 1 -130367 108106 229372 -207107 -70605 93096 138058 -204557 -378969 401234 -161894 -158 -293687 455743 1 1 -204485 366541 446448 -608500 355470 128610 -269301 -214775 274614 -112557 -727685 565633 1 1 -305930 143878 59305 102751 -107512 -376565 23613 460468 -162914 245924 -487036 570046 1 1 -257574 174568 -253047 170042 11678 -259633 26021 -109028 -509435 426428 1 1 -248174 331184 365768 -282758 234012 13946 731711 -813958 333138 -250886 1 1 -201657 283908 27655 -109902 264764 -182513 177281 -259528 1 1 -819714 737467 -164548 246393 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 302410 -289270 -883572 879175 -59029 45893 -23827 28227 17630 -13185 1 1 38065 -33665 269235 -282371 203690 -208086 85957 -72817 13187 -17628 27743 -40879 -513743 518143 -85595 98735 -188306 183910 13187 -17628 1 1 -717676 713279 409572 -396433 94023 -89623 17098 -30234 17630 -13185 171798 -501946 -110316 -219833 38400 73249 69012 41514 417412 -306887 1 1 -761190 650668 -254547 144026 -73247 -38398 91654 238499 507010 -176857 254944 75210 -73247 -38398 118568 -229091 -444454 333932 1 1 -636124 746650 -43162 153688 38400 73249 -182776 -147373 -309857 82617 -139228 -90320 408484 270323 -264442 37202 -396433 -282370 446158 -218914 1 1 90323 139230 57986 169259 -313692 -365112 282816 -55571 90323 139231 -305429 -373374 76866 150379 409572 269235 233456 -460698 1 1 -139229 -90321 -270119 42878 404818 273990 126371 18256 -54274 -90350 46348 -94762 313585 -265167 -90320 139231 1 1 -74588 123005 252297 -300712 -23316 -121308 -36848 181476 -19302 67720 366030 -414444 -139228 90323 1 1 -137545 89131 -64717 113135 76314 -110811 -136728 33677 -30234 -72817 73249 -38398 -630977 665478 -124335 158835 1 1 -486709 452212 -49267 83769 227854 -124799 17098 85957 38400 -73247 -766338 731841 -173375 138878 1 1 299132 -264631 275020 -244513 -770943 740439 -13185 -17628 -147373 238499 273990 -365112 316319 -346823 -254350 284858 1 1 404594 -435099 -626371 656879 17630 13187 -182776 91654 404818 -313692 -18606 49112 466487 -496990 1 1 1 1 713279 -717676 -89623 94023 -40879 27744 518143 -513743 98735 -85595 183910 -188306 -17628 13187 1 1 -33664 38065 -208086 203690 -289270 302410 879175 -883572 45893 -59029 28227 -23827 -13185 17630 333932 -444454 1 1 746650 -636124 153688 -43162 -176857 507010 75209 254944 -38398 -73247 -229091 118568 -306887 417413 1 1 650668 -761190 144026 -254547 -501947 171798 -219833 -110316 73249 38400 41514 69012 -460698 233456 1 1 42878 -270119 -55571 282816 139230 90323 -373374 -305429 150379 76866 -218914 446158 1 1 169259 57986 82616 -309857 -90321 -139228 270323 408484 37202 -264442 67720 -19302 -414445 366030 1 1 89131 -137545 113135 -64717 -121308 -23316 181476 -36848 -94762 46348 -265167 313585 1 1 123005 -74588 -300712 252297 18256 126371 -90350 -54274 731841 -766338 138878 -173375 1 1 -264631 299132 83769 -49267 -124799 227854 665478 -630977 158835 -124335 1 1 452212 -486709 -110811 76314 33677 -136728 49112 -18606 -496991 466487 1 1 -435099 404594 656879 -626372 -346823 316319 284858 -254350 1 1 -244513 275020 740439 -771337 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -392897 -102796 857 165087 388567 107129 -181034 15093 -102028 -65598 1 1 498114 -664054 474491 21205 -273859 439804 -342659 -153033 65600 102030 -11774 507470 -613001 447060 -79889 -415804 326571 -160626 65600 102030 1 1 334903 -168959 -177114 -318578 -361547 195606 271961 223735 -102028 -65598 446515 -41841 68751 335923 -56469 -80377 -7782 -127687 607033 -742503 1 1 35996 99476 445060 -309587 80379 56471 -89008 -315661 -149137 -255533 -377426 -27244 80379 56469 -213971 349445 413352 -277878 1 1 -648140 512670 190350 -325820 -56469 -80377 196737 207937 684374 -783924 1912 -102472 92586 204791 100230 -199780 -318578 21205 -92399 191953 1 1 102474 -1910 62925 36628 -188931 -108443 336011 -236456 102474 -1910 -163284 -134089 121526 -21973 -177114 474491 -740614 641065 1 1 1912 -102472 82612 -182162 81206 216171 -285177 -23497 130247 178431 -497651 600988 -408555 305222 -102472 -1910 1 1 -253230 149898 -283167 386504 214479 94199 -22518 -286156 -522731 419398 -424458 527795 1912 102474 1 1 398767 -295431 61413 -164747 -669187 692858 -75798 146500 223735 -153033 -80377 56471 -377525 353859 31538 -55205 1 1 -41864 65534 -351194 327528 -31927 -38772 271961 -342659 -56469 80379 -234618 258288 603871 -580201 1 1 263621 -287287 -263708 227646 -248912 284978 -65598 102030 207937 -315662 216171 -108443 -523629 559694 -255375 219314 1 1 -569306 605371 -363231 327169 -102028 65600 196737 -89008 81206 -188930 -111777 75716 109841 -73776 1 1 1 1 -168959 334903 195606 -361547 507470 -11774 447060 -613001 -415804 -79889 -160626 326571 102030 65600 1 1 -664054 498114 439804 -273859 -102796 -392897 165087 857 107129 388567 15093 -181033 -65598 -102028 -277878 413352 1 1 512670 -648140 -325820 190350 -255533 -149137 -27244 -377426 56471 80379 349445 -213971 -742503 607033 1 1 99476 35996 -309587 445060 -41841 446515 335923 68751 -80377 -56469 -127687 -7782 641065 -740614 1 1 -182162 82612 -236456 336011 -1910 102474 -134089 -163284 -21973 121526 191953 -92399 1 1 36628 62926 -783924 684374 -102472 1912 204791 92586 -199780 100230 419397 -522730 527795 -424458 1 1 -295431 398767 -164747 61413 94199 214479 -286156 -22518 600987 -497650 305222 -408555 1 1 149898 -253230 386504 -283167 -23497 -285177 178431 130247 258289 -234618 -580201 603871 1 1 -287287 263621 327528 -351194 -38772 -31926 353859 -377525 -55205 31538 1 1 65534 -41864 692858 -669187 146501 -75799 75716 -111777 -73776 109842 1 1 605371 -569306 327169 -363231 559694 -523629 219312 -255375 1 1 227646 -263708 284978 -249306 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 47444 -19270 -44989 -34739 826019 -854193 -94614 174342 72264 952 0 0 41867 37861 -2043 -26131 -196015 116287 -1014635 1042808 -952 -72265 -40129 11956 35727 44001 -1160066 1188240 -219462 139734 -951 -72264 0 0 -36236 -43492 -9986 38160 -61191 140920 606729 -634903 72264 951 59891 -67205 231121 -238434 539518 -520510 -22776 43473 20383 314 0 0 -16883 -3815 116401 -137099 520511 -539517 814705 -807391 -71920 79234 102926 -95612 520511 -539517 1646 -22344 1310 -22008 0 0 7621 13077 140805 -120108 539517 -520510 -842147 834832 27373 6667 -418415 449674 -277722 265693 55133 -21093 38160 -26131 -21739 -12301 0 0 -449674 418415 -172205 138165 -987394 999423 -5679 -28361 -449675 418415 -130184 142213 -34003 -36 -9986 -2043 16107 17933 0 0 -418415 449674 -141871 175911 1014836 -1026865 -106492 440539 -198803 -135244 -511044 -434254 467981 477319 449674 418415 0 0 317515 627785 -482720 -462579 -301414 -32633 171361 162686 489351 455949 -473612 -471687 -418415 -449674 0 0 -631590 -313709 461591 483707 588868 565442 187975 219931 -634903 1042808 -520510 -539517 -579932 -574377 -446649 -707661 0 0 588532 565778 -610561 -543748 -160533 -247373 606729 -1014635 539517 520510 570671 583639 703855 450453 0 0 -567402 -586907 13452 64203 -15911 -61745 952 -72264 834832 -807391 -1026864 999423 -166937 89281 196678 -119022 0 0 -19084 -58572 6648 71007 72264 -951 -842147 814705 1014836 -987394 -90269 167925 117398 -195053 0 0 0 0 -43492 -36236 140919 -61191 11956 -40130 44001 35727 1188240 -1160066 139734 -219462 -72265 -952 0 0 37860 41867 116288 -196015 -19270 47444 -34739 -44989 -854193 826019 174342 -94614 952 72264 -22008 1310 0 0 13077 7620 -120108 140805 79234 -71920 -95612 102926 -539517 520510 -22344 1647 315 20383 0 0 -3815 -16882 -137099 116401 -67205 59891 -238435 231121 -520510 539517 43473 -22776 17933 16107 0 0 175911 -141871 -28360 -5680 418415 -449674 142213 -130184 -37 -34003 -12302 -21738 0 0 138165 -172205 6667 27373 449674 -418415 265693 -277721 -21092 55132 455948 489351 -471687 -473612 0 0 -313709 -631591 483707 461591 -32632 -301414 162686 171361 -434254 -511044 477319 467981 0 0 627785 317514 -462579 -482720 440539 -106492 -135244 -198803 583639 570671 450453 703856 0 0 -586907 -567403 -543748 -610561 -247374 -160533 -574377 -579933 -707661 -446649 0 0 565778 588532 565442 588868 219931 187975 167925 -90269 -195053 117398 0 0 -58572 -19084 71007 6648 89281 -166937 -119023 196678 0 0 64203 13452 -61745 -15911 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -241679 243460 35386 -40419 -1007139 1005362 155281 -150244 95303 -90677 1 1 12190 -7153 67809 -69586 -133226 128193 -815502 817283 90679 -95300 249296 -251074 41449 -36413 610233 -608451 96635 -101668 90679 -95301 1 1 -6323 1290 31981 -30199 -172382 177419 1142676 -1144454 95303 -90677 50480 -58094 371347 -378961 -415216 435009 -43580 65134 18201 3352 1 1 27522 -49071 137197 -158746 -435008 415218 948004 -940386 49309 -41692 25565 -17947 -435008 415218 -11522 -10028 -16829 -4721 1 1 49314 -27760 168415 -146861 -415216 435009 -1019569 1011955 -141020 -141361 -645384 386067 36782 63008 -135734 -146647 -30199 -69586 138140 144245 1 1 -386065 645386 271983 10402 793687 -893473 142392 139993 -386065 645386 290393 -390179 190840 91545 31981 67809 -144003 -138379 1 1 -645384 386067 -20067 -262314 -722119 821909 357649 39262 -253040 -143867 -540184 -583005 553831 569362 386067 645386 1 1 687674 435520 -588632 -534557 -30474 -366433 181476 215434 538816 584377 -559693 -563496 -645384 -386065 1 1 -435758 -687431 533530 589663 -436802 -489043 118576 -445747 -1144453 817283 435009 415218 506175 419674 615849 310000 1 1 -442109 -483735 435434 490413 -47007 374182 1142676 -815502 -415216 -435007 -429339 -496506 -310238 -615607 1 1 497216 428633 71525 130999 -84938 -117581 -90677 -95301 1011955 -940387 821908 -893473 -253550 51031 -31434 233958 1 1 -77387 -125133 161774 40750 95303 90679 -1019569 948004 -722119 793687 -52057 254581 -220478 17958 1 1 1 1 1291 -6324 177419 -172382 -251075 249296 -36413 41450 -608451 610233 -101668 96635 -95301 90679 1 1 -7153 12190 128192 -133226 243461 -241679 -40419 35386 1005362 -1007139 -150244 155281 -90677 95303 -4721 -16829 1 1 -27760 49314 -146861 168415 -41692 49309 -17947 25565 415218 -435007 -10028 -11522 3352 18201 1 1 -49072 27522 -158746 137197 -58094 50480 -378961 371347 435009 -415216 65134 -43580 -138379 -144003 1 1 -262314 -20067 139993 142392 645386 -386065 -390178 290392 91545 190840 144245 138140 1 1 10403 271982 -141361 -141020 386067 -645384 63007 36782 -146647 -135734 584377 538816 -563496 -559693 1 1 -687431 -435758 589663 533530 -366433 -30474 215434 181476 -583005 -540184 569362 553831 1 1 435519 687674 -534557 -588632 39262 357649 -143867 -253040 -496506 -429339 -615607 -310238 1 1 428633 497216 490415 435434 374182 -47007 419675 506174 309999 615849 1 1 -483735 -442110 -489043 -436802 -445746 118576 254580 -52057 17958 -220478 1 1 -125133 -77387 40749 161774 51030 -253550 233958 -31434 1 1 130999 71525 -117581 -85338 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -21332 222471 -268240 -300950 -196921 -4216 299033 270158 -275391 798091 0 0 186528 382662 -729644 528506 -304370 -264820 -24405 225544 -798091 275391 -233022 31883 266595 302596 140707 60431 -277750 -291440 -798091 275391 0 0 -382374 -186817 727507 -526369 261087 308104 52046 -253185 -275391 798091 622724 -368370 -864627 1118983 -366411 -294581 -204655 -515126 -282600 -437183 0 0 345485 374298 409431 310352 294581 366411 218160 -472514 -624861 370507 920843 -1175197 294581 366411 522718 197063 437471 282312 0 0 -347130 -372652 -366147 -353635 -366411 -294581 194924 59430 97637 -91590 -70266 75819 1032665 -1034801 -157875 163922 -526369 528506 81316 -87363 0 0 -75819 70266 -20280 14233 -137228 139365 57233 -63281 -75819 70266 -1005024 1007161 -160188 154141 727508 -729644 114529 -108483 0 0 -70266 75819 41562 -35516 -275856 273719 -454687 510902 806440 -862656 -155108 -3970 205359 -46281 75819 70266 0 0 103764 55314 62314 -221392 482329 -538543 -393358 449572 237 158841 -9514 -149565 -70266 -75819 0 0 -82482 -76597 255748 -96670 -112749 34530 -225638 197997 -253185 225544 -294581 366411 10389 67829 74335 3884 0 0 -197997 119778 -42123 120342 -187446 215086 52046 -24406 -366411 294581 -12035 -66184 -31051 -47167 0 0 -120066 198285 -490353 -678607 581791 587170 798091 275391 59430 -472514 273719 139365 545661 623300 -594978 -573984 0 0 686200 482761 -583436 -585525 -275391 -798091 194924 218160 -275856 -137228 -588945 -580017 573695 595266 0 0 0 0 -186817 -382374 308104 261087 31883 -233022 302596 266595 60431 140708 -291440 -277750 275391 -798091 0 0 382663 186528 -264820 -304370 222471 -21332 -300950 -268240 -4216 -196921 270157 299033 798091 -275391 282311 437471 0 0 -372653 -347130 -353636 -366147 370507 -624861 -1175197 920843 366411 294581 197063 522718 -437183 -282600 0 0 374298 345485 310352 409431 -368370 622725 1118983 -864627 -294581 -366411 -515126 -204655 -108483 114529 0 0 -35515 41562 -63281 57235 70266 -75819 1007161 -1005024 154141 -160188 -87362 81316 0 0 14233 -20280 -91590 97637 75819 -70266 -1034801 1032665 163922 -157875 158842 237 -149565 -9514 0 0 -76597 -82482 -96670 255748 -538544 482329 449572 -393358 -3970 -155108 -46281 205360 0 0 55314 103764 -221392 62315 510902 -454687 -862656 806440 -66184 -12035 -47167 -31052 0 0 198285 -120066 120341 -42123 215086 -187446 67829 10389 3884 74335 0 0 119778 -197997 34530 -112749 197997 -225638 -580017 -588945 595266 573695 0 0 482761 686200 -585525 -583437 623300 545661 -573984 -594978 0 0 -678607 -490353 587170 581789 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -57458 524453 -615198 -706326 -180462 -286534 653149 668375 874451 339133 0 0 676237 645287 -126113 -340883 -637100 -684424 384669 82326 -339133 -874451 76313 -543309 708873 612651 243456 223539 -659866 -661658 -339134 -874451 0 0 -661719 -659805 247774 219222 685603 635921 -393393 -73603 874451 339133 1204426 -1223281 467679 -486534 35835 13165 -48372 101728 214681 -161324 0 0 -11379 -41978 -64842 11485 -13165 -35835 -249102 267958 -1082765 1101620 -530673 549528 -13164 -35835 -110238 56879 144892 -198249 0 0 105054 -51696 16339 37019 35835 13165 43109 -61964 6373 -350654 -76229 -239931 -452135 573796 -92246 -252033 219222 -340883 133343 210938 0 0 239931 76229 182694 161587 20627 -142288 353201 -8920 239932 76229 443411 -565072 250856 93425 247774 -126113 -147861 -196420 0 0 -76229 -239931 -189411 -154870 185366 -63705 -1188882 1125888 -118054 181048 -91245 269507 -110301 -67960 -239931 76229 0 0 -60950 -117311 11100 167162 1180158 -1117164 -87939 24946 -268329 90067 95784 82479 -76229 239931 0 0 54234 124028 -169709 -8553 -171698 196385 407742 -399018 -73603 82326 13165 -35835 48406 -73093 -5057 -19630 0 0 83432 -58745 -187876 163189 -201748 193025 -393393 384669 35835 -13164 45269 -20583 -43447 68134 0 0 75178 -99864 288460 294470 -244037 -338892 339133 -874451 -61964 267957 -63705 -142288 -265940 -316990 286607 296323 0 0 -302978 -279952 337714 245216 874450 -339134 43108 -249102 185366 20628 314443 268487 -279890 -303040 0 0 0 0 -659805 -661719 635921 685603 -543309 76313 612651 708873 223539 243455 -661658 -659866 -874451 -339133 0 0 645287 676237 -684425 -637099 524453 -57458 -706326 -615198 -286534 -180462 668375 653149 339133 874450 -198249 144892 0 0 -51696 105054 37019 16339 1101620 -1082765 549528 -530673 -35835 -13165 56879 -110238 -161324 214681 0 0 -41978 -11379 11485 -64842 -1223281 1204426 -486534 467679 13165 35835 101728 -48372 -196419 -147861 0 0 -154870 -189411 -8920 353201 76229 239931 -565072 443411 93425 250856 210938 133343 0 0 161587 182694 -350654 6373 -239931 -76229 573796 -452135 -252033 -92246 90067 -268329 82478 95784 0 0 124028 54235 -8553 -169709 -1117164 1180158 24946 -87940 269507 -91245 -67960 -110301 0 0 -117311 -60950 167163 11100 1125888 -1188882 181048 -118054 -20583 45269 68133 -43447 0 0 -99864 75178 163190 -187876 193024 -201748 -73093 48406 -19630 -5057 0 0 -58745 83432 196384 -171698 -399018 407742 268487 314444 -303040 -279890 0 0 -279952 -302978 245216 337714 -316990 -265940 296323 286607 0 0 294470 288460 -338892 -244044 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -412056 311530 193841 90637 120348 -19821 -152890 -131587 167816 -429057 0 0 -316250 31773 -1062166 1162694 150882 133596 3625 -104153 429057 -167816 -49253 149781 -152945 -131533 -93860 -6667 135165 149313 429057 -167816 0 0 -38947 323424 1115280 -1215807 -130485 -153991 -26647 127174 167816 -429057 9007 452304 784500 -323189 -569492 -629319 -739354 -566083 -687833 -617604 0 0 679956 625481 627009 678427 629319 569493 -410896 -50415 44107 -505417 -810988 349677 629318 569492 562505 742932 610429 695007 0 0 -639060 -666377 -647404 -658032 -569492 -629318 181215 280096 -82699 -67604 -34595 -103430 -552042 605156 14828 -165130 -1215808 1162694 259539 -109237 0 0 103430 34596 81800 68503 31443 -84557 5295 145008 103430 34596 529021 -582134 162020 -11718 1115280 -1062167 95658 -245961 0 0 -34595 -103430 -99526 -50777 198238 -145125 223450 -249937 1037390 -1010902 74626 331 124609 -199565 -103430 34596 0 0 -53131 -21826 -82100 157057 -246472 272960 -1267072 1240584 2778 -77735 230588 -155631 -34596 103430 0 0 35405 39552 -94748 19791 69487 -4339 257490 -234468 127174 -104153 -629319 569492 3385 -68533 -49560 -15587 0 0 117410 -52264 7917 -73064 -27808 4787 -26647 3625 -569492 629318 37510 27637 29165 35982 0 0 59438 -124585 504368 145593 -302978 -346984 -429057 -167816 280096 -50415 -145124 -84557 -345938 -304024 330257 319705 0 0 -149171 -500791 343874 306088 167816 429057 181214 -410896 198238 31443 366333 283629 -312531 -337431 0 0 0 0 323424 -38947 -153991 -130485 149781 -49253 -131532 -152945 -6667 -93860 149313 135164 -167816 429057 0 0 31773 -316251 133596 150881 311529 -412056 90636 193841 -19821 120348 -131587 -152891 -429057 167816 695007 610430 0 0 -666377 -639059 -658032 -647404 -505417 44106 349677 -810988 569492 629319 742931 562505 -617603 -687833 0 0 625481 679955 678427 627009 452304 9007 -323189 784500 -629318 -569492 -566083 -739354 -245961 95658 0 0 -50777 -99526 145007 5295 34596 103430 -582134 529021 -11718 162021 -109235 259538 0 0 68503 81800 -67604 -82699 -103431 -34596 605156 -552042 -165130 14828 -77735 2778 -155631 230588 0 0 39553 35405 19791 -94748 272960 -246472 1240583 -1267071 332 74626 -199565 124609 0 0 -21827 -53131 157057 -82100 -249937 223450 -1010902 1037390 27637 37510 35982 29165 0 0 -124585 59437 -73064 7917 4787 -27808 -68533 3385 -15587 -49560 0 0 -52264 117410 -4339 69486 -234468 257488 283629 366333 -337431 -312531 0 0 -500790 -149171 306088 343874 -304024 -345938 319705 330257 0 0 145594 504368 -346984 -302983 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1269190 -1167824 -333859 47009 -250163 148797 173981 112870 248072 15349 0 0 93424 193426 -404927 303561 -158933 -127918 -44082 145448 -15349 -248072 -1311009 1209642 -52657 339508 197577 -96211 -119972 -166878 -15349 -248072 0 0 -125624 -161227 -97059 198425 118443 168408 114225 -215592 248072 15349 20192 21626 268311 -226493 -145479 36805 -97198 -21142 -54047 -64293 0 0 -140934 259274 73367 44973 -36805 145479 64151 -105969 -522177 480360 -215725 173907 -36805 145479 28245 90096 132096 -13756 0 0 -245582 127242 -32877 -85463 -145479 36805 -153704 195522 752120 668422 583930 720586 -437029 -64956 740011 680531 198425 303561 -701017 -719525 0 0 -720586 -583929 -677219 -743324 468956 33029 -674070 -746472 -720585 -583929 507174 -5188 -671057 -749485 -97059 -404927 733217 687326 0 0 583929 720585 731228 689315 -379403 -122583 -188911 241496 32181 -84767 -108693 -40118 84457 64353 720586 -583929 0 0 108256 40555 -111706 -37104 259055 -311641 -121733 174321 30643 118166 -52258 -96553 583929 -720585 0 0 -54247 -94564 42753 106058 -134721 -63775 -1229712 1159567 -215592 145448 36805 145479 -87962 286458 126339 72157 0 0 -30870 -167626 56672 141824 1319265 -1249121 114225 -44082 -145479 -36805 -298554 100058 -85849 -112647 0 0 99824 98672 139259 114163 -324706 71284 15349 -248072 195522 -105969 -122583 33029 -149780 -103641 133608 119814 0 0 -107059 -146362 -61810 315232 248072 -15349 -153704 64151 -379403 468956 109290 144132 -187617 -65805 0 0 0 0 -161227 -125624 168407 118443 1209642 -1311008 339508 -52657 -96211 197577 -166878 -119972 -248072 -15349 0 0 193426 93424 -127918 -158933 -1167824 1269190 47009 -333859 148797 -250163 112870 173981 15349 248072 -13756 132096 0 0 127242 -245582 -85463 -32877 480360 -522177 173907 -215725 145479 -36805 90095 28244 -64293 -54047 0 0 259274 -140934 44973 73367 21626 20192 -226493 268311 36805 -145479 -21142 -97198 687326 733216 0 0 689315 731228 -746472 -674071 -583929 -720585 -5188 507174 -749485 -671057 -719525 -701017 0 0 -743324 -677219 668422 752120 720585 583929 -64956 -437029 680532 740011 118166 30644 -96553 -52258 0 0 -94564 -54246 106058 42753 -311641 259055 174321 -121735 -40118 -108693 64353 84457 0 0 40555 108256 -37105 -111706 241496 -188911 -84767 32181 100058 -298554 -112648 -85849 0 0 98672 99824 141824 56672 -1249121 1319265 286458 -87962 72157 126339 0 0 -167626 -30870 -63775 -134722 1159568 -1229712 144132 109290 -65805 -187617 0 0 -146362 -107059 315232 -61810 -103641 -149780 119814 133608 0 0 114163 139259 71285 -324708 
1 198609 198611 -404751 -404751 206145 206145 206145 206145 -404751 -404751 198609 198609 198609 198609 -404751 -404751 206145 206145 206145 206145 -404751 -404751 198609 198609 -163562 -163563 -75567 -75567 321150 321149 2345 2345 723555 723556 -732263 -238849 2345 2346 321149 321149 -75567 -75567 -163563 -163562 540654 540654 -163563 -163562 -75567 -75567 321149 321150 2345 2345 723556 723555 -238849 -732263 2345 2345 321150 321149 -75566 -75567 -163563 -163562 540654 540654 -157584 -157585 -157583 -157584 -1287059 -1287059 75094 75095 75094 75094 1492309 486762 74133 74134 74133 74134 -1289314 -1289315 -163562 -163562 -157584 -157584 -157584 -157583 -1287059 -1287059 75094 75094 75095 75094 486762 1492309 74133 74134 74134 74133 -1289315 -1289315 -163562 -163562 -76475 -76475 565762 565762 -157585 -157584 -76476 -76475 321150 321150 475 476 -760043 -247910 746407 746407 476 475 321150 321149 -76475 -76476 565762 565762 -157584 -157584 -76475 -76477 321149 321149 476 476 -247911 -760043 746407 746408 475 476 321149 321149 -157584 -157584 321150 321149 -76476 -76475 475 476 746409 746408 -760042 -247911 475 476 -76476 -76475 -157584 -157584 321149 321150 -76475 -76476 476 475 746408 746409 -247911 -760043 475 476 -76476 -76475 75095 75095 -163563 -163562 -163562 -163562 -1289316 -1289316 74134 74133 74134 74133 1492309 486764 75095 75094 75095 75095 -163562 -163562 -163562 -163562 -1289316 -1289315 74133 74134 74134 74134 486764 1492309 75094 75094 2345 2345 -75567 -75567 540655 540655 -163563 -163562 321149 321150 -75567 -75567 2346 2345 -732263 -238850 2345 2345 -75568 -75566 540655 540655 -163562 -163563 321151 321148 -75567 -75567 2345 2344 -238850 -732263 -732263 -238851 2345 2344 -75567 -75568 -163563 -163562 -75568 -75567 321149 321150 2345 2345 723557 723557 -238850 -732263 2345 2345 -75568 -75567 -163562 -163562 -75567 -75567 321149 321150 2345 2345 723557 723557 75095 75094 1492309 486764 74134 74133 74134 74133 -157584 -157584 -157585 -157584 -1287060 -1287059 75094 75095 75094 75095 486764 1492309 74133 74134 74133 74134 -157584 -157584 -157584 -157584 -1287060 -1287060 75094 75095 476 475 -760043 -247911 476 475 -76475 -76476 565762 565763 -157583 -157584 -76475 -76476 475 476 -247912 -760042 477 473 -76476 -76476 565762 565762 -157584 -157584 -76476 -76475 -76475 -76476 476 475 -760043 -247911 476 476 -76476 -76476 -157584 -157584 321149 321150 -76476 -76475 475 476 -247910 -760043 476 476 -76476 -76475 -157584 -157584 321150 321149 74133 74135 74133 74133 1492309 486762 75095 75094 75094 75094 -163562 -163562 74133 74133 74134 74133 486762 1492308 75095 75094 75095 75094 -163563 -163562 -75567 -75568 2345 2345 -732263 -238850 2345 2345 -75568 -75566 -75567 -75567 2345 2344 -238850 -732263 2345 2345 -75567 -75973 
0 -352702 -352702 4350 4350 348352 348351 348352 348352 4350 4350 -352701 -352701 -352701 -352701 4350 4350 348352 348351 348352 348352 4350 4350 -352702 -352702 -276397 -276397 43081 43082 -3451 -3452 86954 86954 -1071030 -1071030 1300396 424163 86954 86954 -3451 -3451 43080 43082 -276397 -276396 -1174022 -1174022 -276397 -276397 43081 43081 -3452 -3451 86953 86955 -1071030 -1071030 424163 1300396 86955 86954 -3451 -3451 43081 43081 -276397 -276397 -1174022 -1174022 279848 279848 279848 279849 118792 118793 43903 43904 43903 43904 -16038 -5231 -45507 -45507 -45506 -45507 -91103 -91104 -276396 -276397 279849 279848 279849 279848 118793 118792 43904 43903 43903 43903 -5231 -16038 -45507 -45507 -45507 -45507 -91104 -91103 -276397 -276397 -41447 -41447 1162131 1162131 279849 279848 -41448 -41446 -3452 -3452 -86984 -86984 -1284358 -418932 1055231 1055230 -86984 -86984 -3451 -3452 -41447 -41447 1162132 1162131 279848 279848 -41446 -41447 -3452 -3452 -86985 -86985 -418933 -1284357 1055230 1055231 -86984 -86985 -3452 -3451 279849 279848 -3452 -3452 -41447 -41446 -86984 -86985 1055232 1055232 -1284357 -418933 -86985 -86984 -41447 -41447 279848 279849 -3452 -3452 -41446 -41448 -86985 -86985 1055231 1055232 -418933 -1284357 -86985 -86984 -41447 -41447 43903 43903 -276397 -276396 -276396 -276397 -91101 -91102 -45508 -45507 -45508 -45507 -16038 -5233 43903 43903 43904 43903 -276397 -276397 -276397 -276396 -91102 -91101 -45508 -45508 -45507 -45507 -5233 -16038 43903 43903 86955 86954 43082 43081 -1174024 -1174024 -276397 -276397 -3452 -3451 43082 43082 86955 86954 1300396 424166 86954 86955 43081 43082 -1174024 -1174024 -276397 -276397 -3451 -3452 43081 43081 86955 86955 424166 1300396 1300395 424164 86954 86954 43082 43081 -276397 -276396 43081 43081 -3452 -3451 86954 86955 -1071029 -1071029 424164 1300396 86954 86954 43081 43082 -276396 -276397 43081 43082 -3451 -3452 86954 86954 -1071029 -1071029 43903 43903 -16038 -5232 -45508 -45507 -45507 -45507 279849 279849 279848 279849 118790 118790 43904 43903 43903 43903 -5232 -16038 -45507 -45507 -45507 -45507 279849 279849 279849 279848 118790 118790 43903 43903 -86985 -86984 -1284357 -418934 -86984 -86985 -41447 -41447 1162132 1162133 279849 279848 -41447 -41448 -86984 -86984 -418934 -1284357 -86984 -86985 -41447 -41447 1162133 1162132 279848 279848 -41448 -41447 -41447 -41448 -86985 -86984 -1284357 -418933 -86985 -86984 -41447 -41447 279848 279848 -3451 -3451 -41448 -41447 -86984 -86984 -418934 -1284357 -86985 -86984 -41447 -41447 279848 279848 -3451 -3451 -45507 -45506 -45507 -45507 -16039 -5230 43903 43904 43904 43903 -276396 -276397 -45507 -45507 -45507 -45506 -5230 -16039 43903 43903 43903 43904 -276398 -276397 43081 43081 86954 86954 1300396 424163 86954 86954 43080 43082 43081 43081 86954 86953 424162 1300396 86954 86954 43081 43080 
0 50048 50049 56394 56395 4995 4995 -106443 -106443 45053 45054 61389 61390 -50049 -50048 -56395 -56394 -4995 -4995 106443 106443 -45054 -45053 -61390 -61389 -370397 -370398 -11050 -11054 196246 196234 360611 360621 -1196754 -1196754 -90666 820533 31432 31439 -156778 -156774 318122 318135 -17382 -17381 121794 121794 -370399 -370395 -11056 -11048 196234 196246 360612 360620 -1196754 -1196754 820534 -90666 31437 31435 -156774 -156777 318136 318121 -17383 -17380 121794 121794 -213622 -213622 174159 174156 -1089469 -1089469 393332 393333 31734 31739 -102163 924577 554 556 362150 362154 -121794 -121795 17381 17382 -213621 -213621 174155 174159 -1089469 -1089470 393331 393333 31740 31736 924578 -102164 555 558 362152 362150 -121794 -121794 17381 17381 -37794 -37789 1089469 1089470 -174158 -174156 -996 -984 156777 156773 35877 35879 -9049 81892 -1196754 -1196754 72685 72672 196247 196234 -37788 -37793 1089470 1089469 -174155 -174160 -983 -1000 156774 156778 35877 35881 81892 -9049 -1196754 -1196754 72681 72675 196234 196246 213621 213622 156778 156773 -351604 -351591 -391855 -391855 1196754 1196754 192830 -1745111 -355060 -355050 -388402 -388394 213620 213622 156772 156779 -351591 -351605 -391851 -391857 1196753 1196754 -1745111 192830 -355059 -355051 -388396 -388400 357651 357649 -370394 -370399 17380 17381 121795 121794 -42970 -42977 318619 318619 -81618 738642 -3943 -3942 357653 357653 -370400 -370396 17383 17382 121795 121795 -42977 -42976 318623 318622 738642 -81618 -3943 -3949 396298 396295 32488 32471 -121795 -121795 -17381 -17382 -196247 -196233 361655 361662 67120 67115 -111212 1006468 396301 396295 32472 32484 -121794 -121795 -17381 -17381 -196233 -196247 361663 361657 67123 67110 1006468 -111212 90667 -820533 -31435 -31436 -318121 -318136 370395 370400 11048 11056 -196246 -196235 -360619 -360612 1196754 1196754 -820533 90667 -31439 -31432 -318135 -318122 370399 370396 11053 11051 -196235 -196246 -360621 -360611 1196753 1196754 -31736 -31740 102163 -924578 -558 -555 -362149 -362152 213621 213621 -174158 -174156 1089470 1089470 -393333 -393331 -31739 -31734 -924577 102163 -556 -554 -362154 -362150 213622 213622 -174156 -174158 1089470 1089470 -393333 -393332 -35881 -35877 9049 -81892 -72675 -72681 37793 37788 -1089470 -1089469 174160 174155 1000 983 -35879 -35877 -81892 9049 -72672 -72685 37788 37794 -1089470 -1089470 174156 174158 984 996 351606 351591 391858 391851 -192830 1745111 355051 355059 388400 388395 -213622 -213620 -156779 -156772 351591 351604 391856 391854 1745111 -192830 355050 355060 388394 388402 -213622 -213621 -156773 -156779 42976 42978 -318622 -318623 81618 -738642 3949 3943 -357654 -357653 370397 370399 42976 42970 -318619 -318619 -738642 81618 3942 3943 -357649 -357650 370398 370395 -361657 -361662 -67110 -67123 111212 -1006468 -396295 -396301 -32484 -32472 -361662 -361655 -67115 -67120 -1006468 111212 -396295 -396298 -32471 -32492 
0 29496 29496 -20123 -20123 -67168 -67169 -9374 -9373 96666 96666 -87292 -87293 -29496 -29496 20123 20123 67170 67169 9374 9374 -96666 -96666 87292 87292 -32616 -32621 9032 9037 -70024 -70025 196984 196991 620673 620673 -53434 483596 -51382 -51378 -336375 -336376 257404 257400 233735 233729 -1254221 -1254221 -32620 -32616 9035 9036 -70024 -70024 196990 196983 620673 620673 483596 -53434 -51377 -51382 -336376 -336374 257404 257399 233729 233735 -1254221 -1254221 303756 303758 102643 102643 -822006 -822006 -130589 -130594 56941 56946 36454 -329916 -9959 -9959 -197497 -197491 1254220 1254220 -233736 -233730 303757 303756 102641 102644 -822006 -822006 -130595 -130588 56944 56941 -329916 36455 -9962 -9957 -197495 -197491 1254220 1254220 -233730 -233735 -48336 -48336 822007 822007 -102641 -102641 -427294 -427294 336374 336375 -41847 -41850 121680 -1101221 620675 620675 -420805 -420807 -70024 -70024 -48336 -48334 822007 822007 -102641 -102643 -427295 -427295 336375 336375 -41848 -41847 -1101221 121681 620675 620675 -420808 -420807 -70025 -70025 -303755 -303757 336373 336376 -245457 -245459 179985 179988 -620673 -620673 16980 -153681 -198972 -198969 133500 133499 -303758 -303756 336377 336374 -245459 -245461 179989 179989 -620673 -620673 -153680 16980 -198971 -198973 133500 133503 236855 236847 -32616 -32620 -233736 -233730 -1254220 -1254220 438315 438312 250779 250777 -175118 1584817 424383 424387 236848 236854 -32620 -32618 -233729 -233736 -1254220 -1254220 438313 438313 250782 250775 1584816 -175118 424388 424383 -170460 -170452 -439235 -439238 1254219 1254219 233735 233729 70025 70024 -190872 -190870 -418824 -418821 158138 -1431136 -170453 -170458 -439236 -439239 1254219 1254219 233729 233735 70024 70024 -190873 -190867 -418821 -418824 -1431136 158138 53437 -483596 51382 51378 -257399 -257403 32615 32620 -9036 -9035 70025 70024 -196983 -196990 -620675 -620675 -483596 53437 51379 51382 -257400 -257404 32621 32615 -9037 -9032 70024 70023 -196991 -196983 -620675 -620675 -56941 -56944 -36455 329916 9957 9962 197493 197495 -303755 -303757 -102644 -102641 822006 822006 130587 130595 -56946 -56941 329916 -36455 9959 9959 197491 197497 -303758 -303756 -102641 -102643 822006 822006 130595 130589 41847 41848 -121682 1101220 420807 420808 48334 48336 -822005 -822005 102644 102641 427295 427295 41850 41847 1101220 -121682 420807 420805 48336 48336 -822005 -822005 102641 102643 427294 427294 245461 245459 -179989 -179989 -16982 153680 198973 198971 -133503 -133500 303756 303758 -336375 -336376 245459 245457 -179988 -179986 153680 -16982 198969 198972 -133499 -133500 303758 303755 -336375 -336374 -438313 -438313 -250775 -250782 175118 -1584817 -424383 -424388 -236854 -236848 32616 32619 -438311 -438315 -250777 -250779 -1584817 175118 -424387 -424383 -236847 -236856 32620 32616 190868 190874 418825 418821 -158135 1431137 170458 170453 439239 439236 190870 190872 418821 418824 1431137 -158135 170452 170460 439238 439231 
0 89691 89691 -88510 -88510 82962 82962 -1181 -1181 6729 6729 -5548 -5548 -89691 -89691 88510 88511 -82963 -82963 1181 1180 -6728 -6728 5548 5548 -4104 -4112 447819 447835 -307997 -307994 178619 178622 -903628 -903628 -162482 1470464 443987 443988 -23409 -23418 182463 182456 -288687 -288692 -1022789 -1022789 -4111 -4105 447830 447823 -307994 -307998 178624 178616 -903628 -903628 1470464 -162482 443995 443980 -23420 -23408 182460 182460 -288692 -288688 -1022789 -1022789 19306 19307 312102 312105 878272 878271 -170256 -170264 -443290 -443281 160343 -1451109 -447945 -447939 -174917 -174916 1022789 1022789 288687 288692 19304 19306 312106 312104 878271 878272 -170259 -170255 -443284 -443292 -1451109 160343 -447947 -447943 -174917 -174910 1022789 1022789 288694 288688 443839 443827 -878271 -878271 -312103 -312104 134803 134801 23408 23418 444653 444646 -150293 1360152 -903628 -903627 135617 135622 -307997 -307994 443829 443841 -878271 -878271 -312106 -312103 134798 134803 23419 23409 444655 444648 1360151 -150293 -903627 -903628 135618 135617 -307996 -307997 -19305 -19305 23409 23418 -129928 -129930 121682 121685 903627 903627 2139 -19355 -187346 -187349 179108 179096 -19305 -19307 23418 23409 -129933 -129929 121680 121689 903628 903627 -19355 2139 -187348 -187350 179099 179108 129386 129381 -4105 -4112 288688 288693 -1022788 -1022787 -82387 -82389 190644 190639 -12190 110312 -143651 -143641 129379 129386 -4111 -4104 288692 288688 -1022787 -1022788 -82383 -82391 190642 190639 110312 -12190 -143642 -143648 -121027 -121014 82272 82270 1022788 1022788 -288688 -288692 307998 307993 -183092 -183099 144341 144351 10051 -90958 -121021 -121021 82276 82267 1022788 1022788 -288694 -288686 307995 307997 -183104 -183089 144350 144344 -90957 10051 162482 -1470464 -443980 -443995 -182460 -182460 4105 4111 -447823 -447830 307998 307994 -178616 -178624 903627 903627 -1470464 162483 -443988 -443987 -182456 -182464 4112 4104 -447836 -447819 307995 307996 -178622 -178618 903627 903627 443292 443284 -160344 1451108 447941 447947 174910 174917 -19305 -19304 -312104 -312106 -878269 -878269 170255 170259 443280 443290 1451109 -160345 447939 447945 174916 174917 -19307 -19305 -312105 -312101 -878269 -878269 170264 170256 -444648 -444655 150294 -1360151 -135617 -135617 -443841 -443829 878271 878269 312103 312106 -134803 -134798 -444646 -444653 -1360151 150294 -135622 -135617 -443827 -443839 878269 878271 312104 312103 -134801 -134803 129929 129933 -121689 -121680 -2138 19355 187350 187348 -179108 -179099 19307 19306 -23410 -23419 129930 129928 -121685 -121682 19355 -2138 187349 187346 -179096 -179108 19305 19305 -23418 -23409 82391 82383 -190639 -190642 12189 -110312 143649 143642 -129386 -129379 4104 4112 82389 82387 -190639 -190643 -110312 12189 143641 143651 -129381 -129386 4112 4105 183089 183104 -144344 -144350 -10050 90957 121021 121021 -82267 -82276 183099 183092 -144351 -144341 90957 -10050 121014 121027 -82270 -82279 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 119814 101442 -346423 760164 -32543 -188710 -750143 336398 0 1 1 -4 663700 -249959 647632 -426375 120301 -534045 357610 -578866 4 4 39368 -260626 447032 -860779 174478 46780 739971 -326228 1 1 -4 1 88482 -502227 -626339 405083 550367 -136624 -359761 581019 4 4 821846 -662664 91703 -250889 -2 -2 216251 -513917 752322 -454650 -1 5 -639830 937501 -761981 464313 -4 -5 -585539 426353 -800555 641370 -233637 392819 -2 -2 -562451 860121 293179 -590844 5 -1 740445 -1038111 91315 206355 -4 -4 512272 -353090 1146255 -1106442 2 2 -251831 230541 145032 -184848 -405082 426375 -442972 482786 0 -2 1 1 262991 -302807 33105 -54395 -100760 60941 2 2 253985 -232691 201170 -161354 626339 -647632 1195155 -1234974 -2 0 1 1 -252820 292637 40163 -18869 -661719 803652 -633957 492024 -398206 663615 -786612 521201 -1 -1 0 -2 966592 -701182 297793 -563204 659568 -801498 560690 -418758 -647292 381884 34425 230982 -1 -1 -1 0 -976761 711353 -643997 909403 13423 -17449 -32697 34848 -581019 578865 5 5 229519 -225495 1172293 -1176319 0 -1 255851 -251826 -1058922 1062947 105962 -108114 359761 -357610 5 5 -330133 326107 -501626 505650 -1 0 90351 -94376 -982779 845776 26358 110648 -5 -5 353089 -426353 18869 54395 199764 -336767 154326 -17320 0 2 230596 -93589 -126969 -10035 -5 -5 -512272 585539 -40163 -33105 -870429 1007436 -144155 7150 2 0 0 4 502227 -88482 136624 -550367 260626 -39368 860779 -447032 -46780 -174479 326229 -739971 -1 -1 4 0 249959 -663700 534045 -120300 -101442 -119815 -760164 346423 188710 32543 -336398 750142 -1 -1 590844 -293179 0 -5 1038111 -740445 -206355 -91315 -641370 800555 -392819 233638 2 2 -860121 562451 454651 -752322 -5 0 -937501 639830 -464313 761981 662664 -821846 250889 -91703 2 2 513917 -216251 1234974 -1195155 -1 2 -292637 252820 -60941 100760 -2 -2 232691 -253985 161354 -201170 -482786 442972 2 -1 302807 -262991 1106442 -1146255 -2 -2 -230541 251831 184848 -145032 -381884 647292 -230982 -34425 0 2 -711353 976761 -909403 643997 801499 -659568 418758 -560690 -663615 398206 -521201 786612 2 -1 701182 -966592 563204 -297793 -803652 661719 -492024 633957 -326107 330133 -505650 501626 0 1 94376 -90351 -1062947 1058922 108114 -105962 225495 -229519 1176319 -1172293 1 0 251826 -255851 17449 -13423 -34848 32697 -1007436 870430 -7148 144155 1 -2 93589 -230596 10035 126969 336767 -199764 17320 -154325 -2 1 -845776 982779 -110648 -26361 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 -277116 356804 1182710 -1033698 215190 -294878 -601988 452978 0 0 0 2 -315756 464766 -780514 860199 -71826 -77182 261584 -341271 -5 -5 20398 -100080 -913190 764186 -114671 194351 309359 -160352 0 0 4 0 -897316 748312 837550 -917234 546827 -397819 -323515 403197 -5 -5 163645 -420364 421987 -165266 7 8 375482 104574 164510 -644574 0 -10 -407425 -72638 -391826 871883 5 5 -256030 512754 -106606 363328 -522510 265791 8 8 -866917 386853 212017 268039 -9 0 676938 -196882 -83179 -396886 5 5 152032 -408751 -731849 838511 -8 -8 -341443 284405 -42436 -64221 917234 -860199 -855358 962020 0 5 0 0 487339 -593996 228252 -285293 1108385 -1215038 -8 -8 403371 -346335 533867 -427208 -837550 780513 -357713 251059 5 0 0 0 -194711 301369 -124256 181289 -244189 344710 746612 -847137 -329099 517077 118198 -306170 -1 -1 0 5 249826 -61849 -1313147 1125176 182259 -282784 -850614 951136 -47430 -140544 1094881 -906902 0 0 5 0 -542453 354478 821721 -633741 135001 -250806 -105634 167565 -403197 341271 -4 -4 317498 -201694 481750 -597554 0 -2 519893 -404090 -511534 627337 209637 -271563 323514 -261584 -4 -4 -587014 471210 -6750 122553 -2 0 -28464 -87341 128127 -322609 197303 -2825 5 4 408751 -512753 -181289 285293 -1308187 1113705 459829 -265351 1 -4 1084944 -890470 -466819 272342 4 5 -152032 256030 124255 -228252 833183 -638709 -167201 -27276 -4 1 1 -2 -748312 897316 397819 -546826 100080 -20398 -764186 913190 -194351 114670 160352 -309359 -1 0 -2 1 -464766 315756 77182 71827 -356803 277116 1033698 -1182710 294879 -215190 -452978 601988 0 -1 -268039 -212017 -2 9 196881 -676938 396886 83178 -363328 106606 -265791 522510 -7 -7 -386853 866917 644574 -164510 9 -2 72638 407425 -871883 391826 420364 -163644 165266 -421987 -7 -7 -104574 -375483 -251059 357713 1 -5 -301369 194711 1215038 -1108384 7 7 346335 -403370 427208 -533867 -962020 855358 -5 1 593996 -487339 -838511 731850 7 7 -284405 341444 64221 42436 140545 47430 906902 -1094881 1 -5 -354478 542453 633741 -821721 282784 -182258 -951136 850613 -517076 329100 306170 -118198 -5 1 61849 -249826 -1125176 1313147 -344710 244188 847137 -746612 -471210 587014 -122553 6749 -1 2 87341 28464 -627336 511534 271563 -209637 201694 -317498 597554 -481750 2 -1 404090 -519893 250806 -135002 -167565 105634 638709 -833182 27276 167201 0 4 890470 -1084944 -272342 466819 -1113706 1308187 265351 -459828 4 0 322609 -128127 2825 -197310 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -570351 548074 262098 -303749 -423708 445982 776818 -735161 -4 -5 0 7 720163 -761814 188288 -210565 138841 -97185 -361603 383877 -5 -4 604311 -582038 561307 -519651 294060 -316336 -248038 206389 -5 -4 7 0 -559682 601337 -14034 36307 -751455 709806 473505 -495781 -4 -5 30455 3507 700171 -734130 -1 -2 -989456 925949 639875 -576369 0 -2 527916 -464411 -473499 409993 4 5 313071 -347033 143801 -177762 -570521 604486 -2 -1 57255 6253 -745131 681621 -2 0 295484 -358994 1086118 -1022610 5 4 -510351 544314 239078 86776 2 2 -795408 621150 727496 -1053348 -36307 210564 327629 -1775 0 2 -4 -4 320742 -646594 -358509 184253 -344330 18480 2 2 683502 -509249 204705 121147 14034 -188288 -167148 -158702 2 0 -4 -4 -849517 1175369 555788 -381534 64782 -194429 -146114 275763 355730 -598169 -707077 949511 4 4 0 -5 58705 -301145 -216105 458540 47121 82526 -51163 -78481 -250477 492910 546598 -789033 5 5 -4 0 470066 -227634 -716097 473659 -334345 543604 -533507 421600 495781 -383877 -5 -4 231725 -440982 -286141 495401 0 4 1022222 -1231478 439601 -648856 730784 -618882 -473506 361603 -4 -5 -1055128 1264386 -326473 117219 5 -1 -90020 299277 226909 -595816 -651570 1020477 4 5 -544313 347033 381534 -184253 250633 -619541 580816 -211908 0 0 -387387 756296 -171834 -197074 5 4 510351 -313072 -555788 358509 361985 6923 -1109590 740682 0 0 1 -7 -601338 559682 -709805 751455 582038 -604311 519651 -561307 316336 -294060 -206389 248038 5 2 -5 1 761814 -720163 97185 -138841 -548074 570351 303749 -262098 -445982 423708 735161 -776818 4 5 -681621 745131 0 2 358994 -295484 1022610 -1086118 177762 -143801 -604486 570521 2 1 -6253 -57255 576369 -639875 2 0 464411 -527917 -409993 473499 -3507 -30454 734130 -700171 1 2 -925949 989456 158702 167148 0 -2 -1175369 849517 -18480 344330 -2 -2 509249 -683501 -121147 -204705 1775 -327629 -2 0 646594 -320742 -86776 -239078 -1 -1 -621150 795409 1053348 -727496 -492910 250477 789035 -546598 -1 5 227634 -470066 -473659 716097 -82526 -47121 78481 51163 598169 -355729 -949511 707077 5 -1 301145 -58705 -458540 216105 194430 -64782 -275763 146114 -1264386 1055128 -117219 326472 0 -5 -299277 90020 648856 -439601 618882 -730784 440982 -231725 -495401 286141 -4 0 1231478 -1022222 -543604 334345 -421600 533506 -6923 -361985 -740683 1109591 0 0 -756296 387387 197074 171834 619541 -250633 211908 -580815 0 0 595816 -226909 -1020476 651562 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 213747 -9263 289937 92445 -127697 -76786 590589 -972963 2 1 0 5 -89197 471579 -90318 294802 -814737 432364 -850334 645854 -4 -4 -265694 61212 -486397 104022 -94625 299109 -713062 1095444 1 2 5 1 -156267 -226108 48741 -253224 -235794 618176 824418 -619932 -4 -4 629386 -681330 -70011 121962 1 0 -646433 743574 276895 -374036 1 -3 -922171 825032 811385 -714244 6 6 792433 -740483 -670959 722910 292337 -344281 0 1 942456 -1039595 689345 -592203 -3 1 725709 -628568 239151 -336292 6 6 -729784 677838 247269 -325014 1 1 240896 -199319 -207420 285168 253226 -294799 -936976 859231 2 1 1 1 -137434 215182 75171 -33594 718973 -641222 1 1 -214976 173399 -88602 10854 -48738 90319 691512 -613761 1 1 1 1 259911 -337659 -137817 96241 -800267 577945 314257 -91931 -789272 373535 568150 -152409 0 1 1 1 506263 -922000 158904 256837 774348 -552025 -251607 29287 -176968 592706 -322680 -93054 1 0 1 1 -628740 1044478 137122 -552856 -1350367 1301902 119116 -93195 619934 -645851 -4 -3 -115078 163551 225869 -274335 0 5 -281429 329902 384131 -335658 -181762 155844 -824415 850337 -4 -4 311546 -360010 -1276402 1324874 5 0 -14589 -33876 1024322 -907174 137941 -255088 6 6 -677836 740485 -96238 33595 386864 -269716 -154990 37843 1 -4 -778854 661707 58521 58625 6 6 729786 -792430 137819 -75169 663672 -780820 277466 -160319 -3 1 1 -3 226110 156269 -618174 235796 -61210 265696 -104020 486399 -299107 94627 -1095442 713064 1 1 -3 1 -471577 89199 -432362 814739 9265 -213745 -92442 -289935 76788 127699 972965 -590587 0 1 592206 -689343 0 5 628570 -725707 336294 -239149 -722909 670961 344283 -292335 2 1 1039597 -942453 374037 -276894 5 1 -825029 922173 714246 -811383 681332 -629384 -121960 70012 1 2 -743572 646435 613763 -691510 1 2 337660 -259909 641224 -718971 1 0 -173397 214978 -10852 88604 -859229 936978 2 1 -215180 137436 325016 -247267 0 0 199320 -240894 -285166 207422 -592704 176970 93056 322682 1 1 -1044476 628742 552858 -137120 552027 -774347 -29285 251609 -373533 789273 152412 -568148 1 1 922002 -506261 -256835 -158902 -577943 800270 91932 -314255 360012 -311544 -1324873 1276404 1 -3 33878 14591 335660 -384129 -155842 181764 -163549 115080 274337 -225867 -4 1 -329900 281431 -1301900 1350369 93197 -119114 780821 -663670 160321 -277464 0 5 -661706 778856 -58623 -58519 269718 -386862 -37840 154991 5 0 907176 -1024320 255090 -138339 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 0 1 1 1 1 2 2 0 1 1 1 -598131 641911 623416 -541542 -486069 442290 105142 -187007 -4 -3 0 6 632728 -550854 -21689 65472 650016 -731881 231061 -274841 0 -1 557524 -601307 233608 -315476 540109 -496324 596805 -514929 -3 -4 6 1 -824595 742727 203059 -246840 -394674 476551 -82509 126291 -1 0 215152 -255756 -658181 698790 -4 -4 708350 -632415 753202 -829131 1 3 224532 -300461 657370 -581435 2 1 -59863 100469 -33781 74387 604149 -644750 -4 -4 222627 -298553 -546320 622252 3 1 632491 -556559 -912700 836774 1 2 256883 -297488 119051 220107 6 6 486507 -667877 -71783 -267372 246844 -65469 -92370 431529 0 1 -3 -4 -1267617 928463 -680391 499024 87832 -426986 6 6 -635058 816428 -859188 1198346 -203057 21691 -99498 -239656 1 0 -4 -3 565678 -226520 483373 -302001 -43475 97514 205758 -259791 510362 -409318 792480 -893528 6 6 1 -7 567507 -466463 260994 -362041 192028 -246062 -8735 62776 -717245 616198 -600612 701657 6 6 -7 1 134432 -235480 669977 -568932 240350 37440 -772505 623952 -126291 274843 0 -1 -1314472 1036689 432576 -154787 1 6 83349 -361131 -447227 169448 575483 -426934 82511 -231059 -1 0 457453 -179665 -177237 -100543 6 1 -1014319 1292107 75252 293174 -1176001 807580 3 2 297490 -100467 302004 -499022 -97423 465849 152546 -520965 1 3 116624 -485040 318981 49442 2 3 -256883 59863 -483371 680393 -157907 -210510 -854485 1222909 3 1 1 -4 -742725 824598 -476550 394676 601309 -557522 315478 -233606 496326 -540106 514931 -596803 6 6 -4 2 550856 -632726 731883 -650014 -641909 598132 541544 -623414 -442287 486071 187009 -105140 6 6 -622250 546322 2 -1 556561 -632488 -836772 912702 -74385 33783 644752 -604147 5 6 298555 -222625 829133 -753200 -1 2 300463 -224530 581437 -657367 255758 -215150 -698788 658183 6 5 632417 -708348 239658 99500 0 1 226522 -565676 426988 -87830 -3 -4 -816425 635060 -1198344 859190 -431527 92372 0 1 -928461 1267619 -220105 -119049 -3 -3 667879 -486506 267374 71785 -616196 717247 -701655 600614 -1 9 235482 -134430 568934 -669975 246063 -192026 -62773 8738 409320 -510360 893530 -792479 8 0 466465 -567505 362043 -260992 -97512 43477 259793 -205756 179667 -457451 100545 177239 2 -4 -1292104 1014321 -169446 447229 426936 -575481 -1036687 1314474 154789 -432574 -4 2 361133 -83347 -37438 -240348 -623951 772506 210512 157909 -1222907 854487 1 -1 485042 -116621 -49440 -318979 -465847 97425 520967 -152544 -1 1 -293172 -75250 -807579 1175597 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 1 0 0 0 0 571395 -544307 -169526 220183 -816653 789565 447835 -498493 -2 -2 1 -1 -788552 839209 -271443 298534 981694 -1032352 207033 -234123 2 4 -630718 603625 -670053 619392 845968 -818874 720784 -670124 -2 -2 -1 1 508244 -558906 93765 -120855 -843187 893848 40280 -13188 4 4 -28922 -30400 177660 -118340 -5 -5 50390 60541 -665185 554260 0 7 -577975 467050 -200312 311243 -5 -4 -91858 151178 -148759 208077 -206971 147651 -5 -4 -282828 171904 793198 -682269 7 0 -261599 372529 61810 -172734 -4 -5 42666 -101987 -327056 -5199 5 5 -197472 375151 1220117 -887864 120855 -298534 -409003 76749 0 -2 -2 -1 -231657 563910 -704328 882008 455065 -122814 5 5 -49840 -127838 -987676 655424 -93764 271443 128696 203554 -2 -1 -1 -2 -936959 604707 753522 -931196 48735 -19421 156898 -186209 901170 -846360 -73780 18965 2 2 0 -5 714438 -659628 -368562 313746 198579 -227889 -206088 235400 -1029183 974369 354081 -299273 2 2 -5 0 454179 -508992 136117 -81309 278374 184094 488450 -735765 13188 234123 2 4 375080 -837547 403210 59257 1 0 -788740 326274 -406383 -56081 -439261 686571 -40280 -207033 4 2 464497 -2031 -264704 -197761 1 0 1021182 -558715 -16984 -74998 -471988 563975 -4 -4 101987 -151177 931196 -882008 -340177 248195 -1212044 1304030 0 5 297292 -205303 1311566 -1403551 -4 -4 -42666 91857 -753522 704328 201675 -109686 43427 -135412 5 0 0 1 558906 -508244 -893848 843187 -603625 630718 -619392 670053 818874 -845967 670125 -720784 2 2 2 0 -839209 788552 1032352 -981694 544307 -571396 -220183 169526 -789565 816653 498493 -447835 2 2 682269 -793199 1 -5 -372529 261599 172734 -61810 -208077 148759 -147651 206972 5 4 -171904 282828 -554260 665185 -5 1 -467050 577975 -311243 200312 30401 28922 118340 -177659 4 5 -60541 -50390 -203554 -128696 -1 2 -604708 936959 122814 -455065 -4 -4 127838 49840 -655424 987676 -76749 409003 2 -1 -563910 231657 5199 327055 -4 -4 -375151 197473 887864 -1220117 -974369 1029183 299273 -354081 -1 5 508992 -454179 81309 -136118 227889 -198579 -235400 206089 846360 -901170 -18965 73780 5 -1 659627 -714439 -313746 368562 19421 -48734 186209 -156898 2029 -464497 197761 264704 1 -1 558716 -1021182 56081 406383 -686571 439260 837547 -375080 -59257 -403210 0 0 -326274 788740 -184094 -278374 735764 -488450 109686 -201675 135412 -43427 1 -4 205303 -297292 1403551 -1311566 -248195 340178 -1304030 1212043 -4 1 74998 16984 -563975 471981 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1 -1970575 1970575 0 0 0 0 0 0 0 1 -1 0 1916593 -1916593 0 0 0 0 0 0 -1 1 1970575 -1970575 0 0 0 0 0 0 0 0 1 -1 -1916593 1916593 0 0 1 0 -1356691 1356691 -1 0 0 0 0 0 0 0 0 0 1021917 -1021916 0 0 0 0 0 0 1356691 -1356691 0 0 0 0 0 0 0 0 1 0 -1021916 1021917 0 0 0 0 948658 -948658 0 0 0 0 0 0 0 0 0 0 -559902 559902 0 0 0 0 0 0 -948658 948658 0 -1 0 0 0 0 0 0 0 0 559902 -559902 -1 0 0 0 0 0 0 1 0 0 0 1 -559902 559902 0 0 0 0 0 0 0 0 0 0 0 0 0 0 559902 -559902 0 0 0 0 -1 0 0 0 0 0 1 -1 1021917 -1021916 0 0 -1 1 0 0 0 0 1 -1 0 0 -1 1 -1021916 1021917 0 0 0 0 0 0 0 0 0 0 0 0 1916593 -1916593 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 -1916593 1916593 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 -1970575 1970575 0 0 0 0 0 1 0 0 0 0 0 0 1 -1 1970575 -1970575 0 0 0 0 0 0 1 -1 0 0 0 0 -1356691 1356691 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1356692 -1356691 0 1 0 0 0 0 0 1 0 0 948658 -948658 0 0 0 0 0 0 0 0 0 0 0 0 -948658 948658 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 -1 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 -6 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 42296 -42295 -1 0 0 0 0 0 0 0 0 0 -460027 460027 0 0 0 0 0 0 0 0 -42295 42296 0 0 0 0 0 0 0 0 0 0 460026 -460027 0 0 0 0 -1429805 1429806 0 0 0 0 0 -1 0 0 0 0 1685421 -1685420 0 0 0 0 0 0 1429806 -1429805 0 0 0 0 0 0 0 0 0 0 -1685420 1685421 0 1 0 0 -1727716 1727715 0 0 0 0 0 0 0 0 1 0 1889831 -1889832 0 0 0 0 0 0 1727715 -1727716 0 0 0 0 0 0 0 0 0 0 -1889832 1889831 0 0 0 0 0 0 0 0 0 0 0 0 1889831 -1889832 1 0 0 0 0 0 0 0 0 0 0 1 0 0 -1889832 1889831 0 1 0 0 0 0 0 1 0 0 0 0 1685420 -1685420 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1685420 1685420 0 0 0 1 0 0 0 0 0 0 0 0 -460026 460027 0 0 0 0 0 0 0 0 0 0 0 0 0 0 460027 -460026 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 42296 -42295 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -42295 42296 0 0 0 0 0 0 0 0 0 0 0 0 -1429805 1429805 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1429805 -1429805 0 0 0 0 1 0 0 0 0 0 -1727716 1727715 0 0 0 0 0 0 0 1 0 0 0 0 1727716 -1727716 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -9 
0 -12185 12185 -215818 215818 77608 -77608 -843615 843615 359986 -359986 65863 -65863 -12185 12185 -215818 215818 77608 -77608 -843615 843615 359986 -359986 65863 -65863 -51278 32579 -265969 262572 -83016 64317 -1101884 1098488 3184 -4630 11814 -13423 192414 -195811 394118 -412816 711894 -715290 1611218 -1629918 3185 -4630 -279924 298624 81828 -78431 -1211628 1230328 247746 -244350 4630 -3185 13423 -11813 319657 -316261 -275017 293717 1289752 -1286356 -1058771 1077470 4630 -3184 -86633 -244569 -707967 376765 8553 -34156 -781331 721175 -77546 17390 209237 -237748 -131871 71714 918193 -978350 8553 -34157 1229281 -1560484 205734 125468 -586676 917878 34158 -8552 625059 -564902 106456 -46301 237747 -209238 -52270 112426 1083453 -1023295 34158 -8552 -1128206 1459409 197472 -175839 -45441 54648 440730 -321630 219912 -198279 -293716 412816 257129 -235497 -75242 85494 -45441 54648 -468805 490437 -463567 582668 -168561 146928 -54648 45441 111718 -230818 -376184 354552 275017 -394118 254942 -276574 -85494 75242 -54648 45441 -385333 363701 564644 -683744 -351681 -942963 -252866 -1041777 -390348 155202 85911 -321057 -45441 -54648 817892 -929336 -554365 319218 -367910 132763 904129 390516 353943 940701 419260 -184113 426160 -191014 54648 45441 929336 -817892 -299773 534920 211636 23509 737743 -637402 203089 349359 -1077470 1629919 8553 34158 -94452 194792 1041271 -940930 -349010 396564 33957 66384 -708832 608491 -102013 -450434 1058771 -1611218 -34157 -8552 -89689 -10652 960374 -1060716 -396565 349010 -190230 89889 938332 -919973 -370122 388481 3185 4630 -1459408 1560484 683744 -582669 837801 -819443 -355967 374325 -63855 72555 -426261 407902 185982 -204340 -4630 -3184 1128205 -1229281 -564643 463567 1163844 -1182203 -498172 479814 -72555 63855 11813 -13423 316260 -319657 1286356 -1289752 -298624 279924 78432 -81828 -1230328 1211628 244350 -247746 3184 -4629 13423 -11813 195810 -192414 715290 -711894 -32579 51278 -262573 265969 -64316 83016 -1098488 1101885 4631 -3184 46301 -106456 209237 -237748 -112426 52270 1023295 -1083453 -125468 -205734 -917878 586676 8552 -34157 564903 -625059 -17390 77546 237748 -209238 -71715 131871 978349 -918193 244568 86634 -376765 707968 34158 -8552 -721175 781332 276573 -254942 -75241 85493 -363702 385334 -146929 168560 -45440 54648 230819 -111718 -354552 376185 235497 -257129 -85495 75242 -490437 468804 175840 -197472 -54648 45441 321630 -440731 198278 -219911 184113 -419260 191014 -426161 817892 -929336 -534920 299773 -23509 -211638 -390515 -904128 -940702 -353942 -155202 390349 321058 -85911 929337 -817892 -319218 554365 -132763 367910 942963 351681 1041777 252866 10652 89689 1060716 -960375 -349010 396565 -89889 190230 -608491 708832 450435 102013 -194793 94451 940930 -1041271 -396565 349010 -66384 -33957 637402 -737744 -349358 -203090 1182202 -1163844 -479813 498171 -63854 72555 -407902 426260 204340 -185982 819443 -837801 -374326 355967 -72556 63855 919974 -938332 -388481 370116 
1 198280 -198278 631123 -631121 -249749 249751 -384462 384464 -484824 484826 124460 -124458 198280 -198278 631123 -631122 -249749 249751 -384462 384464 -484824 484826 124460 -124458 238427 65862 827496 -772226 -915455 1219745 296045 -240775 19145 4380 -192233 218428 -521823 577093 -1045220 1349510 870583 -815313 392792 -88502 19147 4380 730119 -1034405 -234912 179646 325445 -629731 854302 -909567 -4379 -19145 -218426 192236 -975640 920374 661946 -966232 41635 -96901 -1136822 832535 -4379 -19145 -23334 991880 387599 580948 8679 66200 -366454 542373 52004 123914 -611879 695253 542457 -366538 444762 -268843 8680 66201 1192436 -223888 -359939 -608603 -977608 9066 -66198 -8678 71153 -247066 -522462 346547 -695251 611880 50127 -226042 467456 -643371 -66199 -8677 -1001434 32891 -773606 703993 -37621 7992 -365321 -17953 -569299 499686 966234 -1349507 -625331 555719 242135 -275126 -37622 7992 441061 -510673 676458 -1059731 303149 -233533 -7990 37624 -378709 761987 273997 -204380 -661944 1045221 -872131 941747 275129 -242134 -7990 37623 709286 -639670 -485456 868734 -982990 392980 -1205232 615221 98029 -205192 -901618 794456 -37621 -7990 372742 -423529 679798 -786960 302337 -409498 238961 351054 1396233 -806219 -568486 675652 -595844 703010 7992 37624 423530 -372740 470549 -363383 -597639 704805 3964 -139101 121474 -865503 -832533 88504 8680 -66198 129417 -264553 546747 -681883 470044 -534088 -414494 279358 -474421 609562 69527 674506 1136823 -392790 66200 -8677 463166 -328026 365471 -230331 534090 -470042 119192 15947 -424623 459317 700478 -665785 19146 -4379 -32890 223890 -868732 1059733 977025 -942331 393245 -358552 -120662 137107 -1072839 1038150 -107894 73205 4379 -19145 1001436 -1192433 485458 -676455 -64806 30117 757102 -791792 -137104 120664 -192233 218428 -920372 975641 96903 -41634 1034407 -730117 -179644 234915 629733 -325443 909569 -854299 19146 4380 -218426 192236 -577091 521824 815315 -870582 -65860 -238426 772228 -827494 -1219743 915457 240777 -296043 -4378 -19144 -346545 522464 -611878 695253 226044 -50123 643373 -467454 608605 359942 -9064 977610 8680 66201 247068 -71150 -123912 -52003 -695251 611881 366540 -542455 268846 -444761 -991879 23336 -580946 -387597 -66198 -8678 -542371 366456 -941745 872132 242136 -275127 639672 -709285 233534 -303147 -37622 7992 -761984 378711 204382 -273995 -555717 625333 275128 -242134 510675 -441059 -703991 773608 -7990 37624 17955 365323 -499684 569300 -675650 568488 -703008 595846 372742 -423528 363385 -470546 -704802 597641 -351051 -238959 806221 -1396232 205194 -98027 -794454 901621 423531 -372740 786962 -679796 409501 -302335 -392978 982992 -615220 1205234 328028 -463164 230333 -365470 470044 -534088 -15945 -119190 -609560 474423 -674504 -69525 264556 -129415 681885 -546745 534090 -470042 -279356 414496 139103 -3962 865505 -121472 -30115 64809 791793 -757101 -120662 137106 -1038147 1072840 -73203 107896 942333 -977023 358554 -393243 -137105 120664 -459315 424626 665786 -700879 
1 265337 -265335 535850 -535848 359890 -359888 55715 -55713 463639 -463637 -439591 439593 265337 -265335 535850 -535848 359890 -359888 55715 -55713 463639 -463637 -439591 439593 1188267 -781071 37578 36383 985181 -577983 -468602 542563 -10336 41817 -257245 292299 -885878 959839 -374155 781351 -399051 473012 470573 -63376 -10336 41819 -365931 -41261 -891485 817528 -899676 492484 -631469 557513 -41817 10338 -292296 257247 -385529 311572 926457 -1333650 266859 -340816 240946 -648139 -41816 10338 264491 557845 -246594 1068931 59291 4284 640646 -491284 -527255 676617 -519510 590299 -140562 289925 359333 -209970 59292 4284 -14924 837259 287810 -1110143 332098 -1154430 -4283 -59290 402377 -551735 -102307 -47052 -590296 519512 -713345 563986 -491525 342166 -4283 -59291 -659689 -162642 -692175 792491 24655 18045 -68605 620906 941604 -841287 1333652 -781349 -373836 474152 -348915 396459 24654 18044 -149130 249446 -799989 1352290 62614 -162926 -18043 -24653 780123 -1332421 101419 -201731 -926455 374157 -897571 797259 -396456 348917 -18044 -24654 -950941 850630 125375 -677672 -24316 109820 -1148459 1233962 -676950 692482 -277190 292721 24656 -18043 -54014 61376 -330561 346092 956828 -941296 735835 -821334 473845 -559345 47390 -62917 -994217 978689 18045 -24653 -61375 54017 -769511 753983 86194 -101722 -294618 423853 -555051 1266569 648141 63378 59292 -4283 -11588 140822 210231 -80996 -449501 510750 873282 -744047 -334942 205712 -119563 -591952 -240944 -470571 4285 -59290 -842319 713088 -342423 213192 -510748 449503 169741 -298972 -741423 618895 -858154 735626 -10336 -41816 162645 -837257 677675 -1352288 300190 -422719 -324147 201618 426190 -484258 -529983 652516 4247 118285 41819 10338 659692 14925 -125373 799990 -432382 554915 -775925 898458 484262 -426189 -257245 292298 -311570 385531 340818 -266857 41264 365933 -817526 891487 -492482 899678 -557511 631471 -10335 41819 -292297 257246 -959837 885880 -473010 399053 781073 -1188265 -36381 -37576 577985 -985177 -542561 468604 -41816 10339 47054 102309 -519510 590298 -563984 713347 -342165 491527 1110145 -287809 1154432 -332096 59293 4285 551737 -402374 -676615 527256 -590297 519512 -289923 140565 209972 -359331 -557843 -264489 -1068928 246596 -4283 -59290 491285 -640644 -797257 897573 -348915 396458 -850628 950944 162928 -62613 24654 18045 1332423 -780121 201733 -101417 -474150 373838 -396456 348917 -249444 149132 -792490 692177 -18043 -24654 -620904 68606 841289 -941602 62919 -47387 -978687 994219 -54015 61377 -753981 769513 101725 -86193 821336 -735833 559348 -473844 -692480 676952 -292719 277192 -61374 54017 -346090 330563 941298 -956826 -109818 24318 -1233961 1148461 -713086 842321 -213190 342425 -449501 510750 298974 -169739 -205709 334944 591954 119565 -140821 11590 80998 -210229 -510748 449502 744049 -873280 -423851 294620 -1266567 555053 -554913 432384 -898456 775927 426190 -484260 -652514 529986 -118284 -4245 422721 -300189 -201616 324149 484260 -426188 -618893 741425 -735624 857753 
0 529565 -529565 -37616 37616 -595189 595189 146833 -146833 422007 -422008 250217 -250217 529565 -529565 -37616 37616 -595189 595189 146833 -146833 422008 -422008 250217 -250217 -570984 1383674 749894 -602285 1191504 -378814 -309686 457295 46258 16572 -513419 583375 593330 -445720 9588 803103 -437109 584718 496174 316517 46258 16571 513256 -1325947 662312 -809921 -966168 153478 -691611 544002 -16571 -46258 -583375 513418 -504078 356469 -922988 110298 88718 -236327 151456 -964146 -16572 -46258 -1329453 1271726 482538 -540266 22802 -27265 -184929 174445 -158593 148108 36469 -41438 1123399 -1133883 -379085 368601 22802 -27265 -70854 13127 416053 -358326 -257203 314930 27264 -22804 -408760 419246 -1097906 1108391 41439 -36469 288808 -278323 30694 -20209 27265 -22803 454846 -397119 -681186 515284 -26595 -44017 265848 -1179249 -43077 -122824 -110298 -803102 384214 -550114 577042 -655668 -26596 -44017 -783246 617345 -937195 23794 -575313 741213 44018 26598 381781 531619 -550613 716514 922988 -9588 -294962 460862 655667 -577042 44018 26596 -218051 383953 1321188 -407788 -407406 632743 364608 -139271 -944503 985431 -134558 175486 -26596 44018 -142357 161753 -57648 98575 -306395 347322 1055035 -1280371 19386 -244721 -311995 271067 223809 -264737 -44017 26596 -161754 142356 -943650 902722 -287295 246366 -686592 804220 1464276 -816647 964145 -316517 22802 27265 565271 -447641 307157 -189528 -409140 464889 -712929 830559 -569905 452277 -1080284 432654 -151456 -496174 -27265 -22804 846936 -964564 -655547 537919 -464888 409141 119239 -236868 -37660 107405 404256 -334512 46258 -16571 397119 -13127 407788 -23795 -169337 239082 -940676 1010421 -242588 275642 126912 -196656 1007949 -1077694 16571 -46258 -454847 70854 -1321188 937196 -179054 109310 -60622 -9122 -275642 242588 -513418 583375 -356469 504078 236327 -88718 1325947 -513257 809921 -662312 -153478 966168 -544002 691611 46258 16571 -583375 513418 445720 -593329 -584718 437109 -1383674 570984 602285 -749894 378814 -1191504 -457296 309687 -16571 -46258 -1108392 1097906 36470 -41438 278322 -288807 20209 -30694 358325 -416052 -314929 257203 22802 -27265 -419245 408760 -148107 158592 41438 -36469 1133883 -1123398 -368601 379086 -1271726 1329453 540265 -482539 27265 -22803 -174445 184930 -460863 294962 577041 -655668 -383953 218052 -741214 575313 -26596 -44018 -531619 -381781 -716514 550613 550114 -384213 655668 -577042 -617346 783246 -515284 681186 44018 26596 1179248 -265848 122825 43077 -271067 311995 264737 -223809 -142357 161754 -902722 943650 -246368 287296 1280372 -1055036 244721 -19385 -985431 944503 -175485 134558 -161753 142356 -98575 57647 -347323 306395 -632742 407406 139271 -364608 964564 -846936 -537919 655548 -409140 464889 236869 -119239 -452277 569906 -432655 1080283 447641 -565270 189527 -307157 -464889 409141 -830559 712929 -804220 686592 816647 -1464276 -109310 179054 9123 60622 -242588 275642 196655 -126911 1077694 -1007949 -239082 169337 -1010421 940676 -275642 242588 -107404 37660 334512 -404257 
1 -706848 706850 321512 -321510 -433819 433821 22421 -22419 323320 -323318 -46055 46057 -706848 706850 321512 -321510 -433819 433821 22421 -22419 323320 -323318 -46055 46057 -986991 -97764 672683 -869706 -9948 -1074807 -464192 267170 -44663 -39199 685298 -778672 -133792 -63230 -1387600 302845 -383084 186062 -330016 -754740 -44663 -39198 1480396 -395637 356644 -159617 44357 1040402 -302945 499972 39199 44664 778675 -685296 -629055 826082 721846 362913 329890 -132863 826196 258562 39200 44664 1040225 -546820 190513 302892 38253 -105 117337 -27718 1229523 -1139905 -311707 354181 -4520 94139 54959 34660 38254 -107 175635 317770 -1705979 1212579 -156104 -337297 107 -38251 -8058 -81557 447619 -537234 -354179 311709 1033847 -1123462 -108153 18539 107 -38251 -246312 -247088 521579 -642498 -24404 -27063 -158181 -507574 252154 -373074 -362912 -302843 -1005876 884956 420593 -477900 -24404 -27064 -407282 286363 -883443 217689 1155564 -1034641 27066 24405 654360 11398 -142875 263799 -721843 1387602 243030 -122106 477902 -420592 27065 24406 -359856 480779 812766 -147007 1391694 -1357285 -530479 564889 583721 -577469 -341551 347802 -24403 27066 -21736 24699 -944436 950687 314297 -308046 -895514 861109 459801 -494207 1093421 -1099669 -421296 415049 -27064 24407 -24698 21737 177298 -183546 -205018 198770 865743 -775620 904063 -407884 -258560 754741 38253 107 596471 -506348 -545528 635652 -313460 356174 -246443 336565 811400 -901517 -974742 478566 -826195 330019 -107 -38251 432854 -522974 492334 -582453 -356171 313462 355722 -445841 -405731 392895 250267 -263104 -44663 39201 247090 -317768 147010 -217686 223517 -236352 -736131 723295 44653 -50734 -357116 369955 779057 -766217 -39198 44664 246314 -175633 -812764 883446 -276711 289550 -31007 43847 50737 -44651 685298 -778673 -826079 629056 132865 -329888 395639 -1480394 159619 -356641 -1040400 -44355 -499970 302947 -44662 -39198 778673 -685296 63232 133794 -186060 383087 97766 986993 869708 -672682 1074809 9950 -267168 464194 39200 44665 537237 -447617 -311707 354181 1123464 -1033845 -18537 108155 -1212576 1705982 337298 156106 38253 -107 81559 8060 1139907 -1229521 -354179 311709 -94137 4522 -34658 -54957 546822 -1040223 -302890 -190511 107 -38252 27720 -117335 122108 -243027 420594 -477901 -480778 359858 1034643 -1155562 -24404 -27063 -11396 -654359 -263797 142877 -884954 1005878 477901 -420592 -286361 407284 642500 -521576 27067 24406 507577 158183 373076 -252152 1099671 -1093419 -415047 421298 -21736 24700 183548 -177296 -198768 205019 -861107 895516 494209 -459801 577471 -583719 -347800 341553 -24697 21737 -950685 944438 308048 -314295 1357287 -1391692 -564887 530482 522975 -432852 582455 -492332 -313460 356173 445843 -355720 901519 -811397 -478564 974744 506350 -596469 -635649 545530 -356171 313462 -336564 246445 775621 -865741 407886 -904063 -289549 276713 -43845 31010 44653 -50735 -369953 357118 766219 -779055 236354 -223514 -723293 736132 50737 -44651 -392893 405733 263106 -250665 
1 91776 -91774 -248096 248098 -397485 397487 -117036 117038 -190083 190085 -787758 787760 91776 -91774 -248096 248098 -397485 397487 -117036 117038 -190083 190085 -787758 787760 -753363 894206 286394 -260810 -322292 463135 144913 -119331 -41285 52177 -88975 101101 624273 -598691 160778 -19935 303305 -277722 111071 29772 -41286 52176 372626 -513465 656723 -682303 142684 -283523 306100 -331679 -52173 41288 -101099 88978 -35613 10034 -770773 629934 -25610 29 -402779 261940 -52175 41288 -641615 260877 -1535508 1154772 -25992 -3439 806599 -875751 173700 -242852 240532 -273305 510208 -579360 732821 -801972 -25992 -3439 -608327 227590 31619 349122 1355901 -975160 3441 25995 1062519 -993364 -391452 460608 273307 -240530 432909 -363753 -455125 524281 3443 25995 -600597 981337 33682 -144475 -30520 -16635 -1706187 1096193 727495 -838287 -629932 19937 312160 -422951 385367 -437875 -30520 -16634 798659 -909452 -606552 -3443 -251433 362230 16638 30523 1414480 -804480 1141623 -1030827 770775 -160775 276501 -165705 437876 -385366 16639 30523 -347646 458441 -602372 1212371 -381906 202299 -298912 119304 26480 -59100 906569 -939190 -30521 16638 113469 -128928 282422 -315043 720292 -752913 90198 89413 -910012 1089624 -244232 276856 -317908 350533 -16636 30522 128931 -113468 168591 -135967 1148826 -1116201 -41984 -10998 -116902 -174806 -261938 -29770 -25993 3441 1073617 -1126598 185583 -238565 184289 -209397 590915 -643896 -175768 228753 -1092021 1383733 402781 -111069 -3439 25994 -130499 183485 92113 -39128 209400 -184287 1278203 -1225218 277925 -497500 513437 -733013 -41286 -52175 -981335 -227588 -1212369 3445 -168897 -50678 -201435 -18141 763742 -867804 310736 -91157 429680 -210101 52176 41288 600599 608328 602373 606554 446592 -227012 652448 -432869 867805 -763739 -88975 101101 -10032 35615 -27 25612 513466 -372624 682304 -656721 283525 -142682 331681 -306098 -41287 52175 -101098 88978 598693 -624271 277724 -303303 -894204 753365 260812 -286392 -463132 322294 119333 -144912 -52175 41287 -460605 391453 240532 -273305 363755 -432907 -524279 455127 -349119 -31617 975162 -1355899 -25993 -3441 993365 -1062517 242854 -173698 273307 -240530 579362 -510207 801974 -732819 -260875 641616 -1154769 1535510 3441 25995 875753 -806597 165707 -276499 385367 -437874 -458439 347648 -362228 251435 -30520 -16636 804482 -1414478 1030829 -1141621 422953 -312158 437877 -385366 909454 -798658 144477 -33680 16638 30523 -1096190 1706190 838289 -727492 -276854 244233 -350531 317910 113469 -128929 135969 -168589 1116203 -1148824 -89411 -90196 -1089622 910014 59102 -26478 939192 -906568 128930 -113468 315044 -282421 752915 -720290 -202297 381909 -119302 298913 -183483 130501 39130 -92111 184289 -209398 1225220 -1278201 -228751 175770 -1383732 1092024 1126600 -1073615 238566 -185581 209399 -184287 643898 -590913 10999 41986 174808 116904 227015 -446590 432871 -652446 763741 -867803 91159 -310734 210103 -429678 50680 168899 18144 201435 867807 -763739 497502 -277923 733015 -513841 
336284 188627 188627 188626 188627 188626 188627 188626 188627 188627 188627 188627 188627 188627 188626 188626 188627 188627 188627 188627 188627 188626 188627 188627 188627 -211098 -211097 596441 596442 -211098 -211095 596441 596442 -1767152 -1767152 -917291 321814 596442 596441 -211098 -211097 596442 596442 -211095 -211097 -1767153 -1767153 -211097 -211097 596442 596442 -211098 -211097 596442 596441 -1767152 -1767153 321815 -917291 596442 596441 -211098 -211095 596441 596442 -211097 -211098 -1767153 -1767152 -211097 -211099 -211097 -211097 -1767152 -1767152 596441 596442 596441 596442 -917290 321814 596441 596441 596442 596441 -1767153 -1767152 -211097 -211097 -211095 -211098 -211095 -211098 -1767152 -1767153 596441 596441 596442 596442 321814 -917291 596442 596441 596442 596441 -1767153 -1767152 -211098 -211097 596442 596442 -1767153 -1767153 -211098 -211098 596441 596441 -211095 -211095 596442 596442 -917290 321814 -1767152 -1767152 596441 596441 -211098 -211098 596441 596441 -1767153 -1767153 -211095 -211097 596442 596442 -211098 -211098 596441 596441 321815 -917290 -1767153 -1767153 596442 596442 -211095 -211097 -211098 -211097 -211095 -211097 596441 596441 596442 596442 -1767153 -1767152 -917290 321814 596441 596441 596442 596442 -211097 -211095 -211098 -211097 596442 596443 596441 596441 -1767153 -1767152 321815 -917291 596442 596442 596442 596441 596442 596441 -211097 -211097 -211098 -211097 -1767153 -1767153 596441 596442 596441 596442 -917290 321814 596441 596442 596441 596442 -211098 -211097 -211097 -211097 -1767153 -1767152 596441 596442 596442 596442 321813 -917290 596442 596441 596442 596441 596442 596441 -1767153 -1767153 -211097 -211095 -211095 -211099 596442 596442 596442 596440 -917291 321814 596441 596441 596443 596441 -1767153 -1767152 -211097 -211098 -211095 -211098 596442 596441 596441 596442 321815 -917291 -917290 321814 596442 596441 596442 596441 -211097 -211097 596442 596442 -211097 -211098 596441 596442 -1767152 -1767152 321814 -917291 596442 596441 596443 596441 -211097 -211097 596441 596441 -211095 -211097 596442 596441 -1767152 -1767153 596442 596442 -917291 321814 596441 596442 596442 596441 -211098 -211095 -211098 -211097 -1767152 -1767152 596442 596441 596442 596441 321815 -917291 596442 596442 596442 596441 -211098 -211095 -211098 -211095 -1767152 -1767153 596441 596442 596441 596441 -917291 321814 596442 596442 596441 596441 -1767153 -1767152 -211097 -211095 596442 596442 596442 596442 321814 -917291 596441 596441 596442 596442 -1767153 -1767152 -211098 -211098 596441 596441 596442 596442 596441 596441 -917290 321814 596442 596442 596441 596441 -211097 -211097 -211099 -211097 596442 596441 596442 596441 321814 -917291 596441 596441 596442 596442 -211097 -211098 -211095 -211095 596442 596441 596442 596441 -917291 321815 596441 596442 596442 596441 -211097 -211098 596442 596442 596442 596441 321815 -917291 596443 596441 596441 596441 -211097 -211097 596442 596441 596442 596441 -917291 321814 596441 596441 596441 596442 596442 596442 596440 596442 321814 -917291 596442 596441 596441 596402 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 -1406516 189770 -521543 -35100 -283127 1499877 707988 -151342 1 1 1 1 -730981 174338 -318410 -898335 -1012121 1568768 2671621 -1454871 2 2 -189768 1406518 755378 -198733 -1499875 283128 955872 -1512514 2 2 1 1 87338 469308 898337 318412 293192 -849835 1454873 -2671619 1 1 -1088105 -508179 1689644 -93358 1 1 931575 -201297 -479606 -250670 1 1 -756565 26290 540887 189392 1 1 1205303 390985 508181 1088106 93360 -1689642 1 1 -603229 -127046 -11003 741282 1 1 522733 207546 178047 -908322 1 1 -390983 -1205301 472791 -738097 2 2 2353210 -1773282 899461 -634152 318412 -898335 -179964 -85341 1 1 2 1 1148302 -882992 -117195 697123 17821 247488 2 1 1773284 -2353207 -1227804 962498 898337 -318411 -463678 728987 0 1 1 1 515558 -780864 -697121 117198 -2954746 1171744 484344 1298662 768436 -1584132 913391 -97691 2 1 1 1 -965267 149570 603816 211884 -1171742 2954748 -1298660 -484341 -277824 1093523 -269745 -545952 2 2 1 1 -698590 1514290 -932158 116462 -786946 -1100863 2470405 1656087 -2671619 -1454870 2 1 877104 1010707 -1577881 -309927 1 1 1238915 648896 296337 1591475 -1656085 -2470404 1454872 2671620 1 1 -643269 -1244539 858951 1028860 1 2 -910569 -977238 -910354 537818 -861626 1234166 2 1 -1205301 390985 117198 697122 -186941 -185597 887362 -514821 1 0 266712 105829 627793 -1000330 2 1 -390982 1205303 -697121 -117195 905874 -533334 776497 -1149034 1 1 1 1 469307 87338 -849834 293192 1406518 -189768 -198731 755379 283129 -1499875 -1512515 955872 1 1 1 1 174338 -730980 1568768 -1012122 189770 -1406516 -35100 -521543 1499877 -283126 -151342 707989 2 2 741281 -11002 2 1 207546 522733 -908322 178047 1088107 508181 -1689644 93360 1 1 -127046 -603230 -250670 -479605 1 1 26290 -756566 189393 540886 -508179 -1088105 -93358 1689646 1 2 -201297 931575 728988 -463679 1 1 -780863 515558 247488 17821 2 1 -2353208 1773284 962498 -1227804 -85341 -179964 1 1 -882993 1148302 -738096 472790 2 1 -1773282 2353209 -634153 899462 1093524 -277824 -545951 -269745 1 0 1514290 -698590 116463 -932159 2954749 -1171743 -484342 -1298660 -1584132 768435 -97691 913391 1 1 149569 -965266 211884 603816 1171745 -2954747 1298662 484344 -1244539 -643268 1028861 858951 2 1 -977239 -910569 1591475 296337 -2470403 -1656085 1010706 877105 -309927 -1577881 0 2 648897 1238914 -1100863 -786945 1656087 2470406 -533334 905873 -1149035 776498 1 1 105829 266713 -1000330 627793 -185596 -186941 -514821 887361 1 1 537818 -910355 1234165 -862027 
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2579888 1291745 -987472 398166 1390476 -102332 291969 297338 0 -1 0 0 -1277374 688066 -196015 -1092126 975509 -386202 -197856 1486000 0 1 -1291745 2579888 1348796 -759489 102332 -1390476 -970922 381617 0 0 0 0 -283723 873031 1092126 196016 -373589 -215718 -1486000 197856 -1 -1 -2383872 -1487762 1189413 2682220 0 -1 881274 889943 -943136 -828080 -1 0 -1356888 -414328 212606 1558610 0 0 2760338 1111295 1487762 2383871 -2682221 -1189412 0 -1 -216356 -1554859 423738 1347479 1 -1 995565 775651 -814527 -956688 -1 0 -1111295 -2760338 928202 -1338158 0 0 -393873 1289983 -507375 917333 196016 -1092126 -694908 284952 0 0 0 0 237542 172415 -376468 1272577 -408804 818761 0 0 -1289983 393873 -157542 -252415 1092127 -196018 -866188 1276145 0 -1 0 0 -916497 506540 -1272576 376467 1588332 -95524 -1570926 78118 221272 461666 811120 -1494058 -1 0 0 0 971564 -288626 199552 -882490 95525 -1588333 -78118 1570926 298125 -981063 749976 -67038 -1 -1 0 0 -292610 -390328 -864469 1547408 -211321 981662 -17406 -1666449 197856 1486000 -1 0 -576549 -193791 395512 374828 -1 0 149461 -919800 -308076 -462264 1666449 17406 -1486000 -197856 0 0 937874 -167533 206407 -976748 0 0 515457 254883 -820961 66548 576440 177973 0 -1 -2760339 1111295 376467 1272576 -1551647 797234 -164442 918856 0 0 -740134 1494547 -937763 183351 0 0 -1111295 2760339 -1272577 -376467 949726 -195312 -514512 -239902 0 0 0 1 873031 -283724 -215718 -373588 2579888 -1291745 -759488 1348797 -1390475 102333 381617 -970923 -1 -1 0 0 688067 -1277373 -386203 975508 1291745 -2579889 398165 -987473 -102333 1390475 297338 291970 1 0 1347478 423739 0 1 775651 995565 -956688 -814527 2383872 1487762 -1189413 -2682221 0 -1 -1554859 -216356 -828081 -943135 -1 0 -414328 -1356889 1558610 212606 -1487762 -2383871 2682222 1189413 0 -1 889942 881274 1276146 -866189 0 0 506540 -916497 818760 -408803 0 0 393873 -1289983 -252416 -157541 284952 -694908 0 0 172414 237543 -1338158 928201 -1 -1 1289983 -393873 917333 -507376 -981062 298125 -67037 749975 0 0 -390328 -292610 1547407 -864469 -1588332 95524 1570926 -78118 461666 221272 -1494058 811120 0 0 -288626 971563 -882491 199553 -95525 1588333 78118 -1570926 -167533 937873 -976748 206409 0 0 254883 515457 -462265 -308075 17407 1666449 -193790 -576549 374828 395512 0 0 -919800 149460 981661 -211321 -1666449 -17407 -195313 949726 -239901 -514512 -1 0 1494548 -740133 183351 -937764 797234 -1551647 918855 -164442 0 0 66548 -820961 177974 576432 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 328872 -1617822 -209983 -379692 1567721 -278772 855057 -265382 0 0 0 0 494157 -1083833 -1523264 234315 506372 83305 1000692 288258 0 1 1617822 -328872 -498697 1088372 278772 -1567721 -567794 -21882 1 0 0 0 290778 298899 -234315 1523265 238161 -827837 -288259 -1000691 0 0 1852136 94558 -1896594 -50101 -1 -1 -141214 -749371 -211097 1101681 1 0 508832 381753 -1624028 733444 0 0 813959 -2760655 -94559 -1852136 50100 1896594 0 1 1582548 -691962 -308626 -581958 0 0 199848 -1090433 879495 11088 0 -1 2760655 -813959 222699 581366 -1 0 -522571 -1235006 -961969 157901 1523264 234314 1085301 -281234 0 0 1 0 548069 -1352134 -2666097 908517 297023 -1101089 0 1 1235006 522571 -479365 1283433 -234314 -1523264 -300366 -503701 0 0 -1 -1 -260806 1064872 -908518 2666097 567031 1279464 -2710554 864059 842966 1778 -8370 -836375 1 0 0 0 569541 275204 -1582234 737489 -1279465 -567030 -864060 2710555 -323243 -521501 -776564 1621309 0 0 0 0 -856804 12059 140900 703844 -839414 513485 2143524 -1431090 -1000692 288258 1 0 -997845 1323774 -81498 -244430 0 0 487103 -161175 319691 6238 1431090 -2143524 -288258 1000692 0 -1 289166 -615095 826031 -500103 0 0 954231 -1280159 -8611 -1626722 1011275 624060 0 0 -813960 -2760654 2666096 908518 -750739 -884595 1357825 277508 -1 0 793546 841788 -302595 -1332739 0 0 2760655 813959 -908518 -2666096 6206 1629128 -1070563 -564770 0 0 0 0 298898 290777 -827836 238161 -328873 1617822 1088372 -498696 -1567723 278773 -21882 -567795 0 -1 0 -1 -1083833 494158 83304 506371 -1617822 328873 -379693 -209983 -278773 1567723 -265382 855059 0 0 -581959 -308626 0 0 -1090432 199848 11090 879495 -1852136 -94558 1896594 50100 -1 0 -691963 1582547 1101682 -211095 0 0 381753 508832 733443 -1624028 94558 1852136 -50100 -1896594 0 1 -749371 -141213 -503699 -300367 0 0 1064872 -260805 -1101089 297022 -1 0 522572 1235007 1283433 -479366 -281234 1085301 0 0 -1352135 548067 581367 222699 0 1 -1235007 -522572 157901 -961968 -521501 -323244 1621310 -776565 0 0 12061 -856805 703845 140900 -567031 -1279464 2710554 -864059 1779 842966 -836375 -8370 0 0 275203 569541 737489 -1582233 1279465 567030 864060 -2710555 -615093 289166 -500102 826031 0 0 -1280159 954230 6237 319691 -2143524 1431090 1323774 -997846 -244429 -81499 0 0 -161175 487103 513486 -839414 -1431090 2143524 1629127 6206 -564770 -1070564 0 0 841788 793546 -1332739 -302595 -884595 -750739 277508 1357826 0 0 -1626722 -8612 624058 1011275 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1396593 2309039 468430 1226843 -2800181 -905448 -1365267 -330002 2 1 1 1 857670 837604 1422897 2282734 -1128731 -566540 -2076421 -1629207 0 1 -2309037 -1396591 -815126 -880143 905450 2800183 1184945 510327 1 0 1 1 -1225579 -469692 -2282732 -1422895 364750 1330525 1629209 2076423 2 2 -26302 -886140 1403590 -491143 1 1 1135810 -718377 344379 -761808 1 1 800663 -1218092 31599 385833 1 1 1695325 -782877 886143 26304 491145 -1403588 1 1 -136562 -280867 1149786 -732354 1 1 -453963 871396 732386 -1149814 1 1 782879 -1695323 -344542 737907 0 2 -653524 -206310 -797199 403838 -1422895 2282735 -823301 1216666 1 1 2 0 272266 -665627 -1669018 809184 -1149619 756258 0 2 206313 653527 -202044 595409 -2282733 1422897 455392 -848754 1 1 2 0 -452587 845952 -809181 1669020 -723758 -1170972 -291734 2186468 -1281383 414571 1176471 -309655 2 2 1 1 -1179271 312461 139641 727173 1170974 723760 -2186466 291736 -212777 1079592 -808559 -58253 0 0 1 1 1359596 -492782 -1138885 272075 1276850 -1072254 1015495 -1462707 2076423 -1629207 1 2 -834753 630161 556335 -351739 1 1 203338 -407931 217313 -421905 1462710 -1015493 1629209 -2076421 1 1 488057 -283461 -1320315 1115722 1 1 795909 -591313 -1178296 44557 841115 292627 1 1 -1695323 -782878 1669020 809184 -390736 -743004 670698 463045 1 1 810388 323355 -494416 -639323 1 1 782880 1695324 -809182 -1669018 1154720 -20976 -851019 -282720 2 1 1 0 -469691 -1225578 1330523 364749 -1396591 -2309036 -880143 -815127 2800182 905450 510327 1184947 2 2 2 1 837604 857669 -566540 -1128729 2309038 1396593 1226844 468431 -905448 -2800180 -330003 -1365268 0 0 -732352 1149785 1 1 871396 -453964 -1149813 732384 26304 886142 -1403588 491143 2 2 -280866 -136563 -761807 344378 1 1 -1218092 800664 385834 31599 -886140 -26302 -491141 1403590 1 1 -718378 1135811 -848754 455393 1 1 845951 -452587 756257 -1149618 0 2 653527 206312 595409 -202044 1216667 -823302 1 1 -665627 272266 737906 -344541 0 1 -206310 -653525 403838 -797199 1079591 -212777 -58252 -808558 1 1 -492782 1359598 272074 -1138886 723761 1170974 291735 -2186466 414571 -1281380 -309657 1176470 1 1 312461 -1179273 727174 139642 -1170972 -723759 2186469 -291734 -283461 488057 1115724 -1320315 1 1 -591313 795908 -421905 217313 -1015493 1462709 630161 -834753 -351739 556334 1 1 -407930 203338 -1072253 1276849 -1462707 1015495 -20977 1154720 -282721 -851019 1 1 323357 810386 -639323 -494417 -743004 -390735 463045 670699 1 1 44557 -1178297 292626 840713 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1029675 1552511 625445 555867 492844 -3075031 643363 -1824674 0 0 0 0 314316 866998 1669917 912268 -351504 -829808 -226967 -2355219 -1 0 -1552512 -1029675 -319951 -861360 3075030 -492844 214778 966534 -1 -2 1 0 -525131 -656182 -912268 -1669917 1790121 -608807 2355218 226967 -1 0 -640242 117403 -1522519 2045355 -1 1 -822211 1061402 571925 -811113 0 0 310224 -549415 -446561 685752 0 -2 -77997 600834 -117405 640242 -2045356 1522519 -1 0 548497 -787687 469248 -230058 0 0 -615719 854910 -992055 752865 0 0 -600835 77997 -575935 229322 0 0 1442950 -685303 790318 -443704 -1669917 912269 -861282 514669 0 0 -1 0 449225 -102612 718240 39408 -465237 811850 -1 -1 685303 -1442950 -516604 169992 -912269 1669917 650466 -303853 0 0 -1 0 408915 -755528 -39408 -718240 719811 2848063 -1444522 -2123353 775694 856557 -863869 -768381 0 0 0 0 -195512 1827763 -561311 -1070940 -2848062 -719812 2123353 1444521 -1816868 184618 1074685 557567 0 0 1 -1 -662627 -969623 835025 797226 -771184 -202461 724709 1403542 226967 -2355219 0 1 792721 180925 815055 -1788698 -1 0 520898 452745 1812358 -838713 -1403541 -724710 2355219 -226968 -2 -1 -487227 -486418 623562 350083 0 0 -794610 -179032 854821 -544264 -788180 477624 -1 -1 77997 600834 -718239 39407 -681988 992544 102860 -413413 0 1 -1065635 755079 482685 -172130 -1 1 -600834 -77998 -39408 718240 -756628 446073 755281 -444725 0 -1 -1 0 -656181 -525131 -608807 1790119 -1029674 -1552512 -861361 -319952 -492844 3075030 966535 214778 0 0 0 0 866997 314315 -829807 -351504 1552512 1029674 555867 625446 -3075030 492844 -1824677 643364 0 -1 -230057 469248 0 0 854910 -615719 752864 -992055 640242 -117405 1522518 -2045356 -2 1 -787686 548497 -811114 571924 0 0 -549415 310226 685753 -446561 117405 -640242 2045356 -1522518 -2 0 1061402 -822212 -303854 650467 0 0 -755527 408914 811850 -465237 0 0 -1442950 685302 169992 -516604 514669 -861281 -1 0 -102612 449225 229322 -575935 0 0 -685302 1442950 -443707 790320 184617 -1816867 557566 1074684 0 1 -969623 -662627 797226 835025 -719811 -2848064 1444521 2123353 856556 775694 -768381 -863868 0 -1 1827764 -195514 -1070940 -561311 2848064 719811 -2123353 -1444521 -486418 -487226 350083 623562 0 1 -179032 -794611 -838714 1812358 -724710 -1403543 180924 792720 -1788698 815053 0 0 452746 520899 -202459 -771185 1403542 724710 446073 -756629 -444725 755282 0 0 755079 -1065635 -172131 482685 992544 -681988 -413414 102859 0 0 -544264 854819 477625 -788182 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 929820 -744054 1314810 -1229824 -249571 63810 -187198 102217 0 0 1 1 -621235 706222 2311740 -2125975 -22855 -62127 -276417 90656 0 0 744056 -929817 474540 -559521 -63808 249573 39191 45795 -1 0 1 1 1296167 -1381149 2125977 -2311738 -103503 188489 -90655 276420 1 0 -1381920 3055796 -680244 -993628 0 -1 4823 -770594 1421533 -655757 1 1 -469875 1235652 -674454 -91316 0 1 -50736 -1623137 -3055793 1381921 993628 680247 1 0 629192 136584 -1346628 580857 1 1 -1319470 553699 800818 -35043 0 0 1623137 50738 -1430188 -599999 0 1 2035320 2402395 615274 1414919 -2311737 -2125976 -719539 -1310649 0 1 0 -1 1295840 734351 1432658 3005058 1355288 674904 -1 0 -2402394 -2035318 -1249285 -780903 2125977 2311740 1394472 635722 1 1 1 0 -1443848 -586339 -3005056 -1432657 26847 -340227 -629508 942892 -191950 48585 88970 54399 0 1 1 1 -39587 -103778 -622965 766335 340230 -26846 -942890 629510 117051 26320 -763897 620531 0 0 1 0 187599 -44229 -11046 -132319 192121 -24186 602663 -969737 276420 90658 0 0 455959 -623888 62698 105236 1 1 1234237 -1402165 -117216 -50713 969739 -602662 -90655 -276418 1 0 1333391 -1165456 -189054 21125 1 1 -600221 768155 -92912 -626436 -452181 1171535 0 0 50737 -1623135 -1432655 3005059 81150 -800498 -715523 1434875 0 2 767843 -48490 -1337164 617816 0 0 1623139 -50736 -3005057 1432658 45213 674139 567515 -1286863 1 1 0 1 -1381149 1296169 188489 -103503 -929817 744057 -559521 474539 249573 -63808 45796 39190 1 0 1 1 706222 -621236 -62126 -22854 -744056 929819 -1229824 1314810 63810 -249571 102217 -187198 -1 0 580858 -1346629 0 1 553699 -1319469 -35042 800817 1381921 -3055793 680247 993630 0 -1 136583 629192 -655757 1421533 1 0 1235652 -469876 -91316 -674455 3055796 -1381919 -993627 -680246 0 0 -770594 4824 635721 1394471 1 1 -586339 -1443849 674904 1355289 0 1 -2035318 -2402394 -780903 -1249284 -1310648 -719539 1 0 734351 1295842 -599999 -1430189 0 0 2402397 2035320 1414919 615273 26320 117050 620532 -763897 0 1 -44230 187601 -132320 -11046 -26845 340229 629510 -942890 48584 -191949 54399 88970 2 0 -103778 -39588 766335 -622964 -340228 26848 942892 -629508 -1165457 1333391 21126 -189055 1 1 768154 -600219 -50714 -117215 -602662 969738 -623889 455960 105238 62697 1 1 -1402166 1234237 -24186 192120 -969737 602663 674139 45214 -1286863 567515 0 1 -48490 767843 617817 -1337164 -800497 81149 1434876 -715523 1 1 -626436 -92911 1171535 -452588 
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 264772 270823 -174735 -797716 -344614 -190982 -1261609 2234060 637481 879588 0 1 611797 360652 -74141 -461458 -1367315 394865 -858382 1393981 -637482 -879589 -270823 -264773 793641 178809 190983 344613 -2337510 1365059 -879588 -637481 -1 1 -621464 -350985 461458 74141 1121823 -149374 -1393981 858382 879588 637481 -190635 196684 79840 -73791 -3198454 3181318 -125508 114525 292026 -303011 0 1 -484290 495274 99457 -88473 3198454 -3181319 -45763 39713 -196684 190634 73791 -79841 -3181318 3198455 -11073 22057 563822 -552837 -1 0 -134616 123631 146032 -157017 3181318 -3198455 -39713 45763 -74274 777501 330957 766112 932522 -1319838 -338438 1041666 -74140 461456 -166450 -536777 0 0 -330958 -766112 1476723 -2179950 236396 150922 -781574 78347 -766111 -330958 1319839 -932522 475025 -1178252 -461456 74139 176118 527109 -1 0 766112 330958 2122395 -1419168 -150922 -236396 1202996 -1049366 -34076 -119553 190953 -469890 173082 105854 -330957 766112 0 0 2119359 -1840422 -73213 -205723 1049367 -1202996 119553 34076 -1046799 1325736 -163414 -115523 -766113 330957 1 0 1479761 -1758697 209795 69141 -1565085 -2524384 -1168918 -1083444 -858382 -1393978 3198454 3181318 1706504 2382964 1987148 2102321 0 0 -1982621 -2106847 2420931 1668537 1083443 1168919 1393978 858382 -3181318 -3198454 -2325410 -1764059 -1741659 -2347809 0 -1 1846035 2243433 -134156 -21037 -371296 526487 -637480 879589 -45762 -39712 236397 -150921 -43113 198305 -2007562 1852369 0 -2 124488 30705 990200 -1145393 -879589 637480 39712 45763 150921 -236397 -202378 47186 -1591557 1746750 2 0 0 -1 350986 621465 149375 -1121825 264775 270824 -178807 -793642 -344614 -190984 -1365061 2337510 637481 879590 1 0 -360654 -611796 -394863 1367314 -270824 -264775 797715 174735 190984 344614 -2234057 1261608 -879590 -637481 552836 -563820 0 -1 -123631 134616 157015 -146031 -190633 196684 79840 -73790 -3198454 3181319 -22060 11075 303011 -292026 1 0 -495275 484291 88476 -99460 -196684 190634 73790 -79839 -3181318 3198454 -114526 125510 -527111 -176117 0 -1 1419167 -2122394 -78347 781575 330957 766112 932523 -1319840 1178248 -475021 536777 166451 0 0 2179954 -1476726 -777500 74273 -766112 -330957 1319839 -932523 -1041666 338440 -1325737 1046801 115524 163413 0 1 1758699 -1479763 -69138 -209799 1202995 -1049365 -34078 -119553 469888 -190952 -105858 -173079 -1 0 1840420 -2119357 205724 73212 1049365 -1202995 119553 34078 1764061 2325409 2347809 1741660 0 0 -2243430 -1846037 -1668535 -2420934 -1168918 -1083442 -2382968 -1706500 -2102317 -1987150 0 0 2106848 1982619 2524384 1565084 1083442 1168918 -47186 202379 -1746750 1591557 1 2 -30703 -124488 1145395 -990201 -198304 43111 -1852368 2007560 -2 0 21037 134155 -526488 371293 
1 1 1 1 1 1 1 1 1 2 0 2 0 1 1 1 1 1 1 1 1 0 1 0 2 -522409 -279895 -753764 2210465 274255 528053 -1024237 -432461 -2334177 61658 1 0 -1581088 124392 -577462 1379773 364878 1091822 -639798 -162509 2334180 -61656 279896 522411 -2373766 917069 -528051 -274253 261559 1195143 -61656 2334179 2 1 1193570 263131 -1379771 577464 -770428 -686268 162511 639800 61658 -2334178 1099875 -857360 248158 -5641 -1019415 332500 -981408 541094 -202196 -238120 2 1 2054053 -1613734 138153 302167 1019417 -332499 -544177 301666 857362 -1099873 5642 -248154 -332499 1019417 -370191 810510 -1079835 1520155 1 1 1073480 -1513796 267403 -707718 332500 -1019416 -301663 544179 -1054145 -2499483 -3131358 -2412478 1217264 739976 -1261712 -2291915 -577466 -1379771 1700449 1853183 1 2 3131360 2412479 2442944 1110690 -555695 -1401539 2336180 1217452 2412480 3131360 -739974 -1217262 2613310 940322 1379774 577467 -1312926 -2240702 0 1 -2412478 -3131358 -1680263 -1873367 1401541 555697 365545 -111745 296024 -549820 571310 -1032114 708948 -248140 3131360 -2412479 1 2 341615 119193 363747 -824550 111746 -365543 549821 -296020 710723 -249916 -321425 -139379 2412481 -3131358 0 1 421067 -881871 987856 -527049 -988854 122275 -661567 184278 -639797 162509 1019415 332499 1712272 -845685 906199 -39612 1 3 -1768067 901486 -293173 1159758 -184275 661568 -162508 639799 -332497 -1019414 1415263 -2281845 -500644 -365939 -1 1 416474 450112 -1047082 -488657 -956594 2492339 2334178 61657 -544177 -301663 -555697 1401539 646749 888997 -490228 -1045512 1 3 659563 876180 -2170937 635196 -61654 -2334176 301665 544179 -1401538 555699 -1052298 -483443 -272444 1808188 -1 1 0 2 -263128 -1193569 686274 770428 -522410 -279896 -917067 2373767 274256 528054 -1195135 -261561 -2334177 61656 0 0 -124389 1581091 -1091826 -364872 279898 522412 -2210462 753765 -528052 -274254 432464 1024236 -61654 2334178 -1520154 1079838 1 1 1513796 -1073476 707723 -267404 1099877 -857361 248156 -5641 -1019414 332499 -810504 370188 238123 202195 1 0 1613736 -2054051 -302170 -138145 857364 -1099875 5643 -248154 -332498 1019416 -541090 981408 2240705 1312927 0 0 1873368 1680263 -1217450 -2336178 -3131357 -2412478 1217264 739974 -940314 -2613315 -1853181 -1700447 2 1 -1110693 -2442935 2499484 1054148 2412480 3131359 -739972 -1217263 2291918 1261716 249916 -710719 139377 321431 1 1 881867 -421060 527047 -987851 365546 -111745 296023 -549820 1032122 -571313 248146 -708950 2 1 -119193 -341611 824549 -363742 111747 -365544 549822 -296022 2281841 -1415256 365942 500644 1 -1 -450111 -416471 -1159760 293177 -661564 184277 845689 -1712271 39612 -906192 3 1 -901487 1768075 -122272 988858 -184275 661566 483443 1052301 -1808191 272450 1 -1 -876181 -659561 -635196 2170940 -888995 -646744 1045514 490231 3 1 488662 1047084 -2492331 956186 
0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 -182147 -985466 724632 1395334 1399272 -231658 -1957615 -162351 -489636 -2817615 0 -1 -445501 -1674463 543204 624413 2216173 -96208 -801912 -365705 489636 2817615 985466 182147 -854398 -1265568 231658 -1399273 1260587 859379 2817615 489636 0 0 1729149 390816 -624413 -543204 389943 -2509908 365704 801912 -2817615 -489636 -361054 -442262 -1217125 413805 519917 1755467 1935040 -476508 -176275 1634809 0 0 -271260 -1187273 -1755605 297072 -519917 -1755467 812602 -9286 442262 361054 -413805 1217124 -1755467 -519917 -621723 -836810 -1689495 230961 0 0 401026 1057507 -850513 2309047 1755466 519917 9286 -812602 588693 -736141 2194781 -2424805 258707 -177498 -877251 729804 543202 -624412 -961223 1108671 0 -1 -2194780 2424805 145518 1929 -451547 370340 1277078 -1129630 2424805 -2194781 177498 -258707 -436069 583516 624412 -543202 -322424 174978 1 0 -2424805 2194780 551510 -698957 -370339 451547 -597361 -1033571 404523 1226411 2560341 400837 -2399134 -562045 -2194781 -2424804 0 -1 -1525200 -1435980 1094398 1866781 1033571 597361 -1226411 -404523 -694571 -2266607 1115486 1845694 2424804 2194780 2 0 2222229 738952 -2407717 -553463 -1877997 1086002 192840 -629048 -801910 365705 -519916 1755468 737599 54394 -513939 1305934 0 -1 233319 -1025315 12227 779767 629048 -192839 -365705 801910 -1755468 519917 -607833 -184161 -2092181 1300187 1 0 1080000 -288005 1937066 -444819 -957871 -534375 489636 -2817616 812601 9284 -451547 -370338 286466 -1778714 424950 1067298 0 1 -653417 -838830 828105 664142 2817615 -489636 -9284 -812602 370338 451547 2319650 -827402 -1121983 -370265 -1 0 0 1 -390818 -1729149 2509909 -389942 -182150 -985466 1265567 854399 1399275 -231657 -859383 -1260582 -489636 -2817616 0 0 1674465 445500 96211 -2216178 985466 182150 -1395335 -724630 231657 -1399274 162352 1957613 2817616 489636 -230960 1689494 0 1 -1057506 -401027 -2309045 850511 -361054 -442264 -1217125 413807 519916 1755468 836808 621725 -1634811 176277 0 0 1187275 271259 -297071 1755605 442264 361054 -413807 1217125 -1755467 -519916 476510 -1935045 -174977 322424 0 1 698960 -551514 1129631 -1277077 2194780 -2424805 258707 -177499 -583517 436070 -1108671 961223 -1 0 -1927 -145519 736140 -588693 2424804 -2194779 177499 -258707 -729801 877246 2266610 694569 -1845693 -1115486 0 1 -738951 -2222228 553461 2407718 -597363 -1033569 404523 1226408 -400838 -2560342 562047 2399132 -2 0 1435982 1525196 -1866779 -1094399 1033569 597362 -1226408 -404523 184161 607835 -1300183 2092178 0 2 288004 -1079998 -779765 -12229 192839 -629047 -54393 -737603 -1305932 513938 -1 0 1025314 -233320 -1086007 1878001 629047 -192839 827406 -2319653 370268 1121979 0 0 838832 653416 -664141 -828108 1778714 -286467 -1067295 -424951 1 0 444814 -1937063 534373 957876 
0 -1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 -1 0 0 0 0 0 0 -803486 -938682 2307378 855769 257923 1484246 -1295572 -1867577 -2697572 -2237092 0 -2 -1148520 -2014628 1353786 388385 548310 2614836 -950492 -791677 2697573 2237092 938682 803486 -764730 -2398416 -1484246 -257924 1041798 2121350 2237092 2697573 2 0 1364550 1798597 -388386 -1353786 -2507894 -655252 791678 950491 -2237093 -2697574 -550297 415104 545565 -680760 -33450 416387 -420047 665511 -1594241 1839707 0 -2 -307488 62024 802320 -1047786 33451 -416386 -13690 148884 -415104 550297 680759 -545564 -416387 33450 160270 -405732 -1189629 944163 1 0 -1235159 1480624 1157259 -911794 416387 -33451 -148883 13689 2222827 -470008 -369528 3104011 -403292 -562107 952828 799990 1353785 -388383 -1570993 -181825 0 -2 369529 -3104011 -694787 -1058032 563987 401415 561045 -2313862 -3104012 369528 562108 403292 -693048 -1059770 388382 -1353785 1354961 397858 1 1 3104010 -369528 948561 804258 -401414 -563987 692570 533755 -531876 -694447 332125 -2558683 1059998 1166559 369529 3104012 0 -1 653594 1572964 -937873 -1288685 -533755 -692569 694448 531875 2451741 -225182 -1276033 -950525 -3104012 -369529 1 1 -399821 -1826737 1197651 1028908 -1123217 834868 -160693 1879 -950491 791677 33451 416388 -681885 970233 1710536 -1422187 0 0 50975 -339323 -1660649 1948998 -1879 160693 -791678 950492 -416387 -33450 -860763 572415 249044 -537393 0 0 -310755 599103 -452458 157286 865438 -570268 2697573 -2237091 -13688 -148883 563987 -401414 -877724 1172895 -599512 304340 0 -1 668491 -373320 677209 -972380 2237091 -2697573 148883 13688 401415 -563987 -1081860 786689 345737 -50566 1 0 0 2 -1798597 -1364549 655255 2507894 -803488 -938683 2398413 764734 257923 1484247 -2121351 -1041795 -2697575 -2237092 -2 0 2014631 1148516 -2614835 -548313 938683 803488 -855770 -2307378 -1484247 -257923 1867577 1295570 2237092 2697574 -944160 1189625 0 1 -1480625 1235161 911795 -1157259 -550299 415104 545564 -680759 -33451 416387 405731 -160267 -1839706 1594241 -1 0 -62020 307483 1047788 -802323 -415104 550298 680759 -545565 -416387 33451 -665511 420045 -397853 -1354964 0 2 -804258 -948559 2313862 -561044 -369530 3104011 -403293 -562107 1059769 693050 181823 1570995 -1 0 1058032 694785 470005 -2222823 -3104011 369530 562107 403293 -799992 -952827 225187 -2451744 950528 1276030 0 1 1826734 399825 -1028909 -1197648 692568 533755 -531877 -694447 2558686 -332128 -1166559 -1060000 -1 0 -1572960 -653599 1288688 937870 -533754 -692569 694447 531877 -572411 860759 537398 -249050 0 0 -599104 310756 -1948998 1660651 -160693 1878 -970233 681884 1422185 -1710532 0 0 339327 -50978 -834873 1123222 -1878 160693 -786685 1081856 50569 -345739 0 1 373320 -668491 972379 -677207 -1172895 877725 -304343 599513 0 0 -157290 452461 570265 -865446 
0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 -1318003 875312 1311653 -507883 475931 -33239 -665097 -138674 31142 -1285062 0 -1 -2082078 1278309 328549 114145 770016 33753 -278784 -163910 -31142 1285062 -875312 1318003 -969050 165281 33240 -475931 481539 322232 1285061 -31143 2 0 -1422685 2226454 -114146 -328549 43602 -847370 163910 278784 -1285063 31140 989455 1203859 842072 1351241 -3268952 -2943575 -1448434 -2533827 -2417016 -1565246 0 2 1968880 2013384 1740774 2241489 3268950 2943573 -864317 -1328999 -1203859 -989455 -1351241 -842072 2943575 3268951 2190965 1791297 1709621 2272640 -2 -1 -2311482 -1670782 -2554394 -1427869 -2943574 -3268949 1328999 864317 1286800 -897519 1024754 -417459 -49765 -164639 -215301 604582 328546 -114142 1408697 -1797976 -1 1 -1024754 417459 -259314 -129965 -125139 339543 -579405 190126 417459 -1024754 164639 49766 -527227 137947 114144 -328548 2096075 -1706796 0 -1 -417459 1024755 442872 -53594 -339543 125139 -197147 -312022 22245 486925 854606 69861 1133700 -2058167 -1024754 -417459 0 -1 -519505 -404962 -647494 1571962 312022 197147 -486925 -22245 -147215 -777251 2371073 -1446605 417459 1024754 1 0 703064 221403 -95036 -829429 -629411 420843 174904 -289778 -278782 163909 3268952 -2943576 89436 119130 -153475 362043 0 -1 339168 -547736 -77980 286549 289778 -174904 -163909 278782 2943575 -3268953 -432039 223472 -660146 451577 1 0 403361 -194792 -1159106 2002800 -289222 -554473 -31142 -1285061 -864316 1328999 -125139 -339543 723425 -1567117 257878 585814 0 -1 -2345666 1501972 631824 211869 1285060 31142 -1328999 864316 339544 125139 90193 753500 -441439 -402253 1 1 0 1 -2226458 1422688 847371 -43601 -1318004 875309 -165277 969046 475932 -33238 -322234 -481534 31140 -1285061 -1 0 -1278314 2082084 -33751 -770019 -875309 1318004 507879 -1311649 33238 -475932 138673 665095 1285061 -31140 -2272640 -1709623 0 -2 1670779 2311483 1427868 2554393 989456 1203860 842072 1351243 -3268951 -2943573 -1791299 -2190964 1565249 2417015 2 1 -2013382 -1968879 -2241485 -1740776 -1203860 -989456 -1351242 -842072 2943573 3268950 2533829 1448435 1706792 -2096073 0 -1 53594 -442872 -190131 579411 1024754 -417459 -49765 -164638 -137950 527230 1797971 -1408692 0 0 129968 259312 897524 -1286803 417459 -1024754 164638 49765 -604581 215301 777256 147212 1446602 -2371070 0 1 -221405 -703062 829437 95031 -197148 -312021 22244 486925 -69860 -854606 2058161 -1133694 -1 0 404966 519501 -1571965 647497 312021 197148 -486926 -22243 -223470 432038 -451573 660142 0 1 194795 -403362 -286549 77981 174904 -289778 -119134 -89435 -362045 153476 -1 0 547737 -339169 -420847 629415 289778 -174904 -753503 -90190 402255 441439 -1 1 -1501966 2345660 -211867 -631825 1567124 -723430 -585813 -257881 -1 -1 -2002797 1159104 554471 289215 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 -107492 -18733 750636 -521456 570527 -444302 -371249 142070 -2975741 2618210 0 0 69938 -299117 442455 -316229 961231 -732052 -9907 -116320 2975741 -2618210 18733 107492 461687 -690867 444302 -570526 541293 -312113 -2618210 2975741 0 0 -211765 440944 316229 -442455 660397 -889576 116320 9907 2618209 -2975741 -334964 423720 -463036 551793 25004 -276411 -1316794 1155643 -436866 275715 1 1 -483087 644239 -1395173 1556326 -25005 276409 -1031843 943085 -423720 334963 -551793 463036 276410 -25004 -1839007 2000158 235167 -74015 -1 0 -729237 568085 -226452 65301 -276410 25004 -943084 1031843 819480 558014 2511720 -362763 -432547 -326136 2302475 -924982 442454 316230 -660330 -717163 0 0 -2511721 362762 -108831 -1268663 1366805 -608123 -617780 -759714 362763 -2511721 326136 432547 853326 -2230819 -316230 -442455 802161 575332 -1 0 -362763 2511721 -61211 1438706 608122 -1366805 -560621 -454206 1494877 -480050 986302 856258 -185428 -1657132 -2511721 -362763 0 1 -1048800 -793759 2469298 -626738 454206 560621 480049 -1494877 -784603 -1057957 327259 1515301 362764 2511721 -1 0 878758 963802 686504 -2529064 -345928 539136 -934257 1040671 -9906 116318 -25004 -276410 -1367703 1174495 -864918 671710 0 -1 -1225855 1419063 144228 -337436 -1040671 934257 -116318 9906 276410 25004 155379 37829 -756707 949916 1 0 -1929945 1736735 -1522110 -2063643 2434868 1150886 2975740 2618209 -1031844 -943086 1366807 608123 2633572 952180 -1963297 -1622455 0 0 1380280 2205473 -1222544 -2363210 -2618209 -2975741 943085 1031844 -608123 -1366807 -1011945 -2573807 2133337 1452415 0 -1 0 0 -440944 211764 889572 -660394 -107492 -18735 690870 -461691 570527 -444301 312113 -541292 -2975741 2618209 0 0 299114 -69934 732052 -961232 18734 107492 521456 -750635 444301 -570528 -142072 371251 -2618209 2975740 74013 -235164 0 -2 -568086 729237 -65302 226452 -334963 423721 -463035 551792 25004 -276409 -2000158 1839006 -275713 436866 2 0 -644240 483089 -1556326 1395175 -423721 334963 -551793 463035 276409 -25004 -1155642 1316795 -575334 -802159 -1 0 -1438703 61210 759712 617781 2511721 -362763 -432547 -326135 2230819 -853326 717163 660332 1 -1 1268663 108831 -558012 -819481 362763 -2511721 326134 432549 924984 -2302477 1057959 784601 -1515303 -327257 0 -1 -963802 -878758 2529066 -686506 -560621 -454206 1494879 -480050 -856258 -986301 1657130 185430 0 0 793761 1048799 626736 -2469295 454206 560621 480050 -1494879 -37831 -155377 -949917 756709 0 1 -1736735 1929946 337436 -144226 -934258 1040671 -1174494 1367703 -671711 864918 -1 0 -1419065 1225857 -539135 345927 -1040671 934258 2573804 1011948 -1452415 -2133338 1 -1 -2205471 -1380281 2363211 1222541 -952178 -2633574 1622458 1963295 1 0 2063645 1522108 -1150886 -2434869 
1 -22682 22684 75677 -75675 -200423 200426 -64064 64065 -942432 942434 -235400 235402 22684 -22682 -75675 75678 200425 -200424 64066 -64064 942434 -942433 235402 -235400 -35681 66230 700117 -732535 58411 -27862 2141393 -2173810 283531 -233690 -7977 -85759 -406000 373584 -119683 150231 -2892715 2860298 -619313 649862 -233691 283531 -66228 35684 296149 -263728 27864 -58409 2543241 -2510821 233692 -283530 85759 7983 782172 -749752 -150229 119685 2574263 -2541842 -649860 619314 -283529 233692 84001 -185912 -7816 -94095 952222 -1118495 454428 -346269 575581 -467421 26627 286115 -509453 617612 -783869 892026 -1118496 952221 -209464 107553 185914 -83998 94097 7819 1118497 -952220 715701 -823857 -688331 580174 -286112 -26623 -486808 378653 465420 -573575 -952219 1118497 -107551 209466 -305045 18592 290564 149804 769545 -499627 -2275440 1988988 119682 150228 110262 -396707 -70514 -757757 149811 290571 -3164261 2877818 -23550 293462 417797 -131342 -149803 -290563 499631 -769544 3445573 -3159117 -150226 -119680 265908 20540 757759 70517 -290569 -149809 -1520370 1806818 -293461 23552 677727 -591448 201646 -115368 2615122 -2706685 821029 -912586 -149800 290567 -22538 -242212 -2453496 2361937 -412651 321088 591449 -677724 115370 -201644 -2727872 2819438 -444857 536419 -290565 149801 242214 22542 -2231134 2322697 -757475 849040 -432377 -914560 793094 476080 619315 649861 1118497 952222 -492878 -854060 -767294 -579644 -331574 -3563115 -1836411 489473 545131 801810 -476079 -793092 -649860 -619313 -952219 -1118494 -503383 1850326 448845 898097 3563117 331576 666282 680659 -171590 -164849 3047194 -3383629 233695 283534 209464 107551 23553 293466 -545639 209203 -1932659 1596220 -82820 -889995 -204578 541021 -2050929 2387369 -283532 -233692 -107549 -209461 -293464 -23551 227187 109252 -2751972 3088415 889998 82822 7979 85760 -749749 782170 -2541844 2574265 35685 -66229 -263732 296152 -58411 27864 -2510821 2543242 -283531 233696 -85756 -7981 373583 -406000 2860297 -2892712 66232 -35682 -732538 700122 -27862 58413 -2173808 2141391 -233693 283534 580174 -688329 -26625 -286113 378658 -486814 -573574 465418 -83997 185913 7819 94094 -952218 1118498 -823858 715702 -467420 575578 286114 26624 617616 -509455 892028 -783869 -185910 83999 -94092 -7817 -1118495 952221 -346271 454429 20543 265913 70516 757759 1806820 -1520364 -131346 417793 -290572 -149806 -769539 499632 -3159120 3445568 -396712 110258 -757756 -70514 2877813 -3164266 18596 -305040 149808 290574 -499631 769541 1988994 -2275438 2819436 -2727873 536421 -444854 22540 242215 2322698 -2231132 849040 -757478 -677725 591451 -201645 115370 -2706682 2615125 -912587 821027 -242212 -22540 2361934 -2453497 321092 -412651 -591449 677726 -115368 201647 1850329 -503388 898097 448843 331576 3563117 680660 666283 801810 545131 -793091 -476077 -854057 -492879 -579642 -767294 -3563115 -331574 489469 -1836408 -914558 -432379 476080 793092 109251 227190 3088411 -2751971 82822 889997 541020 -204580 2387366 -2050923 209198 -545638 1596224 -1932659 -889995 -82820 -164848 -171587 -3383635 3046794 
0 -874033 874034 111438 -111437 -48532 48533 -16012 16012 150945 -150945 -438587 438587 874034 -874033 -111437 111438 48533 -48532 16012 -16012 -150945 150945 438587 -438587 513496 663567 -182669 -1066518 599311 577749 -1045915 -203266 1442050 478386 -307511 -3304518 -487556 -761625 555850 621210 -229174 -1020012 690170 486892 478382 1442046 -663568 -513495 423912 825274 -577749 -599311 295599 953582 -478385 -1442049 3304518 307511 1041490 207691 -621210 -555850 149583 1099602 -486892 -690170 -1442045 -478381 -42357 -107716 -64256 -85819 -288252 43404 1123531 -964260 -1952750 2112020 39208 421319 -2561057 2720324 -1224724 1383990 43401 -288255 -370359 220286 107716 42357 85819 64256 -43404 288252 1056592 -1215861 -2391885 2232614 -421319 -39207 2319813 -2479080 1145133 -1304399 288255 -43402 -220286 370359 1816330 -1885696 70909 35726 -68959 134318 1490593 -1559958 -555853 621212 2762353 -2831715 -17075 -183490 35728 70910 -924084 854722 -262644 328002 2528303 -2458939 -35726 -70908 -134319 68959 689530 -620165 -621211 555853 -2208422 2277784 183490 17075 -70910 -35727 1674399 -1605037 -328002 262643 -90858 112419 306105 -284540 -2618976 2596092 1530084 -1552969 -35727 70907 -5634 -60537 -2156354 2133468 -780199 757317 -112419 90858 284540 -306104 -1725664 1748547 -976152 999039 -70906 35727 60536 5633 2906669 -2883783 -1399924 1422806 2326352 -2110619 193684 -396962 -690168 486891 -43405 -288252 1251805 -1036072 2588139 -2372407 53106 570688 -1122127 1337860 2018288 -2234021 396962 -193684 -486891 690168 288253 43405 -1493049 1277317 -2667731 2451998 -570687 -53107 -1057996 842263 -544217 -82619 -628009 1174 -478384 1442051 370359 220285 262643 328002 -674516 47681 201672 -828508 -154308 -1658195 -9713 636549 869253 -242418 -1442050 478385 -220285 -370360 -328002 -262643 594926 31909 548643 78193 1658194 154307 307511 3304518 207696 1041489 1099600 149580 -513494 -663567 825272 423909 -599313 -577751 953585 295601 -1442046 -478380 -3304518 -307511 -761626 -487559 -1020009 -229173 663567 513494 -1066518 -182663 577751 599313 -203269 -1045916 478381 1442046 2232618 -2391884 -39207 -421319 -2479081 2319810 -1304401 1145132 42357 107715 64254 85818 288256 -43402 -1215861 1056595 2112021 -1952755 421319 39207 2720327 -2561056 1383990 -1224721 -107715 -42356 -85818 -64255 43401 -288255 -964262 1123529 2277784 -2208419 17075 183490 -1605037 1674401 -2458942 2528303 -70908 -35729 68960 -134318 -620167 689528 -2831717 2762352 -183490 -17075 854721 -924086 -1885697 1816335 35730 70909 134318 -68960 -1559956 1490593 1748547 -1725662 999036 -976152 5634 60536 -2883785 2906668 1422807 -1399923 90857 -112419 -306103 284540 2596089 -2618974 -1552970 1530087 -60537 -5633 2133469 -2156352 757316 -780202 112419 -90857 -284540 306103 1277318 -1493051 2451997 -2667731 -53106 -570688 842263 -1057996 -2234018 2018284 -193684 396962 -1036072 1251805 -2372408 2588141 570687 53107 1337859 -1122126 -2110618 2326350 -396962 193684 31910 594925 78191 548643 154308 1658195 636550 -9714 -242419 869255 47681 -674517 -828507 201672 -1658195 -154307 -82616 -544219 1173 -628013 
0 -423841 423842 -160294 160294 -130170 130171 438807 -438807 -188972 188972 737270 -737270 423842 -423841 160295 -160294 130171 -130171 -438807 438807 188972 -188972 -737270 737269 393329 177461 -441526 -164238 -10078 580864 1431984 -2037744 -344329 1275600 -149120 -1602448 -1076591 470830 197744 373044 242871 -848634 158150 412639 1275596 -344332 -177461 -393328 1088578 -482815 -580864 10078 -492646 1098407 -1275599 344329 1602448 149121 279801 325959 -373043 -197744 1938346 -1332582 -412639 -158149 344332 -1275597 195584 20285 -187536 403405 383702 -31504 -681756 452658 -792646 563550 -56395 -606035 -1660121 1431027 3101802 -3330896 -31503 383703 604374 -388506 -20285 -195584 -403405 187536 31505 -383701 -2983052 3212147 -1314181 1543277 606035 56397 1013068 -783974 -920584 1149678 -383704 31502 388507 -604374 1422564 -1608604 -339067 625082 214895 -39595 -2470280 2284240 -197744 373047 730631 -916676 -45799 -492144 625078 -339071 1563049 -1749092 584091 -408789 684263 -498223 -625082 339067 39595 -214896 -1194530 1380569 -373046 197744 -1527420 1713463 492145 45798 339070 -625079 -2502386 2688430 408789 -584091 -168226 -422716 -791912 200970 -194984 822135 -2210559 2837709 -625082 -339067 154385 1659027 -1378141 2005291 1683809 -1056658 422715 168227 -200970 791912 -1911846 1284696 1413771 -2040921 339067 625082 -1659027 -154385 438804 -1065954 1980999 -2608149 -346822 76738 -369195 623683 -158150 412637 31508 383705 -2584305 2314227 2177616 -2447696 -66487 -714458 1322048 -1592131 2453653 -2183569 -623684 369195 -412636 158149 -383705 -31508 1937253 -1667174 3600 266480 714458 66485 2342761 -2072678 -339943 1393661 1395239 -341523 -1275601 -344331 -604375 -388506 -584089 -408790 2079637 -1025922 432505 621214 259392 2787442 1136731 -2190448 -748186 -305529 344331 1275602 388505 604375 408790 584089 101581 -1155296 -1371845 318126 -2787442 -259393 149119 1602448 325959 279803 -1332583 1938343 -393329 -177459 -482815 1088575 10077 -580866 1098407 -492644 344335 -1275598 -1602447 -149121 470827 -1076592 -848633 242873 177460 393328 -164233 -441526 580867 -10077 -2037748 1431984 1275599 -344334 1543278 -1314184 56395 606035 -783975 1013071 1149679 -920583 -195585 -20282 187537 -403403 -383706 31506 3212148 -2983054 563551 -792646 -606035 -56395 1431023 -1660118 -3330894 3101800 20282 195585 403404 -187536 -31506 383706 452662 -681756 1713461 -1527422 45798 492145 2688431 -2502391 -498223 684266 339071 -625078 -214893 39594 1380571 -1194526 -916672 730633 -492145 -45797 -1749090 1563051 -1608608 1422563 625078 -339070 -39594 214893 2284236 -2470280 1284694 -1911842 -2040921 1413770 -154385 -1659027 -1065952 438803 -2608151 1981000 168228 422716 791908 -200970 822134 -194985 2837711 -2210559 1659027 154385 2005291 -1378143 -1056659 1683810 -422716 -168228 200970 -791908 -1667174 1937258 266481 3601 66487 714458 -2072680 2342760 -2183569 2453649 369196 -623685 2314223 -2584306 -2447698 2177614 -714458 -66485 -1592127 1322047 76742 -346822 623685 -369196 -1155297 101580 318127 -1371842 -259392 -2787442 -2190450 1136734 -305528 -748190 -1025920 2079638 621209 432506 2787442 259393 1393659 -339944 -341521 1395227 
1 -84435 84436 838208 -838206 292546 -292545 -283520 283523 -58315 58316 339150 -339148 84437 -84435 -838205 838208 -292545 292546 283523 -283520 58316 -58315 -339148 339150 -507549 621261 1629340 -1750014 247762 -134052 -732866 612191 -279827 465350 -29704 -319230 2866421 -2987096 253840 -140129 -933138 812464 17589 96122 465350 -279827 -621259 507552 -3083518 3204196 134055 -247760 1022740 -902063 -465348 279829 319232 29709 1300128 -1179449 140131 -253839 -476184 596864 -96120 -17587 279829 -465349 -761392 -367421 -373496 -755316 -856785 -984917 -1061393 2259375 -454348 1652332 294907 3169062 1082628 115348 872184 325792 -984923 -856792 -336038 -792770 367423 761394 755318 373498 984919 856788 -624443 -573537 34639 -1232619 -3169060 -294904 371554 -1569526 -2281502 1083530 856793 984924 792771 336040 -1997857 2415969 -9915 -632864 -157718 -236250 -802000 1220115 -253839 -140131 2535776 -2117665 102927 1106046 -632865 -9915 1041975 -623863 31381 -425350 2417570 -2835678 632866 9916 236252 157719 -883836 465727 140132 253841 1630767 -2048874 -1106044 -102925 9917 632867 -1331846 913738 425351 -31379 230176 151644 -37457 419277 -244324 -160889 902811 -1308020 632870 -9911 -99750 -1071926 -590991 185782 3057081 -3462294 -151641 -230175 -419274 37459 -175385 580602 3263732 -2858522 9912 -632868 1071928 99752 301119 104093 -1371241 1776458 985650 -1068993 -189098 267633 -17587 96123 984918 -856786 -292438 209095 -502882 419539 -20516 -220475 1644733 -1728075 -565937 649283 -267632 189100 -96121 17589 856788 -984916 1746619 -1663271 -906436 989784 220477 20518 41109 42238 -1023447 1508166 -316592 801311 -465351 -279828 336040 -792770 -31379 -425351 -2879072 3363789 -746060 1230781 119323 1282244 -3143094 2658378 -1137585 652871 279830 465351 792773 -336039 425353 31381 1469750 -1954464 456190 -940906 -1282242 -119321 29706 319233 -1179447 1300126 596862 -476183 507554 -621261 3204198 -3083519 -247763 134056 -902063 1022740 279830 -465349 -319230 -29707 -2987092 2866417 812462 -933136 621264 -507552 -1750015 1629340 -134054 247766 612193 -732867 465353 -279828 -1232614 34643 -294905 -3169060 -1569528 371551 1083528 -2281507 761392 367422 373497 755313 856794 984923 -573531 -624442 1652327 -454351 3169063 294905 115351 1082632 325799 872185 -367420 -761390 -755311 -373494 -984921 -856791 2259372 -1061397 -2048879 1630769 -102925 -1106044 913738 -1331847 -2835676 2417568 9913 632870 157720 236253 465727 -883834 -2117667 2535780 1106046 102928 -623864 1041977 2415967 -1997855 -632869 -9912 -236251 -157718 1220113 -802000 580600 -175387 -2858521 3263739 99750 1071928 104095 301122 1776454 -1371243 -230174 -151641 37458 -419274 -160887 -244320 -1308025 902812 -1071925 -99751 185779 -590993 -3462292 3057083 151642 230176 419276 -37455 -1663273 1746620 989786 -906439 20519 220477 42239 41109 649283 -565936 189100 -267631 209095 -292437 419542 -502883 -220476 -20516 -1728074 1644731 -1068992 985648 267634 -189099 -1954464 1469749 -940904 456190 -119321 -1282242 2658383 -3143098 652870 -1137586 3363787 -2879068 1230780 -746061 1282245 119323 1508168 -1023450 801312 -316999 
1 -3681 3683 64170 -64168 -835383 835384 -476956 476958 167574 -167572 191168 -191166 3683 -3681 -64168 64170 835384 -835381 476958 -476955 -167572 167573 -191166 191168 -40727 45689 2258640 -2263903 323638 -318679 -1794305 1789047 -205968 214066 -1293 -13919 -2251773 2246514 -560025 564985 -704901 699638 115315 -110354 214063 -205973 -45688 40731 1893872 -1888606 318680 -323636 961338 -956076 -214062 205972 13921 1298 2570743 -2565482 -564983 560028 -1665948 1671213 110356 -115313 205975 -214059 519298 -605712 277952 -364367 -254591 113599 -1804461 1896173 2445333 -2353621 22579 242609 -2041015 2132728 -588384 680098 113601 -254590 85515 -171929 605714 -519296 364368 -277950 -113597 254594 854210 -945918 -2463633 2371923 -242608 -22574 -2111493 2019782 -1782465 1690752 254592 -113599 171931 -85512 -772837 -421104 1441739 393768 449672 675341 -588940 -605002 560027 564985 -426867 -767073 -293910 -3158386 393769 1441741 370699 -1564638 691228 433783 791139 402805 -393765 -1441737 -675339 -449670 -361308 1555253 -564983 -560025 745841 448101 3158388 293914 -1441738 -393767 462271 731673 -433781 -691227 208324 433993 192438 449882 -833144 151471 -732534 50862 -393766 1441739 -167805 -1803260 65032 -746705 319306 -1000977 -433991 -208322 -449881 -192437 814841 -133166 1051508 -369832 -1441736 393769 1803262 167810 767937 -86261 630947 50727 1504092 -1264594 -241556 15888 -115313 -110355 -113597 -254591 -2507689 2747190 -1055060 1294560 58958 633554 -1813753 2053252 -1485787 1246292 -15887 241558 110357 115315 254594 113599 -1644817 1405321 -1315789 1076293 -633553 -58955 2764004 -3003500 1352315 -1079095 1729710 -1456487 -214059 -205967 -85514 -171930 -691225 433785 -1233830 1507052 2961720 -2688501 67259 722759 -1671284 1398069 2422801 -2696020 205970 214063 171932 85516 -433783 691228 -1137018 863799 -2128752 1855536 -722756 -67257 1296 13921 -2565480 2570746 1671211 -1665950 40731 -45686 -1888609 1893871 -323638 318680 -956075 961340 205974 -214057 -13919 -1295 2246510 -2251773 699641 -704899 45688 -40729 -2263901 2258642 -318677 323639 1789043 -1794305 214061 -205970 2371924 -2463635 -22577 -242607 2019786 -2111494 1690754 -1782464 -519294 605715 -277950 364368 254593 -113597 -945922 854210 -2353619 2445332 242610 22576 2132728 -2041015 680096 -588383 -605713 519297 -364366 277952 113602 -254588 1896172 -1804458 448102 745842 293912 3158387 731673 462272 402803 791140 -1441737 -393766 -449669 -675339 1555253 -361310 -767072 -426870 -3158386 -293912 -1564639 370698 -421106 -772834 393770 1441740 675341 449671 -605000 -588940 -133167 814844 -369832 1051508 167807 1803262 -86263 767938 50730 630945 -208323 -433992 -192434 -449880 151469 -833141 50864 -732535 -1803260 -167807 -746703 65031 -1000977 319305 433994 208325 449882 192437 1405324 -1644819 1076294 -1315789 -58956 -633551 -3003501 2764005 1246293 -1485789 241558 -15886 2747189 -2507690 1294558 -1055059 633554 58958 2053250 -1813751 -1264592 1504091 15888 -241556 863800 -1137016 1855533 -2128752 -67256 -722757 1398067 -1671286 -2696018 2422803 1507051 -1233832 -2688500 2961722 722758 67260 -1079094 1352316 -1456490 1729305 
0 207059 -207060 493520 -493520 -388834 388834 699518 -699518 126307 -126306 -226282 226282 -207060 207059 -493520 493520 388834 -388834 -699517 699518 -126307 126306 226282 -226282 -471736 192887 2537320 -2241386 -610442 331596 1850935 -1555005 21116 -476072 72851 782842 253447 42484 -401245 122399 2250719 -1954784 -54376 -224472 -476069 21120 -192887 471736 -604509 308574 -331596 610442 -2478779 2182849 476072 -21117 -782844 -72848 2199736 -2495667 -122399 401244 1226434 -1522369 224472 54376 -21120 476068 -70491 -594134 -803332 138710 -680942 -403420 2931966 -2226617 1988407 -1283060 173635 1865884 -16726 722071 1438818 -733473 -403422 -680945 -484678 -179944 594134 70492 -138709 803332 403420 680942 -1807165 1101817 -959161 253813 -1865883 -173634 -1916083 1210739 2038332 -2743678 680943 403422 179945 484678 -2215434 1659706 -341318 1195665 176773 346871 648710 -1204438 401246 122396 351720 -907447 -136804 -1470090 1195665 -341317 -616372 60645 109454 414187 1186188 -630460 -1195664 341317 -346870 -176773 476088 79640 -122397 -401245 2101460 -1545733 1470090 136802 341318 -1195665 1244216 -688488 -414188 -109454 -556067 -385971 -318655 -623387 650331 349431 2378901 -1379141 -1195665 -341317 246111 2644711 1410809 -411047 1360428 -360668 385970 556068 623388 318654 378919 -1378681 74281 -1074041 341317 1195665 -2644711 -246110 -782965 -216797 -2485228 1485467 -2441257 2621777 67318 -237417 54374 -224471 403421 -680941 -223714 404235 1231830 -1051310 44438 477535 -1593249 1773767 1412008 -1592526 237416 -67318 224471 -54374 680942 -403420 -1709095 1528576 2245323 -2425842 -477536 -44439 468451 -648971 -3405185 3081780 440527 -763933 476069 21115 484678 -179945 -109454 414187 153924 -477331 1273329 -1596734 -79612 -855518 952002 -628598 1492284 -1168877 -21115 -476069 179944 -484678 -414187 109454 3323227 -2999820 -645486 968890 855519 79612 -72851 -782842 -2495668 2199734 -1522366 1226436 471736 -192890 308576 -604506 610443 -331596 2182847 -2478781 -21119 476068 782844 72849 42487 253448 -1954786 2250717 192890 -471736 -2241387 2537317 331595 -610443 -1555003 1850938 -476067 21119 253813 -959157 -173635 -1865883 1210739 -1916085 -2743680 2038332 70491 594133 803332 -138710 680943 403423 1101819 -1807165 -1283063 1988407 1865883 173634 722073 -16726 -733471 1438820 -594133 -70490 138711 -803331 -403422 -680943 -2226617 2931963 -1545734 2101462 136804 1470090 -688488 1244215 -630458 1186185 341317 -1195665 -176773 -346871 79639 476089 -907448 351722 -1470090 -136803 60645 -616373 1659708 -2215436 1195664 -341317 346870 176773 -1204439 648712 -1378679 378918 -1074042 74281 -246111 -2644711 -216795 -782967 1485466 -2485227 556068 385971 318654 623388 349433 650329 -1379142 2378903 2644711 246110 -411047 1410810 -360667 1360428 -385971 -556068 -623388 -318653 1528576 -1709095 -2425843 2245324 -44437 -477536 -648969 468450 -1592529 1412008 -67318 237414 404235 -223716 -1051310 1231829 477536 44439 1773769 -1593249 2621775 -2441256 -237414 67318 -2999821 3323225 968891 -645485 79612 855519 -628596 952002 -1168878 1492283 -477331 153926 -1596735 1273328 -855519 -79613 3081780 -3405187 -763932 440520 
0 -176972 -176972 -459638 -459638 -282667 -282667 -266385 -266385 -89413 -89413 193254 193254 176972 176971 459638 459638 282667 282667 266384 266384 89413 89413 -193254 -193254 175683 175689 91108 91111 -238805 -238804 475303 475303 54331 54329 3570807 -953762 -765008 -765010 30363 30364 -1149201 -1149203 444853 444854 -1235327 -1235326 175683 175688 91111 91109 -238805 -238804 475302 475303 54330 54329 -953762 3570807 -765010 -765008 30365 30362 -1149202 -1149201 444853 444854 -1235326 -1235326 359472 359473 367461 367461 -1832011 -1832011 -982407 -982409 -945628 -945626 9274260 -2477153 -804655 -804656 -767871 -767872 -1235326 -1235326 167706 167707 359478 359478 367454 367454 -1832011 -1832011 -982409 -982410 -945624 -945625 -2477152 9274260 -804653 -804654 -767874 -767873 -1235327 -1235327 167699 167702 -384807 -384809 -1832011 -1832011 540975 540975 -1221151 -1221151 -30362 -30364 -691573 -691574 5703454 -1523390 -54330 -54330 144769 144769 -211862 -211865 -384810 -384807 -1832011 -1832011 540977 540976 -1221152 -1221150 -30364 -30363 -691574 -691574 -1523392 5703453 -54329 -54329 144770 144768 -211862 -211862 548957 548958 -57304 -57304 -1206335 -1206334 -644387 -644387 54329 54330 5374917 -1435639 191956 191955 -369991 -369992 548957 548958 -57306 -57302 -1206334 -1206334 -644388 -644387 54330 54330 -1435639 5374917 191956 191955 -369992 -369991 -645516 -645515 -436869 -436872 -444854 -444854 1235327 1235327 268254 268253 305036 305036 1804110 -481877 -608732 -608735 -645515 -645516 -436869 -436872 -444853 -444853 1235327 1235327 268255 268252 305036 305035 -481878 1804110 -608735 -608733 812194 812195 1164017 1164019 1235326 1235327 -167702 -167706 211864 211866 -76293 -76296 -428117 -428115 -3899343 1041514 812195 812195 1164018 1164018 1235327 1235327 -167700 -167705 211862 211862 -76294 -76292 -428115 -428119 1041514 -3899343 -3570806 953761 765011 765008 1149201 1149202 -175688 -175684 -91110 -91111 238803 238804 -475301 -475303 -54329 -54330 953761 -3570807 765009 765009 1149202 1149202 -175688 -175682 -91109 -91111 238804 238804 -475302 -475302 -54329 -54330 945624 945625 -9274260 2477154 804654 804655 767872 767874 -359478 -359478 -367455 -367455 1832011 1832011 982410 982409 945627 945625 2477152 -9274260 804654 804656 767871 767870 -359472 -359473 -367459 -367461 1832013 1832011 982408 982408 691575 691573 -5703453 1523390 -144770 -144769 384807 384808 1832013 1832011 -540974 -540977 1221150 1221151 691575 691573 1523392 -5703454 -144769 -144768 384808 384807 1832011 1832011 -540974 -540975 1221150 1221152 1206333 1206335 644388 644387 -5374916 1435639 -191956 -191955 369991 369992 -548959 -548958 57303 57306 1206335 1206334 644387 644387 1435639 -5374917 -191955 -191955 369993 369990 -548958 -548957 57303 57303 -268254 -268254 -305036 -305036 -1804110 481876 608735 608733 645515 645516 436873 436870 -268255 -268253 -305035 -305035 481878 -1804110 608732 608734 645517 645516 436872 436869 76292 76293 428116 428117 3899343 -1041513 -812196 -812194 -1164018 -1164019 76294 76293 428115 428115 -1041514 3899343 -812195 -812194 -1164017 -1164021 
1 68298 68298 -50997 -50997 -119293 -119293 375509 375510 307212 307213 426507 426507 -68296 -68296 50998 50998 119295 119295 -375508 -375508 -307211 -307211 -426505 -426505 480427 480427 -583309 -583309 -434337 -434336 264592 264594 1651003 1651003 -1378047 368078 843382 843383 -559946 -559947 -4518 -4518 354823 354823 -1195231 -1195230 480430 480430 -583309 -583308 -434340 -434339 264592 264591 1651003 1651003 368077 -1378048 843384 843383 -559943 -559944 -4520 -4519 354820 354820 -1195230 -1195230 -421050 -421050 -178477 -178475 854907 854907 -350608 -350607 767157 767156 1028990 -274842 -961350 -961350 156413 156415 -1195230 -1195230 237857 237852 -421049 -421051 -178476 -178478 854907 854907 -350608 -350607 767157 767156 -274842 1028990 -961350 -961350 156415 156413 -1195230 -1195230 237857 237852 550725 550725 854908 854908 -245440 -245441 -258473 -258472 559947 559949 -1004991 -1004990 2407038 -642919 -1651001 -1651001 -195793 -195793 384336 384340 550725 550725 854907 854907 -245442 -245438 -258471 -258473 559945 559948 -1004989 -1004991 -642918 2407039 -1651001 -1651001 -195793 -195792 384336 384340 -2867 -2868 -258727 -258731 191782 191782 428940 428940 1651003 1651003 -7576747 2023748 1238139 1238138 1000979 1000979 -2868 -2867 -258727 -258731 191782 191782 428941 428939 1651003 1651003 2023748 -7576747 1238138 1238139 1000978 1000979 -24650 -24648 -112249 -112244 -354819 -354821 1195232 1195232 76735 76733 1194499 1194499 -6198698 1655673 1093115 1093115 -24650 -24648 -112248 -112244 -354818 -354820 1195233 1195232 76733 76735 1194499 1194499 1655671 -6198699 1093115 1093115 590552 590551 454774 454774 1195232 1195232 -237850 -237850 -384339 -384337 1033566 1033566 1169341 1169341 -8605737 2298592 590550 590551 454775 454776 1195232 1195232 -237855 -237856 -384334 -384333 1033565 1033565 1169342 1169342 2298592 -8605737 1378049 -368076 -843381 -843381 4521 4521 -480428 -480428 583310 583311 434341 434342 -264590 -264590 -1651001 -1651001 -368075 1378049 -843380 -843379 4521 4520 -480425 -480425 583311 583312 434339 434339 -264591 -264591 -1651001 -1651001 -767154 -767155 -1028988 274843 961352 961351 -156412 -156413 421052 421050 178480 178478 -854906 -854906 350610 350610 -767154 -767154 274844 -1028988 961351 961353 -156413 -156412 421052 421052 178477 178479 -854905 -854906 350610 350610 1004993 1004992 -2407036 642920 195794 195795 -550723 -550723 -854906 -854906 245442 245443 258474 258474 1004991 1004992 642920 -2407037 195796 195794 -550721 -550724 -854906 -854906 245444 245442 258475 258474 -191780 -191780 -428938 -428939 7576749 -2023746 -1238136 -1238137 -1000976 -1000976 2869 2871 258733 258729 -191781 -191779 -428939 -428938 -2023746 7576749 -1238136 -1238137 -1000977 -1000976 2870 2869 258734 258730 -76733 -76732 -1194498 -1194496 6198700 -1655671 -1093112 -1093114 24652 24650 112248 112251 -76732 -76733 -1194495 -1194498 -1655669 6198701 -1093112 -1093114 24650 24652 112246 112250 -1033563 -1033563 -1169339 -1169340 8605738 -2298590 -590548 -590548 -454774 -454774 -1033564 -1033564 -1169338 -1169339 -2298590 8605738 -590550 -590550 -454773 -455176 
0 428265 428265 74341 74340 -353925 -353925 86182 86182 -342083 -342083 11842 11842 -428265 -428265 -74341 -74340 353926 353926 -86182 -86182 342083 342083 -11842 -11842 -302244 -302245 1106055 1106054 -327646 -327650 1129595 1129593 1468500 1468500 -8641238 2308074 524762 524761 -196385 -196381 501218 501218 -170991 -170991 1389476 1389476 -302250 -302248 1106052 1106053 -327642 -327644 1129595 1129597 1468500 1468500 2308074 -8641239 524760 524760 -196390 -196387 501220 501218 -170987 -170985 1389476 1389476 215691 215693 431449 431451 -893375 -893374 -695594 -695595 298612 298611 -1499987 400646 -15526 -15527 978680 978679 1389476 1389476 -518007 -518005 215688 215695 431449 431452 -893374 -893374 -695594 -695595 298609 298612 400645 -1499986 -15527 -15526 978679 978679 1389476 1389476 -518006 -518005 -1058554 -1058552 -893374 -893374 11547 11545 -117847 -117846 196387 196381 -289177 -289180 7141251 -1907427 -1468499 -1468499 -1229883 -1229882 400537 400536 -1058550 -1058552 -893374 -893375 11543 11540 -117848 -117847 196391 196386 -289178 -289177 -1907426 7141251 -1468500 -1468500 -1229884 -1229884 400532 400532 227302 227305 -531796 -531794 282638 282636 986246 986244 1468500 1468500 -1738920 464465 45540 45543 -658068 -658070 227300 227299 -531793 -531791 282635 282636 986247 986246 1468500 1468501 464465 -1738920 45541 45539 -658069 -658068 -1074528 -1074527 386749 386746 170985 170991 -1389475 -1389475 -1222317 -1222315 -228110 -228110 6902318 -1843607 -80321 -80322 -1074525 -1074528 386747 386746 170987 170990 -1389476 -1389476 -1222317 -1222317 -228110 -228110 -1843607 6902319 -80321 -80322 750663 750663 -100735 -100735 -1389475 -1389475 518006 518004 -400532 -400535 -705571 -705570 145829 145829 -238932 63818 750662 750664 -100737 -100735 -1389475 -1389475 518006 518007 -400532 -400537 -705569 -705571 145826 145830 63818 -238934 8641239 -2308074 -524762 -524760 -501220 -501219 302249 302250 -1106052 -1106053 327643 327641 -1129596 -1129596 -1468499 -1468499 -2308074 8641239 -524762 -524762 -501218 -501218 302246 302244 -1106055 -1106054 327649 327646 -1129594 -1129594 -1468499 -1468499 -298612 -298611 1499988 -400647 15526 15527 -978680 -978679 -215694 -215688 -431451 -431450 893374 893376 695595 695594 -298612 -298611 -400645 1499988 15529 15525 -978679 -978679 -215693 -215691 -431451 -431450 893374 893375 695594 695595 289177 289178 -7141251 1907427 1229885 1229883 1058550 1058552 893375 893374 -11541 -11543 117846 117847 289178 289178 1907426 -7141251 1229882 1229882 1058552 1058552 893376 893375 -11545 -11546 117846 117845 -282636 -282636 -986247 -986246 1738920 -464466 -45540 -45541 658069 658067 -227300 -227302 531791 531792 -282636 -282638 -986246 -986245 -464465 1738920 -45541 -45541 658068 658070 -227306 -227302 531793 531795 1222317 1222317 228110 228110 -6902316 1843608 80319 80321 1074526 1074526 -386747 -386746 1222317 1222316 228109 228112 1843607 -6902318 80321 80320 1074527 1074527 -386746 -386749 705569 705571 -145830 -145828 238934 -63818 -750663 -750663 100735 100737 705572 705570 -145830 -145830 -63818 238932 -750661 -750664 100735 100738 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 182538 -4340711 -18380 -1352662 3456888 701289 1153398 217650 1 1 1 2 -1313498 -57544 -172771 -3985402 1422868 -51823 -380524 4538700 0 1 5028024 -869847 -222647 1593693 -2824199 -1333975 -408927 -962116 2 1 0 0 564437 806609 1849386 2308790 -1513822 142780 -4798062 639891 1 1 2591285 2619275 -1912770 -3297787 0 2 -600871 -1117166 904462 813579 2 0 109935 1608105 -69514 -1648523 2 0 -5195935 -14621 -914669 -4295887 1280084 3930477 0 1 1308448 409593 -306685 -1411352 1 2 -350960 -1367077 160471 1557571 1 1 273988 4936572 -212358 765178 0 0 742136 -2418748 152628 -705446 -2308789 3985402 -726694 1279514 3 1 1 1 -1392668 839854 2684125 -4360736 810135 -1362950 1 2 4436456 -2759839 -860201 1413020 -1849384 172774 -22369 -530447 0 3 1 0 648203 -95386 2237827 -561211 -1420648 2053337 -3845327 3212640 588242 -379629 1014256 -1222865 2 1 1 2 1105113 -896499 -538174 329565 -3757939 3125253 -1076620 1709311 -1186015 977405 -265190 473803 2 1 1 0 -360642 152033 1245749 -1037136 -1248276 -459220 4706614 471976 -639889 -4538699 0 2 230236 1477264 -270654 -1436842 2 2 246516 1460983 650503 1056996 215338 -5393922 4798065 380526 1 1 10794 -1718291 179701 1527799 0 1 -954089 -753408 -341264 -1281611 149131 1473749 2 1 -4936570 14623 561213 4360738 -1553616 -69260 185760 1437119 -1 1 1090331 532549 91898 -1714774 1 1 -273987 5195936 -2237825 -2684123 1644571 -21692 -930225 -692650 2 0 1 1 -806607 -564435 -142777 1513823 869849 -5028022 -1593691 222649 1333978 2824200 962117 408929 1 1 1 2 57545 1313501 51825 -1422867 4340712 -182535 1352665 18382 -701286 -3456887 -217645 -1153397 0 1 1411353 306688 0 2 1367079 350963 -1557569 -160468 4295888 914670 -3930475 -1280082 1 1 -409591 -1308445 -813577 -904460 1 0 -1608104 -109933 1648525 69515 -2619271 -2591284 3297788 1912772 1 1 1117167 600874 530450 22372 -1 1 95386 -648201 1362952 -810133 1 1 2759841 -4436454 -1413019 860202 -1279512 726696 1 -1 -839852 1392671 -765175 212360 2 2 2418751 -742134 705447 -152626 -977403 1186017 -473800 265190 1 1 -152031 360645 1037138 -1245747 -3125249 3757942 -1709310 1076623 379630 -588241 1222868 -1014254 1 2 896500 -1105111 -329561 538175 -2053337 1420648 -3212638 3845329 1718291 -10792 -1527796 -179700 0 1 753410 954090 -1056995 -650502 5393925 -215335 -1477262 -230234 1436843 270656 3 1 -1460983 -246514 459222 1248278 -471974 -4706612 21696 -1644571 692650 930231 3 1 -532548 -1090329 1714776 -91896 69261 1553619 -1437118 -185758 0 2 1281613 341268 -1473746 -149532 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -3041398 -4820188 -1000320 -1591822 3285359 4576227 1049155 1542990 -1 0 -1 1 -934395 -1657747 -5148980 -2712606 445085 2147057 6717648 1143939 1 0 3709196 4152390 1389927 1202216 -2434353 -5427234 -1800273 -791870 0 0 0 -2 838393 1753750 2438849 5422738 -567425 -2024716 -1492802 -6368786 2 1 -2632557 3300356 -972067 304269 -1 -1 -313315 93127 1084859 -864671 1 0 -883503 1103691 -205764 -14425 -1 1 10438 -678236 -77574 -590224 121060 546740 0 -2 164158 56028 45314 -265504 0 0 1273108 -1493296 328104 -107913 0 2 1027099 -359301 17341 -910935 0 0 -1044693 3754827 -268443 1162034 -5422738 2712607 -1683194 789603 2 -1 0 0 979194 -85602 -234639 2944772 1112830 -219238 -1 0 -4180154 1470021 417597 -1311190 -2438849 5148981 1587193 -693601 0 2 -1 0 -228077 -665515 -802897 -1907234 4649318 -3798308 -43614 -807395 -1214603 1495200 -249137 -31459 1 0 2 -1 953137 -672541 -315824 35226 575529 -1426538 1081151 -230144 84430 -365027 345140 -64541 0 0 -1 2 -1704257 1423660 166668 113927 167645 1555105 -2575695 -2649150 6368786 -1143938 -1 0 -899339 -823412 1988604 -265854 4 -1 -377120 -1345631 -1297819 -424932 1538158 3686687 1492801 -6717648 0 0 509733 1213017 -2110945 388194 -1 5 526274 1196476 347694 -5594 423962 -766061 0 0 359300 678236 1907234 -2944771 131271 210827 614187 -956286 2 0 -251690 -90407 -813567 1155667 0 -1 -1027098 -10437 802896 234639 -8932 -333169 136931 205168 -1 2 1 -2 -1753750 -838392 2024716 567426 -4152389 -3709196 -1202218 -1389928 5427234 2434353 791869 1800274 0 1 0 2 1657749 934394 -2147057 -445086 4820189 3041399 1591820 1000322 -4576226 -3285361 -1542989 -1049155 -2 -1 265504 -45315 -1 0 1493295 -1273108 107915 -328104 590223 77575 -546740 -121059 1 1 -56028 -164159 864670 -1084858 0 -1 -1103690 883501 14423 205764 -3300355 2632556 -304269 972067 0 1 -93127 313315 693603 -1587194 -2 1 665516 228078 219238 -1112831 1 1 -1470023 4180154 1311190 -417598 -789604 1683196 1 -2 85603 -979193 910934 -17342 1 1 -3754825 1044693 -1162035 268443 365026 -84429 64541 -345138 -2 1 -1423660 1704257 -113927 -166669 1426536 -575528 230144 -1081152 -1495201 1214604 31459 249138 0 -2 672542 -953139 -35227 315824 3798308 -4649318 807395 43614 -1213016 -509732 -388193 2110943 -4 2 -1196475 -526274 424933 1297819 -3686687 -1538157 823411 899338 265854 -1988604 0 -5 1345631 377120 -1555104 -167645 2649149 2575695 333169 8932 -205168 -136931 -1 0 90409 251690 -1155667 813567 -210827 -131272 956286 -614186 0 -1 5594 -347694 766061 -423969 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 3198902 -970821 949155 -214506 -466707 -1761374 -212724 -521924 -1 1 1 0 -816096 1550745 4825937 -2597856 -1209624 474974 1573799 -3801878 0 -1 2976373 -5204452 -1652467 917819 3461758 -1233678 -383571 1118221 -2 1 0 1 -71654 -662995 66363 -2294445 779058 -44410 2574088 -346007 0 -1 5990478 184796 -5065281 -1109991 -1 -1 -1639182 -396946 118363 1917764 4 -1 1003216 1032912 -1156868 -879259 -1 -1 -2530340 -3644933 -1098176 -5077098 2070230 4105043 -1 -1 1302441 733686 -438672 -1597457 -1 4 -1706527 -329601 1587434 448693 -1 -1 4872726 1302548 -287090 1900191 -1 -1 -4039975 -852326 -1265200 -347904 2294446 2597854 699485 913617 2 -1 0 -1 -154316 -1458786 -4467536 -424765 -33218 -1579886 -1 0 -107912 5000215 1601938 11164 -66362 -4825938 -1587235 -25866 -1 2 0 -1 750611 862492 2125150 2767151 3114780 -119728 -1592080 -1402973 26904 960631 -403979 -583556 0 0 2 0 -141188 1128725 -1595625 608088 1033108 -4028159 3934465 -939414 293400 -1280937 1291730 -304194 0 0 -1 2 -455108 -532429 1258886 -271350 391232 976419 -4247912 100025 346007 3801880 0 1 21917 -1389569 131735 1235918 1 -1 -1255004 -112649 -70925 -1296728 1905525 2242360 -2574089 -1573799 0 1 681394 686259 -562300 -805352 0 2 1591742 -224090 1282793 -510455 592505 -1364841 0 0 -1302548 3644933 -2767150 424765 -332035 1104374 -827567 55229 0 1 -395040 -377295 110809 661529 0 0 -4872725 2530340 -2125150 4467536 762600 -1534939 1423862 -651524 0 -2 -1 1 662995 71656 44409 -779058 5204453 -2976371 -917817 1652467 1233678 -3461760 -1118221 383572 -1 1 0 -1 -1550745 816096 -474973 1209625 970820 -3198901 214505 -949155 1761374 466707 521924 212724 0 0 1597457 438671 -4 2 329600 1706527 -448694 -1587433 5077097 1098175 -4105044 -2070230 1 1 -733685 -1302441 -1917764 -118363 0 -5 -1032911 -1003216 879259 1156868 -184794 -5990477 1109992 5065281 1 2 396946 1639181 25866 1587237 -4 1 -862491 -750611 1579885 33219 0 1 -5000215 107912 -11164 -1601938 -913618 -699484 1 -2 1458788 154316 -1900191 287088 1 1 852326 4039976 347905 1265199 1280939 -293401 304196 -1291731 -2 1 532429 455108 271349 -1258886 4028160 -1033108 939413 -3934465 -960631 -26904 583557 403980 1 -2 -1128724 141187 -608087 1595624 119727 -3114780 1402973 1592079 -686257 -681394 805353 562300 -2 1 224089 -1591742 1296728 70925 -2242360 -1905525 1389569 -21917 -1235918 -131735 0 -2 112649 1255003 -976420 -391232 -100025 4247912 1534939 -762601 651526 -1423864 1 0 377296 395041 -661528 -110810 -1104374 332036 -55228 827567 0 2 510454 -1282791 1364840 -592516 
0 1 0 0 0 0 0 1 0 -1 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -3898471 1459839 -1281231 477160 -2046415 4485050 -598368 1402441 1 1 -5 2 -1278207 474136 1760557 -4199189 633226 170847 651003 1787628 2 0 1402714 1035916 277383 526690 -3944259 1505626 408723 -1212795 1 2 2 -5 1636995 -832923 5222301 -2783669 227988 -1032057 668191 -3106822 1 1 1743705 -4239462 4317271 -1821514 0 0 1343005 -520099 -1291732 468825 -2 1 -1282013 459108 35464 787446 0 2 2295140 200615 5239154 -2743398 1673405 -4169160 1 0 -1291067 468160 1642308 -819400 0 -4 278166 544741 -896675 73769 2 1 -2656434 160677 1703762 598643 0 -1 -4225081 -2757779 -1376589 -925816 2783668 4199190 961961 1340446 2 0 -1 -1 -1110997 -1191411 -3581177 -3401681 -1353188 -949219 0 0 2905886 4076972 1324651 977755 -5222300 -1760557 -603173 -1699234 -1 2 -1 0 1300641 1001764 3942472 3040386 -1835894 -4154780 3326247 2664429 -1362333 -612928 862853 1112410 1 1 -2 0 -713817 -1261445 1390871 584389 3155088 2835587 -3687540 -2303136 1011759 963501 -1221638 -753623 1 0 1 -1 524170 1451090 -1338933 -636329 947777 -512811 -1910227 591035 3106821 -1787627 -1 -1 229825 -664794 1016727 -581759 4 -2 -1299020 864052 -1298354 863385 2271519 -952326 -668191 -651003 -2 -2 774022 -339055 -155514 -279455 0 5 1247081 -812112 -1144541 1025414 760903 -641777 -2 -1 -160677 -200615 -3040387 3401681 -112899 -6229 -901179 1020307 2 0 785753 -666626 242945 -362072 -1 -2 2656434 -2295140 -3942471 3581177 -748315 867440 1090825 -1209952 -2 2 5 -1 832922 -1636995 1032057 -227986 -1035914 -1402714 -526690 -277384 -1505627 3944258 1212794 -408723 -1 -1 -1 5 -474136 1278208 -170846 -633226 -1459839 3898471 -477161 1281231 -4485048 2046417 -1402443 598369 0 -1 819400 -1642308 2 -1 -544742 -278165 -73768 896675 2743398 -5239154 4169160 -1673405 0 1 -468158 1291064 -468824 1291731 0 2 -459106 1282013 -787447 -35462 4239461 -1743705 1821514 -4317270 0 1 520098 -1343005 1699234 603172 -2 1 -1001763 -1300642 949218 1353189 0 0 -4076972 -2905886 -977755 -1324651 -1340447 -961960 0 -2 1191411 1110997 -598644 -1703762 0 0 2757778 4225082 925817 1376590 -963501 -1011759 753621 1221639 2 0 -1451090 -524172 636329 1338933 -2835588 -3155088 2303136 3687540 612927 1362334 -1112410 -862853 -1 1 1261445 713816 -584391 -1390870 4154780 1835894 -2664429 -3326247 339055 -774020 279455 155514 -4 2 812112 -1247081 -863386 1298355 952326 -2271521 664795 -229825 581758 -1016725 0 -5 -864052 1299021 512812 -947780 -591035 1910227 -867442 748316 1209953 -1090825 -2 0 666625 -785752 362072 -242946 6229 112900 -1020306 901179 1 -1 -1025412 1144538 641778 -760906 
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -4039829 1275570 -1294886 383449 5058814 -2294555 1602529 -691091 0 0 -1 0 -723673 -187767 -369951 -2394306 569368 342072 812945 1951311 1 1 199641 2564617 777557 133882 837080 -3601340 -1091417 179979 1 0 0 -1 1275735 -364296 3968554 -1204296 -1416955 505516 -4368278 1604019 0 0 -687383 -3152804 -1846581 5686767 0 1 -545270 1811467 -978388 -287808 -2 1 -1309623 43429 453081 813114 1 0 2708796 1131390 4285985 -445797 -4049313 209129 0 1 -28956 -1237241 1375775 -109578 -1 -2 792292 473905 394505 -1660700 2 1 1285573 -5125760 1372466 -185926 0 0 797092 -4395694 231285 -1417824 1204295 2394306 451442 735098 0 0 0 0 -245015 -941526 -3067750 -530852 -975079 -211462 -1 0 2758241 840360 342941 843600 -3968552 369951 100621 -1287161 1 -1 1 0 -266096 1452636 -926622 4525223 1736871 4159023 -163639 -5732256 1310756 633255 -1851846 -92165 -1 0 2 0 1645419 298590 -678614 -1265395 -5292204 -603691 4158009 1737886 -1708142 -235868 1299786 644224 0 0 0 0 -1134310 -809701 104388 1839622 -1676084 503810 -957124 4512457 -1604019 -1951311 -1 0 1448612 -276339 -592071 -580203 2 -1 329267 843006 1278697 -106424 -3037244 -518087 4368277 -812945 -1 0 -931282 -240992 -255518 1427791 -1 2 244961 -1417234 1273742 43292 -937294 -379742 -1 -2 5125760 -1131390 -4525223 530853 1662812 -345780 -1458057 141022 2 -1 -1825804 508769 1454625 -137591 0 -1 -1285573 -2708796 926621 3067750 -815225 -501809 946944 370088 -1 2 1 -1 364294 -1275732 -505517 1416956 -2564617 -199641 -133881 -777557 3601340 -837081 -179982 1091419 1 1 0 2 187766 723672 -342069 -569369 -1275570 4039828 -383450 1294888 2294554 -5058813 691091 -1602529 2 0 109578 -1375776 2 -2 -473905 -792293 1660700 -394506 445798 -4285985 -209128 4049313 2 1 1237239 28957 287807 978389 1 2 -43426 1309624 -813114 -453082 3152804 687383 -5686768 1846581 0 0 -1811466 545269 1287159 -100620 1 0 -1452636 266094 211460 975081 0 0 -840361 -2758241 -843601 -342939 -735100 -451441 0 1 941525 245015 185927 -1372468 0 -1 4395694 -797091 1417826 -231286 235870 1708140 -644226 -1299784 -2 0 809700 1134310 -1839619 -104390 603691 5292203 -1737886 -4158009 -633256 -1310754 92162 1851846 1 0 -298589 -1645419 1265394 678617 -4159023 -1736871 5732256 163638 240992 931281 -1427789 255516 -2 1 1417234 -244960 106424 -1278698 518086 3037244 276339 -1448612 580203 592070 1 -2 -843007 -329267 -503812 1676086 -4512456 957125 501808 815226 -370089 -946945 -2 1 -508765 1825801 137592 -1454626 345782 -1662814 -141023 1458057 1 -2 -43293 -1273742 379740 937295 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0 1 1 1 1 1 1 -1568210 2591771 -476959 814451 867798 -1891356 212619 -550109 2 1 1 1 160462 177033 652695 370866 -1018161 680673 2158901 -3182457 1 1 -1894348 870792 232387 -569877 3368998 -2345436 -730801 1068293 2 0 1 1 337316 -674804 1048578 -2072136 409088 -71595 1445627 -422067 0 2 -670844 -2791716 1088394 2374169 2 2 447824 693862 -901588 -240092 -1 2 -538402 -603282 1963569 -821881 1 1 -2736463 6199027 2372119 1090444 -5325186 1862626 2 2 587052 -1728735 754445 387243 1 -1 293830 847856 -1354490 212807 2 0 -4462192 999633 730322 -169370 2 1 -4128408 2427138 -1342787 781842 2072139 -370866 684090 -123140 -1 2 1 1 -1109569 548624 2009873 -3711145 -877464 316519 2 2 523883 1177390 307919 253031 -1048576 -652694 -186313 -374633 1 -1 1 1 1627755 -1066804 5188788 -3487511 3710863 525934 -5008005 771212 227178 1169792 140818 -1537784 2 1 -1 2 284666 1112303 342372 -1739335 -106334 -4130458 -2190652 6427450 -80030 -1316935 -638589 2035560 2 2 2 -4 -802845 -594118 692500 704469 27365 1161131 1448356 -5052881 422069 3182460 2 1 -1560146 371654 134983 1053513 -3 2 -1368854 180364 119784 -1308275 5750303 -2145774 -1445625 -2158898 1 1 1804721 -616225 -744059 -444433 2 -3 333986 854512 -795209 -1578350 1853947 519615 1 1 -999630 -6199024 3487515 3711145 -358822 -2014737 1188700 1184864 -1 1 297436 2076125 -1609371 -764186 1 1 4462194 2736464 -5188785 -2009873 967901 1405662 -670514 -1703043 2 0 1 1 674806 -337313 71597 -409086 -870789 1894352 569879 -232386 2345438 -3368996 -1068292 730803 1 1 1 1 -177031 -160459 -680671 1018164 -2591770 1568212 -814449 476961 1891358 -867795 550111 -212618 0 1 -387242 -754442 3 0 -847855 -293828 -212805 1354491 -1090443 -2372117 -1862624 5325189 0 0 1728734 -587048 240097 901590 1 3 603283 538404 821884 -1963568 2791717 670847 -2374166 -1088392 -1 0 -693860 -447822 374635 186315 3 1 1066806 -1627753 -316518 877466 -1 0 -1177387 -523881 -253029 -307916 123140 -684087 0 3 -548621 1109571 169373 -730320 1 0 -2427136 4128409 -781840 1342789 1316936 80033 -2035558 638591 3 0 594119 802848 -704466 -692499 4130460 106336 -6427448 2190654 -1169790 -227177 1537785 -140816 0 5 -1112301 -284665 1739337 -342371 -525932 -3710860 -771209 5008007 616226 -1804719 444435 744061 5 -1 -854509 -333984 1308278 -119783 2145776 -5750300 -371652 1560147 -1053511 -134982 0 5 -180361 1368857 -1161130 -27363 5052882 -1448355 -1405660 -967900 1703047 670516 3 1 -2076123 -297436 764189 1609373 2014739 358822 -1184863 -1188698 0 2 1578351 795212 -519614 -1854349 
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 71188 -390001 109778 -194899 -2533348 2214533 -1305133 1220013 2 -2 0 0 330841 -245720 61190 257625 -3301775 3386894 1543408 -1224594 -2 2 390001 -71188 -270857 355977 -2214532 2533347 3574895 -3489773 2 -2 0 0 47340 -132460 -257624 -61190 -591480 506359 1224593 -1543407 -1 2 -132377 -328814 -2143336 2604535 -2 0 -5017263 5140401 -291472 168338 0 0 -18880 142013 1294171 -1417308 2 0 -3500581 3039381 328814 132377 -2604537 2143337 2 1 -345504 222368 30044 93089 0 -1 179958 -303091 -5187428 5310563 -2 -1 -3039381 3500581 389815 -337368 0 2 1285782 -1482221 -1309897 1257450 61190 -257625 -54328 1882 -1 0 2 -2 4463476 -4411029 -3171765 3368201 -128388 75940 -2 2 1482220 -1285781 -4052869 4105316 257625 -61189 -323853 376300 1 0 1 -1 -2193715 2141269 -3368201 3171765 989938 3757938 5643914 -896042 1900813 -633175 -2479458 3747095 -1 1 2 2 -1929685 662048 2280452 -3548088 -3757938 -989938 896042 -5643915 -2162241 894602 2857637 -4125274 -1 0 -1 -2 -340074 1607714 3082317 -1814681 -2636253 1897224 1885982 -4653986 1543409 1224594 0 1 -3752428 3013396 2477128 -1738099 -1 -1 2951707 -2212676 2897680 -2158650 4653987 -1885982 -1224594 -1543408 2 -4 3591349 -2852319 1416126 -2155156 1 0 2411060 -3150090 -1713483 3459590 2351304 -605194 2 -2 -3500579 -3039380 -3171762 -3368201 840689 -2586798 -1908742 162633 -1 -1 1335305 -3081410 -2190227 444113 0 2 3039381 3500579 3368202 3171764 3052567 -1306459 -361017 2107126 1 1 0 0 132460 -47340 -506359 591480 71189 -390002 -355977 270857 -2533346 2214531 3489773 -3574891 0 0 0 1 245721 -330841 -3386895 3301775 390001 -71188 194899 -109779 -2214533 2533347 -1220010 1305132 1 -1 -93090 -30043 0 0 303091 -179959 -5310561 5187425 -132377 -328813 -2143336 2604536 -1 -2 -222368 345504 -168338 291471 1 1 -142013 18880 1417304 -1294168 328814 132377 -2604536 2143335 -2 4 -5140399 5017263 -376299 323853 1 0 -2141267 2193714 -75940 128387 -1 2 1285782 -1482221 -4105316 4052867 -1881 54328 0 0 4411028 -4463474 337368 -389815 1 -2 1482219 -1285780 -1257451 1309898 -894603 2162241 4125272 -2857635 -1 -2 -1607714 340075 1814680 -3082317 989938 3757938 5643916 -896041 633175 -1900814 -3747093 2479457 1 2 -662046 1929687 3548087 -2280450 -3757940 -989937 896042 -5643916 2852316 -3591347 2155156 -1416126 2 1 3150090 -2411060 2158652 -2897681 1885982 -4653987 -3013395 3752425 1738098 -2477129 -1 -1 2212675 -2951706 -1897225 2636254 4653988 -1885983 1306459 -3052567 -2107125 361018 2 1 3081413 -1335306 -444117 2190225 2586796 -840691 -162634 1908742 -1 -2 -3459590 1713485 605194 -2351312 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1764506 -75294 1149091 -698087 -2342415 4031627 -2618239 3069243 -2 2 0 0 535495 -986499 -851219 -837991 -3300518 2849514 -387471 -1301741 1 -1 75295 -1764506 -1159936 708933 -4031626 2342414 3367933 -3818937 0 1 0 0 973138 -522134 837989 851219 -1926187 2377191 1301740 387472 1 -2 -913286 -926514 -2267118 4106916 1 0 -897489 1388697 440293 -931501 0 0 1103998 -612789 -5415107 4923899 -1 1 1611182 -3450981 926514 913287 -4106913 2267117 1 -1 5048463 -5539671 944861 -453651 0 0 -1093153 601944 188399 302809 -1 1 3450981 -1611182 238201 -234668 -2 1 450516 -463741 2535375 -2538906 -851218 837991 -1609052 1605521 0 0 2 -2 -2179540 2183070 2537696 -2524472 -1623354 1619822 -2 4 463741 -450516 1615596 -1612065 -837992 851218 100420 -96888 0 -1 2 -2 2929236 -2932767 2524472 -2537696 2729887 3644156 655935 5718095 2005144 -303334 4161369 -2459564 2 0 1 1 -372780 -1329028 -1997380 295574 -3644156 -2729888 -5718096 -655934 -619993 -1081818 -2652734 950929 0 -2 -1 -2 -376914 2078723 -2153595 3855400 -4033214 3789113 -2988214 2073954 -387474 1301740 -2 -2 2428683 -2672779 1882433 -1638331 2 1 -1960116 2204213 2648062 -2403961 -2073955 2988214 -1301739 387474 1 2 -2439528 2683625 3344274 -3588375 -1 -2 -2190858 1946760 -4648672 3297122 -208697 -1142854 1 1 1611182 3450980 2537695 2524471 2360120 -1008569 307605 1043945 1 0 3140036 -1788487 219544 1132008 -1 -1 -3450981 -1611182 -2524472 -2537696 2866590 -4218140 -1057301 -294251 0 0 1 0 522136 -973139 -2377193 1926189 1764506 -75294 -708932 1159936 -2342416 4031626 3818936 -3367933 -2 1 0 0 986499 -535496 -2849513 3300518 75295 -1764506 698087 -1149091 -4031626 2342416 -3069244 2618240 -1 1 453650 -944862 1 0 -601943 1093154 -302810 -188399 -913286 -926514 -2267117 4106916 2 -2 5539670 -5048462 931501 -440291 0 0 612788 -1103998 -4923899 5415108 926514 913286 -4106915 2267117 2 -1 -1388697 897487 96888 -100420 0 0 2932767 -2929236 -1619823 1623354 -2 1 450517 -463739 1612067 -1615596 -1605521 1609054 0 0 -2183070 2179540 234670 -238202 -1 2 463741 -450519 2538907 -2535376 1081819 619990 -950928 2652733 -1 -1 -2078723 376913 -3855399 2153593 2729889 3644155 655935 5718095 303334 -2005144 2459564 -4161368 1 1 1329030 372779 -295574 1997380 -3644155 -2729888 -5718096 -655934 -2683625 2439528 3588375 -3344274 -2 -1 -1946761 2190859 2403961 -2648064 -2988214 2073958 2672780 -2428682 1638331 -1882431 1 2 -2204211 1960113 -3789113 4033216 -2073958 2988214 4218138 -2866589 294250 1057300 0 0 1788487 -3140036 -1132007 -219543 1008570 -2360119 -1043945 -307604 0 -1 -3297122 4648670 1142852 208693 
1 1 0 1 1 1 1 1 1 0 0 1 1 1 1 1 1 1 1 1 1 0 0 1 1 1498050 1497153 -2466979 3266670 1202711 1792497 -1427695 2227389 -1 -1 1 1 3131835 -3931523 -4994279 1999082 1242339 -2042029 -3363124 367919 1 3 -1497149 -1498049 -3267578 2467889 -1792495 -1202709 -1631758 832068 3 1 0 1 -3131096 3930788 -1999079 4994279 -1725965 2525660 -367918 3363127 0 0 3496230 -3497128 -294445 295347 0 2 -743310 743552 -2303396 2303157 1 2 4379831 -4379590 306880 -307118 1 -1 -543877 542984 3497130 -3496227 -295345 294450 2 -1 -147915 147677 4759464 -4759221 1 1 1354728 -1354966 -790506 790745 1 2 -542981 543879 -293999 2161158 5 2 -5362208 -1631162 -3263192 1396032 -4994278 -1999080 -2446378 579220 1 0 -1 -1 -47331 1914495 2953258 4040119 -2162066 294909 -3 -1 1631164 5362209 2371970 -504805 1999081 4994281 2445644 -578482 1 2 3 3 -3012123 1144962 -4040117 -2953255 2160417 -1570626 838326 -248534 -577230 734701 -469710 627181 -1 2 2 2 2963432 -3120896 367332 -524800 1570628 -2160415 248536 -838324 3033297 -3190763 470447 -627915 -1 6 0 0 96026 61444 523896 -366425 -1027769 2023924 2408955 1322093 -3363125 -367917 -1 2 -2918014 3914169 -1768698 772548 2 0 -3583783 2587632 -1428294 432143 -1322092 -2408953 367919 3363126 1 2 -2816540 1820388 2252329 -1256173 0 1 4475011 -3478855 -153094 443277 1128371 -838186 3 -1 -543877 -542981 2953257 -4040117 96272 -386452 4915958 -5206137 -1 1 152359 -442538 4606188 -4896367 1 -1 542983 543880 4040119 -2953255 387358 -97175 -1856501 2146686 2 2 1 1 -3930786 3131098 -2525657 1725968 1498050 1497152 -2467887 3267578 1202711 1792497 -832067 1631761 0 -1 1 2 3931524 -3131832 2042032 -1242337 -1497148 -1498049 -3266668 2466979 -1792495 -1202709 -2227387 1427696 2 2 4759223 -4759461 0 2 1354968 -1354726 -790744 790506 3496227 -3497127 -294446 295347 3 -1 -147674 147916 -2303155 2303398 0 0 4379592 -4379831 307118 -306877 3497130 -3496225 -295344 294449 0 1 -743549 743311 578484 -2445643 1 2 -1144956 3012124 -294907 2162070 3 3 -5362207 -1631162 504805 -2371967 -579219 2446383 1 0 -1914496 47334 -2161158 293999 1 -4 1631163 5362207 -1396027 3263194 3190766 -3033296 627915 -470444 0 0 -61444 -96023 366426 -523893 2160418 -1570627 838327 -248532 -734700 577235 -627176 469709 2 2 3120900 -2963430 524801 -367331 1570628 -2160415 248535 -838324 -1820386 2816542 1256176 -2252327 0 0 3478857 -4475008 -432140 1428295 2408953 1322094 -3914166 2918016 -772546 1768701 2 2 -2587629 3583785 -2023922 1027772 -1322089 -2408955 97177 -387356 -2146683 1856502 2 1 442540 -152357 4896369 -4606184 386451 -96270 5206139 -4915955 1 0 -443276 153097 838187 -1128769 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 3999684 2820540 1688228 132706 4682085 2138150 3966796 -2145859 0 -1 -2 -1 -651599 -1169337 -3187736 -3632485 -2049546 228607 -1249428 -5570803 0 4 -2820541 -3999684 -1323531 -497402 -2138150 -4682086 -423273 -1397665 2 0 2 4 1618491 202444 3632486 3187735 4135565 -2314627 5570802 1249429 -2 -4 -811947 -367196 1861528 -682396 4 0 1326953 -1012135 2863460 -3178281 0 0 3418949 -3104127 1027254 -1342071 -2 -2 -729830 -449305 367197 811946 682396 -1861529 -2 -1 -1556985 1242167 2729126 -2414306 -1 1 -3783645 3468824 1058770 -743952 1 2 449305 729829 -2260253 2141510 0 -1 2383061 -1938308 2126443 -2007699 -3187737 3632487 -3867960 3986703 1 1 -1 1 1854043 -1972788 -362642 -82112 -3332333 3451077 2 -2 1938308 -2383061 -2356474 2237729 -3632486 3187737 2901068 -3019812 0 -2 -2 2 1689480 -1570736 82113 362641 -3432652 888719 -1131701 -1412225 4638774 -5317980 2194 -681399 0 -2 -1 0 2011736 -1332528 1050023 -370820 -888719 3432650 1412226 1131701 953808 -274602 964700 -285496 2 1 0 1 -5555259 4876052 -819990 140788 -2088608 934843 -2020421 -2300951 -1249431 5570806 -2 4 -536190 -617576 -3910022 5063788 -2 -1 916475 237288 -3503974 4657739 2300951 2020421 -5570806 1249431 -2 0 900885 252880 1824001 -2977767 2 2 -686445 -467319 838561 -763664 2037187 -1962289 2 -2 -729829 449305 -362639 82112 -1675864 1600967 -2033790 1958890 -1 -1 -1805455 1730558 -2401882 2326983 0 0 -449305 729829 -82112 362641 -410156 485055 -1509733 1584632 0 1 4 2 -202444 -1618489 2314628 -4135566 3999682 2820539 497404 1323532 4682084 2138148 1397663 423275 -2 -2 -2 -4 1169335 651597 -228607 2049544 -2820539 -3999682 -132707 -1688228 -2138149 -4682084 2145859 -3966796 5 2 2414305 -2729126 1 0 -3468820 3783642 743952 -1058768 -811948 -367197 1861528 -682395 1 2 -1242166 1556983 3178277 -2863458 0 -1 3104125 -3418945 1342070 -1027253 367198 811947 682395 -1861528 -1 -1 1012134 -1326950 3019810 -2901067 -2 -1 1570734 -1689480 -3451078 3332334 2 -2 2383062 -1938306 -2237728 2356473 -3986702 3867958 1 1 1972788 -1854043 -2141507 2260251 0 -1 1938306 -2383061 2007697 -2126442 274601 -953808 285496 -964698 1 1 -4876051 5555258 -140786 819990 -3432653 888719 -1131701 -1412225 5317981 -4638775 681398 -2195 0 -1 1332529 -2011735 370818 -1050022 -888719 3432654 1412225 1131700 -252880 -900885 2977766 -1824000 2 0 467318 686447 -4657741 3503976 -2020423 -2300951 617576 536188 -5063785 3910019 -1 -1 -237287 -916478 -934843 2088607 2300952 2020421 -485055 410158 -1584631 1509732 1 0 -1730559 1805455 -2326985 2401883 -1600967 1675865 -1958892 2033791 0 0 763664 -838561 1962289 -2037187 
0 -1 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 1 1 0 0 -1958959 -1601406 -2669275 1718692 -1178066 -2382305 2441245 -3391830 1 0 2 1 2808422 -1857835 -675226 4235587 -1874043 2824627 4595375 -1035004 -2 0 1601406 1958957 -1357598 2308181 2382305 1178066 2175662 -1225077 0 -2 -1 -1 -3101610 2151029 -4235588 675224 2861517 -3812104 1035006 -4595375 2 2 2634180 -2276631 423345 -780893 1 -2 1300248 -1395709 -3891741 3987206 0 0 167891 -263355 -369783 465244 0 2 1081089 -723540 2276630 -2634181 780894 -423346 0 0 179543 -84081 972242 -1067704 0 1 3858981 -3763517 1357257 -1452720 -2 1 723540 -1081089 1934773 -623634 4 4 359774 -5270601 2927394 -4238539 -675225 -4235589 1288838 -2599977 0 0 -2 -2 2052779 -741635 3357725 1553105 984728 -2295865 -1 -4 5270601 -359773 -1447604 2758746 4235588 675224 -995648 2306789 0 1 2 2 2564129 -3875271 -1553104 -3357725 -3417309 2213069 -1504430 300194 1222561 -1544084 603893 -925413 -1 2 0 -1 -3945511 4267032 -759679 1081201 -2213068 3417310 -300194 1504432 -4142060 4463581 -897086 1218606 -2 4 0 0 -671395 349875 -720112 398590 1316204 -2819462 -3717499 -1912877 4595376 1035004 0 0 -1853817 350559 2055709 -552451 -2 0 -2468002 3971259 1603294 -100037 1912877 3717501 -1035004 -4595376 1 0 -2173054 3676309 -3043186 1539927 2 0 988212 -2491467 513769 -995588 4615595 -5097414 1 2 1081088 723541 3357725 -1553104 -72286 554103 412192 69627 -2 0 -220578 702397 -588727 1070542 0 1 -723540 -1081088 1553103 -3357725 -915191 433373 -5029096 4547281 1 1 -2 -1 -2151026 3101609 3812102 -2861519 -1958957 -1601404 -2308180 1357596 -1178064 -2382304 1225077 -2175662 2 0 1 2 1857837 -2808419 -2824629 1874042 1601406 1958957 -1718690 2669273 2382305 1178065 3391830 -2441244 -2 -2 1067705 -972241 0 0 3763516 -3858979 1452720 -1357259 2634180 -2276630 423346 -780894 -2 0 84082 -179543 -3987203 3891741 -1 -1 263355 -167892 -465244 369783 2276629 -2634182 780893 -423345 1 0 1395709 -1300248 -2306787 995648 1 0 3875274 -2564129 2295867 -984727 4 2 359774 -5270599 -2758745 1447599 2599978 -1288836 0 1 741633 -2052778 623633 -1934773 -2 -2 5270600 -359774 4238537 -2927392 -4463584 4142062 -1218606 897086 0 1 -349875 671397 -398591 720113 -3417311 2213070 -1504431 300194 1544084 -1222565 925414 -603895 0 0 -4267030 3945510 -1081199 759679 -2213069 3417311 -300193 1504432 -3676311 2173053 -1539927 3043184 2 0 2491467 -988209 100036 -1603294 -3717501 -1912875 -350559 1853813 552450 -2055709 -1 -2 -3971257 2468002 2819462 -1316205 1912877 3717500 -433373 915190 -4547280 5029098 1 0 -702396 220579 -1070547 588727 -554103 72284 -69626 -412187 0 0 995587 -513769 5097411 -4615614 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3386214 -4872869 3864798 -4261720 -56326 -1430346 195628 -592556 2 2 1 0 3716687 -3319764 612618 874036 1130944 -734016 377819 1108850 -2 -2 4872869 -3386212 -4079161 4476082 1430346 56324 -795075 1192003 -1 -4 0 -2 3055756 -3452678 -874037 -612617 -4255 -392672 -1108850 -377820 1 4 -3998832 -4260250 4816548 3442536 1 -1 1532250 672845 -1844084 -361011 -2 -1 459040 1746054 -213935 -1991162 0 2 -4451620 -3807464 4260250 3998832 -3442538 -4816547 -1 -1 -2060462 -144634 625019 1580076 2 1 -244679 -1960417 1340629 864469 0 -1 3807465 4451620 4814871 -4745075 2 -2 -496224 234807 -668140 598345 612618 -874038 -2670433 2600637 1 1 -2 2 60448 9348 -191373 452790 -3595806 3526010 2 -2 -234807 496224 139929 -70134 874036 -612618 -4102013 4171810 0 0 -1 1 -659893 590098 -452790 191373 -321494 -1052526 -364926 -1009084 -1162092 795241 2877531 -3244378 -1 -2 0 0 -267551 634402 4617973 -4251127 1052526 321495 1009084 364927 -56969 423820 3894915 -3528066 1 2 1 0 866997 -1233848 -4089762 3722914 1400937 -1205758 687598 43435 377820 -1108852 -1 0 -334865 530044 89764 -284943 0 0 34513 -229691 -181875 -13303 -43436 -687597 1108851 -377820 -1 2 120501 -315680 -1216457 1411635 0 0 493697 -298519 -2606422 2778407 -175963 347948 -4 2 -4451620 3807462 -191373 -452789 -4819781 4647798 345733 -517719 1 0 -4166022 3994039 390326 -562311 -1 2 -3807462 4451620 452790 191372 3693086 -3521105 253712 -81726 0 0 -1 -1 3452680 -3055759 392674 4253 3386212 -4872867 -4476084 4079161 -56324 -1430345 -1192003 795076 5 1 1 2 3319767 -3716689 734017 -1130946 4872868 -3386212 4261721 -3864799 1430345 56324 592558 -195631 -2 -4 -1580076 -625021 2 1 1960416 244679 -864469 -1340626 -3998833 -4260252 4816547 3442536 0 -1 144635 2060464 361013 1844085 -1 -2 -1746054 -459040 1991162 213932 4260251 3998833 -3442536 -4816547 1 0 -672848 -1532252 -4171807 4102009 0 0 -590097 659893 -3526010 3595807 2 -2 -496224 234809 70134 -139930 -2600635 2670432 0 0 -9349 -60447 4745075 -4814873 2 -1 -234809 496224 -598344 668140 -423820 56969 3528066 -3894911 0 0 1233848 -866996 -3722911 4089758 -321495 -1052527 -364926 -1009084 -795240 1162091 3244376 -2877530 -1 0 -634401 267551 4251123 -4617971 1052526 321495 1009084 364926 315681 -120503 -1411632 1216454 0 0 298518 -493697 13305 181874 687598 43435 -530044 334865 284943 -89765 1 0 229692 -34512 1205756 -1400935 -43435 -687598 3521104 -3693086 81727 -253712 -1 -1 -3994037 4166020 562311 -390325 -4647797 4819780 517719 -345732 1 1 -2778405 2606422 -347949 175963 
1 1 1 1 1 0 0 1 1 1 1 1 1 1 1 1 1 1 0 1 1 1 1 1 1 -4112849 -3298438 -1881434 -528965 3093359 4317911 383901 2026498 -2091868 -2887329 5 2 815827 1594579 4032759 3378526 -533972 -1876424 -4065088 -3346181 2091866 2887331 3298440 4112849 1731205 679199 -4317907 -3093358 -218813 -2191583 2887331 2091868 0 -4 -628800 -1781600 -3378527 -4032756 815174 1595226 3346184 4065089 -2887326 -2091866 80089 734322 1019491 -205060 -515073 -32084 900339 -635460 1466262 -1201385 -1 0 -5527601 5262726 -1146952 882076 515077 32085 184791 -999214 -734320 -80088 205062 -1019489 32086 515073 -1172223 907347 235610 -500481 2 2 5677834 -5412957 865758 -600878 -32086 -515072 999216 -184789 -1558442 1345666 -191582 631121 32339 -686567 560183 -772957 4032761 -3378530 5483159 -5270378 3 2 191583 -631121 897762 -684982 -264886 919116 -143425 356205 -631120 191586 686568 -32338 -288292 501071 3378530 -4032758 -5670180 5457404 -1 -1 631123 -191581 -1062844 850069 -919115 264888 971728 252821 -1204276 -20273 -1182435 1580702 581278 -979541 191584 631119 2 3 5188594 -5586857 936204 -537936 -252819 -971726 20274 1204281 -519448 121185 -768288 1166555 -631117 -191582 0 -1 -5353678 5751945 -664317 266052 64009 169805 232549 -951452 -4065086 3346183 515076 -32081 -915702 681891 -5727773 5493962 -1 -1 -501924 735740 1637878 -1871689 951454 -232547 -3346180 4065086 32086 -515075 1065939 -832123 5446577 -5212762 3 3 230039 -463848 804810 -1189887 648047 -262967 2091870 -2887331 184791 999217 -264886 -919114 -267989 653069 372892 -757967 1 1 -617798 1002877 -798279 413204 2887330 -2091866 -999214 -184790 919115 264888 549186 -934262 -207803 592884 1 1 -4 -1 1781602 628802 -1595224 -815172 -4112847 -3298434 -679197 -1731204 3093363 4317911 2191583 218815 -2091866 -2887326 3 6 -1594576 -815823 1876424 533977 3298436 4112849 528967 1881436 -4317909 -3093360 -2026498 -383899 2887328 2091866 500486 -235611 2 1 5412956 -5677828 600879 -865756 80091 734320 1019492 -205062 -515073 -32085 -907346 1172227 1201388 -1466258 0 0 -5262723 5527599 -882074 1146954 -734318 -80089 205064 -1019489 32083 515077 635462 -900340 -5457399 5670179 -1 -1 -850066 1062846 -356205 143428 -191582 631122 32341 -686564 -501068 288293 5270377 -5483152 2 3 684983 -897758 -1345665 1558445 -631118 191581 686566 -32339 772959 -560179 -121181 519448 -1166553 768289 0 0 -5751946 5353682 -266051 664318 971729 252822 -1204277 -20272 -1580699 1182436 979545 -581277 2 2 5586863 -5188596 537939 -936202 -252820 -971726 20274 1204281 832126 -1065936 5212766 -5446577 2 2 463849 -230033 1871690 -1637876 232548 -951454 -681890 915704 -5493964 5727779 0 -1 -735735 501925 -169806 -64005 951455 -232546 934265 -549185 -592882 207807 2 1 -1002875 617799 -413203 798283 -653067 267990 757970 -372889 1 0 1189889 -804809 262971 -648443 
0 0 0 1 1 0 0 0 0 -1 -1 0 0 0 0 1 1 0 0 0 -1 -1 -1 0 -1 -480821 -1302102 772453 -1352321 1705088 77825 1349664 -769800 -2604123 1406285 1 0 3128346 -2548478 -1095195 2878121 -1385474 805609 -275890 -1507027 2604124 -1406286 1302103 480824 139946 439920 -77826 -1705088 -1632371 1052507 -1406288 2604126 0 -2 -3316938 2737070 -2878122 1095196 1011801 -431933 1507026 275889 1406286 -2604124 1576019 -2397296 -1224270 402995 689447 -137680 -649267 382160 -2861556 2594447 0 1 -1638625 1905732 4726332 -4459225 -689448 137679 -2574009 3395286 2397297 -1576017 -402993 1224271 137679 -689446 2020011 -1752905 3270968 -3003860 0 -2 726225 -993334 -4352657 4085550 -137678 689446 -3395284 2574009 1047610 244647 -788086 -1881346 1371086 2602215 -947949 2240205 -1095196 -2878121 764146 -2056403 2 1 788084 1881344 -4910708 3618454 997991 -4971292 -1457023 164764 1881346 788084 -2602217 -1371086 -422803 -869450 2878122 1095196 -575554 1867812 -2 -2 -1881346 -788082 5193420 -3901167 4971292 -997990 -1429203 -198063 3798277 -2171013 439373 -968612 -4047021 4576264 788082 -1881345 1 1 1721947 -1192706 -1556180 1026937 198063 1429201 2171013 -3798275 -848793 1378037 4235614 -4764857 1881348 -788085 -1 -2 -1439240 909998 185434 343806 1205593 -1606001 -2369075 3600206 -275889 1507025 -689446 -137680 4149934 -3749526 -928931 1329339 1 0 3417876 -3818280 -796170 1196579 -3600208 2369074 -1507026 275888 137679 689447 -5062345 4661939 1302606 -1703013 0 0 -2047119 2447527 -324673 2266091 -1423202 -518211 2604120 1406284 -2574008 -3395284 997989 4971289 -551360 -1390057 -2103350 4044765 4 2 136079 -2077497 2335614 -394198 -1406282 -2604123 3395286 2574008 -4971288 -997990 177684 1763732 1820637 -3762051 -2 -5 -2 -1 -2737072 3316939 431933 -1011798 -480820 -1302102 -439923 -139946 1705091 77824 -1052507 1632372 -2604123 1406287 1 2 2548480 -3128347 -805608 1385474 1302103 480822 1352321 -772454 -77824 -1705091 769801 -1349666 -1406285 2604121 3003862 -3270970 -2 0 993331 -726223 -4085553 4352658 1576019 -2397296 -1224271 402994 689447 -137678 1752903 -2020011 -2594447 2861555 1 1 -1905731 1638620 4459227 -4726334 2397298 -1576017 -402993 1224271 137680 -689450 -382162 649269 -1867812 575553 -2 0 3901163 -5193417 -164767 1457022 -788082 -1881346 1371087 2602216 869453 422804 2056401 -764144 1 1 -3618450 4910704 -244649 -1047609 1881344 788084 -2602218 -1371087 -2240204 947949 -1378035 848795 4764862 -4235620 -1 0 -909999 1439240 -343808 -185436 -1429203 -198062 3798279 -2171014 968614 -439372 -4576267 4047025 1 2 1192706 -1721947 -1026935 1556177 198062 1429201 2171014 -3798279 -4661938 5062345 1703015 -1302607 0 -1 -2447528 2047121 -1196579 796172 -2369074 3600206 3749526 -4149933 -1329340 928933 0 2 3818282 -3417874 1606003 -1205593 -3600206 2369073 -1763731 -177689 3762053 -1820637 -2 -1 2077497 -136081 394201 -2335613 1390056 551361 -4044766 2103350 1 2 -2266092 324677 518212 1423196 
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 2 0 1 1 1 1 -1653859 1029330 -2287171 2084054 3787232 -3162699 5209298 -5006178 -20933 -398650 2 2 -909180 1112300 1205648 -581116 -1041070 837953 -216383 -408144 20936 398649 -1029327 1653861 1876877 -1673756 3162701 -3787231 -5253333 5050216 398650 20937 1 0 1525326 -1728443 581118 -1205647 -554874 757995 408146 216386 -398648 -20934 448212 2234978 -2133384 4816566 -836918 -965751 -4757981 5630645 1826852 -954184 2 1 -692151 -180511 -53331 -819330 836919 965754 -1060486 -1622692 -2234975 -448212 -4816564 2133387 965753 836921 4628885 -5501544 -1683437 810774 0 0 1102448 -229783 1649266 -776601 -965750 -836917 1622696 1060486 -2342727 1761613 2934835 -1734415 -989258 -797494 -367543 -213569 1205649 581118 443454 137664 1 1 -2934832 1734418 727539 -146424 612276 1174480 2199317 -1618198 1734417 -2934833 797497 989259 496649 84466 -581116 -1205647 -1059599 478484 2 2 -1734416 2934836 -683503 102390 -1174476 -612276 -3570844 -3379083 3193867 3756079 -1060344 -1200009 1237073 1023288 -2934834 -1734415 2 2 1613164 647195 914831 -3175188 3379087 3570846 -3756077 -3193865 916934 1343424 -1853222 -407135 1734420 2934835 0 0 -1569126 -691229 -785729 3046092 5170280 -5232645 376985 -185221 -216384 408148 836923 -965752 -178629 240997 368191 -305822 -1 0 -1414542 1352177 -5026864 5089234 185222 -376983 -408145 216385 965754 -836918 588934 -651300 1227755 -1290122 2 2 1285438 -1223070 -4913113 4730263 -255267 438117 20937 -398647 -1060485 1622696 612277 -1174477 -2687000 2869852 1205367 -1388212 -1 0 5529266 -5346413 -155035 -27810 398650 -20936 -1622694 1060486 1174479 -612275 1091071 -1273919 -1249399 1432249 2 2 -1 0 1728446 -1525325 -757991 554875 -1653859 1029330 1673756 -1876875 3787234 -3162699 -5050215 5253334 -20935 -398646 2 3 -1112298 909180 -837953 1041073 -1029329 1653861 -2084051 2287173 3162704 -3787232 5006182 -5209299 398649 20936 -810773 1683438 0 0 229782 -1102446 776605 -1649265 448214 2234978 -2133383 4816568 -836920 -965749 5501549 -4628884 954187 -1826849 2 2 180514 692152 819329 53334 -2234976 -448212 -4816564 2133384 965753 836920 -5630645 4757985 -478479 1059598 1 1 -102388 683504 1618200 -2199316 2934836 -1734418 -989258 -797494 -84463 -496649 -137664 -443452 1 1 146425 -727537 -1761613 2342732 1734418 -2934833 797495 989261 213570 367546 -1343423 -916931 407135 1853226 1 0 691228 1569128 -3046090 785731 -3570847 -3379083 3193868 3756082 1200012 1060346 -1023287 -1237071 1 2 -647192 -1613163 3175192 -914829 3379087 3570848 -3756080 -3193866 651301 -588931 1290125 -1227755 3 2 1223071 -1285437 -5089232 5026869 376983 -185221 -240994 178628 305823 -368189 0 -1 -1352175 1414544 5232648 -5170280 185223 -376981 1273919 -1091067 -1432247 1249400 3 2 5346417 -5529265 27812 155039 -2869850 2687002 1388215 -1205365 0 0 -4730262 4913114 -438115 254864 
0 0 1 0 0 1 1 -1 -1 1 0 0 0 1 0 0 0 1 1 -1 -1 1 0 0 0 -175884 -234894 -221223 87623 -139806 550583 -1299708 1433308 -25741 -250237 0 0 -1212695 1346294 1067549 -656767 -5496298 5362696 3526324 -3937103 25741 250237 234894 175885 -174734 308333 -550586 139808 -414147 280549 250237 25740 0 0 1199142 -1332744 656768 -1067548 5654836 -5521238 3937103 -3526322 -250237 -25742 -891663 832654 315693 -374705 2526939 -2487293 461619 -480810 1310287 -1329480 0 0 -95624 114814 -316309 335502 -2526940 2487295 196581 -137570 -832654 891664 374704 -315694 2487294 -2526940 -538354 557548 -1215960 1235151 0 1 491579 -510770 157774 -176967 -2487294 2526940 137568 -196581 -284013 -276794 347315 811148 -4593866 2869561 -5750804 5190000 1067550 656768 590377 -29571 -1 0 -347314 -811149 1383969 -823165 695076 1029233 189684 371123 -811151 -347312 -2869559 4593866 5827533 -5266730 -656766 -1067549 -576826 16019 0 0 811150 347313 329883 -890687 -1029232 -695076 -3386517 4076908 -512274 -178125 5573869 -5349330 141143 -365683 -347314 811148 2 1 1047856 -1272395 107083 117459 -4076908 3386518 178124 512274 -5668199 5443659 -127592 352133 -811149 347315 -2 -1 666002 -441463 -30344 -194194 -1676095 -751267 3898795 3564636 3526323 3937102 -2526938 -2487292 1165023 1262341 831212 1596146 -2 -1 -2524762 97397 1770426 656938 -3564636 -3898795 -3937101 -3526322 2487293 2526938 -769059 -1658306 -989754 -1437607 2 1 2448031 -20668 448470 -557147 -5652411 5761090 25741 -250237 196578 137568 695074 -1029231 177162 -68485 361448 -470126 1 0 -462019 570698 5256445 -5365126 250240 -25741 -137569 -196580 1029234 -695076 -18627 -90050 -2075300 2183981 -1 -1 -2 0 1332743 -1199144 5521235 -5654837 -175885 -234894 -308333 174733 -139805 550584 -280548 414149 -25737 -250240 1 1 -1346296 1212695 -5362695 5496295 234894 175885 -87623 221223 -550585 139805 -1433306 1299708 250237 25738 -1235151 1215959 0 0 510770 -491579 176966 -157773 -891663 832654 315693 -374706 2526941 -2487296 -557548 538356 1329480 -1310288 0 0 -114816 95623 -335500 316308 -832653 891663 374704 -315695 2487293 -2526940 480812 -461618 -16019 576824 1 1 890687 -329883 -371122 -189683 347315 811149 -4593868 2869561 5266731 -5827537 29569 -590377 0 -1 823167 -1383971 276794 284012 -811148 -347314 -2869562 4593870 -5190004 5750806 -5443663 5668203 -352132 127591 -1 -1 441461 -666000 194196 30344 -3386519 4076912 -512274 -178124 5349335 -5573873 365683 -141140 1 2 1272395 -1047856 -117457 -107082 -4076912 3386519 178123 512273 1658306 769057 1437607 989754 1 0 20668 -2448033 -656936 -1770425 3898798 3564636 -1262343 -1165020 -1596148 -831215 0 -1 -97399 2524761 751267 1676098 -3564636 -3898798 90049 18627 -2183982 2075302 -2 -1 -570696 462019 5365128 -5256449 68486 -177162 470128 -361449 1 2 557148 -448467 -5761092 5652409 
0 0 0 0 0 0 0 -1 -1 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 -2657 122978 -756097 795229 -640429 520113 -730526 691396 -1501581 1582414 1 1 -4395393 4356261 2913860 -3034181 1089039 -1049908 -574052 694367 1501578 -1582412 -122976 2655 -609768 570635 -520113 640428 1021800 -982668 -1582412 1501578 0 0 4424249 -4385117 3034182 -2913859 -822539 783407 -694367 574053 1582414 -1501578 -2911203 3036838 643093 -517451 -468293 383885 1404082 -1363217 4396872 -4356013 -2 -1 751311 -792171 3234471 -3275336 468294 -383885 -2358003 2232361 -3036837 2911203 517450 -643093 -383883 468290 -349979 309117 -4424499 4383639 1 2 614552 -573692 -3500971 3541834 383882 -468293 -2232361 2358003 -1046173 -888335 1608217 2387915 -2339803 -3608223 -558080 -1376423 2913861 3034182 864017 1070489 -2 0 -1608217 -2387913 -2566536 4501038 5269194 678834 1073798 860709 -2387916 -1608215 3608225 2339804 -496026 2430528 -3034180 -2913861 -892871 -1041635 1 1 2387916 1608213 2275265 -4209766 -678834 -5269194 1214481 -53941 1714908 -2875454 -733684 1111132 -3591300 3213851 -1608215 2387914 1 -1 -423167 45719 -245590 623039 53940 -1214481 2875454 -1714910 761315 -1138763 3562454 -3185006 -2387916 1608216 0 1 131894 245555 -808511 431063 -664146 1076681 -2929392 1660969 -574052 -694367 468294 383884 3864821 -4277357 -250711 -161822 -1 0 -3656928 4069463 636516 -1049049 -1660969 2929392 694367 574053 -383884 -468293 -2498947 2911482 -15789 428321 0 0 4711035 -5123569 1617495 -124550 -493185 -999759 1501578 1582412 -2358004 -2232361 5269193 -678834 -705958 -786984 5282356 -3789413 2 1 -1588647 95703 -872688 2365632 -1582412 -1501577 2232360 2358005 678834 -5269192 972456 520486 -4991084 3498142 -1 -2 0 0 4385118 -4424250 -783408 822536 -2657 122978 -570632 609765 -640428 520113 982669 -1021799 -1501577 1582410 -1 -1 -4356264 4395396 1049907 -1089038 -122976 2656 -795229 756095 -520113 640428 -691395 730528 -1582414 1501580 -4383641 4424501 0 0 573693 -614555 -3541835 3500972 -2911204 3036838 643092 -517450 -468292 383883 -309118 349981 4356012 -4396874 0 -1 792169 -751308 3275336 -3234475 -3036837 2911206 517450 -643093 -383885 468293 1363217 -1404078 1041634 892871 2 1 4209768 -2275264 -860708 -1073798 1608213 2387915 -2339802 -3608224 -2430527 496022 -1070489 -864017 -1 -2 -4501039 2566536 888335 1046170 -2387913 -1608215 3608225 2339802 1376425 558078 1138764 -761315 3185007 -3562455 0 0 -245554 -131892 -431061 808509 1214482 -53940 1714908 -2875454 -1111132 733683 -3213853 3591303 0 0 -45718 423166 -623037 245590 53939 -1214482 2875455 -1714910 -2911482 2498948 -428324 15789 0 0 5123567 -4711033 1049049 -636514 -2929392 1660970 4277357 -3864823 161822 250711 0 0 -4069466 3656931 -1076680 664147 -1660968 2929391 -520487 -972458 -3498142 4991085 -1 -1 -95703 1588647 -2365633 872690 786985 705958 3789414 -5282357 1 1 124552 -1617493 999758 493183 
0 -1 -1 0 0 0 1 -1 -1 0 0 0 0 0 -1 0 -1 1 1 -1 0 0 0 0 0 -3131350 4001674 -4974702 5257761 -1571357 701049 -1845867 1562813 -26879 611596 -1 -1 1633147 -1916207 -1082557 212234 228409 54646 553045 317263 26881 -611595 -4001674 3131349 5272029 -5555086 -701051 1571357 1791724 -1508669 -611595 26881 1 2 4834 278223 -212233 1082556 293418 -576471 -317263 -553046 611592 -26881 4213908 2919115 4702722 2430302 -2316924 -2475330 2946343 -626439 104342 2215561 2 0 -666228 -1653673 -719416 -1600488 2316921 2475330 -4041680 -3091344 -2919115 -4213907 -2430303 -4702722 2475333 2316922 -2728110 408207 -304189 -2015716 -2 -1 368904 1951000 197600 2122304 -2475331 -2316922 3091344 4041680 -4954414 5375525 -1198294 328401 529503 765284 -72592 493698 -1082558 -212233 -1671932 1250822 0 1 1198296 -328405 -884929 463820 -172223 -1122563 5154262 -5575372 -328405 1198296 -765283 -529502 -145637 -275472 212233 1082558 33950 387161 0 -1 328404 -1198296 939072 -517964 1122564 172225 1018311 1254094 -661042 -1611378 643494 95571 -1889967 1150899 1198296 328404 0 -1 -984836 245773 5525313 -4786244 -1254095 -1018311 1611377 661042 -443634 -295431 251988 487079 -328403 -1198297 1 0 1038980 -299916 -5743544 5004477 -1815539 1738855 -357278 593062 553045 -317263 2316923 -2475332 591125 -514440 419805 -343120 0 0 1026456 -1103142 1615680 -1538995 -593062 357279 317262 -553044 2475332 -2316925 -888454 811769 -941632 864949 0 0 -808229 884912 2650805 -2341723 -179909 -129174 26879 611594 -4041680 3091345 -172222 1122564 -5158527 4849447 -828215 1137296 0 0 -1012825 703743 477237 -168154 -611596 -26879 -3091346 4041682 -1122562 172223 5680345 -5371263 774070 -1083154 0 -1 2 0 -278226 -4833 576473 -293418 -3131350 4001672 5555086 -5272027 -1571359 701049 1508669 -1791723 -26882 611596 -1 -2 1916207 -1633149 -54643 -228409 -4001674 3131351 -5257761 4974705 -701050 1571358 -1562811 1845866 -611593 26882 2015714 304188 -1 -1 -1950997 -368904 -2122305 -197597 4213909 2919116 4702722 2430302 -2316920 -2475334 -408208 2728111 -2215563 -104341 1 1 1653675 666230 1600488 719415 -2919116 -4213909 -2430302 -4702723 2475330 2316926 626439 -2946341 -387162 -33949 -2 -1 517963 -939074 5575375 -5154265 -1198297 328406 529503 765285 275473 145636 -1250820 1671930 1 1 -463821 884928 -5375527 4954418 -328402 1198291 -765283 -529502 -493700 72590 295430 443634 -487080 -251988 -1 -1 299918 -1038981 -5004476 5743545 1018311 1254095 -661042 -1611377 -95570 -643494 -1150902 1889969 0 0 -245773 984840 4786247 -5525314 -1254095 -1018312 1611376 661043 -811770 888454 -864947 941633 -1 0 -884914 808228 1538997 -1615681 -357277 593063 514440 -591125 343123 -419806 0 0 1103139 -1026457 -1738856 1815541 -593062 357279 5371263 -5680344 1083154 -774072 0 1 -703742 1012824 168156 -477237 -4849446 5158528 -1137299 828214 0 -1 2341724 -2650806 129174 179907 
0 -134494 134495 -84136 84137 735598 -735598 15474 -15475 -273587 273588 335068 -335068 134495 -134494 84137 -84136 -735598 735599 -15475 15474 273588 -273587 -335068 335068 -829885 -191148 -335681 672404 -451779 -569253 299294 37432 971024 -2273269 2097060 1229826 2774171 -2437446 -3302716 2281683 -805178 1141900 527970 -1549009 -2273264 971026 191149 829885 -70986 -265739 569253 451778 -148041 -188680 2273264 -971023 -1229825 -2097060 -2820686 2483962 -2281683 3302717 813732 -1150457 1549009 -527971 -971023 2273266 2472833 -3111569 -260630 -378105 -1731831 917176 68011 142636 -2560921 2771567 1311872 769350 -172034 382682 1307151 -1096506 917179 -1731829 -1591226 952488 3111568 -2472832 378105 260628 -917174 1731827 -253249 42604 2486567 -2697215 -769351 -1311873 578700 -789348 -1298597 1087950 1731829 -917177 -952488 1591226 -582947 -1258717 3636128 3486298 1753712 3830690 -1991265 149601 3302718 2281683 -463398 -1378263 -11469572 -6726354 3486300 3636126 201093 -2042755 1520342 4064054 657298 1184363 -3486298 -3636125 -3830690 -1753712 1806028 35634 -2281683 -3302718 416883 1424781 6726356 11469571 -3636128 -3486299 -352340 2194004 -4064054 -1520341 -979753 1097226 1330594 -1213121 921267 -960011 -1240176 1201435 -3486298 3636126 -241275 -141497 -575684 536944 -227459 188717 -1097227 979752 1213121 -1330595 -995622 1034363 1193666 -1154922 -3636125 3486294 141497 241277 424435 -385692 412697 -373957 324351 360610 233368 -2310347 -527972 -1549003 -917177 -1731829 -651735 1336695 827444 -142486 4265819 2501698 3064166 -2379207 -249998 -434962 2310346 -233368 1549003 527971 1731829 917176 1058402 -1743362 -818892 133931 -2501699 -4265819 -2878931 2193970 -451489 -387392 355038 -1193923 2273268 971025 1591225 952489 -1520342 4064058 -114459 -724428 -3124134 2285251 -5224431 -3063879 498004 340882 -761707 1600591 -971024 -2273265 -952489 -1591225 -4064058 1520343 123011 715872 2972885 -2134001 3063880 5224433 -2097060 -1229826 2483964 -2820686 -1150454 813728 829886 191148 -265739 -70986 451780 569254 -188679 -148041 -971028 2273267 1229825 2097060 -2437446 2774172 1141899 -805175 -191150 -829885 672404 -335682 -569255 -451780 37432 299292 -2273266 971024 -2697212 2486564 -1311873 -769350 -789348 578700 1087949 -1298596 -2472830 3111566 260632 378104 1731829 -917180 42603 -253248 2771567 -2560920 769351 1311873 382680 -172033 -1096504 1307150 -3111567 2472832 -378105 -260632 917176 -1731829 142638 68008 1424779 416884 11469570 6726353 2194005 -352343 1184361 657298 -3636126 -3486296 -1753709 -3830687 35634 1806029 -1378263 -463399 -6726354 -11469569 -2042754 201094 -1258717 -582944 3486299 3636127 3830688 1753710 149602 -1991267 1034363 -995622 -1154921 1193664 241276 141497 -385695 424439 -373958 412698 979751 -1097228 -1330595 1213119 -960009 921266 1201435 -1240175 -141497 -241276 536946 -575685 188717 -227460 1097226 -979751 -1213119 1330594 -1743362 1058403 133934 -818894 -4265821 -2501699 2193966 -2878927 -434963 -249998 -233368 2310347 1336697 -651736 -142490 827450 2501701 4265820 -2379203 3064163 360610 324351 -2310348 233371 715873 123010 -2134000 2972884 5224431 3063880 340881 498006 1600590 -761708 -724430 -114456 2285250 -3124131 -3063880 -5224433 -387392 -451492 -1193924 355036 
1 559720 -559718 -272111 272113 259161 -259159 -185285 185287 514349 -514347 15916 -15914 -559717 559720 272114 -272111 -259159 259161 185287 -185286 -514347 514349 -15914 15916 1091704 3157480 -1744844 343517 1421281 2827908 -1505063 103737 2786786 2632688 -8727231 -5118102 150374 -1551698 1140870 3108323 1086429 -2487754 172222 4076965 2632688 2786790 -3157478 -1091702 1601570 -200241 -2827906 -1421280 1220709 180620 -2632687 -2786785 5118105 8727232 -300807 1702135 -3108321 -1140866 -1188861 2590189 -4076965 -172219 -2786786 -2632689 -49161 -2016616 -1736202 -329575 1172722 -3807447 -325987 1007256 -430902 1112173 4242820 2488212 2412735 -1731466 346298 334969 -3807443 1172723 -1093300 -972478 2016618 49163 329577 1736204 3807444 -1172720 317192 -998455 740339 -1421604 -2488210 -4242819 -2269459 1588192 -448731 -232534 -1172721 3807450 972480 1093302 493407 -1142247 357644 2151678 2936101 -968643 1509486 -2158325 -1140864 3108320 -2400102 1751261 -4040873 -2369778 2151678 357647 -125365 -523474 923316 1044139 -802840 1451683 -2151673 -357644 968645 -2936098 -1518281 2167125 -3108317 1140867 2249667 -1600824 2369781 4040875 -357643 -2151675 409713 239128 -1044136 -923316 1249062 -2655686 -642902 -763724 -1451646 1915537 99847 364042 -2151673 357645 2889014 1694268 2374587 -1910699 -736199 1200089 2655686 -1249059 763726 642903 1761081 -2224965 -250276 -213609 -357642 2151677 -1694267 -2889012 -2090230 1626345 745000 -1208884 -136361 -1151372 2012785 1891963 -172221 4076963 3807446 1172725 -629110 -658621 -2695549 1407815 -8019795 -4703225 286788 -1574516 -173068 1460808 -1891962 -2012783 -4076962 172223 -1172719 -3807446 772384 515350 2593118 -1305381 4703227 8019797 -277988 1565722 717516 -757360 -1929863 1890019 -2632684 2786787 1093302 -972477 -923314 1044141 901403 -941249 -804000 764156 -248153 -145528 -567082 606932 1786591 -1746744 -2786787 2632689 972478 -1093300 -1044137 923315 -1003836 1043683 1088350 -1048503 145532 248154 8727232 5118105 1702135 -300807 2590185 -1188858 -1091703 -3157484 -200245 1601572 -1421280 -2827905 180620 1220710 -2786787 -2632688 -5118103 -8727230 -1551697 150372 -2487751 1086427 3157486 1091706 343520 -1744843 2827907 1421280 103736 -1505060 2632688 2786788 -1421604 740337 -4242819 -2488210 1588197 -2269464 -232534 -448732 49163 2016616 1736203 329578 -1172723 3807449 -998454 317191 1112170 -430900 2488212 4242821 -1731470 2412739 334968 346299 -2016614 -49161 -329576 -1736202 -3807446 1172722 1007257 -325987 -1600829 2249671 4040873 2369779 239129 409712 1451682 -802839 -357642 -2151675 -2936099 968646 2167127 -1518283 1751265 -2400105 -2369778 -4040871 -523476 -125361 -1142245 493406 2151675 357646 -968643 2936101 -2158325 1509488 -2224966 1761082 -213609 -250277 -2889011 -1694266 1626345 -2090230 -1208885 745000 -1249057 2655687 642901 763726 1915534 -1451643 364044 99845 1694269 2889015 -1910697 2374585 1200088 -736198 -2655684 1249057 -763725 -642900 515348 772386 -1305380 2593116 8019797 4703228 1565720 -277986 1460811 -173070 -2012783 -1891960 -658621 -629112 1407814 -2695549 -4703227 -8019795 -1574517 286787 -1151371 -136362 1891961 2012785 1043683 -1003837 -1048501 1088350 248154 145531 606930 -567081 -1746744 1786591 -941248 901402 764157 -804002 -145530 -248152 -757360 717517 1890019 -1930259 
0 -156085 156084 -496975 496975 -282250 282250 -517939 517939 -147811 147812 335429 -335429 156084 -156086 496976 -496975 282249 -282251 517939 -517939 147812 -147811 -335429 335429 -2478897 1293957 -1502805 1893582 -2558474 1373533 -1614890 2005670 868247 -2379537 2433701 1427248 -950761 1341540 478900 -1663842 -476065 866841 -31401 -1153536 -2379536 868247 -1293958 2478896 1658843 -2049622 -1373531 2558473 1696609 -2087385 2379537 -868250 -1427249 -2433700 676016 -1066790 1663841 -478900 189729 -580509 1153537 31402 -868247 2379542 -2957799 -815058 -3852429 79572 -3121569 -1690385 -1321738 2565974 1587751 -343512 7748914 4544367 -13753 1257993 1677793 -433553 -1690386 -3121569 -3159655 -613202 815057 2957799 -79571 3852428 1690384 3121568 1136298 -2380537 -1674041 429801 -4544366 -7748915 -142285 -1101954 -1964127 719888 3121570 1690383 613200 3159656 2172682 -1466037 -3873906 1141028 -1632437 -510302 -267681 974327 -478900 -1663840 773806 -67154 4400887 2580908 1141026 -3873911 1511306 -804656 -2344597 201857 -2086394 1379746 -1141025 3873910 510303 1632437 82243 -788894 1663839 478899 -1048552 341906 -2580910 -4400885 3873910 -1141030 -1593019 886374 -201857 2344598 -2527069 -1404937 -692775 -3239230 1133502 163218 -687849 1984576 -1141028 -3873908 8075783 4736059 49649 1247078 -1035134 2331857 1404937 2527071 3239231 692775 -1219794 -76931 413106 -1709828 3873904 1141026 -4736060 -8075783 -131363 -1165358 1220570 -2517296 2079316 -1709252 712160 -1834293 31404 -1153537 1690385 -3121573 -1091825 1461889 599721 -229656 2304703 1351599 -731026 1101090 -1993028 1622960 1834295 -712161 1153537 -31404 3121567 -1690385 935788 -1305853 -886057 515993 -1351598 -2304704 916460 -1286526 1568619 -2408406 186410 -1026200 2379539 868250 3159656 -613200 2344598 201857 1213151 -2052940 548025 -1387810 -5230061 -3067181 -1293872 2133663 -30375 870160 -868246 -2379538 613201 -3159656 -201858 -2344597 -1499489 2339277 -629738 1469528 3067181 5230062 -2433700 -1427249 -1066789 676013 -580507 189728 2478900 -1293958 -2049624 1658845 2558471 -1373532 -2087386 1696609 -868247 2379538 1427250 2433702 1341540 -950759 866844 -476067 1293957 -2478901 1893585 -1502808 1373532 -2558471 2005672 -1614891 -2379541 868247 429798 -1674038 -7748916 -4544369 -1101957 -142282 719890 -1964128 2957795 815058 3852433 -79577 3121571 1690385 -2380541 1136302 -343509 1587749 4544368 7748915 1257996 -13756 -433552 1677789 -815058 -2957796 79577 -3852433 -1690387 -3121571 2565981 -1321743 341908 -1048552 -4400884 -2580908 886375 -1593019 1379744 -2086394 3873910 -1141025 1632436 510303 -788893 82243 -67158 773808 2580908 4400885 -804656 1511306 -1466036 2172681 1141030 -3873907 -510302 -1632436 974328 -267682 -76932 -1219797 -1709828 413106 -8075784 -4736062 -1165357 -131365 -2517296 1220571 2527069 1404934 692774 3239230 163219 1133504 1984576 -687851 4736063 8075784 1247076 49651 2331854 -1035133 -1404933 -2527068 -3239230 -692774 -1305854 935788 515990 -886055 -2304705 -1351598 -1286525 916460 1622960 -1993027 -712164 1834295 1461892 -1091827 -229654 599719 1351599 2304702 1101088 -731024 -1709253 2079316 -1834293 712163 2339274 -1499486 1469528 -629739 5230062 3067181 2133661 -1293869 870158 -30374 -2052941 1213150 -1387810 548026 -3067181 -5230061 -2408405 1568617 -1026200 186406 
1 622639 -622637 53441 -53439 -172352 172354 140205 -140203 -518495 518498 211888 -211886 -622637 622639 -53439 53441 172354 -172352 -140203 140205 518498 -518495 -211886 211888 2566269 2160571 -540789 -1018064 2895616 1831236 -135004 -1423845 4040142 1988546 -9708277 -5693439 -1380652 -178196 3017649 1709205 -2593808 1034957 4331549 395299 1988549 4040147 -2160570 -2566268 636073 922783 -1831234 -2895614 421653 1137202 -1988545 -4040138 5693441 9708279 1410199 148656 -1709203 -3017647 2671321 -1112467 -395296 -4331547 -4040140 -1988547 -451372 857071 735036 -329339 -2251455 2768889 375627 -509421 721213 -855005 -833243 -488656 2110801 -2244591 729156 -862948 2768890 -2251458 -601437 1007135 -857071 451374 329341 -735036 -2768887 2251458 -492767 626562 -376994 510789 488658 833244 -2206081 2339876 -651643 785439 2251457 -2768887 -1007134 601439 -147350 578859 -155641 -1513164 -2622346 1313902 -1695952 2127460 -3017643 1709200 -1994811 2426323 2687363 1576010 -1513166 -155644 829729 -398217 -1458506 150066 -196866 -234641 1513168 155645 -1313900 2622348 1578813 -2010322 -1709198 3017644 2024358 -2455862 -1576008 -2687360 155642 1513168 -1116369 684864 -150063 1458508 -1435935 2500313 1336476 -272095 1849735 -2200754 -918030 567016 1513164 -155643 -2186080 -1282031 1906513 -2257527 74058 -425075 -2500311 1435938 272097 -1336475 -1505520 1856539 947578 -596558 155644 -1513165 1282033 2186083 -2193156 2544177 43082 307936 -24140 1322265 -1163836 -2772409 -4331543 395301 -2768890 -2251456 -155875 1454000 -1537524 2835648 8084498 4741171 91629 1206492 -320075 -978047 2772412 1163839 -395299 4331545 2251459 2768888 60593 -1358714 1615036 -2913158 -4741169 -8084496 25510 -1323631 -781110 250628 1635535 -2166020 -1988543 4040140 601438 1007134 1458509 150063 -417485 -113001 207437 -737920 -3303777 -1937507 751569 -221080 -1540250 2070737 -4040140 1988548 -1007133 -601436 -150062 -1458506 494995 35493 -494079 1024567 1937509 3303781 9708279 5693441 148657 1410199 -1112465 2671317 -2566273 -2160577 922780 636073 -2895609 -1831233 1137202 421655 -4040142 -1988545 -5693439 -9708274 -178197 -1380653 1034953 -2593806 2160579 2566274 -1018062 -540785 1831234 2895613 -1423843 -135006 1988548 4040143 510786 -376993 833245 488659 2339884 -2206088 785438 -651643 451374 -857071 -735037 329341 2251460 -2768888 626564 -492768 -855006 721213 -488657 -833243 -2244597 2110807 -862946 729153 857072 -451371 -329340 735038 2768892 -2251458 -509423 375631 -2455869 2024365 -2687360 -1576007 684865 -1116369 -234641 -196866 155646 1513167 2622345 -1313900 -2010321 1578812 2426330 -1994819 1576010 2687361 -398216 829727 578861 -147353 -1513164 -155640 1313902 -2622342 2127459 -1695950 1856535 -1505517 -596556 947577 2186083 1282034 2544175 -2193151 307937 43081 1435934 -2500310 -1336473 272096 -2200756 1849737 567015 -918030 -1282032 -2186081 -2257525 1906511 -425075 74060 2500315 -1435934 -272095 1336475 -1358715 60594 -2913155 1615036 -8084498 -4741171 -1323629 25506 -978047 -320075 1163839 2772411 1453999 -155874 2835647 -1537522 4741174 8084496 1206492 91633 1322269 -24145 -2772409 -1163836 35492 494996 1024565 -494076 3303779 1937510 -221079 751569 2070739 -1540253 -113000 -417484 -737918 207436 -1937508 -3303777 250625 -781110 -2166022 1635132 
0 -13724 13724 531849 -531847 -107405 107406 -139301 139300 281668 -281668 600255 -600253 13724 -13724 -531848 531849 107406 -107405 139301 -139301 -281669 281667 -600254 600255 1966706 -2070891 1947720 -1913362 -580856 476667 -558549 592908 2839536 -2972417 213984 125490 -219680 254039 355598 -459784 985373 -951012 -1121255 1017068 -2972416 2839534 2070891 -1966706 -1888342 1853981 -476667 580854 402829 -437187 2972413 -2839534 -125490 -213984 513705 -548064 459785 -355599 -1062383 1028023 -1017069 1121253 -2839535 2972416 1611109 2426492 1490038 2547560 3938431 1211180 -1329562 -1983 -285695 -1045854 -8292660 -4863248 -744513 -587035 1441061 -2772611 1211181 3938431 -259655 4297257 -2426491 -1611107 -2547559 -1490039 -1211183 -3938429 997720 333829 278108 1053440 4863247 8292658 685132 646413 -1518073 2849619 -3938429 -1211181 -4297257 259657 -1762607 2031510 -1194367 154413 661469 -1476850 975226 -706321 -355598 -459784 330513 -61611 1674682 982122 154415 -1194365 2357642 -2088740 -2686147 1870762 1770193 -2039096 -154413 1194364 1476851 -661470 -1307065 1038162 459784 355599 -36487 -232416 -982121 -1674682 1194365 -154412 -2201930 1933027 -1870762 2686147 540399 -1597923 1749695 -2807217 -836111 1184870 -1823948 2172704 -154414 -1194363 2172001 1273775 203187 145569 2241151 -1892394 1597922 -540401 2807217 -1749696 828524 -1177280 2117972 -2466730 1194367 154413 -1273774 -2172000 -47468 -301290 -1909307 1560552 149067 -854257 3347619 -1209293 1121254 1017067 -1211182 3938429 -2527619 1822429 -342051 -363142 -4391814 -2575589 -570546 -134642 -141477 846671 1209293 -3347619 -1017068 -1121255 -3938429 1211184 2468242 -1763052 265040 440153 2575588 4391814 902386 -197195 -400550 -1102260 -1728414 225604 2972415 2839537 259657 4297256 2686148 1870768 -2690763 1187950 -289677 -1213133 -9359257 -5488756 106526 1396287 1787791 -284980 -2839537 -2972417 -4297256 -259656 -1870767 -2686148 2613752 -1110941 445390 1057417 5488756 9359256 -213984 -125490 -548066 513706 1028023 -1062382 -1966706 2070893 1853983 -1888343 580851 -476667 -437189 402829 -2839538 2972419 125490 213983 254038 -219680 -951011 985372 -2070893 1966706 -1913362 1947718 476667 -580853 592908 -558546 -2972417 2839535 1053440 278109 8292660 4863250 646413 685135 2849616 -1518070 -1611107 -2426490 -1490039 -2547561 -3938432 -1211182 333830 997719 -1045853 -285694 -4863248 -8292661 -587036 -744513 -2772608 1441058 2426492 1611108 2547562 1490038 1211183 3938429 -1980 -1329565 -232414 -36489 -1674681 -982120 1933027 -2201933 -2039096 1770193 1194365 -154416 -661469 1476854 1038167 -1307067 -61611 330513 982120 1674682 -2088744 2357646 2031510 -1762607 154413 -1194363 -1476855 661470 -706323 975227 -1177280 828523 -2466729 2117972 -2172000 -1273775 -301287 -47471 1560551 -1909307 -540400 1597920 -1749694 2807216 1184871 -836111 2172701 -1823945 1273774 2172001 145568 203189 -1892396 2241154 -1597922 540399 -2807216 1749694 -1763056 2468245 440151 265041 4391815 2575589 -197198 902389 846672 -141476 -3347619 1209297 1822433 -2527624 -363140 -342053 -2575589 -4391813 -134641 -570547 -854257 149067 -1209298 3347619 -1110943 2613752 1057421 445387 9359257 5488757 1396288 106526 -284979 1787789 1187951 -2690763 -1213135 -289674 -5488757 -9359257 -1102262 -400552 225602 -1728414 
0 100147 -100146 373907 -373907 156387 -156388 -641670 641670 -210248 210248 -351277 351277 -100146 100147 -373908 373907 -156387 156388 641670 -641670 210248 -210248 351277 -351277 1799421 -1039145 1167770 -1418500 -2055523 2815802 -2360606 2109875 -1215785 2185453 -1561503 -915745 536927 -787658 -213481 973757 -1054172 803443 1178202 -417924 2185452 -1215785 1039146 -1799421 -1254226 1504957 -2815802 2055525 2476841 -2226113 -2185452 1215784 915745 1561501 -330217 580946 -973756 213481 699432 -448704 417926 -1178202 1215784 -2185454 2012904 825665 -1016378 3854947 792314 2828036 -2664320 1728201 -999314 63192 -5830020 -3419028 -66905 -869220 -1900915 964793 2828039 792314 2752671 85899 -825667 -2012903 -3854947 1016379 -2828039 -792314 2858522 -1922399 1054683 -118556 3419027 5830021 153361 782762 1546176 -610055 -792313 -2828036 -85901 -2752671 -1559813 1168281 -2349372 3863589 -204443 1391680 -850102 458568 213480 973757 -450342 58803 -2438418 -1430015 3863591 -2349370 -1509365 1117828 1927001 -739766 1504450 -1112912 -3863590 2349367 -1391681 204443 1044302 -652764 -973756 -213480 657053 -265520 1430016 2438418 2349374 -3863590 1393134 -1001599 739766 -1927003 -3233728 -1637603 -3769049 -1102277 1582368 24133 2162087 -555588 -3863587 -2349371 10005020 5867465 1103060 503438 2042514 -436011 1637604 3233728 1102276 3769049 -1527003 -79495 -1955381 348880 2349373 3863591 -5867465 -10005019 -1219299 -387205 -2236711 630213 2528873 -2002487 -2131450 535319 -1178200 -417925 -2828035 792317 1561900 -1035520 -272107 798488 3278219 1922518 725029 -198647 -2584236 2057854 -535320 2131450 417926 1178201 -792314 2828037 -1475443 949063 -82635 -443749 -1922518 -3278218 -919225 392846 2629739 -1750273 1147943 -268476 -2185454 -1215787 -2752670 85899 -1927003 -739767 -1073999 1953467 -177320 1056785 5477172 3212099 -2836447 1956979 -1234400 354933 1215784 2185453 -85901 2752669 739767 1927003 719260 -1598725 61087 -940554 -3212099 -5477171 1561500 915745 580944 -330215 -448703 699432 -1799423 1039147 1504959 -1254228 2055525 -2815802 -2226114 2476842 1215786 -2185454 -915744 -1561502 -787658 536929 803444 -1054173 -1039147 1799423 -1418502 1167772 2815802 -2055523 2109880 -2360609 2185452 -1215785 -118555 1054682 5830021 3419029 782761 153361 -610051 1546173 -2012901 -825666 1016381 -3854951 -792316 -2828037 -1922402 2858525 63190 -999313 -3419028 -5830020 -869220 -66906 964792 -1900914 825664 2012902 3854950 -1016382 2828038 792314 1728201 -2664322 -265519 657051 2438417 1430014 -1001600 1393135 -1112912 1504448 2349371 -3863591 204447 -1391682 -652768 1044305 58805 -450342 -1430015 -2438417 1117831 -1509367 1168280 -1559812 3863587 -2349371 1391681 -204446 458571 -850105 -79495 -1527007 348877 -1955377 -10005021 -5867467 -387206 -1219297 630214 -2236711 3233725 1637600 3769048 1102279 24134 1582371 -555588 2162086 5867467 10005020 503437 1103061 -436011 2042513 -1637599 -3233726 -1102279 -3769049 949064 -1475446 -443751 -82634 -3278219 -1922519 392845 -919224 2057852 -2584233 2131449 -535324 -1035522 1561903 798489 -272108 1922519 3278219 -198647 725028 -2002487 2528871 535324 -2131449 -1598727 719262 -940554 61089 -5477172 -3212099 1956979 -2836449 354931 -1234396 1953465 -1073999 1056785 -177320 3212099 5477171 -1750272 2629740 -268474 1147933 
1 -1 0 1 1 2 1 2 2 1 1 2 2 0 0 1 1 2 2 2 2 1 1 2 2 -663333 -350531 -5278256 3193230 328227 685634 -2346370 4431405 -1 8 6 3 1897930 -3982965 1001702 -2015566 3603013 -1517970 1743454 -729593 -9 3 350529 663334 -3706336 5791377 -685635 -328226 -5017687 2932650 10 2 -1 1 -966490 3051523 2015566 -1001702 -2538745 453718 729595 -1743455 6 -6 -1665035 1352235 335106 -22301 0 10 579071 64214 -1286872 643581 2 1 5002217 -5645495 -513783 1157076 3 -9 -28492 341299 -1352232 1665035 22303 -335104 6 3 522065 -1165356 4305871 -3662586 1 2 3982391 -3339094 -550471 -92810 -8 3 -341295 28495 -4868607 -1336490 3 -3 2745161 272113 523617 5681481 -1001703 -2015564 -3468384 -2736711 -1 2 -4 5 -276182 6481278 1693531 1323740 1849604 4355493 -3 5 -272112 -2745159 -1624754 -4580343 2015566 1001704 4399828 1805274 2 -1 3 -6 -7087875 882778 -1323737 -1693527 -1415225 1057821 363601 -6189 -3905372 3170355 205086 529930 5 -6 0 2 2482963 -3217977 -439617 1174635 -1057819 1415228 6194 -363597 886371 -151353 -1136528 401510 -4 3 1 -1 4881095 -4146075 -661521 -73497 -1326585 -3759304 1051628 1421418 -1743454 -729594 -9 3 -2252651 7338547 -1179254 -3906627 5 3 618786 4467100 4345584 740301 -1421417 -1051623 729594 1743454 6 -7 -6731945 1646060 2243523 2842376 -1 -1 482350 -5568241 1139104 -378619 6140425 -6900905 3 -7 28496 341299 -1693527 1323740 104674 655819 -1587546 827054 2 1 -207666 -552824 2844182 -2083688 -8 5 -341296 -28493 -1323736 1693531 -1168927 408447 -5776513 6536997 2 0 1 0 3051523 -966490 453718 -2538744 663333 350528 5791379 -3706337 -328224 -685634 2932651 -5017685 10 0 0 3 -3982965 1897930 -1517970 3603011 -350530 -663331 3193230 -5278257 685631 328228 4431403 -2346370 2 9 -3662586 4305871 1 1 -3339096 3982391 -92810 -550472 1665037 -1352233 -335103 22303 11 0 -1165355 522065 643581 -1286872 2 2 -5645497 5002220 1157075 -513782 1352234 -1665034 -22302 335106 2 6 64214 579071 1805275 4399827 -1 1 882777 -7087875 4355493 1849604 -4 3 -2745156 -272110 -4580342 -1624755 -2736712 -3468383 0 -1 6481278 -276181 -1336491 -4868606 5 -3 272112 2745159 5681480 523617 -151354 886371 401510 -1136527 -1 1 -4146075 4881096 -73496 -661520 1415228 -1057820 -363598 6194 3170355 -3905373 529930 205086 1 -1 -3217978 2482965 1174635 -439617 1057821 -1415226 -6189 363600 1646061 -6731945 2842377 2243522 -1 0 -5568243 482351 740300 4345584 -1051623 -1421416 7338546 -2252650 -3906626 -1179251 2 5 4467102 618783 -3759304 -1326585 1421419 1051626 408447 -1168927 6536998 -5776514 0 1 -552825 -207666 -2083690 2844183 655820 104674 827053 -1587543 3 3 -378619 1139103 -6900904 6140017 
0 0 0 0 -1 -1 -1 0 0 0 1 0 0 0 0 0 0 0 -1 0 -1 0 0 0 0 693028 962467 -1595729 5000295 -353260 -1302233 961036 -4365602 0 -2 -2 -2 4041996 -637426 2009522 -354028 -5011123 1606551 -1983547 328054 2 2 -962467 -693028 -5442275 2037706 1302235 353260 5922278 -2517707 -2 -4 1 1 -3239680 -164885 354028 -2009520 2185335 1219229 -328054 1983547 -2 4 -1316494 1047055 -339768 609207 -2 -2 3143228 -2589118 -4680409 4126304 0 0 1884132 -2438241 539793 14312 -1 4 -566432 835871 -1047056 1316493 -609207 339768 1 -4 1032447 -1586553 -249194 803304 0 -1 5153868 -4599762 2285988 -2840098 2 1 -835871 566432 -186540 -4674165 1 -1 25975 2337577 2238462 2622244 -2009520 -354028 -671379 -4189324 1 1 0 0 7022162 -2161458 1882924 480625 5116146 -255439 0 2 -2337577 -25974 -6414135 1553429 354028 2009520 1473694 3387011 0 1 1 0 -138849 -4721854 -480624 -1882924 1630287 -681313 226664 -1175638 5336545 -3384953 -226801 -1724790 0 1 1 0 -1108045 3059637 -3284622 1333032 681313 -1630286 1175639 -226666 -406940 -1544651 -575512 2527103 1 0 0 0 -5775266 3823676 -891051 2842643 690470 4063401 -1856949 -454647 1983546 328054 2 0 -7046091 2292217 -393773 5147642 -2 -2 -2227651 -2526217 -5620073 866205 454648 1856950 -328053 -1983546 -1 2 8085 4745783 -2432013 -2321860 1 1 6403325 -1649455 1064758 1819118 181114 -3064991 1 2 566433 835871 -1882926 480625 3075818 -191946 3938273 -6822147 -2 -1 -262443 -2621430 6856884 -3973013 2 -1 -835871 -566433 -480623 1882924 -250036 -2633839 2945040 -61163 2 2 0 0 -164885 -3239680 1219229 2185336 -693028 -962466 2037706 -5442276 353258 1302235 -2517708 5922278 -4 -1 0 -1 -637426 4041996 1606551 -5011122 962465 693028 5000295 -1595729 -1302231 -353262 -4365602 961037 -4 -1 803303 -249192 0 0 -4599764 5153869 -2840098 2285989 1316492 -1047055 339768 -609207 -2 -2 -1586552 1032448 4126305 -4680410 0 -1 -2438241 1884131 14311 539793 1047056 -1316493 609206 -339767 -5 0 -2589119 3143228 3387011 1473694 1 0 -4721856 -138848 -255440 5116146 -1 1 -25974 -2337574 1553431 -6414135 -4189324 -671380 -2 0 -2161456 7022159 -4674164 -186540 2 0 2337575 25975 2622242 2238463 -1544651 -406940 2527102 -575511 0 0 3823677 -5775268 2842643 -891052 -1630286 681313 -226664 1175640 -3384953 5336544 -1724788 -226802 0 1 3059638 -1108046 1333031 -3284620 -681314 1630287 -1175639 226664 4745784 8085 -2321860 -2432012 1 2 -1649455 6403327 866205 -5620073 1856950 454647 2292217 -7046091 5147642 -393775 -1 -2 -2526215 -2227651 4063400 690469 -454647 -1856950 -2633839 -250036 -61160 2945038 2 2 -2621429 -262443 -3973012 6856885 -191946 3075818 -6822147 3938275 -2 -5 1819118 1064758 -3064994 181115 
0 0 0 1 1 1 1 0 0 2 2 1 1 0 0 1 1 1 1 0 0 2 2 1 1 1941873 1385153 3474004 3368113 -1235799 -2091226 -7165145 323033 -4 -1 2 0 2311477 4530651 1492391 1834636 -3018628 -3823496 -641766 -2685259 -1 14 -1385153 -1941871 -2454887 -4387235 2091226 1235801 1080196 5761934 -1 -4 2 2 -3969227 -2872886 -1834634 -1492388 471401 6370716 2685261 641768 15 -4 449484 107238 -706074 149355 -1 -1 -547153 -597755 -4100322 5245233 -1 1 -2665890 3810799 1073725 -2218632 9 -9 -51235 -505482 -107236 -449482 -149354 706074 -3 2 -805462 1950372 -5806647 4661738 1 0 1646773 -2791679 1473500 -328593 -8 8 505484 51237 5762019 -5058179 3 6 850625 -1192869 -1351660 647814 -1492387 1834637 2251833 -1547983 2 1 -3 -1 -3766964 3063131 -398243 55998 4144950 -4848793 6 3 1192873 -850622 2704274 -2000436 -1834637 1492391 -3909581 3205747 0 1 1 -4 -2317988 3021835 -55996 398247 -594031 1449460 -654836 -200589 4157041 -2397836 -423286 -1335913 0 -4 3 1 6650872 -4891657 253319 -2012526 -1449458 594035 200592 654838 5749928 -7509139 2081051 -321836 -3 0 0 1 -565906 -1193293 1099297 659908 -6353121 2150627 1248868 794623 641767 -2685257 -10 9 2983376 1219122 -6103647 1901149 0 3 1705646 2496851 -3553846 7756345 -794620 -1248864 2685261 -641766 8 -8 -1964256 -2238242 3556423 646076 0 -4 -3058265 -1144233 -1997568 1063409 1633571 -699407 15 -4 51237 -505481 398248 56000 349913 -1284084 -2856098 3790273 3 1 339819 594358 -2652695 1718524 -1 12 505483 -51235 -55996 -398246 2197309 -1263144 -3228852 2294692 1 0 1 0 -2872885 -3969228 6370716 471401 -1941871 -1385152 -4387235 -2454887 1235803 2091224 5761935 1080194 0 -4 2 3 4530650 2311479 -3823496 -3018629 1385153 1941873 3368113 3474006 -2091226 -1235799 323033 -7165144 -3 -1 4661739 -5806646 1 2 -2791679 1646774 -328592 1473500 -449483 -107235 706072 -149355 -1 -1 1950374 -805462 5245234 -4100325 -1 -3 3810800 -2665891 -2218633 1073725 107238 449484 149357 -706071 2 -3 -597753 -547153 3205747 -3909581 1 0 3021837 -2317989 -4848794 4144950 6 5 -850620 1192871 -2000436 2704275 -1547983 2251833 2 3 3063129 -3766964 -5058180 5762019 3 6 -1192867 850624 647816 -1351661 -7509137 5749928 -321837 2081050 1 0 -1193295 -565904 659909 1099296 594036 -1449456 654837 200588 -2397835 4157038 -1335913 -423285 2 3 -4891657 6650874 -2012528 253321 1449458 -594033 -200588 -654833 -2238243 -1964257 646075 3556423 -4 0 -1144231 -3058264 7756345 -3553848 -1248865 -794620 1219123 2983375 1901150 -6103646 2 0 2496850 1705647 2150626 -6353121 794623 1248869 -1263143 2197309 2294690 -3228852 -1 -1 594356 339820 1718520 -2652693 -1284082 349912 3790274 -2856098 3 3 1063410 -1997570 -699406 1633163 
0 0 0 0 0 0 0 -1 -1 1 2 0 0 0 0 0 0 0 0 -1 -1 2 1 -1 0 375074 -370531 -2533853 2543192 106102 -110646 1160222 -1169557 -11 2 1 0 -43891 53241 649405 -644861 -1067026 1057675 -453172 448630 1 9 370531 -375075 -1320120 1310771 110644 -106101 1525107 -1515755 -2 -7 0 0 -2176316 2166978 644860 -649403 421611 -412275 -448629 453173 14 -2 -274329 1019937 -481175 -264431 -1 -5 -6063152 4529793 -301624 1834985 -2 -1 2689937 -1156579 2571685 -4105048 5 -5 1465592 -2211202 -1019936 274329 264427 481176 -4 -1 -4885333 6418696 288095 -1821456 0 -1 1164030 -2697392 -1926280 3459638 -9 5 2211200 -1465593 -712548 -1949149 2 5 196233 1098036 7544735 -4883048 -649402 -644861 -2437224 -224464 2 0 -7 1 -342155 3003854 -1191263 2485529 726073 1935617 8 2 -1098034 -196231 3403746 -6065445 644860 649404 217017 2444682 0 1 2 -8 3027482 -5689169 -2485528 1191263 559274 -342528 -1946771 1730025 969280 -523543 -2128425 1682688 2 -7 2 -1 -1116060 1561809 5862909 -6308655 342529 -559274 -1730026 1946770 -955757 510008 4348642 -3902893 -5 1 1 2 -1569254 1123519 5085575 -4639835 1098299 756284 1387497 -2289298 453171 448630 -7 5 161388 -2015972 600859 1253720 -2 0 -7463077 5608494 -1111827 -742754 2289298 -1387495 -448626 -453172 5 -5 -4015359 5869938 -1246270 -608315 1 -2 -3485412 5339993 -5068589 -2492832 4968048 2593376 11 -2 -1465596 -2211203 1191266 2485532 -4069550 -3491885 6184920 1376518 4 2 2848385 4713052 -1114086 -6447351 -1 13 2211202 1465595 -2485531 -1191265 4714954 2846472 -3499593 -4061832 -2 -2 1 0 2166979 -2176316 -412275 421612 -375075 370531 1310772 -1320121 -106102 110644 -1515756 1525107 1 -10 0 1 53240 -43890 1057676 -1067027 -370533 375075 2543191 -2533853 -110644 106101 -1169557 1160222 -7 -1 -1821457 288097 -1 1 -2697392 1164030 3459635 -1926276 274329 -1019935 481174 264429 -4 -1 6418697 -4885334 1834985 -301625 -1 -2 -1156580 2689937 -4105045 2571682 1019935 -274330 -264429 -481177 0 -4 4529794 -6063153 2444682 217017 1 0 -5689167 3027478 1935617 726072 5 2 -196231 -1098033 -6065445 3403746 -224464 -2437224 0 1 3003852 -342152 -1949149 -712547 2 7 1098035 196234 -4883049 7544735 510009 -955756 -3902891 4348639 2 -1 1123519 -1569255 -4639837 5085576 -559273 342530 1946770 -1730027 -523543 969280 1682686 -2128421 0 2 1561809 -1116060 -6308654 5862910 -342530 559273 1730026 -1946771 5869938 -4015358 -608316 -1246270 -2 1 5339992 -3485412 -742753 -1111827 -1387495 2289300 -2015971 161386 1253719 600859 0 -4 5608494 -7463076 756282 1098299 -2289299 1387497 2846472 4714952 -4061832 -3499594 -2 -2 4713053 2848387 -6447350 -1114088 -3491885 -4069550 1376517 6184921 2 5 -2492833 -5068591 2593375 4968036 
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 -1 1863166 -1820356 -3417594 3505636 -769786 726976 1504847 -1592886 9 -9 2 2 -5197614 5285651 169314 -126505 2007487 -2095525 -129287 86476 -4 0 1820356 -1863167 2536728 -2624765 -726976 769786 -862364 950401 -5 10 -1 -2 -5770908 5682867 126505 -169313 2449458 -2361419 -86475 129288 2 -2 1693853 1989671 -1093382 -2590142 -2 5 -3800582 -3774683 3481269 4093997 -1 -2 4192955 3382310 -6685247 -890015 0 -5 -2249681 -1433841 -1989672 -1693853 2590142 1093380 4 -2 6229935 1345331 -3608742 -3966525 0 2 -3312085 -4263177 2228304 5346962 -2 2 1433840 2249680 2780736 -3389096 2 -4 40028 255792 -733530 1341890 -169315 -126505 -5753328 5144967 0 2 8 -10 1294566 -686205 555831 -260012 -2653262 3261623 -4 5 -255791 -40028 -1695823 1087461 126505 169316 -5215189 5823549 0 -2 -8 8 -652081 43721 260011 -555831 -640499 -856262 1156300 340459 -1298362 -1779770 7692467 -4614336 -10 8 1 1 -1825196 -1252935 3345568 -267436 856263 640499 -340460 -1156300 1425835 1652294 3276050 -6354182 9 -9 -1 -2 1182712 1895419 -5774919 2696789 -1069502 1513224 -515802 300040 129288 86478 -4 2 -1331439 887717 2415223 -1971499 -1 1 750186 -1193911 942026 -1385750 -300039 515803 -86477 -129284 0 -1 450570 -6847 2041723 -2485445 0 -1 1679164 -1235443 -3417733 5095533 -575432 -1102368 0 -2 2249680 -1433841 -555831 -260011 -4410751 6088554 -275031 -1402770 1 0 -7550785 5872985 1456302 221499 -2 1 1433840 -2249680 260011 555832 -46193 -1631606 917514 760285 -1 -1 -1 -1 5682865 -5770905 -2361419 2449458 -1863168 1820360 -2624763 2536727 769785 -726975 950402 -862365 -7 10 0 1 5285651 -5197614 -2095525 2007487 -1820360 1863167 3505634 -3417593 726975 -769785 -1592887 1504848 11 -9 -3966523 -3608744 5 2 -4263176 -3312084 5346963 2228304 -1693851 -1989672 1093377 2590137 2 -4 1345331 6229936 4093995 3481269 -2 -2 3382310 4192954 -890016 -6685248 1989671 1693851 -2590137 -1093378 -2 7 -3774683 -3800582 5823552 -5215192 -1 0 43721 -652082 3261623 -2653261 -4 2 -40028 -255791 1087461 -1695823 5144967 -5753328 0 0 -686205 1294566 -3389098 2780736 2 -4 255793 40029 1341890 -733530 1652295 1425835 -6354181 3276051 -1 0 1895419 1182712 2696793 -5774922 640500 856263 -1156299 -340463 -1779769 -1298363 -4614337 7692467 0 1 -1252936 -1825196 -267439 3345570 -856262 -640499 340458 1156302 -6847 450570 -2485444 2041722 0 0 -1235443 1679164 -1385751 942026 515803 -300040 887716 -1331438 -1971501 2415224 0 0 -1193911 750186 1513222 -1069500 300040 -515803 -1631606 -46191 760285 917513 -1 -1 5872985 -7550787 221500 1456301 6088554 -4410751 -1402771 -275030 1 2 5095536 -3417735 -1102367 -575432 
0 2 2 -1 -1 -1 -1 -1 0 0 0 1 1 2 2 -2 -1 -1 -1 0 0 0 0 1 1 42755 -1373395 -2231705 -504788 2437521 -1106883 -2043740 4780230 -11 5 -2 2 -3640889 904397 -765411 -565224 -3630743 6367231 834881 495756 -11 8 1373394 -42756 2827803 -91313 1106884 -2437520 1033921 -3770415 5 -8 0 -4 -576018 3312508 565224 765411 -6923525 4187030 -495756 -834879 9 -13 808167 607981 -2480279 1064126 -5 -1 1958356 -4870699 3601506 -689146 2 -1 2249492 662850 3541409 -6453766 17 -5 -878488 -537660 -607982 -808168 -1064126 2480277 -2 -8 -943451 3855810 360774 -3273115 0 2 -2845599 -66758 7012850 -4100504 -2 18 537657 878488 -613777 1025476 0 -9 69468 -269654 -991435 579753 765411 -565226 -2993983 3405664 2 0 0 11 -431212 19519 70323 -270509 -3348484 2936806 -5 -2 269656 -69468 -23455 435151 565227 -765412 -1222928 811231 -1 1 15 -2 -578611 990294 270508 -70323 1602641 1941766 -1601787 -1942617 1385306 5903868 -1256591 -6032583 15 1 0 -2 3058116 4231042 -2990521 -4298636 -1941763 -1602641 1942616 1601788 -5347570 -1941586 5473489 1815674 -2 11 2 2 -2048307 -5240867 1975632 5313543 4539508 -5236916 -853 339977 -834880 495757 -5 17 367211 330199 -4534474 3837048 1 1 1020351 -322925 -577228 1274652 -339976 854 -495755 834880 18 -5 228881 -926305 -6019800 6717209 0 0 -5446 -691963 -4665068 5365992 -370369 -330559 9 -11 878487 -537661 -70321 -270508 4466089 -3765163 -1019562 318636 -2 0 448164 -1149089 -225733 926656 -14 9 537661 -878491 270507 70321 6088178 -6789104 9744 691180 0 -2 -2 1 3312506 -576017 4187030 -6923526 -42758 1373394 -91313 2827804 -2437520 1106884 -3770415 1033922 5 -10 0 -4 904396 -3640889 6367231 -3630744 -1373393 42757 -504787 -2231705 -1106883 2437521 4780231 -2043741 -8 5 -3273116 360775 2 -1 -66756 -2845601 -4100506 7012850 -808167 -607982 2480275 -1064129 -1 -8 3855809 -943449 -689147 3601508 0 2 662849 2249494 -6453767 3541409 607980 808167 1064129 -2480276 -7 -2 -4870696 1958355 811231 -1222928 2 0 990294 -578612 2936806 -3348484 -7 -2 -69468 269655 435151 -23455 3405666 -2993986 0 2 19517 -431211 1025476 -613778 -1 -8 -269654 69469 579753 -991435 -1941589 -5347571 1815671 5473487 1 -2 -5240868 -2048307 5313545 1975630 -1602639 -1941763 1601788 1942617 5903866 1385307 -6032583 -1256588 2 2 4231043 3058117 -4298638 -2990517 1941765 1602640 -1942619 -1601788 -926307 228882 6717210 -6019801 0 0 -691963 -5446 1274655 -577230 854 -339976 330199 367211 3837048 -4534473 1 2 -322926 1020351 -5236918 4539508 339976 -853 -6789104 6088179 691181 9744 -4 -1 -1149088 448159 926656 -225734 -3765159 4466085 318636 -1019562 1 -2 5365992 -4665069 -330559 -370375 
1 -939711 -939710 123169 123169 816543 816543 816543 816544 123169 123169 -939708 -939709 -939709 -939710 123168 123169 816545 816544 816545 816544 123168 123168 -939709 -939708 8533 8530 2128907 2128901 1288 1285 -846947 -846947 3658946 3658952 2384087 -217801 -846950 -846947 1286 1289 2128900 2128914 8529 8535 -559829 -559807 8536 8532 2128906 2128903 1290 1284 -846942 -846954 3658952 3658946 -217800 2384087 -846950 -846945 1287 1287 2128900 2128911 8530 8533 -559806 -559833 -9817 -9818 -9822 -9813 5139774 5139774 -3852790 -3852795 -3852788 -3852790 -312484 28544 3684766 3684770 3684770 3684758 -5545961 -5545985 8534 8535 -9818 -9820 -9821 -9814 5139774 5139766 -3852792 -3852786 -3852790 -3852791 28549 -312478 3684762 3684768 3684776 3684759 -5545987 -5545961 8532 8533 -2837813 -2837815 1887029 1887026 -9821 -9817 -2837815 -2837818 1289 1287 1723888 1723891 -2071603 189257 -4579952 -4579949 1723889 1723882 1289 1287 -2837819 -2837816 1887025 1887029 -9817 -9816 -2837815 -2837812 1289 1286 1723886 1723888 189258 -2071600 -4579946 -4579954 1723893 1723884 1287 1289 -9816 -9816 1288 1285 -2837809 -2837812 1723884 1723880 -4579950 -4579953 -2071600 189259 1723891 1723897 -2837820 -2837821 -9817 -9820 1292 1292 -2837823 -2837818 1723895 1723890 -4579954 -4579945 189256 -2071605 1723880 1723884 -2837812 -2837811 -3852780 -3852794 8534 8532 8534 8537 -5545986 -5545959 3684765 3684761 3684761 3684774 -312485 28544 -3852790 -3852792 -3852796 -3852787 8533 8533 8530 8529 -5545960 -5545985 3684770 3684766 3684757 3684770 28549 -312480 -3852788 -3852786 -846954 -846942 2128900 2128910 -559805 -559831 8532 8534 1290 1287 2128910 2128899 -846946 -846950 2384084 -217802 -846946 -846950 2128906 2128904 -559833 -559806 8534 8533 1289 1286 2128912 2128897 -846942 -846952 -217801 2384084 2384086 -217802 -846945 -846946 2128912 2128897 8530 8535 2128903 2128908 1287 1290 -846955 -846943 3658952 3658945 -217803 2384085 -846945 -846950 2128911 2128898 8530 8533 2128904 2128907 1288 1290 -846946 -846948 3658948 3658952 -3852792 -3852790 -312479 28551 3684768 3684761 3684760 3684774 -9821 -9818 -9813 -9820 5139773 5139771 -3852786 -3852792 -3852790 -3852788 28549 -312484 3684768 3684766 3684758 3684769 -9817 -9815 -9814 -9821 5139770 5139775 -3852795 -3852787 1723888 1723886 -2071598 189255 1723886 1723893 -2837814 -2837817 1887023 1887027 -9817 -9819 -2837811 -2837816 1723894 1723887 189252 -2071603 1723882 1723888 -2837814 -2837813 1887029 1887024 -9817 -9819 -2837817 -2837814 -2837818 -2837822 1723892 1723893 -2071603 189253 1723886 1723880 -2837810 -2837813 -9822 -9818 1290 1290 -2837811 -2837810 1723878 1723884 189257 -2071598 1723896 1723892 -2837819 -2837819 -9817 -9815 1286 1286 3684766 3684769 3684772 3684758 -312477 28551 -3852783 -3852790 -3852788 -3852796 8533 8533 3684759 3684766 3684777 3684761 28549 -312482 -3852796 -3852788 -3852792 -3852784 8533 8532 2128895 2128914 -846953 -846943 2384085 -217802 -846951 -846947 2128905 2128905 2128901 2128910 -846948 -846947 -217800 2384088 -846944 -846952 2128910 2128498 
2 400321 400321 -1013971 -1013972 613654 613653 613656 613656 -1013972 -1013972 400322 400321 400322 400322 -1013971 -1013971 613654 613653 613656 613655 -1013972 -1013972 400321 400322 6414 6411 3219699 3219703 -10596 -10595 -3765818 -3765819 4291470 4291424 -1015628 92786 -3765810 -3765806 -10591 -10591 3219690 3219696 6414 6410 -5611696 -5611669 6411 6410 3219692 3219692 -10592 -10591 -3765808 -3765813 4291426 4291466 92787 -1015626 -3765817 -3765815 -10599 -10598 3219705 3219700 6414 6413 -5611675 -5611694 4181 4182 4183 4183 2321027 2321020 233831 233841 233833 233846 2572499 -235009 1149426 1149432 1149433 1149427 1023032 1023004 6413 6411 4184 4185 4187 4184 2321024 2321029 233828 233843 233831 233844 -235015 2572490 1149433 1149423 1149424 1149433 1023016 1023032 6415 6411 2616397 2616378 -5314466 -5314460 4181 4185 2616394 2616381 -10597 -10594 -3453529 -3453536 -1556861 142231 3290684 3290640 -3453531 -3453530 -10596 -10590 2616393 2616385 -5314462 -5314468 4184 4183 2616391 2616382 -10596 -10592 -3453536 -3453527 142231 -1556861 3290641 3290684 -3453529 -3453535 -10600 -10593 4185 4187 -10593 -10593 2616393 2616380 -3453538 -3453527 3290641 3290685 -1556863 142231 -3453531 -3453536 2616390 2616383 4183 4184 -10592 -10594 2616391 2616383 -3453527 -3453536 3290682 3290640 142231 -1556862 -3453538 -3453528 2616395 2616378 233831 233844 6415 6407 6418 6411 1023010 1023032 1149429 1149425 1149426 1149432 2572495 -235013 233829 233844 233833 233840 6417 6410 6414 6409 1023033 1023009 1149426 1149433 1149429 1149425 -235013 2572492 233834 233843 -3765819 -3765819 3219700 3219701 -5611669 -5611693 6411 6411 -10590 -10593 3219694 3219692 -3765806 -3765810 -1015632 92784 -3765811 -3765806 3219696 3219692 -5611697 -5611674 6417 6414 -10598 -10598 3219700 3219703 -3765816 -3765815 92790 -1015623 -1015629 92786 -3765816 -3765817 3219702 3219701 6413 6410 3219688 3219696 -10589 -10592 -3765813 -3765809 4291425 4291469 92786 -1015628 -3765809 -3765809 3219691 3219694 6417 6414 3219705 3219700 -10593 -10595 -3765818 -3765819 4291466 4291424 233843 233832 2572488 -235016 1149425 1149432 1149431 1149425 4184 4184 4184 4184 2321026 2321028 233843 233831 233843 233834 -235013 2572496 1149431 1149424 1149426 1149432 4183 4181 4185 4185 2321029 2321019 233841 233831 -3453529 -3453533 -1556862 142231 -3453534 -3453528 2616382 2616392 -5314459 -5314467 4183 4181 2616379 2616395 -3453535 -3453530 142230 -1556861 -3453530 -3453532 2616379 2616394 -5314466 -5314462 4185 4181 2616383 2616393 2616382 2616392 -3453538 -3453529 -1556865 142233 -3453529 -3453538 2616380 2616392 4184 4185 -10590 -10594 2616378 2616396 -3453529 -3453536 142233 -1556863 -3453535 -3453530 2616383 2616391 4186 4181 -10595 -10594 1149433 1149425 1149424 1149432 2572489 -235017 233844 233832 233841 233828 6411 6415 1149426 1149432 1149433 1149427 -235009 2572498 233844 233831 233843 233831 6410 6414 3219703 3219701 -3765819 -3765814 -1015623 92788 -3765806 -3765811 3219692 3219695 3219694 3219695 -3765809 -3765808 92782 -1015631 -3765819 -3765817 3219700 3219312 
1 1 1 1 1 1 2 1 2 1 1 0 0 1 1 1 1 2 2 2 1 1 1 0 0 5 -1 5 0 2 0 -1 2 5003630 -5003622 0 0 1 1 2 2 1 1 0 3 6625194 -6625192 2 0 -1 5 6 -4 -1 3 -5003624 5003628 3 3 -1 0 1 0 -6 12 0 2 -6625192 6625192 -1 1 -4 3 -8719899 8719910 -4 1 -1 0 0 0 3 1 11 -3 -6625194 6625189 5 -1 2 3 -1 5 8719910 -8719905 -6 5 -1 -1 2 2 3 3 6 0 6625192 -6625195 0 -1 1 -3 8719910 -8719906 2 2 0 0 -1 2 1 1 0 2 5003625 -5003628 -1 8 1 0 -1 0 -8719903 8719908 0 1 6 -9 2 3 3 2 1 -1 -5003626 5003623 2 0 -1 3 -3 3 -1 1 6 0 -3 0 -5003630 5003625 1 2 9 1 -1 -4 -1 3 -1 5 -4 -3 6 5 5003625 -5003626 1 -1 -1 -1 8 -3 0 -7 5 3 1 3 6625191 -6625197 5 3 -6 6 0 1 -3 6 -4 6 -1 -4 1 0 -6625194 6625192 -1 6 1 8 2 1 -7 0 -6 2 5 3 -6625194 6625194 0 -1 3 0 3 -4 2 6 3 1 8 0 1 -1 6625194 -6625192 0 3 1 -1 10 0 -8 3 0 2 3 2 0 1 12 -7 1 0 2 0 -3 6 3 -1 -5003623 5003628 0 0 1 0 2 0 2 2 3 2 1 1 3 -4 5003630 -5003623 -1 -1 1 1 3 3 1 3 1 3 3 -4 8719908 -8719900 3 -6 2 -4 2 1 1 3 -4 11 0 1 5 -3 -8719905 8719912 3 -4 2 3 0 2 3 1 -1 1 -8719903 8719908 3 -3 -10 8 1 1 0 -1 8 -1 -1 0 8719908 -8719903 3 0 1 -1 -4 -4 3 6 -1 0 -4 0 -1 6 2 -1 3 -1 1 5 2 -3 1 1 2 9 -8 0 3 0 0 -1 6 -1 6 2 2 2 1 -8 6 -4 -4 -3 3 5 6 -4 0 -1 3 -3 -6 0 3 6 -3 12 1 -6 1 0 -1 8 -4 3 -1 2 5 2 2 3 3 -7 6 -399 
1 1 1 -1 -1 3 3 2 2 0 0 1 1 1 2 -1 -1 3 3 2 2 -1 0 1 1 2 3 3 15 -1 3 -10 -1 -7462780 7462803 0 0 -10 -3 1 2 9 5 1 1 9079106 -9079124 -1 0 11 3 -1 1 -6 -6 7462803 -7462781 2 2 -15 0 0 2 6 12 1 2 -9079126 9079105 3 5 1 -3 2615848 -2615832 -1 -7 1 3 6 0 11 8 3 1 -9079115 9079115 -4 0 -1 -1 2 2 -2615830 2615850 0 5 -4 -6 0 6 3 1 10 8 9079114 -9079118 3 3 3 3 -2615846 2615833 3 1 1 6 1 2 -9 -1 -4 1 -7462788 7462796 -4 -1 1 3 5 3 2615832 -2615847 0 1 5 0 -1 2 -10 3 3 -1 7462795 -7462788 -8 -1 -1 3 3 6 -1 1 6 2 -1 -9 7462796 -7462786 -4 0 0 -6 9 -1 -4 -1 3 -1 5 2 3 -8 -7462790 7462793 2 -1 -4 -6 2 8 -6 2 3 1 -1 3 9079112 -9079117 5 8 2 6 6 2 1 0 2 -1 0 0 -1 3 -9079117 9079118 3 5 8 5 -1 3 -1 -4 -9 -1 10 6 -9079125 9079107 1 0 0 2 6 9 -10 -4 0 0 -10 -1 8 8 9079107 -9079127 3 -3 0 3 12 6 -8 -4 2 2 2 2 -1 -13 11 6 -1 0 6 10 1 3 -4 -6 7462801 -7462782 0 -1 -3 -10 3 9 2 3 12 6 1 -1 -1 -10 -7462778 7462804 -3 -6 6 2 2 3 6 11 0 -1 1 1 -2615833 2615849 3 1 3 -1 0 3 8 11 1 3 3 2 -1 3 2615848 -2615830 -7 -1 3 -10 -1 2 -3 -7 5 3 2615833 -2615850 3 -1 -1 6 -1 -10 0 -6 -1 -6 0 6 -2615845 2615833 2 2 6 2 3 3 -7 2 -1 1 -9 -1 10 -1 0 -1 2 1 3 3 -10 0 1 -4 -4 -1 -1 9 3 2 1 -1 6 2 9 5 5 1 -4 -3 1 1 1 -1 6 6 6 2 1 5 1 -1 -1 -4 3 3 6 11 -4 -8 1 1 1 -13 6 8 9 6 -4 -9 1 0 -3 -9 8 -390 
0 1 1 -2 -2 0 0 0 0 -1 -1 1 0 1 1 -2 -2 0 0 0 0 -1 -1 0 1 1 0 10 -4 0 0 4 -14 -8014776 8014781 -2 -1 -2 -2 -2 4 5 -4 -2 0 -4317722 4317713 2 -2 2 1 0 0 -4 0 8014783 -8014779 1 -2 -4 -5 -1 -1 9 -4 1 2 4317713 -4317725 0 -5 -2 -1 -7879520 7879521 1 5 2 2 2 -1 -7 2 -2 2 4317720 -4317714 0 4 2 2 5 -2 7879518 -7879522 8 -2 -1 7 0 4 -4 2 -9 5 -4317713 4317725 -5 -1 11 2 7879514 -7879527 -1 1 2 2 1 4 -2 -2 -1 -1 -8014772 8014786 -7 -9 2 -4 2 2 -7879527 7879513 -1 2 2 10 -1 -2 -5 -9 1 0 8014784 -8014773 4 -5 4 -2 -2 -4 2 1 2 -2 2 -4 8014788 -8014776 0 -1 -11 -5 4 14 5 4 -4 -1 8 9 -13 -4 -8014772 8014786 0 0 -7 5 2 0 2 8 1 -4 2 0 -4317715 4317724 -2 -4 7 -5 2 1 4 -2 -1 1 2 0 0 -2 4317724 -4317714 8 -5 2 -9 -1 2 2 7 0 -5 -5 5 4317712 -4317724 1 4 -2 -1 -2 11 -5 -1 -4 0 -4 -2 2 5 -4317724 4317715 -5 0 1 4 -2 4 4 -10 1 -1 -2 0 -5 -2 -4 8 -2 2 2 1 1 -2 -5 0 8014780 -8014775 0 -2 -2 -2 -2 5 -1 0 -2 7 4 -2 -9 1 -8014780 8014783 8 -1 5 1 0 -1 7 -10 2 0 -5 5 7879516 -7879522 -1 5 0 5 -2 1 2 -5 2 -4 -2 0 -1 -2 -7879521 7879522 5 1 -9 -5 -1 -1 -7 1 2 4 -7879527 7879511 5 2 11 1 -2 -1 1 0 -8 -4 5 8 7879514 -7879527 0 -5 2 1 8 7 -4 -11 -1 -1 5 -5 1 2 0 1 0 -2 -1 4 -2 2 1 0 -8 -10 11 5 -1 1 1 2 -7 10 -10 2 2 2 2 7 -2 2 -2 5 -2 -5 -5 5 -2 1 0 0 11 -1 -5 2 2 -1 -8 2 -1 1 -1 -5 2 4 11 -4 -5 -1 -1 -4 -8 2 5 -8 
0 2 1 1 0 0 0 0 0 0 0 -1 -1 0 2 0 1 0 0 1 0 0 0 -1 0 5507706 3992122 182425 -1130309 -3800841 -5698979 1456960 -509079 3472287 3899579 -4 -1 -9840 957717 -4844347 -4655472 -910176 -37706 4412609 5087222 -3899577 -3472285 -4510275 -4989549 -244558 1192442 5264911 4234912 -1509011 561129 -3899577 -3472290 2 2 -88434 -859446 5474990 4024831 765925 181957 -3884307 -5615524 3472286 3899574 -4086041 3088612 -1004543 7113 182021 591985 -986407 1085931 -852875 952397 0 0 6466497 -6566018 -357134 257611 -591983 -182022 1375489 -378060 4716685 -3719255 -459526 1456957 -591984 -182021 932156 -1031678 -83112 -16411 1 0 -6528635 6628154 501385 -401860 182022 591985 -824860 -172571 187978 -250901 323369 -812751 353268 277376 359773 -422698 4024834 -4655476 6627925 -6565002 0 1 812748 -323369 384934 -322008 -807673 177024 -1123968 1186890 812749 -323369 175035 -805680 -305520 368447 5474991 -4844346 -6529654 6466727 -1 -1 323371 -812748 -436986 374062 257039 373606 3434764 -4898834 1417106 46962 176925 -30843 -403403 257318 -812747 -323368 0 -1 -6646394 6500311 -641518 787600 -2906464 4370533 -866476 -597596 759063 -905143 501678 -355593 323366 812750 2 1 6594342 -6448262 587266 -733348 1450682 -1503394 -798546 270238 -5615523 5087221 591983 -182019 374789 -322072 -6448843 6501556 1 0 435413 -488127 -514693 567405 247912 280391 -3884300 4412606 182022 -591986 -436922 384209 6593093 -6645806 0 0 -381159 433874 -987378 932437 360511 -305569 3899579 -3472289 -172575 -378057 373604 177027 -732088 787030 433197 -488138 0 0 1085651 -1030711 -422648 367708 3472286 -3899577 -824858 1375487 257037 -807671 587838 -642778 -381143 436086 1 2 0 0 -859448 -88434 181957 765925 -4989550 -4510273 1192439 -244561 4234914 5264912 561126 -1509012 -3472284 -3899575 1 -1 957720 -9841 -37706 -910175 3992121 5507705 -1130308 182426 -5698981 -3800843 -509077 1456959 3899575 3472287 -16410 -83110 1 1 6628154 -6528634 -401860 501386 -3719258 4716686 1456957 -459528 -182020 -591986 -1031679 932156 952396 -852875 0 0 -6566021 6466497 257611 -357134 3088617 -4086043 7114 -1004544 591985 182022 1085931 -986409 6466727 -6529653 2 2 374062 -436986 1186891 -1123966 -323370 812747 -805679 175035 368446 -305519 -6565002 6627922 -2 -1 -322008 384935 -250901 187977 -812746 323368 277376 353267 -422698 359770 -905143 759062 -355593 501676 -2 -1 -6448262 6594340 -733350 587265 4370531 -2906460 -597593 -866475 -30842 176929 257319 -403401 1 2 6500311 -6646396 787600 -641518 -4898832 3434761 46960 1417105 384208 -436922 -6645809 6593093 -1 -1 433874 -381159 567405 -514693 280392 247912 -322071 374789 6501558 -6448847 2 2 -488127 435410 -1503394 1450683 270237 -798544 -642778 587838 436088 -381146 1 0 -1030710 1085651 367708 -422647 787030 -732089 -488140 433198 0 0 932436 -987377 -305570 360509 
1 0 0 3 3 2 2 0 0 0 -1 2 3 0 1 3 2 2 2 1 0 -1 0 3 1 2240660 -1480980 1348671 -1424471 -4089131 3329458 -1462191 1537993 2877681 -2288169 -1 0 -1387396 1463196 -305320 -454350 4135252 -4211048 -1488382 2248056 2288169 -2877673 -91974 -667699 -1537295 1613095 1493037 -733365 2040491 -2116286 2288167 -2877674 2 3 1175694 -1251493 2219766 -1460091 -3879460 3955266 -4381073 3621394 2877679 -2288170 -429200 -1719476 -2511082 362402 3111044 -1443666 2224385 -2009987 -1249673 1464064 0 1 322066 -536455 4352955 -4567350 1443662 -3111038 -3320666 5469354 2343649 -194961 5107179 -2958492 1443657 -3111032 -1568490 1354099 1174824 -1389216 0 -1 -510687 725080 -4608741 4823133 3111038 -1443657 -3336331 1187655 1347949 -1538970 -1750094 264487 757279 1157168 -4468716 4277699 -1460089 -454350 724934 -533913 0 2 -264475 1750085 -4203386 4394408 4782536 -6696976 -1422799 1613816 -264475 1750085 -6626732 4712288 3812826 -3621799 2219766 -305322 -513228 322213 1 1 -1750088 264484 4781683 -4972708 1874484 39962 -1324598 3920690 -3743847 1147756 3953169 -4212199 4823415 -4564380 264479 1750091 3 3 -104900 363941 -1282452 1023419 -4544861 1948765 -2913164 5509260 -3878314 4137355 -4611710 4352676 -1750085 -264480 0 1 683206 -942236 1938346 -1679312 -1458991 2044642 5476760 392701 3621397 2248058 -1443663 -3111035 -4975183 4389536 -944286 358643 2 1 1284319 -698669 1533843 -2119485 1180254 -7049712 -4381074 -1488384 3111042 1443662 4786557 -4200910 688506 -102852 0 2 -1940215 1354569 2227206 -1562979 -4471685 3807457 -2288164 -2877675 1187656 5469356 39963 -6696975 -1685104 1020876 1362411 -698178 1 0 -2015500 1351279 4283063 -3618829 2877674 2288168 -3336334 -3320667 1874486 4782535 1940888 -1276662 -1940712 1276478 1 -1 3 0 -1251492 1175694 3955268 -3879463 -667699 -91975 1613094 -1537295 -733365 1493038 -2116286 2040489 -2877673 2288168 0 1 1463198 -1387395 -4211049 4135254 -1480981 2240659 -1424470 1348670 3329457 -4089131 1537992 -1462189 -2288162 2877671 -1389217 1174824 0 3 725079 -510685 4823136 -4608744 -194964 2343649 -2958490 5107176 -3111042 1443666 1354098 -1568488 1464065 -1249672 3 0 -536456 322065 -4567354 4352959 -1719475 -429200 362402 -2511082 -1443654 3111031 -2009987 2224383 322212 -513228 1 2 -4972706 4781682 1613816 -1422796 1750094 -264484 4712287 -6626732 -3621796 3812822 -533912 724934 1 0 4394407 -4203384 -1538969 1347947 264474 -1750081 1157167 757281 4277697 -4468715 4137352 -3878310 4352677 -4611711 2 -1 -942238 683206 -1679312 1938346 1948763 -4544857 5509258 -2913166 -4212197 3953166 -4564379 4823415 0 3 363941 -104902 1023419 -1282453 3920688 -1324597 1147757 -3743845 -4200908 4786557 -102854 688507 3 0 1354570 -1940217 -2119483 1533842 -7049710 1180255 4389535 -4975180 358641 -944287 0 3 -698669 1284321 2044641 -1458990 392700 5476757 -1276663 1940885 1276477 -1940711 -4 -1 1351275 -2015500 -3618827 4283061 1020874 -1685104 -698177 1362411 6 5 -1562975 2227207 3807456 -4472089 
1 1 1 1 1 1 1 0 0 0 1 0 0 1 1 1 1 1 1 1 -1 1 0 0 0 706816 -8578 771330 -840997 -804959 106723 -4641158 4710828 1448952 -907118 -2 -1 329588 -259923 -1069049 370818 -4255877 4186205 6231164 -5532928 907120 -1448947 426528 -1124763 -721212 790880 -5509626 6207861 3993262 -4062927 907111 -1448943 2 2 -441255 371586 560366 137867 4878033 -4808362 344698 -1042935 1448939 -907112 -1107856 -25485 1343330 -2476673 -2111705 2991181 4558159 -4445076 372731 -259650 -1 0 449746 -562829 1724914 -1837998 -2991178 2111704 -3545517 4678860 599172 534170 4971259 -3837916 -2991170 2111698 -4259016 4145933 -441528 328443 1 0 -399626 512710 -2347070 2460156 -2111697 2991169 509360 -1642704 772085 -721332 -2252684 2647424 4280882 -4789568 4407930 -4357173 137868 370816 511683 -562438 0 1 -2647422 2252680 -2441862 2391107 -929030 1437713 -840880 790124 -2647431 2252694 2294984 -1786298 -4707072 4656314 560369 -1069051 -400019 450773 0 -2 -2252690 2647430 1793964 -1743208 3965188 -4473873 6732071 -417487 -4209783 -2104806 -4812755 4182694 2463400 -1833335 2647427 2252696 -1 -2 -490147 1120206 -946566 316500 -156203 -6158385 1173622 5140963 4881551 -4251490 -2351733 1721671 -2252691 -2647434 2 2 -157753 -472305 1245709 -615645 -4645714 3989583 -1560884 -5014989 -1042942 -5532930 2991177 2111697 -1739410 2395544 -464237 1120372 1 0 -828228 172093 4714509 -4058379 4597041 1978829 344706 6231166 -2111704 -2991172 1789532 -2445661 -157919 -498216 0 -1 529082 127050 4559347 -4256403 4405710 -4708653 -907116 -1448941 -1642704 4678862 -4473872 1437713 -621497 318553 124836 178108 0 -2 -4447682 4144740 -4355589 4658534 1448949 907109 509361 -3545521 3965187 -929029 1243657 -940712 523067 -826010 2 2 -1 -2 371586 -441255 -4808365 4878035 -1124762 426528 790878 -721212 6207861 -5509626 -4062931 3993260 -1448945 907119 2 1 -259920 329589 4186212 -4255880 -8579 706813 -840997 771330 106723 -804961 4710829 -4641159 -907110 1448938 328442 -441527 0 0 512709 -399626 2460158 -2347073 534168 599175 -3837914 4971255 2111704 -2991175 4145928 -4259013 -259649 372732 1 0 -562828 449744 -1837998 1724917 -25482 -1107857 -2476672 1343329 2991170 -2111696 -4445073 4558155 450772 -400018 0 1 -1743207 1793966 790124 -840879 2252688 -2647427 -1786298 2294982 4656314 -4707072 -562437 511679 -1 -1 2391106 -2441862 -721330 772085 2647435 -2252694 -4789568 4280883 -4357172 4407927 -4251487 4881547 1721671 -2351734 -2 -4 -472308 -157755 -615646 1245707 -6158382 -156200 5140963 1173623 4182691 -4812749 -1833334 2463402 4 4 1120210 -490148 316501 -946566 -417485 6732066 -2104807 -4209783 -2445658 1789530 -498218 -157918 1 0 127051 529081 -4058373 4714506 1978829 4597037 2395542 -1739408 1120373 -464238 1 0 172090 -828228 3989579 -4645711 -5014988 -1560882 -940713 1243656 -826010 523064 0 -1 4144740 -4447684 4658533 -4355587 318554 -621498 178110 124833 1 1 -4256402 4559350 -4708651 4405694 
1 0 1 1 1 3 3 0 -1 1 1 1 2 1 0 1 1 3 3 -1 0 1 1 3 1 -443821 -316983 -1389743 1465660 4993576 -4232777 3994338 -4070242 1954663 -2545045 5 3 -1444276 1368361 2256187 -1495384 -2868595 2944512 -1005036 244232 2545048 -1954667 -1472055 2232864 1175210 -1251118 1127232 -1888034 -4366739 4442652 2545051 -1954661 -1 -1 1633038 -1557129 -78743 -682053 2265535 -2341445 4784782 -4023977 1954661 -2545042 2359207 -443324 -4484602 6400476 -2209902 723181 -4028410 3837254 -1558804 1367637 3 3 -536033 727204 4393527 -4202362 -723188 2209907 -1342723 -573152 -181763 -1734111 -1636207 -279669 -723184 2209911 4599735 -4408567 1633763 -1442600 -1 -1 321499 -512662 -3790458 3599296 -2209899 723184 -4455856 6371736 -1391582 1174321 1530024 -3219719 5360729 -3183287 2210735 -2427995 -682054 -1495383 -510101 727366 0 3 3219719 -1530025 -4073988 4291248 257808 -2435241 1466542 -1249278 3219725 -1530030 -1580972 -596460 -2782051 2999313 -78745 2256190 321335 -538599 1 -1 1530031 -3219718 3701579 -3918843 5540785 -3363340 -1483077 -4637730 -625955 6746765 -2337139 2947868 3596665 -4207394 -3219719 -1530024 1 -1 32785 -643506 1911456 -1300722 5262827 857978 -5172629 -948182 2262182 -2872903 -3785428 4396159 1530027 3219724 0 3 -405188 1015916 -1340136 729412 3992447 -4369581 114897 -3894645 -4023980 244231 723186 2209903 -3915114 4292256 1014452 -637309 1 1 1026473 -1403616 -4067401 4444542 5683691 -1903936 4784783 -1005033 -2209907 -723177 3700581 -4077718 -411385 34249 0 2 -1597788 1974928 -4023585 4602163 2208467 -2787043 -2545045 -1954653 6371736 -573149 -3363340 -2435242 729611 -1308185 1976192 -1397622 -1 -3 3834823 -4413395 -2423001 3001583 1954658 2545038 -4455859 -1342724 5540784 257808 -1332675 1911255 -1603786 1025208 6 3 1 1 -1557130 1633042 -2341447 2265539 2232861 -1472054 -1251117 1175209 -1888034 1127232 4442652 -4366737 -1954655 2545041 -1 1 1368360 -1444277 2944514 -2868597 -316982 -443821 1465657 -1389742 -4232775 4993574 -4070243 3994335 -2545037 1954660 -1442600 1633765 2 3 -512660 321499 3599303 -3790463 -1734109 -181764 -279665 -1636210 2209901 -723179 -4408567 4599734 1367639 -1558806 -1 1 727201 -536033 -4202367 4393530 -443327 2359209 6400474 -4484600 723186 -2209902 3837253 -4028411 -538598 321334 0 3 -3918839 3701578 -1249279 1466545 -1530026 3219717 -596461 -1580975 2999314 -2782052 727363 -510101 0 -1 4291244 -4073985 1174321 -1391584 -3219721 1530030 -3183286 5360731 -2427994 2210733 -2872902 2262181 4396164 -3785432 3 1 1015917 -405189 729414 -1340139 857979 5262826 -948179 -5172632 2947868 -2337138 -4207398 3596669 0 1 -643507 32784 -1300722 1911455 -4637731 -1483075 6746766 -625956 -4077713 3700577 34252 -411387 3 3 1974933 -1597792 4444542 -4067398 -1903935 5683688 4292251 -3915109 -637311 1014453 -1 -1 -1403618 1026473 -4369580 3992447 -3894644 114898 1911253 -1332679 1025207 -1603788 -4 -4 -4413398 3834822 3001580 -2422999 -1308187 729617 -1397620 1976192 6 3 4602164 -4023581 -2787039 2208066 
0 1 1 1 2 1 -1 2 2 -1 -1 0 0 1 1 2 2 -1 0 2 1 -1 0 1 0 -4404584 5362897 -1303169 1207551 -565707 -392599 529154 -433535 1391201 -647550 0 0 6300778 -6205159 -3918156 2959850 593764 -689380 -267015 1225329 647549 -1391194 1947178 -2905482 2179766 -2084149 1194366 -236052 -433010 337390 647545 -1391192 1 1 -6058654 5963041 -4978917 5937227 -655700 751324 -708807 -249503 1391196 -647548 -3613515 6070928 -164931 2622344 -574851 -1332095 -426444 181247 5962102 -6207298 1 2 1221372 -976173 1964282 -1719084 1332097 574854 -2284068 -173338 -5283553 2826147 -463720 -1993683 1332098 574853 685297 -440100 -6056518 6301718 2 -1 -344769 99571 -1902342 1657148 -574854 -1332095 -343178 2800590 -1296999 2184736 3695985 3208149 -3857143 -5039933 -358097 1245845 5937225 2959851 95542 -983278 1 -1 -3208143 -3695986 -2206510 1318770 6163047 2734032 1202583 -2090317 -3208147 -3695983 2881319 6015757 99244 -986983 -4978916 -3918154 -337661 1225401 1 2 3695982 3208151 2302657 -1414911 -3535796 -5361284 -408553 -220098 -2008830 2637487 751117 -688387 1658291 -1721016 3208145 -3695982 1 1 -643761 581036 1854448 -1791722 -567268 1195925 -618415 -10237 -656693 593970 -1900410 1963139 3695990 -3208153 0 0 739908 -677182 -1595596 1532869 529165 -431800 5456568 -4480743 -249501 1225327 -1332091 574856 -1421093 1323731 -678182 580817 0 -3 -6212652 6310022 -434744 337381 -2829318 1853492 -708806 -267018 -574855 1332092 2297701 -2200329 740124 -642754 3 5 5953801 -6051162 -423260 685404 -365313 103171 -647549 -1391197 2800589 -173338 -5361286 2734033 1531618 -1793758 -6048907 6311055 3 2 181141 -443283 1241921 -979770 1391198 647551 -343176 -2284067 -3535794 6163047 -1593558 1855700 5952765 -6214907 -1 0 0 1 5963041 -6058656 751326 -655701 -2905480 1947179 -2084150 2179767 -236051 1194364 337390 -433011 -1391198 647555 2 1 -6205160 6300779 -689383 593767 5362894 -4404584 1207549 -1303167 -392599 -565706 -433533 529156 -647548 1391194 6301719 -6056519 -1 0 99571 -344770 1657146 -1902340 2826148 -5283552 -1993681 -463720 574858 1332095 -440103 685298 -6207299 5962104 2 2 -976170 1221369 -1719082 1964282 6070929 -3613519 2622342 -164932 -1332091 -574857 181246 -426443 1225403 -337663 0 -1 -1414913 2302658 -2090317 1202579 -3695982 -3208146 6015756 2881321 -986984 99246 -983278 95542 2 2 1318773 -2206512 2184737 -1296996 3208148 3695985 -5039933 -3857145 1245845 -358098 593972 -656695 1963137 -1900408 -1 2 -677179 739906 1532867 -1595596 1195924 -567267 -10237 -618415 -688389 751118 -1721014 1658291 1 0 581035 -643761 -1791721 1854446 -220098 -408556 2637490 -2008831 -2200330 2297700 -642757 740126 0 -1 -6051165 5953801 337379 -434745 1853495 -2829318 1323732 -1421093 580820 -678184 3 3 6310023 -6212652 -431798 529167 -4480744 5456566 1855699 -1593558 -6214905 5952764 2 2 -443283 181141 -979766 1241918 -1793759 1531618 6311055 -6048907 -1 1 685405 -423260 103169 -365717 
0 -1 -1 2 2 -2 -1 2 2 -2 -2 0 1 -2 0 2 4 -1 -2 2 1 -2 -2 2 1 -2766946 4014571 -6261862 6137369 -2457042 1209422 -1803286 1927767 467798 500358 0 -2 -1211721 1336212 4238169 -5485794 815472 -939950 1230069 17549 -500362 -467792 -6051188 4803566 6017633 -5893148 -326547 1574168 1909153 -2033641 -500358 -467796 1 2 2080546 -2205029 -1759407 3007026 -541207 665698 -2304618 1056990 467799 500354 5135913 3682225 5818100 3000037 -3004520 -3838351 1476463 -2356331 -2209772 1329907 -2 5 1177687 -297820 273881 605978 3838359 3004508 -5531616 -3286509 -2657146 -6160989 -3034509 -5783616 3838368 3004508 -1480601 2360457 2086845 -1206982 0 -2 -1421915 542048 -548141 -331723 -3004513 -3838355 5573582 3244554 -6262629 6015297 -2041786 118261 684870 1793888 -862175 614853 3007027 -5485797 549124 -301789 2 1 -118270 2041790 205518 41808 -818927 -1659839 6139699 -5892375 -118275 2041801 -1759421 -719348 866317 -618985 -1759405 4238170 -1417944 1170616 -2 -1 -2041792 118271 -99647 -147680 776966 1701797 1367061 1416525 -4993416 2209833 663172 -940915 -324460 602199 118271 2041794 -1 0 -668060 945805 5936559 -6214308 -2441608 -341982 5035376 -2251785 -540248 817994 -544364 266622 -2041797 -118268 1 -2 773932 -1051676 -5940699 6218435 -1803393 1910607 -502020 1576564 1056990 17549 -3838367 3004517 -146800 39585 -1050603 943391 2 -1 1764056 -1656834 1926316 -2033534 460054 -1534603 -2304617 1230068 -3004510 3838357 -97422 204640 776348 -669127 -2 2 -1759918 1652703 1481956 -1486144 -860597 864790 500361 -467801 3244553 -3286506 1701797 -1659841 6216718 -6212537 1653348 -1657535 2 2 -2350782 2354964 616376 -620561 467795 -500355 5573581 -5531618 776965 -818928 -5942465 5938274 -1759219 1763409 1 -1 1 0 -2205033 2080550 665698 -541207 4803561 -6051183 -5893143 6017627 1574167 -326547 -2033642 1909153 -467796 -500357 1 1 1336211 -1211720 -939950 815472 4014571 -2766944 6137364 -6261856 1209422 -2457043 1927769 -1803286 500357 467797 -1206984 2086849 2 5 542049 -1421913 -331721 -548141 -6160989 -2657142 -5783614 -3034510 3004514 3838351 2360457 -1480600 1329907 -2209773 -4 -5 -297822 1177686 605976 273881 3682221 5135912 3000037 5818099 -3838361 -3004504 -2356329 1476461 1170616 -1417943 2 1 -147679 -99645 -5892375 6139700 2041789 -118267 -719349 -1759421 -618982 866316 -301787 549121 -2 0 41808 205516 6015297 -6262632 118278 -2041797 1793888 684870 614853 -862175 817993 -540247 266617 -544362 -4 -1 -1051677 773931 6218436 -5940700 -341983 -2441606 -2251785 5035379 -940914 663173 602200 -324460 2 1 945806 -668059 -6214310 5936561 1416525 1367060 2209831 -4993415 204639 -97420 -669127 776349 2 0 1652705 -1759918 -2033532 1926315 -1534603 460054 39585 -146801 943392 -1050605 -1 2 -1656836 1764058 1910607 -1803393 1576562 -502019 5938279 -5942469 1763410 -1759219 -2 0 2354964 -2350782 -620561 616377 -6212540 6216721 -1657535 1653348 0 -1 -1486145 1481958 864790 -860601 
-2 -213715 -213716 -2874113 -2874113 -4511338 -4511339 4511337 4511337 2874112 2874112 213714 213714 -213715 -213715 -2874114 -2874115 -4511342 -4511337 4511338 4511337 2874114 2874114 213713 213714 -2898934 -2898919 2192066 2192068 3509744 3509740 -3529023 -3529025 7 -21 171137 -93566 3691714 3691738 -3814740 -3814736 -2029364 -2029378 2593931 2593935 11 -21 -2898925 -2898931 2192073 2192060 3509737 3509745 -3529029 -3529021 21 -11 -93586 171125 3691731 3691710 -3814724 -3814738 -2029380 -2029375 2593935 2593938 26 -7 -5302867 -5302877 1201190 1201205 -14 -2 -2704361 -2704369 4892358 4892383 2301454 -1258473 955866 955868 1232135 1232141 -17 2 -1202745 -1202744 -5302866 -5302875 1201207 1201195 -2 15 -2704371 -2704373 4892374 4892363 -1258495 2301441 955868 955856 1232139 1232130 -5 17 -1202743 -1202742 4131597 4131593 21 14 -1135296 -1135288 -697225 -697219 -3814729 -3814734 1694737 1694750 3612439 -1975393 17 13 1739617 1739644 -2623428 -2623427 4131600 4131612 -10 -18 -1135305 -1135302 -697204 -697221 -3814742 -3814738 1694754 1694751 -1975341 3612476 -15 -22 1739649 1739630 -2623429 -2623443 5236968 5236970 2928428 2928433 -4161804 -4161808 -2100952 -2100933 17 -11 -3612458 1975362 -1333447 -1333437 727418 727419 5236965 5236969 2928431 2928419 -4161806 -4161794 -2100933 -2100943 11 -21 1975372 -3612451 -1333439 -1333444 727423 727409 -4922572 -4922563 1507748 1507729 2593927 2593936 -14 -1 -1593447 -1593433 -594564 -594552 -2301440 1258494 2734587 2734559 -4922573 -4922571 1507739 1507741 2593940 2593930 -1 19 -1593431 -1593460 -594558 -594566 1258471 -2301454 2734562 2734576 -4097915 -4097909 -2829644 -2829654 5 23 -1202747 -1202733 -2623426 -2623436 2666936 2666949 3935221 3935203 -171148 93554 -4097905 -4097908 -2829644 -2829641 -19 -5 -1202749 -1202752 -2623436 -2623434 2666958 2666951 3935207 3935232 93599 -171116 171139 -93570 3691725 3691713 -2029380 -2029369 -2898923 -2898935 2192083 2192066 3509741 3509743 -3529021 -3529017 1 -17 -93594 171125 3691710 3691730 -2029371 -2029379 -2898933 -2898916 2192064 2192069 3509753 3509737 -3529029 -3529025 16 -5 4892377 4892359 2301456 -1258464 955875 955864 1232146 1232125 -5302869 -5302880 1201208 1201194 -15 -1 -2704363 -2704365 4892352 4892371 -1258491 2301437 955865 955865 1232120 1232140 -5302875 -5302868 1201201 1201205 -1 19 -2704366 -2704370 1694752 1694744 3612441 -1975391 1739632 1739622 4131590 4131601 20 16 -1135289 -1135297 -697211 -697226 1694751 1694763 -1975344 3612470 1739628 1739641 4131608 4131601 -13 -19 -1135306 -1135285 -697216 -697205 -4161809 -4161799 -2100931 -2100954 -3612459 1975363 -1333440 -1333444 727423 727412 5236972 5236968 2928435 2928416 -4161802 -4161812 -2100956 -2100930 1975371 -3612453 -1333440 -1333432 727423 727428 5236962 5236976 2928432 2928422 -1593438 -1593449 -594549 -594557 -2301439 1258493 2734568 2734580 -4922567 -4922569 1507731 1507743 -1593450 -1593449 -594560 -594555 1258464 -2301461 2734583 2734558 -4922577 -4922572 1507745 1507734 2666958 2666942 3935207 3935223 -171145 93559 -4097920 -4097917 -2829657 -2829656 2666953 2666956 3935230 3935215 93600 -171119 -4097913 -4097906 -2829640 -2829658 
1 -3062839 -3062841 -3635775 -3635777 2461402 2461402 -2461400 -2461400 3635777 3635777 3062841 3062843 -3062841 -3062838 -3635775 -3635781 2461402 2461402 -2461401 -2461399 3635777 3635780 3062842 3062840 -4400318 -4400289 4413100 4413138 -3381249 -3381248 3503396 3503394 12 -6 2452570 -1341120 -1171718 -1171725 -989762 -989746 -2081433 -2081450 29312 29301 6 -7 -4400317 -4400306 4413142 4413114 -3381251 -3381262 3503390 3503407 6 -7 -1341113 2452576 -1171732 -1171713 -989741 -989765 -2081449 -2081441 29298 29307 6 -10 -1310236 -1310247 -3878415 -3878424 -33 -20 3681016 3680993 -913138 -913153 2911382 -1591946 4146899 4146907 -1379050 -1379044 -33 -22 -788343 -788352 -1310228 -1310227 -3878401 -3878412 24 37 3680985 3680991 -913166 -913154 -1592032 2911322 4146880 4146894 -1379061 -1379073 19 34 -788334 -788327 1920023 1920003 3 -16 4822912 4822924 -3793819 -3793815 -989740 -989769 1395228 1395227 -1970961 1077778 6 -16 -3269037 -3269030 4502438 4502449 1920000 1920031 17 -3 4822925 4822933 -3793819 -3793834 -989757 -989740 1395205 1395222 1077757 -1970975 17 -1 -3269021 -3269031 4502448 4502429 365740 365722 -131445 -131418 -2352874 -2352881 -1909066 -1909047 6 20 1970957 -1077783 3782859 3782871 4226673 4226697 365726 365727 -131421 -131447 -2352880 -2352868 -1909053 -1909056 -13 -6 -1077748 1970981 3782869 3782876 4226711 4226679 480282 480299 5159343 5159359 29298 29300 -38 26 -3799036 -3799030 1031204 1031194 -2911344 1592001 -3248125 -3248124 480299 480284 5159350 5159341 29302 29306 -24 40 -3799021 -3799034 1031192 1031183 1591980 -2911355 -3248126 -3248139 657877 657894 -4065254 -4065260 14 2 -788345 -788331 4502437 4502452 1733570 1733591 -2989572 -2989555 -2452578 1341102 657887 657884 -4065258 -4065252 -4 -15 -788342 -788342 4502437 4502443 1733603 1733570 -2989553 -2989557 1341128 -2452563 2452568 -1341124 -1171733 -1171717 -2081451 -2081447 -4400324 -4400302 4413138 4413108 -3381260 -3381245 3503388 3503409 14 -1 -1341112 2452575 -1171721 -1171717 -2081435 -2081448 -4400298 -4400311 4413102 4413134 -3381241 -3381259 3503405 3503387 11 -8 -913141 -913141 2911384 -1591943 4146903 4146901 -1379040 -1379053 -1310244 -1310242 -3878416 -3878425 -35 -18 3680993 3681007 -913160 -913161 -1592031 2911322 4146891 4146883 -1379065 -1379063 -1310228 -1310223 -3878414 -3878399 21 37 3680992 3680980 1395213 1395221 -1970960 1077781 -3269023 -3269023 1920003 1920041 3 -22 4822934 4822920 -3793821 -3793833 1395218 1395227 1077758 -1970972 -3269048 -3269026 1920036 1919985 22 -4 4822914 4822923 -3793825 -3793817 -2352882 -2352883 -1909056 -1909061 1970957 -1077786 3782862 3782873 4226714 4226667 365731 365727 -131416 -131441 -2352873 -2352877 -1909055 -1909041 -1077749 1970980 3782878 3782860 4226673 4226714 365723 365735 -131441 -131431 -3799026 -3799021 1031191 1031192 -2911341 1592001 -3248124 -3248132 480302 480289 5159344 5159343 -3799044 -3799027 1031196 1031192 1591974 -2911357 -3248129 -3248120 480282 480286 5159361 5159347 1733598 1733564 -2989557 -2989564 -2452581 1341109 657885 657878 -4065266 -4065250 1733568 1733600 -2989563 -2989558 1341135 -2452562 657875 657908 -4065250 -4065656 
1 -4385395 -4385397 2679360 2679358 -1499234 -1499236 1499236 1499236 -2679358 -2679359 4385398 4385398 -4385399 -4385395 2679358 2679361 -1499236 -1499236 1499237 1499238 -2679359 -2679360 4385397 4385397 -1448500 -1448519 -701572 -701576 -2472540 -2472567 212604 212598 4 15 3511596 -1920238 3125906 3125896 -3785887 -3785870 4040079 4040073 -4809924 -4809916 5 13 -1448522 -1448518 -701568 -701562 -2472573 -2472552 212607 212612 -17 -2 -1920206 3511620 3125902 3125909 -3785885 -3785883 4040077 4040083 -4809931 -4809923 -17 -2 165908 165906 3657831 3657826 -15 19 -1977295 -1977295 -62435 -62455 -2145501 1173200 2581206 2581197 -4620939 -4620946 -15 17 5272257 5272254 165895 165912 3657828 3657838 -15 8 -1977295 -1977292 -62449 -62436 1173206 -2145496 2581193 2581204 -4620935 -4620937 -11 13 5272245 5272248 -2004097 -2004105 -5 -15 -2305478 -2305480 3145436 3145448 -3785881 -3785874 4467023 4467011 1200524 -656451 -7 -15 -3325671 -3325675 1646299 1646310 -2004114 -2004107 11 7 -2305477 -2305473 3145445 3145433 -3785874 -3785885 4467003 4467020 -656482 1200503 18 8 -3325686 -3325675 1646310 1646308 -1518257 -1518258 4612131 4612133 1384333 1384316 -4088343 -4088353 -4 15 -1200516 656463 2947012 2947005 -2525664 -2525660 -1518268 -1518249 4612126 4612131 1384323 1384331 -4088341 -4088346 -11 11 656472 -1200511 2947003 2947013 -2525658 -2525663 -557329 -557330 986175 986184 -4809925 -4809921 -7 -16 -2793076 -2793082 4832829 4832818 2145512 -1173185 2597067 2597084 -557345 -557344 986193 986194 -4809917 -4809926 18 8 -2793097 -2793086 4832809 4832828 -1173225 2145483 2597081 2597069 -2747237 -2747229 489690 489682 7 -15 5272244 5272256 1646314 1646299 -3828194 -3828194 -591276 -591264 -3511603 1920229 -2747233 -2747238 489670 489692 15 -7 5272252 5272256 1646297 1646319 -3828195 -3828195 -591264 -591281 1920212 -3511615 3511599 -1920237 3125896 3125904 4040068 4040083 -1448522 -1448512 -701577 -701573 -2472559 -2472559 212598 212606 11 13 -1920204 3511619 3125913 3125903 4040093 4040072 -1448514 -1448517 -701575 -701567 -2472557 -2472560 212603 212607 -16 -5 -62445 -62434 -2145499 1173201 2581186 2581205 -4620939 -4620931 165902 165912 3657837 3657829 -11 9 -1977301 -1977294 -62433 -62449 1173207 -2145496 2581206 2581195 -4620938 -4620943 165906 165908 3657831 3657824 -13 7 -1977291 -1977294 4467013 4467019 1200526 -656450 -3325676 -3325670 -2004092 -2004113 -10 -13 -2305492 -2305472 3145453 3145437 4467013 4466999 -656482 1200502 -3325676 -3325678 -2004108 -2004101 13 5 -2305480 -2305471 3145423 3145445 1384318 1384333 -4088348 -4088333 -1200517 656460 2946995 2947016 -2525669 -2525658 -1518264 -1518251 4612129 4612131 1384338 1384315 -4088341 -4088345 656470 -1200508 2947016 2947008 -2525657 -2525662 -1518262 -1518257 4612130 4612130 -2793084 -2793078 4832821 4832830 2145511 -1173184 2597086 2597077 -557326 -557341 986194 986181 -2793085 -2793085 4832822 4832808 -1173219 2145486 2597061 2597072 -557337 -557333 986179 986191 -3828198 -3828191 -591272 -591270 -3511605 1920229 -2747234 -2747235 489685 489693 -3828195 -3828203 -591284 -591265 1920216 -3511612 -2747238 -2747235 489694 489674 
2 -56031 56033 -14364 14369 -154224 154241 -39836 39826 76451 -76449 70040 -70038 -56031 56033 -14364 14369 -154223 154240 -39837 39825 76451 -76450 70041 -70037 -1754059 2634662 795042 -2065828 1896951 -1016361 -258140 -1012636 -564414 5080064 -2331612 -3522509 -4101416 2830621 1867180 -986577 1416930 -2687711 435414 445178 -564417 5080065 1979853 -2860447 1401049 -130254 -1270969 390362 -830415 2101217 -5080064 564420 3522513 2331616 4305974 -3035201 556745 -1437326 -849777 2120563 -1636899 756303 -5080064 564419 2163077 -1937273 1473638 -1247856 -2501656 3659496 259978 -585802 -3332312 3006462 -597838 -903189 2231482 -2557311 1741077 -2066916 -2501660 3659497 158391 67401 260848 -486630 -847658 621861 -3659494 2501661 -1257245 1583094 4130131 -3804304 903193 597840 -35390 361228 -1173927 1499766 -3659494 2501659 -1259121 1033330 -1682448 -1815497 7819827 4609814 1658964 764945 -4016348 518423 1437331 986577 -350326 -3147597 -6417939 -9695960 7819828 4609811 -672836 -2825110 -482068 2905989 2480274 1017659 -4609811 -7819825 -2860444 436557 3019064 478856 -556718 -1867167 554891 2943028 9695969 6417929 -4609814 -7819824 -415732 3913669 -618646 -1805251 550463 75510 -22455 648433 1715986 -2619334 1271033 -2174382 7819825 -4609813 -1657456 -2504032 300393 -1203746 -617925 -285428 -1751957 1125965 -1078285 452291 -918148 1821511 -1066455 1969816 4609815 -7819826 2504025 1657470 -1388952 2292319 -379351 1282716 344322 1389550 1156139 -2357621 -756304 -445189 -2501659 -3659495 3585399 -1851536 2446863 -712994 3181260 4806121 3936591 -2202735 453521 -2187369 -2256862 3458350 1636902 -435411 3659495 2501660 -1389297 -344560 -1879706 145842 -4806119 -3181257 -4933883 3200006 -25013 1613483 3661025 -2072564 -564418 -5080064 -1033328 -67406 1805248 -2905971 1410202 178265 3818251 -2229793 2914480 4403082 229593 -1818038 -1464923 -123532 5080068 564419 1259118 -158384 618664 482084 -843050 -745416 -4906829 3318351 -4403079 -2914478 -2331614 -3522511 3035187 -4305986 -2120562 849776 2860440 -1979838 130267 -1401048 -390382 1270969 -2101197 830426 -564420 5080068 3522511 2331616 -2830629 4101409 2687718 -1416924 -2634644 1754051 2065837 -795051 1016353 -1896958 1012647 258151 -5080063 564420 3804298 -4130145 -597838 -903190 -361221 35385 -1499756 1173925 486633 -260834 -621877 847658 -2501657 3659497 -1583082 1257258 -3006473 3332298 903192 597839 2557323 -2231480 2066911 -1741074 1937277 -2163049 1247853 -1473651 -3659493 2501658 585820 -259969 -2943040 -554905 -6417942 -9695963 -3913664 415740 -1017654 -2480270 7819830 4609817 -436539 2860460 -478864 -3019081 3147607 350330 9695971 6417932 2825096 672824 1815484 1682431 -4609816 -7819825 -764934 -1658966 -518414 4016354 -1821502 918153 -1969810 1066458 -1657454 -2504028 -2292307 1388960 -1282703 379354 -1125970 1751947 -452304 1078279 2619348 -1715980 2174384 -1271017 2504027 1657467 1203753 -300391 285434 617928 -75529 -550468 -648438 22446 344559 1389311 -145848 1879711 3181259 4806121 -3200014 4933863 2187389 -453509 -3458365 2256883 1851532 -3585394 712999 -2446856 -4806118 -3181254 2202729 -3936597 -1389540 -344311 2357634 -1156144 745412 843046 -3318358 4906805 2914481 4403082 1818054 -229573 123536 1464937 -178262 -1410195 2229785 -3818254 -4403082 -2914479 -1613471 25019 2072555 -3661426 
1 -70300 70328 -34180 34176 88608 -88607 -32522 32521 148557 -148550 -48803 48778 -70301 70328 -34180 34176 88608 -88606 -32522 32524 148557 -148553 -48802 48778 2146635 -1041566 -637446 -957261 3030418 -1925342 -1102531 -492182 4799353 867309 -2925942 -4420377 1495982 -3090700 367551 737525 2871134 -4465852 -128269 1233347 4799351 867310 -1609480 504439 -624224 2218920 -2519268 1414230 -1012727 2607420 -867309 -4799349 4420387 2925921 -1009339 2604032 -1760087 655048 -2408054 4002746 -2206385 1101351 -867310 -4799354 624165 -87024 -205750 742882 -4608825 7363247 712238 -1487383 2163041 -2938181 -1422219 -2148636 608369 -1383537 -1284828 509707 -4608824 7363248 1138482 -601365 -2016718 1479579 716872 -1254022 -7363248 4608828 -17514 792660 -1161838 1936987 2148636 1422224 -1870057 2645182 1747943 -972774 -7363248 4608830 -371718 -165444 714656 1294938 -2259930 -4880969 -2593496 1200949 -2084801 4094371 -655024 -737500 2874891 -865338 3687140 5570389 -2259928 -4880972 -1181634 3191241 -2535203 1142639 286549 -2296127 4880971 2259927 258816 1133730 2779517 -4789102 1760095 -367536 -2388258 378657 -5570387 -3687140 4880974 2259928 -933598 -1075968 3301970 -1909439 140101 371038 1150239 -639127 3568739 -4306352 -1254281 516691 -2259930 4880973 -1353353 -2044590 200346 -937979 769299 -1506904 -2474774 1963649 -383473 -127681 -2567541 3305151 1740959 -1003325 -4880969 2259929 2044592 1353354 -2315618 3053205 -74572 812184 1432735 1936435 -2109479 -225214 -1101332 -1233321 -4608829 -7363248 -75053 3444240 3542900 -173763 6181677 9339035 -18071 3387230 -431536 -2937630 2876246 -541585 2206407 128289 7363250 4608829 -1186598 -2182548 -3079834 -289352 -9339036 -6181680 712792 -4081959 -1062389 -44147 2252838 -3359379 4799354 -867308 165421 601344 1909429 -1142655 469014 -1575553 -3660912 2554368 -2030266 -3067266 1549055 -442498 -3514503 4621055 867306 -4799352 371695 -1138507 -3301993 2535184 -5910 1112478 1545669 -439108 3067259 2030287 -2925941 -4420375 -2604038 1009324 -4002759 2408042 -504420 1609493 -2218931 624221 -1414213 2519288 -2607432 1012716 4799354 867310 4420389 2925920 3090681 -1495994 4465833 -2871145 1041573 -2146617 957252 637447 1925360 -3030398 492170 1102526 -867309 -4799352 -1936984 1161841 -1422217 -2148637 -2645204 1870040 972793 -1747916 -1479573 2016714 1254018 -716888 -4608829 7363251 -792662 17519 2938183 -2163034 2148634 1422223 1383513 -608389 -509681 1284851 87032 -624173 -742895 205749 -7363247 4608829 1487383 -712238 -378677 2388240 3687144 5570391 1075989 933611 2296129 -286546 -2259933 -4880974 -1133725 -258824 4789094 -2779512 865309 -2874920 -5570391 -3687144 -3191215 1181658 -1294928 -714644 4880972 2259933 -1200948 2593496 -4094380 2084789 -3305152 2567542 1003343 -1740934 -1353351 -2044592 -3053227 2315595 -812184 74576 -1963641 2474777 127659 383446 4306347 -3568740 -516667 1254297 2044590 1353352 937955 -200366 1506906 -769292 -371022 -140101 639109 -1150256 2182569 1186612 289331 3079812 6181674 9339038 4081949 -712789 2937629 431534 541583 -2876274 -3444216 75073 173734 -3542925 -9339032 -6181676 -3387235 18064 -1936434 -1432728 225192 2109466 -1112460 5928 439115 -1545651 -2030266 -3067269 442505 -1549050 -4621054 3514507 1575566 -469004 -2554355 3660910 3067255 2030286 44161 1062400 3359394 -2252834 
-1 -63453 63455 -57297 57269 75376 -75393 -77956 77970 -63158 63185 128101 -128104 -63453 63455 -57299 57269 75375 -75391 -77957 77971 -63159 63187 128101 -128106 2076462 -1079238 69075 -1508176 166242 831026 1533940 -2973076 -2605053 7718875 -2640479 -3989131 1432339 -2871454 763197 234039 -1626065 186917 2161346 -1164073 -2605052 7718877 -1176210 178943 -1142431 2581577 1059056 -2056287 -634453 2073567 -7718874 2605051 3989131 2640477 -616672 2055809 -1947940 950677 2736155 -1297053 -1168509 171288 -7718877 2605053 807009 93231 2979140 -2078877 4853804 -237275 242135 -1541316 1546253 -2845405 -2383695 -3601214 281804 -1580974 2869272 -4168435 4853805 -237275 609801 290451 -1991766 1091465 -1753874 853594 237272 -4853803 -2066194 3365371 -642707 1941909 3601200 2383717 -1355171 2654356 -1759147 3058339 237273 -4853804 -2623081 1722791 -18699 1728406 103953 -6179160 1820426 -3005135 1404346 305307 -950690 -234049 2730742 -1021068 3136884 4739069 103954 -6179159 4268395 -2558702 -653970 -530769 922249 -2631898 6179162 -103955 -827602 2012330 -3228420 1518732 1947919 -763209 -1915080 205413 -4739078 -3136871 6179161 -103958 -3368880 1659209 -1359299 2544020 2058308 -833009 462948 762331 -1893892 125679 2487535 -4255721 103952 6179160 -3244239 -4901254 1033732 -2801928 -470801 -1297370 -1065461 -159772 -2476212 1250945 2797384 -1029232 -1671883 3440057 -6179160 -103953 4901261 3244226 -134235 1902420 -1353241 3121447 -2068372 635620 -1637922 2630756 -171256 1164094 4853805 237273 1710733 -3143470 1306771 -2739505 -2628747 -3971381 -3372459 1939741 2971868 -1539163 -375324 -617475 1168530 -2161317 -237274 -4853804 -2784128 4216843 -196664 1629376 3971394 2628723 1548402 -115678 56731 2848593 -545581 3450893 -2605056 -7718877 -1722809 -290484 -2544037 530748 3333060 -427681 158367 2747005 5330672 8053368 758911 -3664262 -527827 -2377536 7718877 2605056 2623061 -609804 1359308 653966 -2222921 -682408 741152 -3646487 -8053370 -5330672 -2640479 -3989131 -2055801 616688 1297031 -2736180 -178957 1176185 -2581557 1142454 2056291 -1059029 -2073571 634434 -2605052 7718878 3989131 2640477 2871470 -1432334 -186941 1626041 1079203 -2076474 1508197 -69051 -831012 -166215 2973066 -1533952 -7718880 2605053 -1941892 642736 -2383694 -3601214 -2654355 1355186 -3058315 1759151 -1091496 1991735 -853620 1753880 4853805 -237275 -3365375 2066197 2845435 -1546232 3601200 2383715 1580981 -281796 4168445 -2869254 -93263 -807039 2078879 -2979155 237273 -4853804 1541323 -242150 -205406 1915091 3136887 4739071 -1659205 3368886 2631926 -922223 103954 -6179158 -2012338 827613 -1518741 3228404 1021068 -2730746 -4739077 -3136875 2558716 -4268377 -1728373 18735 6179159 -103955 3005158 -1820414 -305325 -1404375 1029199 -2797417 -3440063 1671868 -3244235 -4901254 -1902418 134233 -3121419 1353256 159803 1065504 -1250941 2476214 -125709 1893866 4255714 -2487530 4901259 3244223 2801913 -1033738 1297391 470808 833037 -2058277 -762325 -462937 -4216850 2784117 -1629391 196654 -2628744 -3971381 115687 -1548410 1539147 -2971892 617485 375338 3143464 -1710751 2739486 -1306773 3971393 2628720 -1939731 3372460 -635651 2068347 -2630743 1637954 682423 2222941 3646499 -741148 5330671 8053369 3664255 -758916 2377525 527804 427713 -3333026 -2746980 -158339 -8053369 -5330668 -2848610 -56758 -3450926 545529 
1 163018 -163018 -16391 16396 15150 -15145 -79154 79152 62511 -62515 47160 -47158 163018 -163017 -16391 16396 15150 -15145 -79154 79151 62511 -62515 47161 -47159 -925575 -1636410 2120031 1577165 276161 -2838157 3234815 462384 -8469150 -4668533 6783528 10248289 2315753 1381422 -1154775 -1407192 3858421 -161240 -588117 -1973857 -8469152 -4668533 1183213 1378776 -2335721 -1361483 967802 1594183 -4124937 427739 4668532 8469155 -10248287 -6783527 -2082333 -1614848 916720 1645254 -2731367 -965802 -394344 2956312 4668530 8469153 -2428895 2686537 1456291 -1198655 -1858419 3179570 1309630 -1681423 -996039 624238 -682164 -1030584 -4065309 3693512 1468709 -1840506 -1858421 3179569 942339 -684698 2190844 -2448474 -212324 -45313 -3179567 1858421 -1981130 2352924 -1325151 1696943 1030586 682162 3849621 -3477827 -341663 713458 -3179568 1858421 -1683495 1425859 -1368098 1711635 2579110 -3799861 95228 -333291 -1610286 1953832 -1645263 1407205 -3483084 3826624 630322 952271 2579111 -3799861 817792 -474254 -1424781 1186729 -953089 609545 3799861 -2579113 -1077691 1315751 938787 -1282329 -916725 1154787 3716503 -4060051 -952267 -630325 3799863 -2579110 -1707914 1364374 683626 -445568 -2307938 3551896 496636 747323 -611859 -1183293 310216 -2105373 2579113 3799864 -3293726 -4976036 -5114211 3319046 -854060 -941108 1325474 -2569443 -1237800 -6164 -1709317 3504484 -76793 1871953 -3799861 -2579113 4976033 3293730 4224088 -2428924 182555 1612608 -2282975 3700766 -1088412 105953 -2956321 1973857 -1858423 -3179569 1692134 -274348 -2499150 3916936 2601325 3929976 22685 1395095 -38204 -1379574 347251 635205 394324 588128 3179571 1858421 -1907812 490034 3626203 -5043988 -3929976 -2601321 -694191 -723596 -1179780 2249348 1873249 -803679 -8469152 4668529 -1425855 684697 445564 -1186724 1477581 -408019 -260735 1330296 1962418 2964744 1413208 -2482770 -2088927 1019369 -4668533 8469154 1683495 -942332 -683624 1424788 -350535 -719036 -629394 -440179 -2964743 -1962418 6783530 10248289 1614854 2082339 965820 2731384 -1378771 -1183202 1361470 2335704 -1594182 -967792 -427747 4124930 -8469154 -4668532 -10248290 -6783529 -1381437 -2315765 161232 -3858430 1636413 925568 -1577154 -2120020 2838141 -276176 -462370 -3234804 4668532 8469156 -1696951 1325149 -682164 -1030583 3477833 -3849627 -713455 341657 2448463 -2190821 45309 212329 -1858421 3179569 -2352924 1981130 -624253 996040 1030586 682161 -3693514 4065309 1840504 -1468712 -2686518 2428885 1198652 -1456290 -3179566 1858421 1681426 -1309626 4060052 -3716512 630322 952269 -1364374 1707914 -609558 953095 2579111 -3799864 -1315746 1077690 1282328 -938784 -3826629 3483089 -952269 -630326 474247 -817797 -1711651 1368100 3799865 -2579113 333290 -95232 -1953825 1610289 -3504488 1709327 -1871954 76787 -3293726 -4976034 2428931 -4224086 -1612605 -182555 2569422 -1325464 6164 1237799 1183290 611878 2105377 -310212 4976035 3293729 -3319049 5114210 941105 854054 -3551890 2307916 -747326 -496644 -490035 1907818 5043986 -3626199 2601323 3929974 723594 694188 1379570 38216 -635210 -347252 274347 -1692132 -3916936 2499156 -3929976 -2601319 -1395095 -22688 -3700764 2282984 -105953 1088408 719030 350532 440171 629389 1962417 2964744 2482772 -1413204 -1019364 2088934 408016 -1477582 -1330298 260730 -2964744 -1962417 -2249349 1179784 803683 -1873250 
0 -4796 4787 -84225 84230 -42428 42438 -116674 116665 -59842 59838 -115577 115588 -4797 4787 -84224 84230 -42428 42436 -116676 116667 -59844 59839 -115577 115587 64735 10573 2196436 -2305114 59254 16042 3070992 -3179658 4850521 -4464350 -199394 -301245 -436398 327721 1631094 -1555784 -608179 499510 2253229 -2177933 4850523 -4464348 1258971 -1334281 -1592247 1700921 1774338 -1849661 -2218909 2327599 4464348 -4850523 301238 199402 1635705 -1527031 -964224 888915 2269449 -2160766 -1312786 1237466 4464350 -4850523 1066983 256749 -150412 1474119 5805272 982654 2567058 -4477291 -1902734 -7533 -3504890 -5295044 -542162 -1368075 -2798623 888355 5805276 982653 3315462 -1991733 -400107 -923607 1984010 -3307721 -982657 -5805272 -921275 2831522 1970954 -60706 5295048 3504886 1146356 763890 4459870 -2549624 -982657 -5805271 -1498964 175255 -2395746 1433384 6411107 -2991454 -925403 1592273 1726188 -2688541 -888927 1555794 229337 -1191685 -1765709 -2667560 6411107 -2991454 -2729264 1766898 2136880 -1470003 2463967 -1501622 2991457 -6411108 1865866 -2532728 -80413 1042766 964233 -1631098 969966 -7608 2667562 1765703 2991458 -6411111 3581322 -2618979 -320381 -346470 1458703 374879 3085046 -1251450 -2673382 27339 -3397490 751437 6411107 2991457 -4854929 -7334641 -786128 -1859924 1448537 -4094602 -518257 -1315348 -1268553 -565041 2741622 -95564 4596796 -1950750 -2991454 -6411109 7334638 4854937 1638208 1007866 197235 2448825 -3343757 1986595 2013246 -1072783 -1237467 2177916 5805272 -982656 -3050609 1693430 262916 -1620082 -2490114 -3761971 1126014 -2483194 3411994 -2054812 -196756 -743698 1312762 -2253236 982654 -5805270 3654794 -2297626 1398365 -41181 3761968 2490118 519758 837411 -3410317 788954 -2393067 -228302 4850526 4464352 -175236 1991744 346495 1470018 1468616 -4090012 97051 -2718449 -4809658 -7266234 4609633 -1988256 2997260 -375889 -4464351 -4850523 1498955 -3315444 320383 -2136873 192641 2428735 755010 1866365 7266238 4809649 -199392 -301242 1527023 -1635703 2160775 -2269444 1334286 -1258981 -1700921 1592243 1849636 -1774345 -2327587 2218923 4850524 -4464352 301240 199400 -327728 436401 -499505 608187 -10565 -64744 2305112 -2196437 -16065 -59256 3179667 -3070980 4464349 -4850524 60704 -1970954 -3504887 -5295044 -763894 -1146357 2549619 -4459872 923609 400108 3307729 -1984012 5805270 982655 -2831534 921284 7517 1902714 5295046 3504884 1368091 542173 -888365 2798593 -256733 -1066967 -1474143 150424 -982659 -5805271 4477306 -2567042 7618 -969966 -1765711 -2667558 2618967 -3581332 1501613 -2463975 6411108 -2991455 2532740 -1865866 -1042772 80419 1191697 -229337 2667565 1765705 -1766910 2729253 -1433393 2395736 2991459 -6411109 -1592278 925412 2688540 -1726183 95566 -2741621 1950729 -4596796 -4854926 -7334642 -1007845 -1638190 -2448819 -197232 1315340 518245 565035 1268564 -27331 2673399 -751434 3397493 7334638 4854933 1859927 786134 4094583 -1448533 -374891 -1458720 1251464 -3085060 2297620 -3654801 41183 -1398347 -2490113 -3761970 -837419 -519755 2054822 -3411988 743707 196753 -1693435 3050603 1620081 -262899 3761968 2490117 2483181 -1126012 -1986581 3343765 1072797 -2013249 -2428737 -192642 -1866369 -755010 -4809656 -7266234 1988249 -4609631 375877 -2997263 4089988 -1468626 2718427 -97068 7266238 4809649 -788944 3410336 228312 2393067 
0 -27596 27621 165701 -165667 10890 -10901 -104254 104265 -8820 8786 -13805 13779 -27595 27621 165700 -165667 10890 -10900 -104256 104266 -8820 8787 -13805 13779 -921982 1355917 -4223920 3597724 904550 -470629 2161754 -2787930 1668267 556726 -1148867 -1735642 -1240581 614430 -2347221 2781133 225540 -851676 1845823 -1411933 1668270 556730 -1681852 1247999 4068742 -3442625 734038 -1167916 -2036429 2662564 -556733 -1668263 1735654 1148847 -1118577 1744733 2176006 -2609886 1259032 -632860 -1707476 1273579 -556729 -1668267 -974537 -1629337 -688970 -1914882 -6321549 -7031001 4389173 -631551 2327467 1430198 6894461 10415906 2439987 1317623 2302012 1455665 -6321551 -7031005 366142 -2970021 803325 1800589 2327561 276346 7031003 6321546 -4192806 435136 -1934352 -1823315 -10415893 -6894488 -2595161 -1162520 -817450 -2940207 7031005 6321549 -149377 2753272 4153349 -3906272 3762183 -4640242 -222786 51517 425432 -178298 2609913 -2781126 -417278 664368 453384 684946 3762181 -4640246 -132863 379990 154441 -325698 -3760257 3513133 4640243 -3762179 361100 -189903 -229012 -18064 -2175998 2347244 -1941885 1694765 -684950 -453374 4640242 -3762179 258237 -505313 62284 108910 1301462 337081 -1550902 3189452 -1189396 -1175172 -2680969 316399 3762178 4640242 -4338524 -6554461 -480888 -1883742 -4917381 2552741 -1163122 -475442 1767657 -3406219 1582534 782083 321827 2042785 -4640241 -3762183 6554464 4338514 606209 1758369 5113738 -2749170 -2315436 2115784 14543 123767 -1273571 1411918 -6321551 7031003 -496478 296858 1281204 -1480865 -366308 -553429 -253695 54062 2708557 -2508898 202170 -340568 1707467 -1845821 -7031001 6321547 341377 -141687 203351 -3707 553415 366333 450107 -250437 -3748149 3435350 -437622 124855 1668269 -556728 -2753248 2970017 -108942 325678 -3247389 2934560 -345799 33004 -573923 -867080 1388995 -1076187 282522 30318 556727 -1668265 149376 -366132 -62323 -154475 4731932 -4419138 471162 -158333 867070 573944 -1148867 -1735644 -1744723 1118570 632880 -1259020 -1247968 1681906 3442589 -4068782 1167922 -734007 -2662582 2036407 1668267 556727 1735652 1148847 -614423 1240581 851696 -225520 -1355882 922024 -3597765 4223878 470647 -904521 2787911 -2161776 -556728 -1668269 1823309 1934338 6894459 10415908 1162494 2595137 2940207 817450 -1800554 -803297 -276322 -2327537 -6321552 -7031002 -435158 4192797 -1430193 -2327457 -10415892 -6894486 -1317668 -2440036 -1455636 -2301999 1629342 974550 1914899 689014 7031004 6321549 631522 -4389208 -1694792 1941878 453384 684945 505338 -258209 -3513152 3760235 3762182 -4640243 189876 -361139 18088 229043 -664384 417269 -684951 -453374 -379968 132888 3906247 -4153374 4640244 -3762179 -51558 222750 178329 -425401 -782059 -1582520 -2042764 -321818 -4338521 -6554459 -1758387 -606232 2749129 -5113755 475436 1163113 3406229 -1767675 1175202 1189426 -316360 2680986 6554465 4338512 1883706 480856 -2552778 4917335 -337097 -1301476 -3189473 1550907 141723 -341341 3693 -203354 -366307 -553430 250448 -450084 2508904 -2708551 340523 -202220 -296828 496514 1480849 -1281203 553414 366333 -54042 253718 -2115782 2315439 -123803 -14589 4419115 -4731936 158356 -471140 -573923 -867082 1076188 -1388997 -30288 -282487 -2934580 3247367 -32988 345809 867071 573944 -3435338 3748153 -124815 437663 
-1 2 1 -1 1 1 1 -1 -1 0 -1 -2 -2 2 1 2 -2 1 0 -1 -1 0 -1 -2 -2 -2146372 5291956 -593954 -3503537 1738173 1407412 -2105614 -1991878 -2 -2 -1 4 5404726 -1307237 -8660005 5514433 1905821 2191667 -1279627 -1865951 -1 -2 -5935761 2790185 912786 3184705 -1397960 -1747620 2100932 1996560 0 7 -4 -4 1428116 -5525613 8282879 -5137299 -2193447 -1904047 1285166 1860417 -2 4 6537469 1544663 -5647134 -2435008 -7 -2 4329830 6198114 -6654090 -3873846 8 11 4919221 5608722 -5074266 -5453672 -9 -2 5371896 2710231 -6914597 -1167531 5987344 2094797 2 7 -6089057 -4438883 3994729 6533203 -11 -8 -4600392 -5927556 4786645 5741297 4 9 -3291021 -4791112 211329 279924 -4 -5 -1590376 1967502 -1124352 633102 -5137297 5514426 -4166223 3674969 2 5 -2 -4 581486 -90229 847145 -1224274 -2870689 2379435 5 1 1584839 -1961964 -634876 1126126 8282883 -8660003 -2666643 3157892 -5 -5 5 2 -576804 85550 1233728 -856601 2517630 -2857843 -6028321 5688106 -1107209 1550374 3971524 -3528357 -4 7 -1 -2 -728089 284920 194178 -637342 -2512094 2852304 8109194 -7768986 -1552150 1108986 2861328 -3304490 -2 0 1 1 723404 -280241 -1953404 2396572 -1387814 1380604 1365107 -1359573 1860415 -1865951 -8 4 170496 -177704 -356746 363959 2 4 -936454 943667 -1271545 1278758 715766 -721304 1285168 -1279628 -7 10 -489327 496543 644368 -651585 -2 -1 -822775 815560 2006602 -4717189 -1513820 -1196765 -2 -1 -4791112 2710233 -856600 -1224274 2794478 -83887 1292505 1418083 2 1 4826249 -2115660 1194988 1515600 -1 1 -3291020 5371897 1233726 847147 -2506852 -203733 -1297188 -1413401 -2 0 0 4 -5525620 1428126 -1904047 -2193443 2790183 -5935760 3184711 912778 -1747621 -1397958 1996556 2100934 -1 -2 -2 -2 -1307236 5404724 2191673 1905820 5291958 -2146375 -3503549 -593944 1407412 1738169 -1991878 -2105615 2 2 6533203 3994739 5 13 -5927551 -4600393 5741301 4786648 -1167533 -6914595 2094795 5987345 -10 -5 -4438883 -6089056 -3873846 -6654095 -13 -5 5608713 4919224 -5453672 -5074269 1544664 6537469 -2435009 -5647137 5 11 6198113 4329827 3157887 -2666640 2 5 85551 -576799 2379426 -2870677 -5 -4 -1961965 1584839 1126131 -634877 3674960 -4166220 -5 -4 -90231 581483 279930 211321 5 2 1967502 -1590375 633097 -1124353 1108981 -1552145 -3304494 2861334 0 -2 -280241 723402 2396579 -1953415 2852302 -2512091 -7768986 8109196 1550376 -1107208 -3528357 3971526 2 2 284918 -728086 -637352 194187 -2857840 2517629 5688104 -6028319 496542 -489325 -651580 644364 2 4 815563 -822777 1278760 -1271543 -721302 715762 -177706 170497 363954 -356746 -4 -2 943661 -936452 1380601 -1387812 -1359575 1365110 -203725 -2506862 -1413397 -1297192 1 -1 -2115661 4826253 1515598 1194994 -83897 2794484 1418076 1292510 -2 1 -4717196 2006611 -1196764 -1513824 
2 3 3 2 3 2 3 0 0 1 0 0 0 3 3 3 1 3 2 0 0 0 1 0 -1 -1706510 738265 1007451 253812 -3181339 2213091 1221390 39874 -4 9 -1 -1 390695 -1651960 -1560431 2528689 1428903 -2690164 -3350698 4318949 -8 15 -701427 1669684 -1025687 -235572 -1541726 2509979 -1553865 292608 -8 6 3 2 1645039 -383781 1582011 -2550256 2564104 -1302839 3743965 -4712213 -7 3 388292 2019655 2506564 -4914513 0 3 5332395 -2195755 -1155565 -1981069 3 3 1714387 1422250 -711976 -2424657 2 -4 -6384359 8792305 -366716 -2041222 -7229627 9637578 6 -4 681761 -3818391 1974150 1162482 -1 -1 -1732627 -1404009 4704984 -1568346 3 3 -729392 -1678554 781182 -809286 8 -4 5864651 -5886226 3084161 -3056053 -2550256 2528688 -848633 876736 0 1 3 -1 -987976 959874 -3881766 3903341 37404 -9302 -1 1 -6257914 6279494 2929995 -2958093 1582011 -1560431 -1187114 1159008 2 0 2 1 1320456 -1292351 -3231983 3210409 1731699 2991367 -3250689 7973751 -2603851 -3548499 -3198466 -2953886 5 3 0 -1 3065127 3087225 6469188 -316833 -1338433 -3384637 -3863066 -860002 3422441 2729918 5234211 918147 -3 0 5 3 -3397604 -2754748 -455034 -5697314 910152 -1422424 -3378655 3771923 -4712215 4318953 -1 6 -1387180 874906 -1585175 2097453 0 -1 3266671 -2754393 -91561 603843 -3735095 3341824 3743968 -3350702 3 -3 1405423 -893142 -2407830 1895556 3 5 2747480 -3259754 6408121 2858388 4705406 4561106 -4 -10 -1678555 8792312 3210410 3903344 -6243818 -3022680 -4796032 -4470468 8 14 -4372378 -4894125 -4687162 -4579341 8 10 -729391 -6384365 -3231982 -3881768 2250815 7015690 4463557 4802945 -14 -3 -1 0 -383781 1645041 -1302839 2564103 1669685 -701427 -235572 -1025690 2509981 -1541729 292605 -1553867 -4 10 5 1 -1651960 390698 -2690164 1428907 738264 -1706512 253808 1007453 2213089 -3181339 39875 1221389 -9 6 1162484 1974150 2 5 -1404011 -1732626 -1568353 4704995 -2041222 -366713 9637580 -7229630 0 -4 -3818398 681766 -1981068 -1155567 -1 0 1422251 1714383 -2424647 -711985 2019655 388292 -4914513 2506562 3 3 -2195758 5332397 1159004 -1187111 0 2 -1292360 1320467 -9302 37406 1 -1 6279492 -6257914 -2958100 2929999 876735 -848635 1 0 959883 -987985 -809282 781181 3 -1 -5886226 5864650 -3056058 3084162 2729920 3422439 918134 5234223 0 -1 -2754751 -3397605 -5697321 -455033 -3384633 -1338429 -860000 -3863063 -3548498 -2603847 -2953872 -3198475 1 3 3087228 3065126 -316840 6469198 2991367 1731695 7973749 -3250689 -893153 1405436 1895551 -2407831 1 -1 -3259762 2747484 603846 -91564 3341825 -3735093 874921 -1387189 2097455 -1585180 3 3 -2754400 3266677 -1422424 910155 3771922 -3378655 7015693 2250814 4802949 4463558 10 16 -4894122 -4372374 -4579335 -4687160 -3022686 -6243821 -4470473 -4796038 -15 -7 2858384 6408124 4561102 4704999 
0 -2 0 -2 -2 2 1 -2 -1 2 4 2 2 -1 -2 -2 -2 1 2 -1 -1 4 2 2 2 -3471381 -2627216 4363205 3580933 -3704567 -2394025 5454050 2490085 8 2 -2 -11 -3408984 -4535149 1609659 4488922 -2392705 -5551434 -1644340 7742920 9 5 1999991 4098592 -4052580 -3891544 -724281 6822867 -3909761 -4034361 -4 -7 9 5 4652928 3291203 -1977071 -4121515 6136962 1807164 -182285 -5916293 -2 -10 -4653572 6124951 -6506503 5035113 -2 -5 -93059 2009719 1560740 -3477391 5 5 2091105 -174445 1581592 -3498246 -2 -4 -961378 2432758 4286162 -5757548 2077657 -606277 5 0 -3429400 1512753 3595170 -1678518 -8 -1 -1780479 -136171 2162667 -246020 5 2 5127875 -6599260 3053087 -2574489 5 -2 -2459367 2826788 -2293298 1814694 -4121512 4488921 116191 -594785 -4 -2 5 0 134948 343642 3458696 -3826100 2102831 -2581421 0 -2 4286001 -4653407 -1229173 1707765 -1977075 1609660 -1360137 1838737 5 2 0 -5 -1679231 1200633 707803 -340389 -3904449 8333298 3041744 1387098 -599365 -5169739 -1594791 -4174311 7 2 -1 -5 4634156 1134943 1359144 4409958 2077822 -6506669 1124755 -5553599 5755269 13824 2838734 2930362 -2 -5 4 4 -3089870 -2679218 -4881602 -887483 4477493 -2098094 1483546 -3310167 -5916300 7742928 -1 8 1702178 677213 -2084367 -295032 -5 -2 -3009820 630417 678419 -3057819 2682955 -856318 -182283 -1644342 -7 2 -2012803 -366603 -1659897 4039297 5 0 -512648 2892046 -1381865 -4045490 -3161760 -2265606 7 4 -6599268 2432764 -340388 -3826100 1077373 4349985 3426932 2000420 -5 -5 2625811 2801547 2851133 2576215 -1 -9 5127883 -961382 707805 3458695 -4821635 -605716 -1882653 -3544702 8 1 -2 -9 3291203 4652928 1807167 6136960 4098594 1999987 -3891540 -4052585 6822867 -724286 -4034366 -3909764 9 -1 8 5 -4535153 -3408978 -5551434 -2392700 -2627218 -3471379 3580930 4363208 -2394021 -3704567 2490091 5454048 0 -9 -1678510 3595166 5 5 -136174 -1780472 -246014 2162666 -5757546 4286158 -606275 2077652 -2 -5 1512753 -3429398 -3477391 1560739 -8 -2 -174441 2091094 -3498251 1581594 6124952 -4653570 5035116 -6506507 5 0 2009723 -93067 1838726 -1360130 -2 -2 1200637 -1679237 -2581424 2102832 8 -1 -4653406 4286000 1707762 -1229175 -594779 116186 4 1 343641 134953 -2574478 3053080 -1 -5 2826786 -2459366 1814700 -2293302 13830 5755261 2930364 2838727 -2 -4 -2679225 -3089868 -887480 -4881614 -6506663 2077825 -5553595 1124756 -5169735 -599362 -4174314 -1594779 2 5 1134953 4634151 4409957 1359148 8333293 -3904450 1387095 3041744 -366595 -2012810 4039286 -1659892 -5 -2 2892044 -512650 -3057812 678413 -856319 2682956 677209 1702185 -295023 -2084375 5 -1 630421 -3009825 -2098094 4477495 -3310165 1483543 -605715 -4821643 -3544708 -1882654 -5 -7 2801546 2625811 2576220 2851128 4349982 1077378 2000426 3426929 8 2 -4045494 -1381859 -2265607 -3161764 
0 2 -1 1 0 2 2 -2 -2 0 0 0 0 1 1 -1 1 2 2 -2 -1 0 0 -1 0 4065727 1541604 -4055101 -3249109 708319 4899009 -2253661 -5050541 -2 -7 2 11 2586381 4717822 -653535 -4953784 6009459 1294750 -8423408 2816089 -5 -8 -1545428 -4061902 4056994 3247211 -6680774 1073440 3136047 4168161 5 5 -11 -4 -4717108 -2587101 651299 4956029 -960183 -6344026 7379697 -1772377 9 4 3524968 -6045259 -3681859 6202154 0 2 -1652806 -1630177 -729159 4012142 -2 -4 -2539275 -743716 4533373 -1250386 -1 4 -5212389 2692095 -3527207 6047507 -2290592 -229709 -2 -1 -284319 3567308 -4011428 728440 2 2 2541167 741819 515905 -3798888 -1 -2 7503691 -4983398 -2772782 2775701 9 -8 -1432805 1435047 -1137306 1134386 4956028 -4953784 165176 -168099 -1 1 8 -9 -72490 75409 2035411 -2037649 -1967810 1964890 5 -5 2476521 -2478759 -799825 802741 651298 -653535 1965549 -1962635 1 -2 5 -4 -809893 806974 255893 -253651 7250608 -1278152 6283125 -310669 -6427494 -1352341 -4588039 -3191794 9 7 -5 -11 3432376 4347451 2517405 5262423 -8294322 2321859 -3991825 -1980637 1686911 6092929 2457317 5322524 -7 -7 10 10 -2549994 -5229834 -4454533 -3325294 -733271 2092836 625707 -1669421 -1772383 2816094 4 -2 1046075 313486 -4103143 2743583 0 0 -1648706 289141 -4007314 2647759 1665596 -621882 7379707 -8423419 2 -4 -1047967 -311590 -946131 2305688 0 0 -288426 1647982 -1600464 -1384224 -1660576 -1324117 -2 5 -4983408 2692102 -253652 -2037649 -1436234 4420927 1933176 1051512 0 -2 -530256 3514955 1658683 1326014 -4 0 7503701 -5212399 255893 2035411 -3613041 628347 -1050798 -1933899 2 2 4 9 -2587101 -4717111 -6344025 -960184 -4061900 -1545424 3247212 4056998 1073446 -6680775 4168157 3136058 -2 -4 -8 -5 4717824 2586380 1294750 6009455 1541604 4065726 -3249105 -4055103 4899012 708312 -5050535 -2253671 5 2 728435 -4011424 -1 -4 741824 2541161 -3798887 515898 6047502 -3527203 -229704 -2290597 1 2 3567302 -284312 4012139 -729156 5 2 -743719 -2539268 -1250385 4533372 -6045258 3524965 6202161 -3681865 0 -4 -1630167 -1652814 -1962623 1965541 -2 0 806975 -809895 1964888 -1967808 10 -11 -2478758 2476522 802743 -799825 -168106 165186 1 -1 75406 -72489 2775692 -2772776 7 -5 1435047 -1432805 1134387 -1137306 6092920 1686910 5322521 2457307 -5 -11 -5229830 -2550006 -3325300 -4454535 2321861 -8294317 -1980633 -3991821 -1352340 -6427487 -3191794 -4588033 9 10 4347450 3432389 5262433 2517408 -1278154 7250603 -310673 6283120 -311587 -1047971 2305698 -946140 1 1 1647984 -288426 2647762 -4007318 -621881 1665594 313483 1046077 2743577 -4103136 -1 0 289144 -1648706 2092823 -733262 -1669422 625706 628344 -3613039 -1933901 -1050797 -2 -4 3514963 -530267 1326012 1658681 4420931 -1436236 1051515 1933178 2 2 -1384231 -1600460 -1324119 -1660586 
1 0 -1 -2 -4 1 5 -2 -2 5 5 1 2 -1 -1 -4 -2 2 2 -2 -2 4 4 2 1 7773716 -7555755 3503037 -3786964 1628955 -1410987 438538 -722466 -5 2 2 1 -1418847 1702780 -4174905 3956935 -282292 566223 -515249 297280 -5 2 -7403978 7186001 3905501 -3621561 -1206704 988726 857825 -573888 4 2 -4 -1 1106250 -1390187 -4588147 4806119 -74699 -209240 -1018124 1236102 2 0 -4380353 4010604 862492 -492749 -5 -1 -77473 -404163 -1255837 1737478 5 2 3428507 -3910143 -25264 506909 -2 0 -97713 -272042 -4382713 4752456 -440246 70484 0 5 539524 -57876 1071558 -1553201 -5 2 3980021 -3498378 -331721 -149920 -2 4 -448813 818557 5556061 5858865 11 7 5614711 3148348 -5722212 -5692726 4806121 3956937 -5586105 -5828826 -8 -13 11 7 4971687 6443232 -3345944 -5417105 -5740336 -5674580 -11 -9 -4081325 -4681715 6184244 5230673 -4588151 -4174905 5898698 5516229 14 4 -8 -9 -6268045 -5146875 2799431 5963631 -791763 369509 -168787 -253472 -62887 612921 31129 518911 11 -9 2 -2 338224 -888261 -103257 -446774 -741610 1163869 -377739 799992 -121397 -428646 -343723 -206315 7 -7 1 2 958135 -408093 565306 -15259 838886 1158523 6439924 -7973292 1236098 297280 -4 2 -2793156 4790558 -855144 -1142260 -1 2 -2172197 174782 -1023164 -974241 -6986436 8519827 -1018125 -515248 -1 2 -4615372 2617964 1212130 785270 -1 -4 2634230 -636835 131980 579935 -3594071 4305973 -4 0 818557 -272042 5963637 -5417114 -236718 -475185 -1112289 400374 2 2 -444574 -267333 -3814453 3102538 2 2 -448813 -97714 2799437 -3345948 593709 118202 2408640 -1696738 -4 -2 2 2 -1390178 1106241 -209243 -74698 7186006 -7403984 -3621553 3905498 988723 -1206703 -573887 857830 -5 2 0 0 1702768 -1418840 566222 -282297 -7555758 7773724 -3786963 3503036 -1410984 1628955 -722466 438538 -1 2 -1553191 1071548 5 0 -3498371 3980019 -149921 -331718 4752459 -4382718 70484 -440244 0 1 -57877 539527 1737466 -1255829 -4 2 -3910140 3428506 506909 -25269 4010606 -4380353 -492747 862491 -4 2 -404161 -77472 5516225 5898694 -13 -11 -5146884 -6268048 -5674588 -5740339 7 4 -4681716 -4081324 5230670 6184240 -5828820 -5586095 15 8 6443235 4971687 5858869 5556062 -5 -5 3148349 5614711 -5692722 -5722203 -428650 -121396 -206319 -343722 1 -4 -408091 958136 -15257 565306 1163871 -741613 799992 -377739 612922 -62887 518912 31126 0 2 -888259 338227 -446776 -103253 369505 -791762 -253472 -168788 2617962 -4615371 785275 1212129 -1 5 -636838 2634240 -974240 -1023166 8519817 -6986434 4790560 -2793162 -1142262 -855144 0 -5 174788 -2172201 1158519 838885 -7973290 6439918 118206 593711 -1696750 2408657 1 5 -267334 -444573 3102541 -3814456 -475185 -236717 400387 -1112300 -2 -2 579930 131980 4305979 -3594084 
0 1 1 -2 -2 2 1 -2 -1 2 4 -1 -1 1 1 -2 -2 1 2 -2 -2 2 1 -1 -1 -1230668 1768335 -1021043 320670 8247662 -7709990 3036375 -3736750 -2 2 -2 -1 689588 10784 407891 -945555 -1603338 2303710 -3355159 2817495 -1 2 1054777 -1592447 -377046 1077430 -6862978 6325306 4180620 -3480238 -5 5 1 0 -540892 -159490 1245824 -708155 432682 -1133066 -5181335 5719010 -9 5 1373738 -1197852 1799297 -1975193 0 -1 484379 -255258 -76787 -152331 2 0 -670664 899783 -924248 695135 -2 2 569917 -394034 279974 -455864 -414618 590501 2 -2 699128 -928239 -377776 606890 -1 2 -727427 498312 -246398 475517 0 -1 -1969814 1793921 -1276167 -877989 -2 1 4636295 -6290000 300628 1853527 -708154 -945557 916552 1237606 -1 1 -2 2 -4909939 2755780 7413394 -5759679 821610 1332551 1 1 3900203 -2246483 882869 -3037034 1245826 407891 -1065255 -1088905 0 -1 1 1 -2307046 4461203 -8813284 7159570 -4501656 3116973 -1542423 157734 -693626 2497339 751843 1051876 -2 1 1 0 2620458 -4424173 -281912 -1521796 -4034844 5419533 142529 1242152 239063 -2042782 -603141 -1200576 1 -1 -1 0 4596523 -2792807 1465422 338302 5110690 6009115 -6379754 -2156748 5719011 2817493 2 1 6034580 5085220 -5060753 -6059051 -4 -2 -4703100 -6416707 -5565251 -5554556 4979867 3556640 -5181336 -3355157 -4 -1 -4636487 -6483316 6231399 4888399 4 -2 5886600 5233201 764182 1059344 242602 1580917 -4 -5 1793921 -394036 7159574 -5759681 -298241 -1525272 2961784 -4785305 2 5 -615478 -1208045 1155487 -2979016 4 4 -1969815 569920 -8813287 7413400 1468898 354630 4255201 -2431680 -7 -2 -1 0 -159490 -540891 -1133066 432682 -1592449 1054778 1077429 -377049 6325305 -6862975 -3480239 4180618 -2 2 1 -1 10787 689590 2303710 -1603337 1768335 -1230669 320669 -1021044 -7709989 8247657 -3736749 3036371 -5 4 606891 -377772 2 -2 498311 -727428 475513 -246393 -455866 279977 590499 -414616 -2 2 -928241 699128 -152330 -76785 -2 2 899781 -670666 695141 -924253 -1197851 1373739 -1975191 1799295 -2 5 -255261 484382 -1088908 -1065254 -1 1 4461203 -2307041 1332553 821611 -2 2 -2246489 3900206 -3037036 882870 1237605 916549 1 -2 2755787 -4909943 -877988 -1276167 2 -2 -6290001 4636294 1853523 300628 -2042780 239060 -1200578 -603134 2 0 -2792809 4596524 338298 1465423 5419529 -4034845 1242153 142530 2497337 -693623 1051881 751838 -1 1 -4424173 2620456 -1521801 -281913 3116975 -4501654 157732 -1542422 -6483318 -4636479 4888398 6231398 0 2 5233197 5886601 -5554554 -5565247 3556639 4979864 5085225 6034575 -6059052 -5060754 0 -2 -6416710 -4703100 6009116 5110688 -2156746 -6379746 354630 1468898 -2431678 4255200 5 5 -1208041 -615476 -2979012 1155490 -1525277 -298244 -4785308 2961780 -8 -2 1059342 764181 1580917 242594 
3 -1 3 2 5 0 8 5 -4 -1 2 11 -4 2 -3 5 2 8 0 -4 5 1 -1 -4 11 -1994834 -1994823 -4160171 -4160184 -1994825 -1994842 -4160178 -4160169 0 12 2 -7 4160182 4160177 1994828 1994814 4160185 4160174 1994821 1994819 16 -7 -1994821 -1994816 -4160178 -4160182 -1994814 -1994828 -4160170 -4160183 -16 12 5 0 4160174 4160185 1994843 1994823 4160186 4160174 1994830 1994827 3 -12 1994818 1994834 -1994821 -1994836 -1 8 -4160190 -4160159 4160171 4160182 0 1 -4160177 -4160176 4160173 4160179 -6 12 1994811 1994841 1994826 1994834 -1994810 -1994828 10 -10 -4160181 -4160174 4160184 4160175 3 -1 -4160190 -4160169 4160190 4160164 3 -4 1994818 1994843 4160178 4160174 3 11 -1994834 -1994832 -4160184 -4160166 -1994832 -1994834 -4160177 -4160171 1 -4 17 -1 4160165 4160186 1994807 1994836 4160183 4160173 -16 6 -1994816 -1994814 -4160190 -4160169 -1994811 -1994822 -4160180 -4160176 9 -1 -4 -4 4160186 4160171 1994820 1994849 1994830 1994834 1994847 1994823 4160177 4160183 4160188 4160172 -4 -4 1 9 -4160171 -4160179 -4160167 -4160190 1994817 1994816 1994832 1994799 4160183 4160182 4160169 4160190 -1 18 -6 3 -4160178 -4160172 -4160172 -4160188 4160194 4160173 1994836 1994812 -1994825 -1994834 -8 11 4160185 4160177 -4160172 -4160182 2 -4 -4160165 -4160195 4160180 4160184 1994844 1994812 -1994826 -1994828 5 -6 4160165 4160192 -4160169 -4160184 1 3 -4160171 -4160180 4160189 4160169 4160185 4160176 -7 -10 -1994805 -1994810 -1994803 -1994815 -4160178 -4160184 -4160188 -4160176 -4 14 4160177 4160184 4160190 4160172 8 14 -1994838 -1994840 -1994830 -1994845 -4160171 -4160186 -4160175 -4160183 -8 3 1 1 -4160171 -4160182 -4160184 -4160170 1994832 1994828 4160174 4160178 1994819 1994836 4160173 4160190 12 -12 3 6 -4160184 -4160174 -4160186 -4160171 1994827 1994816 4160172 4160186 1994807 1994828 4160186 4160182 9 -1 -4160180 -4160179 0 3 4160188 4160169 -4160192 -4160163 -1994813 -1994826 1994822 1994838 -7 5 4160182 4160174 -4160173 -4160190 -1 1 4160185 4160177 -4160178 -4160183 -1994818 -1994832 1994812 1994834 12 -3 4160194 4160168 4160178 4160178 -1 5 -4160188 -4160172 -4160183 -4160174 5 -12 1994836 1994832 4160190 4160171 4160186 4160175 -3 2 -4160167 -4160192 -4160181 -4160178 8 3 1994818 1994819 4160190 4160176 -4160173 -4160175 -4160167 -4160186 6 -4 4160186 4160180 4160171 4160188 -1994834 -1994840 -1994847 -1994821 -4160171 -4160182 -4160186 -4160171 5 1 4160182 4160181 4160165 4160190 -1994818 -1994820 -1994826 -1994805 -4160167 -4160191 4160171 4160190 3 3 4160174 4160186 -4160175 -4160180 -1994839 -1994807 -4160181 -4160175 4160177 4160180 1 3 4160165 4160192 -4160182 -4160166 -1994839 -1994816 4160172 4160185 4160173 4160184 3 -7 -4160172 -4160179 -4160183 -4160171 4160172 4160179 4160180 4160171 10 -3 -4160184 -4160167 -4160180 -4160577 
2 160 -159 433 -429 512 -509 -327 329 -280 281 -583 587 -159 160 -429 433 -509 512 329 -327 281 -280 587 -583 1128 -516 -1200 1166 -323 931 741 -773 -12252583 12252167 -79 214 -40 14 -670 1283 -119 93 844 -232 -11407648 11407229 520 -1131 -156 187 -935 323 3 27 12254117 -12253696 -212 82 1188 -1151 -1280 672 -745 785 230 -840 11406118 -11405695 1805 -150 199 1451 10214844 -10215972 1117 -1203 767 -854 -219 575 445 -532 210 -293 8435405 -8436532 1947 -293 155 -1801 -1452 -197 -10214108 10215242 432 -348 -341 434 -572 220 906 -819 -1075 1168 -8436139 8437269 295 -1939 243 -345 3816569 -3817902 440 1513 1052 -1154 671 1282 706 -809 -260 680 1190533 -1191870 263 -365 2100 -140 -663 772 -3815704 3817042 -1514 -440 496 -395 -1282 -671 435 -332 -677 262 -1191392 1192731 -1003 1113 143 -2095 -1163 -90 -1746 496 -82 154 -80 151 1192730 -1191869 168 -435 -527 593 -1249 1312 90 1166 -488 1748 511 -570 1226 -1287 -1191392 1190535 437 -165 -217 151 -303 235 -564 629 -1655 584 -845 -230 8437267 -8436529 22 40 -220 276 145 -371 -1346 1400 147 -199 -580 1658 232 839 -8436139 8435405 1336 -1389 -651 594 373 -142 -205 147 -893 1016 -942 1067 -11405696 11407230 -1946 -292 -2097 -141 127 -12 286 -168 299 -776 -242 129 -403 291 11406115 -11407645 297 1943 143 2098 -1001 880 -1031 909 778 -298 84 -211 -1155 1186 779 -746 -1129 521 190 -153 324 -935 32 6 -12253697 12254116 213 -80 9 -44 90 -122 -516 1131 1168 -1196 936 -321 -770 744 12252167 -12252582 429 -343 222 -569 -816 909 1163 -1078 -1801 153 -193 -1453 10215238 -10214108 -344 436 -856 765 572 -221 -530 448 -296 205 -152 1803 1455 199 -10215971 10214847 -1202 1119 -329 437 262 -676 1110 -1007 767 -665 3817045 -3815707 -437 -1512 -393 499 -807 711 678 -260 -369 260 -346 239 -3817900 3816566 1514 441 -1153 1057 -575 507 -1291 1222 -167 437 154 -215 239 -302 1166 89 1748 -488 151 -83 147 -82 -435 170 595 -521 1316 -1244 -93 -1166 491 -1750 -1392 1333 598 -647 -141 375 152 -203 -203 144 1656 -581 37 20 280 -216 -372 144 1405 -1344 625 -569 585 -1659 883 -999 914 -1028 -298 779 126 -246 286 -406 -10 134 -166 289 -775 300 1014 -896 1065 -1351 
1 395 -394 -431 433 55 -53 137 -136 54 -54 -463 465 -394 395 433 -431 -53 55 -136 137 -54 54 463 -463 -72 1581 392 -478 1012 495 -274 190 2667178 -2668210 -202 524 -676 598 654 856 81 -156 651 861 5208544 -5209577 -1584 71 -539 615 -498 -1015 126 -50 -2665962 2666996 -524 202 -468 552 -859 -649 287 -203 -855 -655 -5209759 5210793 -723 -929 -566 -1088 7274129 -7272998 498 -414 631 -540 221 -572 -349 433 771 -679 9278621 -9277492 56 -1710 932 724 1084 567 -7274269 7273140 728 -819 418 -503 572 -221 488 -579 -405 319 -9278481 9277352 1719 -62 -1033 1026 -11945325 11945185 206 -2 543 -560 -652 857 -117 101 -28 72 -12483196 12483056 612 -619 990 -784 -11 23 11944967 -11944826 -4 -207 685 -674 -861 652 -1031 1039 -71 28 12483549 -12483409 -463 479 784 -989 364 158 -627 1149 575 -601 -1129 1104 -12483408 12483050 -68 182 -405 378 -122 93 -157 -365 -1149 629 476 -441 -14 45 12483551 -12483193 -181 69 545 -524 -1110 1130 -367 359 -782 991 -653 857 9277348 -9277490 -477 469 637 -649 -26 73 -684 670 -674 691 -994 786 -862 650 -9278483 9278626 623 -607 -279 285 -72 28 -549 555 782 -683 42 57 5210792 -5209579 -61 -1715 -991 -785 -282 373 179 -89 237 -616 365 -457 -182 90 -5209758 5208546 1715 58 785 987 637 -736 -42 -56 616 -238 202 -523 547 -470 -204 283 74 -1583 619 -537 -1014 -495 -46 131 2666998 -2665964 524 -202 593 -678 -161 77 1582 -69 -474 398 495 1015 194 -270 -2668211 2667178 -506 413 -219 577 -576 493 317 -409 724 929 565 1088 7273141 -7274272 -815 731 -544 629 -575 219 436 -346 -683 766 -930 -726 -1085 -565 -7272998 7274129 -410 501 1043 -1028 26 -71 474 -470 16 -11 -11944827 11944969 -204 1 -669 684 104 -113 73 -26 -622 608 1024 -1038 11945184 -11945326 0 206 -554 547 -445 474 43 -15 71 -180 -519 550 1138 -1108 -368 -162 624 -1150 -603 569 1099 -1134 180 -71 380 -401 95 -117 158 365 1148 -626 -611 620 290 -276 28 -71 557 -544 685 -677 782 -992 465 -480 -645 638 71 -27 674 -680 356 -372 989 -784 -730 640 -54 -37 -235 616 -461 362 87 -183 373 -278 -86 183 -615 237 -688 779 54 37 
-2 -660198 660193 384390 -384395 -248815 248815 -529747 529744 -3679666 3679661 -439931 439931 660193 -660198 -384393 384391 248813 -248817 529743 -529748 3679664 -3679666 439930 -439933 -528070 -2000035 -53914 188351 -2278343 -249764 5566435 -5432000 1442309 287263 337310 -877156 868672 -734234 -787656 -1740452 3681899 -3547462 5781277 -8309384 289791 1439784 2000033 528073 713573 -848004 249774 2278332 4189026 -4323460 -289783 -1439794 877153 -337311 150425 -284859 1740453 787655 -5086351 4951916 8309382 -5781274 -1442323 -287254 259584 1212381 -278303 1750269 4315748 -5322775 1165519 -1243791 -1206192 1127917 -196395 510715 405564 -483835 -225243 146970 -5323979 4316949 1578305 -106340 -1212378 -259584 -1750266 278303 5324215 -4317187 819 77455 -544108 622380 -510712 196395 -1065218 1143493 -1179209 1257482 -4315979 5323008 106338 -1578303 1351444 -1300775 1019055 -367215 -7521725 6568931 4925407 -4874741 787656 -1740451 -239646 290316 127126 -330587 -368534 1020375 -4336281 4386948 365926 -1318720 398855 -449522 368769 -1020615 -6568928 7521727 -3759068 3708404 1740451 -787652 1258743 -1309408 330579 -127126 -1019291 367444 -5419184 5368521 1318721 -365919 -8059608 6031042 -1856605 -171962 -5138119 5245990 47364 60504 367446 1020381 270658 -703838 -4049271 4157142 -980195 1088066 -6031040 8059611 171966 1856607 3387819 -3495688 971729 -1079602 -1019290 -368534 703835 -270659 -5706197 5598325 -186143 78274 628303 120977 -7887642 -6202999 -5781275 -8309379 5323015 4316953 -471307 1220585 -1102109 1851397 1880029 -4888909 83378 665907 1121997 -1871275 6203003 7887645 8309382 5781271 -4315987 -5323981 -188351 -560932 -302343 -446945 4888913 -1880030 -1249720 500429 -1086242 1175826 -3942288 4031871 -287257 1439783 -1578301 -106332 -365929 -1318711 -206475 296055 -5124848 5214429 224771 -584507 67148 -156732 4601941 -4691526 -1442318 289791 106340 1578304 1318728 365919 -1197981 1108396 -4630619 4541039 584500 -224773 -337310 877155 -284862 150424 4951915 -5086351 528069 2000037 -848004 713572 2278341 249765 -4323461 4189030 -1439795 -289782 -877155 337311 -734234 868668 -3547463 3681899 -2000035 -528070 188350 -53918 -249766 -2278338 -5432000 5566436 287266 1442311 622383 -544108 196395 -510719 1143492 -1065216 1257480 -1179208 -259583 -1212381 278304 -1750269 -4317188 5324215 77453 819 1127918 -1206191 510712 -196395 -483835 405563 146971 -225247 1212381 259588 1750268 -278300 -5322775 4315743 -1243793 1165520 -1309407 1258741 -127126 330587 5368511 -5419181 -449520 398855 -1020610 368765 7521731 -6568933 3708402 -3759070 290313 -239648 -330581 127125 4386944 -4336282 -1300779 1351442 -367210 1019057 6568933 -7521725 -4874742 4925408 -3495692 3387819 -1079600 971729 -270661 703835 5598325 -5706194 78270 -186144 8059616 -6031043 1856609 171963 5245990 -5138120 60508 47366 -703835 270661 4157143 -4049268 1088067 -980192 6031040 -8059614 -171962 -1856607 -560936 -188352 -446946 -302343 -1880035 4888908 500428 -1249718 -1871277 1121993 7887651 6203008 1220589 -471304 1851402 -1102106 -4888914 1880033 665910 83384 120980 628305 -6203006 -7887648 1108396 -1197978 4541038 -4630623 -224773 584510 -156729 67148 -4691525 4601940 296057 -206473 5214429 -5124848 -584504 224771 1175825 -1086241 4031868 -3942299 
1 -1084185 1084187 1619303 -1619303 -58091 58093 -262751 262752 786722 -786721 -3189149 3189150 1084187 -1084186 -1619303 1619303 58093 -58091 262752 -262751 -786721 786723 3189150 -3189148 1024564 -5176281 -1712346 1933104 -2578937 -1572778 -624240 844996 5599424 -2759081 553938 -1440481 2325085 -2104296 -1964627 -2187076 -1160875 1381662 -3582160 -569540 -2755679 5596024 5176273 -1024574 1866347 -2087131 1572768 2578932 -1461519 1240734 2755493 -5595837 1440482 -553938 1968005 -2188763 2187092 1964625 464286 -685046 569546 3582171 -5599235 2758892 2989199 3211655 2597338 3603499 -3153371 -1088870 4370892 -4700638 -1670203 1340480 -827340 2151456 1030063 -1359811 3228280 -3558004 -1092103 -3150142 9206585 -3005731 -3211648 -2989193 -3603507 -2597347 1092322 3149919 4084117 -3754396 -1204160 1533911 -2151453 827341 -1184093 1513812 -3924867 4254620 3153153 1089092 3005735 -9206579 3342843 -3331000 419982 -267790 1395078 -1617541 3310455 -3298638 1964623 -2187088 880499 -868682 29681 -77185 -267961 420152 4790238 -4778396 5994931 -6217380 -468452 456640 268371 -420563 1617537 -1395086 5144557 -5156403 2187079 -1964627 3412558 -3424403 77185 -29680 -420393 268201 -2704477 2692664 6217386 -5994925 1003234 -2009388 -6609236 5603078 -487464 540982 -1568152 1621670 268205 420150 134247 -349098 2341563 -2288073 -6100498 6153990 2009394 -1003224 -5603069 6609236 -2386900 2333410 5861239 -5914728 -420394 -267960 349098 -134246 -255830 202312 -2354535 2301020 1048842 -1209025 -4599846 7612470 3582160 -569548 1089087 -3150142 -3898541 3738358 -1700355 1540139 -401955 1045262 -4239466 4079250 1825548 -1665336 -7612460 4599849 569542 -3582169 3153151 -1092098 3744543 -3584330 1003737 -843551 -1045260 401956 -4215574 4375758 -2130081 2779496 1324685 -675264 2758895 5596027 -9206587 -3005731 -5994927 -6217385 1876125 -1226740 1299413 -650027 1629413 -4237201 -2162974 1513586 -1170655 521262 -5599236 -2755683 3005724 9206579 6217373 5994925 -2572741 1923329 786318 -1435734 4237203 -1629413 -553937 1440482 -2188776 1967986 -685061 464269 -1024569 5176283 -2087117 1866361 2578938 1572776 1240751 -1461504 -5595831 2755485 -1440482 553939 -2104310 2325069 1381647 -1160889 -5176273 1024572 1933118 -1712334 -1572769 -2578933 845011 -624225 -2759078 5599424 1533901 -1204172 827344 -2151456 1513829 -1184076 4254607 -3924881 -2989202 -3211659 -2597338 -3603507 3149920 1092321 -3754380 4084129 1340463 -1670220 2151453 -827343 -1359798 1030073 -3558018 3228267 3211648 2989196 3603507 2597350 -1088869 -3153372 -4700623 4370904 -3424386 3412572 -29681 77184 2692653 -2704494 456624 -468467 -420563 268374 -1395080 1617545 -5156385 5144567 -868667 880513 -77182 29681 -4778410 4790224 -3331014 3342828 -267790 419984 -1617536 1395086 -3298621 3310464 2333395 -2386916 -5914738 5861219 -134246 349100 202325 -255816 2301030 -2354520 -1003232 2009388 6609233 -5603077 540966 -487476 1621653 -1568164 -349099 134247 -2288056 2341576 6154001 -6100483 -2009398 1003226 5603070 -6609240 -3584342 3744527 -843536 1003752 401955 -1045263 4375769 -4215556 -1665350 1825533 4599841 -7612468 3738341 -3898556 1540152 -1700339 1045262 -401957 4079264 -4239451 -1209040 1048826 7612463 -4599848 1923338 -2572729 -1435722 786331 -1629415 4237197 1513571 -2162987 521250 -1170670 -1226723 1876143 -650010 1299430 -4237197 1629417 2779483 -2130095 -675281 1324653 
-1 3127847 -3127842 -475724 475725 1279339 -1279338 578020 -578017 -598468 598465 -1523458 1523455 -3127842 3127846 475726 -475723 -1279339 1279336 -578019 578018 598468 -598467 1523455 -1523458 5077923 6899633 -1456235 819306 7095491 4882064 -203262 -433669 -2100476 -6093832 -1598095 4155749 -2449965 1813055 3539281 8438290 1149872 -1786782 7134646 4842919 -6092114 -2102191 -6899629 -5077925 -1935536 2572444 -4882062 -7095489 1789894 -1152989 6091620 2102691 -4155746 1598094 1188746 -551809 -8438279 -3539271 382575 254359 -4842906 -7134639 2100973 6093337 1538659 -3360354 195856 -2017566 1404694 -158391 1389792 -1292932 5695581 -5598699 243061 -632057 -1925213 2022073 2601949 -2505061 -163258 1409557 2006060 -3827759 3360363 -1538647 2017565 -195858 163171 -1409466 2649159 -2746044 2596924 -2693782 632063 -243060 5316960 -5413846 -1069498 972644 -1404604 158306 3827768 -2006056 -4834604 4574104 -2431578 -920024 1303640 3595369 2591333 -2851853 -3539271 8438285 2908645 -3169169 -653647 1699764 -916877 -2434723 863718 -1124211 5366419 -467402 -3457872 3718397 917285 2434318 -3595372 -1303645 1447624 -1187122 -8438284 3539271 -4169890 4430391 -1699770 653647 2431168 920434 -2450348 2710876 467407 -5366413 -39150 2252582 -1810195 4023627 3385295 -3502982 -2476748 2359063 920434 -2434724 -295323 767972 -4521701 4403990 -1520228 1402516 -2252569 39154 -4023618 1810199 4907213 -4789500 1215533 -1097813 2431170 -916879 -767975 295323 2935043 -2817355 -2518747 2636436 -3407187 3529061 -4062773 1771047 -7134644 4842913 158303 1409559 -30467 152348 4496668 -4374813 305773 -795137 -3459446 3581303 -4885292 4763439 -1771047 4062779 -4842915 7134645 -1404605 -163255 3422244 -3544090 -2964247 2842369 795145 -305770 -579528 457651 1463852 -1153620 -2242869 2553109 6093337 -2102191 -2006059 -3827765 -5366418 -467407 363211 -53002 862675 -552463 778374 -2024111 -202607 -107601 -1148874 838671 2100971 -6092115 3827760 2006055 467402 5366409 1169215 -1479441 -2449329 2139104 2024110 -778368 1598093 -4155746 -551821 1188734 254352 382566 -5077914 -6899626 2572454 -1935528 -7095484 -4882059 -1152979 1789905 2102693 6091621 4155749 -1598095 1813040 -2449977 -1786790 1149860 6899632 5077931 819317 -1456221 4882070 7095496 -433655 -203247 -6093832 -2100478 -2693793 2596915 -243059 632062 -5413833 5316973 972631 -1069508 -1538655 3360359 -195852 2017568 -1409467 163167 -2746032 2649172 -5598708 5695569 -632064 243058 2022081 -1925198 -2505072 2601937 -3360357 1538648 -2017563 195865 -158393 1404694 -1292919 1389802 4430399 -4169878 653646 -1699763 2710863 -2450359 3718382 -3457885 2434317 917291 -1303637 -3595368 -1187109 1447634 -3169155 2908656 1699770 -653645 -1124222 863708 4574095 -4834614 -920025 -2431575 3595373 1303644 -2851840 2591342 -4789509 4907203 -1097824 1215520 295325 -767970 -2817341 2935052 2636448 -2518735 39148 -2252576 1810193 -4023627 -3502991 3385279 2359050 -2476757 767975 -295325 4403998 -4521690 1402524 -1520216 2252578 -39154 4023622 -1810200 -3544102 3422234 2842379 -2964233 -305770 795139 457662 -579514 4763427 -4885301 4062773 -1771047 152338 -30476 -4374802 4496680 -795145 305772 3581314 -3459434 3529051 -3407196 1771043 -4062780 -1479429 1169223 2139114 -2449321 -778370 2024110 -107612 -202615 838658 -1148886 -52990 363225 -552453 862687 -2024109 778374 -1153629 1463841 2553096 -2243288 
-2 389836 -389837 2916426 -2916431 1977812 -1977810 -500861 500857 10940 -10939 1356235 -1356237 -389837 389836 -2916431 2916427 -1977810 1977810 500858 -500861 -10939 10940 -1356238 1356235 6330388 -4837577 -6082954 6003571 -212573 1705383 533405 -612789 -2285448 1264156 -199177 517948 1505981 -1585360 -3040447 4533264 -716460 637079 725465 767352 1267807 -2289099 4837576 -6330390 839413 -760033 -1705386 212570 -562408 641790 -1267609 2288900 -517950 199176 6226017 -6146633 -4533244 3040435 -611412 690793 -767349 -725457 2285254 -1263962 9370834 1797139 4625006 6542959 -3834890 -3805550 -1507149 913286 2540156 -3134024 -1490074 3874853 1867489 -2461355 -2551979 1958112 -3805799 -3834650 2987247 8180724 -1797137 -9370831 -6542968 -4625007 3806231 3834209 -2088479 2682345 -1506627 2100499 -3874851 1490075 3376048 -2782188 1224111 -630235 3834455 3805991 -8180730 -2987244 2703363 -3106096 -1936475 -3244980 3807796 3765903 -2012022 1609275 3040445 4533252 4121971 -4524717 -1010514 2627778 -3248387 -1933073 -1777975 1375240 1190107 6383590 -3736885 4139629 3248626 1932830 -3765902 -3807790 -1583613 1986350 -4533255 -3040438 3610017 -3207280 -2627780 1010512 1936237 3245220 1806982 -1404240 -6383584 -1190104 -938031 -979920 1637755 -3555711 580594 -478602 5508102 -5406108 3245221 -1933071 255902 -665458 -391855 493841 -1572681 1674668 979926 938033 3555721 -1637765 452936 -554924 2223897 -2325881 1936235 -3248385 665456 -255900 420854 -522845 5168315 -5270304 -1105474 1103251 2617688 -2575793 -725461 767352 3805991 -3834648 4211763 -4213988 -207703 205470 -5591 14535 -523627 521392 71950 -69717 2575794 -2617680 -767351 725462 3834452 -3805794 1031777 -1029547 -1120172 1122394 -14533 5588 4119254 -4117033 -4591672 4315510 -2747022 2470852 -1263964 -2289096 -2987254 8180728 -1190108 6383584 2619476 -2895645 2196739 -2472913 -692935 1801931 -3140309 3416480 -2496520 2772689 2285254 1267807 -8180730 2987251 -6383582 1190108 -3947349 4223515 -2167742 2443908 -1801933 692935 199177 -517948 -6146634 6226011 690788 -611414 -6330390 4837580 -760034 839420 212573 -1705384 641793 -562406 2288903 -1267611 517948 -199177 -1585361 1505974 637074 -716464 -4837583 6330395 6003574 -6082953 1705386 -212570 -612785 533410 1264156 -2285450 2100498 -1506625 1490076 -3874861 -2782181 3376056 -630237 1224107 -9370837 -1797145 -4625012 -6542965 3834213 3806234 2682349 -2088477 -3134030 2540150 3874856 -1490075 -2461355 1867487 1958106 -2551980 1797144 9370837 6542968 4625006 -3805552 -3834894 913288 -1507147 -3207273 3610016 1010512 -2627776 -1404241 1806976 4139625 -3736892 1932832 3248626 -3807790 -3765900 1986352 -1583611 -4524709 4121971 2627779 -1010514 1375236 -1777977 -3106100 2703362 -3244979 -1936477 3765906 3807795 1609277 -2012021 -554927 452932 -2325881 2223888 -255901 665457 -522841 420856 -5270302 5168318 938033 979924 -1637761 3555718 -478604 580590 -5406107 5508096 -665458 255903 493843 -391849 1674680 -1572683 -979925 -938036 -3555722 1637759 -1029547 1031773 1122398 -1120170 5588 -14533 -4117027 4119255 -69721 71948 -2617683 2575794 -4213994 4211763 205475 -207699 14533 -5592 521397 -523623 1103246 -1105476 -2575793 2617686 4223518 -3947340 2443911 -2167739 692935 -1801938 3416480 -3140312 2772686 -2496523 -2895641 2619475 -2472912 2196744 1801938 -692935 4315507 -4591675 2470851 -2747042 
-2 1546171 -1546170 1735811 -1735815 -2968771 2968768 559515 -559519 -18814 18816 359065 -359069 -1546171 1546169 -1735814 1735811 2968766 -2968770 -559516 559518 18813 -18817 -359069 359066 6283899 -363099 1741539 -2056374 4031690 1889114 -788890 474056 -2496357 -1554296 -789978 2054286 5626454 -5941306 8644596 -2723795 606337 -921191 2996424 2924376 -1555552 -2495097 363102 -6283896 6129221 -5814370 -1889106 -4031685 838780 -523929 1555671 2494976 -2054293 789976 -1024494 1339340 2723804 -8644609 877039 -562197 -2924376 -2996427 2496233 1554414 -2360702 9007701 4394788 2252214 -2248265 -2299210 -1309117 955666 -1610039 1256574 -886868 2306252 -5926039 5572585 143707 -497174 -2297612 -2249862 2636008 4010992 -9007704 2360699 -2252210 -4394788 2297554 2249917 357169 -3704 5709219 -5355761 -2306253 886868 -1944711 2298171 1339669 -986212 2248324 2299155 -4010997 -2636009 289090 315431 3155792 4621775 -5720226 -5648177 -151637 756171 -8644601 -2723803 4417184 -3812646 1516818 -3944400 4621433 3156131 -143932 748451 -6371694 -4996710 -4388276 3783746 -4621609 -3155953 5648183 5720231 -800314 195786 2723803 8644607 184781 -789309 3944396 -1516819 -3155614 -4621952 94044 -698572 4996703 6371694 1035261 1107314 1758777 383796 1970547 -2084491 2665263 -2779203 -4621950 3156130 -285871 743396 -1895840 1781912 -1617406 1503480 -1107312 -1035266 -383791 -1758788 2128625 -2014702 1936695 -1822764 -3155613 4621433 -743387 285871 1845963 -1732025 2569366 -2455424 -1391263 1395088 651465 -723516 -2996419 2924381 2299149 -2249861 -3512212 3516036 2557546 -2553708 9612 -25001 3960794 -3956955 -2707923 2704086 723521 -651475 -2924373 2996428 2248318 -2297612 -4358543 4354708 -1074156 1070332 24993 -9615 -3008835 3005011 -1681125 1608004 3876741 -3949869 1554414 -2495098 -2636010 4011000 6371691 -4996704 2741558 -2814666 -3544391 3471285 -183455 477070 -2920836 2993949 3994007 -3920897 2496235 -1555548 -4010999 2636011 4996706 -6371690 -1258168 1331290 3494520 -3421394 -477069 183456 789976 -2054284 1339347 -1024493 -562192 877041 -6283904 363109 -5814377 6129212 -4031687 -1889111 -523939 838770 2494976 1555673 2054290 -789978 -5941302 5626459 -921188 606342 -363099 6283894 -2056376 1741529 1889110 4031689 474046 -788899 -1554295 -2496350 -5355752 5709226 886871 -2306255 2298174 -1944714 -986206 1339678 2360692 -9007700 -4394792 -2252214 2249918 2297555 -3711 357164 1256576 -1610034 2306253 -886870 5572579 -5926046 -497169 143713 9007706 -2360697 2252216 4394790 -2299210 -2248263 955657 -1309125 -789310 184775 -1516816 3944393 -698568 94054 3783752 -4388266 -3155956 -4621611 5720225 5648176 195781 -800317 -3812651 4417174 -3944393 1516819 748458 -143925 315434 289095 4621772 3155790 -5648179 -5720229 756166 -151640 -2014695 2128636 -1822760 1936699 285870 -743395 -1732028 1845956 -2455433 2569362 -1035262 -1107307 -1758779 -383792 -2084482 1970554 -2779193 2665266 743386 -285872 1781903 -1895845 1503474 -1617414 1107320 1035265 383796 1758784 4354713 -4358539 1070324 -1074166 -9614 25002 3005002 -3008839 2704089 -2707919 -651469 723523 3516045 -3512207 -2553718 2557537 -24994 9613 -3956961 3960786 1395094 -1391258 -723516 651469 1331284 -1258172 -3421403 3494513 183457 -477067 2993953 -2920832 -3920890 3994012 -2814672 2741550 3471280 -3544400 477062 -183458 1608008 -1681123 -3949859 3876746 
1 -849868 849870 380530 -380528 481983 -481981 3662231 -3662228 -376994 376996 78631 -78629 849870 -849868 -380528 380531 -481982 481981 -3662228 3662230 376996 -376994 -78629 78631 -898625 -2355797 -998805 1171876 5384733 -8639156 -3710176 3883247 1009525 1216957 434222 -1129159 25503 147550 -2550054 -704383 5383432 -5210380 -905401 -2349031 1215573 1010906 2355804 898633 -279005 105959 8639166 -5384726 4709669 -4882718 -1215520 -1010961 1129160 -434219 983346 -1156411 704381 2550048 4325807 -4498873 2349035 905390 -1009576 -1216899 1651418 -194246 7740536 -6283357 -4010 -992898 -4439421 4361946 -599876 522381 -194421 505584 1597222 -1674698 4723628 -4801123 -991758 -5148 578033 879139 194248 -1651425 6283362 -7740527 991660 5252 4230969 -4153473 -1653291 1730770 -505580 194423 -319390 396886 4985611 -4908131 4111 992799 -879135 -578040 1523932 -1622083 -5428292 4165602 201019 1644656 288984 -387118 2550053 -704376 -541688 443554 -246256 640373 4165839 -5428533 -641065 542912 772282 1073383 729219 -631083 -4166001 5428695 -1644651 -201012 -497434 595593 704384 -2550046 1550554 -1452395 -640378 246257 5428446 -4165751 -358425 456562 -1073387 -772284 6290125 7733763 7162492 6861398 -1941734 1195989 223802 -969546 -4165757 -5428535 -1871120 4865753 124447 -870165 -715058 -30664 -7733765 -6290128 -6861393 -7162498 -311434 1057160 785045 -39317 5428453 4165844 -4865751 1871121 -1123918 1869659 923532 -177788 5461412 -5384655 -571270 -872371 905401 -2349031 992799 -5149 769538 -692780 3895964 -3819182 192617 -500885 -422830 499608 -3208263 3131487 872366 571268 2349034 -905390 4110 -991758 508275 -585051 5813295 -5890049 500888 -192615 631306 -708061 3784018 -3800037 -1089204 1073185 -1216902 1010909 -578034 879139 -772281 1073388 5293051 -5309053 57711 -73707 -40172 104470 -4792879 4808881 -188628 204631 -1009579 1215575 -879136 578042 -1073381 772285 4416204 -4400181 -1057180 1073205 -104469 40175 -434217 1129164 -1156402 983355 -4498861 4325818 898626 2355798 105948 -279013 -5384734 8639161 -4882727 4709660 -1010964 -1215517 -1129161 434219 147559 25508 -5210370 5383440 -2355802 -898628 1171865 -998816 -8639165 5384732 3883235 -3710186 1216960 1009526 1730781 -1653279 194423 -505583 396878 -319398 -4908122 4985620 -1651418 194248 -7740535 6283359 5251 991660 -4153481 4230959 522391 -599865 505585 -194421 -1674708 1597214 -4801114 4723637 -194245 1651425 -6283360 7740533 -992899 -4010 4361936 -4439429 -1452404 1550542 246258 -640372 456573 -358416 -631072 729228 5428691 -4165995 -201017 -1644657 595583 -497444 443544 -541698 640379 -246255 542921 -641054 -1622074 1523942 4165597 -5428287 1644651 201012 -387129 288975 1057171 -311422 -39306 785055 1871127 -4865746 1869653 -1123925 -177795 923526 -6290125 -7733768 -7162495 -6861393 1195999 -1941724 -969538 223810 4865748 -1871125 -870179 124433 -30675 -715070 7733770 6290137 6861402 7162500 -585041 508287 -5890058 5813284 -192615 500887 -708069 631295 3131492 -3208248 571273 872372 -692768 769548 -3819192 3895952 -500887 192617 499600 -422839 -5384640 5461419 -872365 -571266 -4400191 4416195 1073194 -1057190 40175 -104469 4808889 -4792869 204640 -188618 -5309062 5293042 -73720 57699 104471 -40173 -3800025 3784024 1073195 -1089584 
-18 -99719 99703 604824 -604844 51850 -51866 554328 -554348 -39929 39914 307814 -307832 -99721 99699 604824 -604842 51849 -51867 554328 -554345 -39931 39913 307814 -307832 2987186 -4405147 -2158985 2804539 3697941 -5115904 -1557666 2203218 12670 -24811 316715 -1006402 -2210349 2855901 6709868 -8127832 -2323904 2969452 5468680 -6886645 12667 -24809 5614102 -4196117 1691561 -2337104 4185244 -2767257 1917511 -2563051 24804 -12667 1006384 -316719 -3241389 2595840 -5972390 7390377 -2672692 2027142 -6036388 7454375 24809 -12670 3507116 5094164 4654151 3947132 34382 39248 -5405576 1489756 -1315783 -2600031 -1921170 6104664 -1821022 -2094803 -3312089 -603727 34392 39245 12950920 -4349637 -2769638 -5831619 3229032 -11830297 -39243 -34387 2630973 1284855 2214538 1701274 -6104667 1921166 1353595 2562232 -1684506 5600322 -39248 -34387 -8573391 -27868 2529554 -2865291 36901 -30587 -3503196 4240676 -1406793 1071052 -7390363 8127842 -2523134 2187401 -164722 523404 36897 -30586 1156166 -1491906 2092162 -1354680 -1630795 1966539 30585 -36898 2935490 -3672942 -1367815 1703550 5972401 -6709854 -2928606 3264348 -523415 164717 30590 -36907 -796327 1132069 2285371 -3022822 2495474 5387706 13180469 -5297286 -1493452 -2095448 -3376200 -212691 36899 30590 -1760775 5595001 -1243927 -2344972 -5429797 1840900 -3063184 -4819977 -8802938 919776 2392207 1196688 -2075539 5664437 -30584 -36904 -5595003 1760773 1603766 1985138 2655196 933707 2638970 -2380506 2509379 -3077082 -7454361 6886653 34393 -39256 1039634 -781173 -1998459 2256922 126802 -402939 -1450817 1709276 -1740213 1481755 1868155 -1300421 6036397 -5468665 39249 -34393 -1507062 1248602 -2998127 2739674 402928 -126807 -1323788 1065326 -1661971 -330940 -1378551 -614362 12668 24809 27877 4349650 3022835 1354694 -5742793 3749885 -1009279 -983627 -977757 3106897 -3789777 5782698 911123 1081789 -24808 -12668 8573397 -12950903 -2285358 -2092149 746205 1246708 1369120 623791 -3106902 977755 316717 -1006392 -2595842 3241391 -2027143 2672692 4196118 -5614085 2337105 -1691552 2767262 -4185229 2563054 -1917504 12674 -24812 1006397 -316718 -2855900 2210352 -2969449 2323905 4405152 -2987165 -2804532 2158983 5115914 -3697928 -2203213 1557666 24805 -12667 -1701276 -2214541 -1921168 6104656 -2562226 -1353588 -5600323 1684504 5831630 2769645 11830296 -3229025 34383 39251 -1284849 -2630963 2600037 1315789 -6104665 1921166 2094804 1821022 603731 3312092 -5094151 -3507098 -3947121 -4654132 -39248 -34390 -1489751 5405571 -3264351 2928612 -164721 523409 -1132066 796328 -1966532 1630794 36903 -30589 3672954 -2935475 -1703548 1367813 -2187404 2523143 -523408 164718 1491906 -1156164 2865292 -2529551 30585 -36902 -4240661 3503209 -1071049 1406791 -1196690 -2392208 -5664440 2075541 -1760775 5594995 -1985132 -1603758 -933705 -2655186 4819991 3063195 -919766 8802945 2095450 1493455 212693 3376212 -5595006 1760773 2344973 1243927 -1840894 5429793 -5387697 -2495461 5297294 -13180450 -1248600 1507061 -2739674 2998134 126802 -402933 -1065325 1323788 -1481750 1740213 1300431 -1868140 781170 -1039631 -2256924 1998463 402934 -126807 -1709276 1450819 2380509 -2638968 3077097 -2509364 -1246711 -746202 -623790 -1369121 -977758 3106895 -5782686 3789776 -1081788 -911121 -3749883 5742800 983629 1009284 -3106902 977754 330950 1661965 614360 1378147 
10 435348 -435336 274008 -273995 -17298 17308 -505460 505469 -59618 59629 508085 -508074 435348 -435336 274006 -273995 -17298 17309 -505458 505470 -59618 59629 508084 -508074 5245439 945510 -2349673 -468823 196385 5994564 738180 -3556673 57435 -4430 -1382801 4393972 -2708435 -110063 6166279 24676 647178 -3465681 -3220322 9411275 57429 -4421 -1348902 -4842056 2505638 312857 -7384548 1193594 -200750 3019249 4428 -57427 -4393965 1382806 238696 2579809 -6412352 221391 3908901 -1090394 2372419 -8563380 4433 -57431 6899712 -3003177 -7568141 11464679 13045 20312 -1298082 -475857 -2913288 1139354 -870322 2765529 -2427066 653125 3279501 -5053434 13052 20305 -330907 4227444 -7145780 3249242 379975 -4276518 -20304 -13049 -3281564 5055509 -1010724 2784665 -2765529 870327 2583036 -809092 1276576 497362 -20309 -13045 7556250 -11452790 -887586 999615 -31816 29714 -6469313 6223243 -2012200 2124226 -221391 -24679 -2796936 2908963 54963 -174642 -31823 29720 2213155 -2101128 2794646 -3040717 -3036427 2924402 -29717 31829 5621408 -5375344 -2567443 2455419 6412343 -6166278 327198 -439223 174648 -54959 -29710 31821 -1675730 1563707 4430696 -4184631 1056446 -8244610 3212427 -10400588 -547374 3819862 2289804 982681 -31824 -29711 1605540 -5101720 286878 2985614 -1671984 4944474 -1904351 9092508 4012916 3175238 -3376641 104157 -4759542 1487060 29721 31820 5101731 -1605535 250549 -3523034 -2907658 -364831 -3647707 4033729 2987027 -3834932 8563373 -9411278 13057 -20312 2159423 -1773407 852966 -466948 189389 -601785 -2032500 2418520 -276303 -109712 4238316 -3390417 -2372419 3220318 20307 -13044 -2003455 1617440 3703109 -4089123 601791 -189384 -2547143 2161129 -4758296 1468876 -1788335 -1501082 57426 4432 11452783 -4227444 4184626 3040715 -385072 -2904337 -1311677 -1977731 -1613841 5128116 2288550 1000875 1944300 1345119 -4420 -57433 -7556254 330909 -4430699 -2794647 4941151 -1651736 1849107 1440307 -5128113 1613845 -1382803 4393971 -2579806 -238687 1090399 -3908893 4842050 1348908 -312862 -2505639 -1193592 7384550 -3019248 200746 57435 -4431 -4393967 1382807 110065 2708434 3465679 -647181 -945523 -5245439 468832 2349675 -5994569 -196394 3556675 -738172 4431 -57428 -2784667 1010726 -870321 2765531 809095 -2583032 -497362 -1276578 -3249253 7145781 4276512 -379982 13050 20319 -5055500 3281564 -1139350 2913293 -2765519 870327 -653128 2427069 5053436 -3279495 3003178 -6899715 -11464672 7568139 -20308 -13050 475857 1298080 439222 -327191 54965 -174644 -1563703 1675730 -2924402 3036430 -31819 29716 5375336 -5621411 -2455413 2567441 -2908966 2796944 174649 -54959 2101131 -2213152 -999617 887595 -29722 31829 -6223242 6469309 -2124223 2012199 -104155 3376647 -1487055 4759546 1605540 -5101724 3523036 -250550 364829 2907659 -9092514 1904351 -3175242 -4012918 -3819861 547375 -982688 -2289799 5101724 -1605537 -2985611 -286874 -4944466 1671983 8244610 -1056452 10400584 -3212427 -1617436 2003456 4089129 -3703111 189389 -601785 -2161126 2547144 109710 276308 3390411 -4238313 1773404 -2159418 466950 -852965 601790 -189385 -2418515 2032501 -4033729 3647713 3834927 -2987028 1651736 -4941156 -1440308 -1849109 -1613843 5128117 -1000863 -2288549 -1345112 -1944298 2904343 385077 1977737 1311685 -5128109 1613845 -1468874 4758288 1501082 1787927 
5 -511997 512003 -368849 368853 134554 -134549 -37935 37943 -7554 7558 603572 -603569 -511997 512003 -368847 368854 134553 -134549 -37937 37941 -7554 7559 603574 -603568 -7831615 550508 2421948 892853 -3822235 -3458867 1832467 1482332 5578 -67911 1626299 -5167692 3819844 -505038 -6983270 -297844 1800300 1514504 -4136514 -3144598 5572 -67909 2586227 4694877 -3634739 319944 3282709 3998396 -1764357 -1550443 67908 -5572 5167693 -1626298 -495159 -2819645 8896703 -1615596 -1458336 -1856475 4029051 3252054 67912 -5576 -7634006 2388619 -9927857 4682469 -22916 -21990 -1385163 3773180 4001599 -1613585 1171602 -3722855 2490616 -102597 3608341 -1220328 -22907 -21993 1226734 -6472121 9547441 -4302059 9388330 -4142943 21994 22916 -4055207 1667188 613385 -3001401 3722864 -1171602 -3703411 1315392 -3266378 878357 21990 22915 7356574 -2111192 500992 -1372106 5881 10498 -6132409 8045843 -3127654 2256542 1615596 297837 3129789 -4000900 -427383 1358041 5881 10505 1841849 -2712963 5160294 -3246857 4113993 -3242880 -10501 -5880 6024949 -7938389 -2312709 3183823 -8896702 6983264 194895 676220 -1358043 427384 -10497 -5885 -1773738 2644851 3423015 -5336456 -6291525 5751996 -277540 -261988 2402219 -2156598 4028504 -3782880 5881 -10497 120508 -382927 2059872 -1814244 -1226424 1472052 6184065 -5644542 8860851 -8321327 2212766 -2458392 -703823 458199 10503 -5886 382921 -120506 -1991760 1746135 -4213938 3968314 2190940 -2142022 5806294 -5913754 -3252055 3144596 -22911 21992 1661416 -1612493 2098448 -2049525 24003 -76264 -3195821 3244744 2424041 -2472968 2777014 -2669562 -4029054 4136509 -21996 22916 -2874211 2825289 -1756477 1707559 76268 -24001 -2244543 2195624 -432494 -3475160 -2588306 -1319341 5572 67911 2111189 6472116 5336451 3246855 -411893 -3495749 -2419862 -1487775 -1917155 6091922 3757180 150468 1375511 2532134 -67906 -5573 -7356573 -1226736 -3423016 -5160297 753861 3153779 2487976 1419666 -6091914 1917158 1626300 -5167690 2819642 495157 1856470 1458333 -4694879 -2586234 -319940 3634743 -3998398 -3282715 1550447 1764359 5578 -67914 5167693 -1626299 505044 -3819841 -1514498 -1800297 -550503 7831612 -892859 -2421952 3458870 3822235 -1482335 -1832473 67909 -5574 3001407 -613385 1171602 -3722860 -1315394 3703410 -878356 3266376 4302061 -9547444 4142941 -9388326 -22917 -21993 -1667184 4055201 1613585 -4001601 3722855 -1171601 102597 -2490616 1220327 -3608340 -2388626 7634006 -4682469 9927850 21995 22912 -3773179 1385161 -676220 -194897 -427382 1358044 -2644851 1773740 3242883 -4113995 5884 10500 7938381 -6024947 -3183821 2312708 4000903 -3129792 -1358039 427385 2712962 -1841847 1372109 -500996 -10501 -5879 -8045846 6132404 -2256537 3127650 2458395 -2212769 -458193 703818 120508 -382919 -1746141 1991762 -3968312 4213935 5644542 -6184069 8321323 -8860848 2156599 -2402220 3782879 -4028502 382929 -120506 1814245 -2059874 -1472052 1226423 -5752004 6291528 261986 277537 -2825287 2874209 -1707561 1756479 24003 -76267 -2195622 2244543 2472969 -2424043 2669552 -2777015 1612491 -1661412 2049529 -2098452 76267 -24002 -3244741 3195820 2142024 -2190945 5913750 -5806292 -3153783 -753866 -1419671 -2487979 -1917158 6091914 -150467 -3757172 -2532130 -1375508 3495753 411894 1487780 2419869 -6091917 1917158 3475152 432492 1319337 2588290 
2 554678 -554675 -451999 452004 4364 -4361 464108 -464106 -74948 74953 221563 -221561 554678 -554675 -451999 452001 4365 -4359 464108 -464106 -74950 74951 221565 -221559 679219 7208774 -135204 -3455884 8117655 -229664 -3182750 -408335 47254 20276 -1761850 5598425 257749 -3848845 -1293644 9181644 -4165773 574676 8820843 -932850 47257 20282 -7107081 -780906 95886 3495203 -1517626 -6370363 3858332 -267238 -20278 -47248 -5598421 1761852 3816421 -225325 1355678 -9243672 -17520 3608623 -9886707 1998713 -20280 -47255 3282559 -9710418 -2496515 -3931349 -32079 -22950 -1260361 4186716 -1020436 3946786 1435718 -4562110 -618102 3544457 195029 2731322 -32068 -22952 3771255 -10199112 -3220523 9648388 9096542 -2668678 22954 32078 -736722 -2189634 -3979208 1052862 4562110 -1435719 578787 -3505140 -4378325 1451977 22952 32076 -620439 7048302 -4193943 4165705 28518 -27983 -3084510 3146544 -734087 705841 9243671 -9181635 -38658 10416 -13855 44032 28517 -27984 1147172 -1175408 732779 -670742 -805707 833946 27988 -28514 2018646 -2080679 -1262997 1291237 -1355679 1293649 4112828 -4084585 -44023 13856 27993 -28520 -471594 499835 2418039 -2480067 9232551 -2632528 -393240 6993268 -4280767 1276040 1358225 -4362948 28516 27989 -1474172 4684302 -3226197 221464 -820909 -2183826 -10298415 3698392 3544055 -10144080 -718883 3723615 2715948 288785 -27984 -28521 -4684301 1474174 3901775 -897037 -1176173 4180907 -532203 1017452 1093321 -2159182 -1998709 932846 -32076 22954 1046471 -561218 -3910643 4395888 238070 -756489 -772130 1257378 -4467440 3982195 2057494 -991628 9886708 -8820841 -22956 32080 -1085782 600543 -272651 -212591 756484 -238070 -1224951 739703 3044866 -4479303 -1015456 -418983 47257 -20278 -7048298 10199108 2480069 670744 -1128872 -305570 -395644 -1038797 -703759 2236262 1029322 405129 976138 458305 20281 -47252 620443 -3771253 -2418038 -732775 -3054423 4488863 1071222 363216 -2236253 703762 -1761852 5598424 225331 -3816415 -3608617 17526 780919 7107082 -3495205 -95893 6370361 1517634 267236 -3858332 47255 20274 -5598423 1761854 3848847 -257757 -574679 4165769 -7208770 -679228 3455889 135213 229661 -8117656 408346 3182755 -20279 -47250 -1052863 3979216 1435719 -4562103 3505136 -578785 -1451974 4378328 -9648385 3220532 2668680 -9096532 -32081 -22951 2189633 736726 -3946788 1020434 4562108 -1435716 -3544456 618106 -2731320 -195029 9710418 -3282560 3931343 2496512 22954 32082 -4186707 1260361 4084590 -4112827 -13854 44025 -499835 471594 -833953 805712 28518 -27985 2080677 -2018644 -1291234 1262998 -10411 38652 -44028 13856 1175412 -1147168 -4165701 4193946 27989 -28518 -3146540 3084513 -705841 734085 -3723617 718885 -288782 -2715953 -1474170 4684301 897049 -3901773 -4180901 1176174 -3698397 10298422 10144074 -3544052 -1276035 4280773 4362958 -1358221 -4684298 1474175 -221469 3226203 2183823 820910 2632532 -9232557 -6993264 393240 -600539 1085783 212596 272652 238072 -756482 -739704 1224951 -3982196 4467447 991627 -2057492 561220 -1046467 -4395896 3910651 756492 -238068 -1257375 772130 -1017452 532210 2159183 -1093319 -4488868 3054427 -363216 -1071221 -703761 2236255 -405131 -1029309 -458301 -976137 305571 1128876 1038800 395646 -2236259 703763 4479302 -3044860 418986 1015055 
0 37343 -37341 21346 -21344 722934 -722935 -49641 49643 -489231 489232 -125685 125685 37343 -37341 21345 -21344 722936 -722935 -49641 49643 -489231 489229 -125685 125685 -8009456 8540495 -3458350 3216589 5615162 -5084122 2268509 -2510266 -5377 9926 -118610 376899 2469928 -2711687 5654714 -5123675 -1715520 1473764 -3791776 4322813 -5378 9926 8313002 -8844034 -3057918 3299681 -6321118 5790085 2141245 -1899484 -9924 5380 -376896 118612 -2662321 2904081 4626077 -5157108 2162982 -1921220 -3165517 2634484 -9924 5381 5727431 -5423886 1263817 -960272 -28480 31083 681856 -820047 2449619 -2587806 -67798 215437 -3466027 3327836 -312512 174323 -28483 31081 -1320551 1624096 4553349 -4856890 -1969775 1666234 -31080 28481 451026 -312834 -2786202 2924395 -215435 67799 -3050250 3188442 759971 -621780 -31076 28484 -466800 163260 -2429177 -2251257 40990 47033 3126761 7154018 44596 -4725031 5157108 5123674 -2575206 -2105229 -2296301 7296683 40990 47031 -602493 -4077946 -1455909 11736690 2092592 2587847 -47030 -40984 -10084064 -196715 1088283 3592153 -4626069 -5654706 2382814 2297621 -7296676 2296302 -47031 -40987 5012240 -331798 -331444 -9949330 -3396361 2690405 -997854 291898 -1825969 2147367 -402643 724041 40987 -47031 157683 -501048 2226779 -1905382 647804 -326406 -3560940 4266902 -789497 1495459 1489384 -1810777 210255 -531646 47029 -40987 501046 -157681 2182968 -2504362 485077 -806472 1230890 1936497 4054421 -11011720 -2634485 -4322815 -28480 -31078 -2141590 5308981 1668630 1498757 1553974 -4937876 -536867 3704257 -1567475 -1599910 -5841774 12799078 3165525 3791781 31078 28480 -4374683 1207303 -1221171 -1946213 4937874 -1553973 1669750 -4837136 126150 687568 -4669653 5483367 -5375 -9923 -163259 -1624092 9949339 -11736691 551253 262460 -75278 888987 399222 -1268553 -318544 -495169 -1846614 1032904 9927 5379 466800 1320553 331450 1455907 -103793 -709919 4485026 -5298736 1268559 -399220 -118610 376898 -2904081 2662323 1921224 -2162983 8844037 -8312997 -3299684 3057926 -5790082 6321122 1899486 -2141243 -5380 9923 -376897 118612 2711688 -2469925 -1473766 1715524 -8540493 8009461 -3216591 3458354 5084126 -5615159 2510266 -2268505 -9924 5379 -2924395 2786205 -67797 215436 -3188436 3050248 621782 -759968 4856895 -4553353 -1666232 1969772 -28482 31086 312835 -451021 2587810 -2449618 -215434 67800 -3327831 3466024 -174321 312513 5423894 -5727431 960274 -1263812 -31083 28484 820048 -681853 -2297621 -2382812 -2296302 7296681 331802 -5012240 -2587846 -2092591 40984 47029 196723 10084066 -3592149 -1088282 2105228 2575207 -7296684 2296304 4077949 602491 2251260 2429181 -47027 -40981 -7154019 -3126764 4725031 -44591 1810779 -1489381 531648 -210250 157683 -501044 2504367 -2182969 806472 -485075 -4266895 3560937 -1495456 789498 -2147363 1825969 -724039 402645 501049 -157681 1905385 -2226778 326408 -647801 -2690400 3396362 -291896 997856 -1207297 4374683 1946215 1221171 1553975 -4937869 4837138 -1669751 1599912 1567478 -12799072 5841776 -5308975 2141589 -1498755 -1668628 4937876 -1553972 -3704257 536875 -1936497 -1230889 11011719 -4054421 709923 103795 5298741 -4485024 399223 -1268558 495171 318544 -1032908 1846620 -262460 -551251 -888984 75274 1268553 -399221 -687563 -126148 -5483363 4669254 
1 -106875 106880 -19553 19553 -488204 488208 -3023 3022 -729328 729333 -3098 3100 -106878 106879 -19552 19553 -488205 488208 -3021 3024 -729330 729331 -3099 3100 4791712 -6311608 2618913 -1926959 7719854 -9239751 3644170 -2952216 -6697 -6317 339484 -1078735 -1380472 2072425 -4459233 2939335 -2351174 3043129 -5981039 4461141 -6694 -6318 -5069767 6589668 1781616 -2473559 -7762832 9282731 2929755 -3621699 6319 6694 1078732 -339482 1556713 -2248665 -2483508 4003412 2378418 -3070369 -4390682 5910585 6318 6695 -4856200 4578145 -124394 -153665 -45583 43204 88497 38099 -1269596 1396183 62108 -197346 2660799 -2534209 65396 61195 -45587 43210 -196294 -81764 -2086541 2364600 81414 196641 -43206 45588 -60558 -66025 2232956 -2359542 197350 -62105 1739724 -1866312 -38152 -88431 -43208 45591 152219 125837 1989387 1171375 -29907 -29534 -8621112 1678372 4305120 -1144363 -4003407 -2939329 2065743 1095014 1550722 -4927542 -29901 -29534 4855819 -1695056 -11994699 5051962 -1026026 -2134729 29539 29907 -1750619 8693369 -4277188 1116429 2483510 4459234 -1889502 -1271253 4927541 -1550722 29535 29899 1718096 -4878857 11950628 -5007885 -6453156 6410180 -271437 228458 -2219314 2238878 86387 -66816 -29899 29536 9602 -30499 3693985 -3674417 96427 -76856 -3918574 3961556 227366 -184388 3182671 -3202240 89858 -109420 -29533 29903 30507 -9598 2879931 -2899496 -68488 48924 2831368 1890477 -10898591 526864 -5910588 -4461143 -45587 -43206 4549664 172177 2771788 1950057 2316616 -7361233 4189456 532386 -1868007 -2853830 10854521 -482789 4390692 5981049 43207 45588 -149141 -4572699 -2744544 -1977297 7361231 -2316617 -4161521 -560324 86922 -66855 -500483 520547 -6693 6319 -125836 81763 5007886 -5051953 96328 -76260 5111559 -5091491 9845 -31280 89325 -109383 4901007 -4921071 -6316 6698 -152221 196293 -11950628 11994701 -69082 49021 1462354 -1482419 31280 -9842 339484 -1078729 2248663 -1556715 3070372 -2378423 -6589667 5069766 2473567 -1781613 -9282736 7762836 3621703 -2929749 -6693 -6315 1078739 -339483 -2072425 1380472 -3043132 2351180 6311612 -4791709 1926962 -2618911 9239760 -7719854 2952217 -3644168 6319 6695 2359545 -2232953 62108 -197348 1866310 -1739718 88434 38156 -2364597 2086542 -196642 -81414 -45588 43209 66029 60562 -1396182 1269596 197346 -62105 2534211 -2660796 -61192 -65395 -4578147 4856204 153662 124392 -43210 45594 -38093 -88494 1271255 1889502 1550723 -4927539 4878862 -1718100 2134735 1026028 -29906 -29533 -8693359 1750616 -1116427 4277187 -1095014 -2065744 4927545 -1550722 1695063 -4855819 -1171372 -1989385 29538 29904 -1678364 8621112 1144362 -4305121 3202240 -3182670 109424 -89854 9601 -30507 2899502 -2879932 -48920 68492 -3961548 3918572 184386 -227364 -2238877 2219314 66820 -86382 30501 -9598 3674424 -3693988 76860 -96423 -6410176 6453155 -228459 271438 4572703 149145 1977297 2744544 2316617 -7361223 560317 4161520 2853838 1868011 482788 -10854516 -172178 -4549662 -1950057 -2771786 7361231 -2316616 -532382 -4189454 -1890477 -2831370 -526861 10898592 -49017 69087 1482426 -1462360 9846 -31279 109386 -89320 4921071 -4901004 76264 -96325 5091499 -5111565 31282 -9843 66858 -86917 -520544 500085 
17388117 8849535 8849535 8849534 8849532 8849530 8849529 8849538 8849536 8849542 8849544 8849528 8849528 8849534 8849534 8849536 8849536 8849542 8849540 8849536 8849533 8849529 8849527 8849540 8849541 -4443502 -4443510 -11854 -11847 -4443499 -4443512 -11854 -11854 1266817 1266821 2409076 3352138 -11861 -11861 -4443498 -4443517 -11853 -11849 -4443498 -4443526 1266810 1266811 -4443496 -4443513 -11848 -11856 -4443495 -4443512 -11849 -11862 1266815 1266832 3352142 2409075 -11868 -11862 -4443514 -4443500 -11855 -11844 -4443521 -4443501 1266814 1266802 -4443509 -4443501 -4443492 -4443512 1266811 1266814 -11864 -11861 -11850 -11856 2409073 3352159 -11861 -11857 -11869 -11862 1266826 1266821 -4443486 -4443509 -4443513 -4443520 -4443512 -4443517 1266825 1266808 -11848 -11861 -11849 -11853 3352142 2409076 -11857 -11854 -11865 -11858 1266822 1266825 -4443519 -4443495 -11854 -11860 1266826 1266818 -4443508 -4443503 -11868 -11862 -4443515 -4443496 -11861 -11854 2409074 3352163 1266820 1266826 -11864 -11866 -4443507 -4443504 -11860 -11854 1266821 1266830 -4443505 -4443502 -11868 -11863 -4443504 -4443509 -11859 -11851 3352159 2409073 1266824 1266820 -11866 -11867 -4443511 -4443506 -4443501 -4443494 -4443492 -4443506 -11871 -11864 -11850 -11850 1266808 1266810 2409070 3352147 -11860 -11857 -11864 -11854 -4443508 -4443509 -4443520 -4443500 -11859 -11867 -11848 -11845 1266813 1266807 3352128 2409074 -11855 -11848 -11850 -11854 -11851 -11860 -4443508 -4443508 -4443512 -4443490 1266812 1266808 -11848 -11850 -11858 -11852 2409068 3352107 -11854 -11855 -11862 -11857 -4443503 -4443503 -4443491 -4443508 1266804 1266808 -11852 -11852 -11856 -11846 3352114 2409070 -11845 -11854 -11859 -11855 -11869 -11862 1266830 1266826 -4443515 -4443505 -4443509 -4443510 -11866 -11856 -11861 -11856 2409076 3352174 -11868 -11851 -11859 -11866 1266829 1266814 -4443498 -4443522 -4443507 -4443506 -11868 -11861 -11862 -11858 3352174 2409073 2409073 3352141 -11853 -11846 -11867 -11861 -4443507 -4443515 -11855 -11864 -4443507 -4443516 -11849 -11859 1266811 1266809 3352151 2409073 -11851 -11846 -11866 -11859 -4443504 -4443511 -11866 -11860 -4443499 -4443509 -11863 -11853 1266806 1266819 -11854 -11858 2409072 3352142 -11865 -11854 -11854 -11849 -4443497 -4443502 -4443496 -4443505 1266815 1266826 -11847 -11862 -11855 -11857 3352129 2409076 -11850 -11855 -11854 -11846 -4443509 -4443506 -4443501 -4443518 1266822 1266814 -11847 -11846 -11864 -11854 2409075 3352122 -11840 -11848 -11849 -11851 1266814 1266806 -4443504 -4443509 -11849 -11848 -11858 -11851 3352121 2409077 -11843 -11849 -11850 -11853 1266809 1266817 -4443506 -4443512 -11849 -11844 -11852 -11851 -11869 -11863 2409074 3352158 -11861 -11859 -11856 -11859 -4443498 -4443505 -4443512 -4443491 -11850 -11843 -11865 -11858 3352140 2409078 -11849 -11854 -11856 -11846 -4443515 -4443514 -4443508 -4443522 -11857 -11858 -11865 -11854 2409077 3352173 -11860 -11868 -11854 -11860 -4443507 -4443506 -11864 -11859 -11860 -11851 3352175 2409080 -11859 -11861 -11852 -11866 -4443508 -4443510 -11853 -11850 -11851 -11848 2409074 3352110 -11856 -11842 -11851 -11852 -11859 -11844 -11848 -11851 3352113 2409074 -11855 -11853 -11850 -12255 
-5 -2 -2 -2 -2 -4 -2 -2 -2 -2 -2 -4 -2 -2 -2 -2 -2 -2 -2 -2 -2 -2 -4 -2 -2 2 1 0 -1 1 2 -1 0 9863548 -9863547 0 -2 1 1 -2 2 0 2 2 -2 -9863553 9863549 0 4 1 0 2 1 1 -2 -9863546 9863545 -1 -2 0 -2 4 2 -1 0 4 2 9863545 -9863544 -1 2 8 -4 -9863546 9863545 -1 -1 1 1 0 -1 1 -1 -1 2 9863549 -9863549 -4 4 2 2 -5 8 9863547 -9863547 2 -1 0 -4 1 -1 1 -1 -1 0 -9863549 9863548 0 5 -2 1 9863543 -9863547 4 -4 4 -4 2 -1 2 -1 0 -2 -9863547 9863550 -1 2 -2 4 1 0 -9863546 9863548 -2 7 2 -2 0 5 -1 0 1 -1 9863545 -9863551 -1 -1 0 4 1 2 -2 4 1 1 1 2 -9863548 9863549 -1 -1 -1 -1 2 -5 2 2 -2 5 2 -2 1 -2 9863545 -9863548 -2 -1 1 1 2 -2 -2 2 -5 5 -2 1 9863547 -9863547 -2 2 0 0 -1 -2 1 -1 0 -1 2 4 2 2 -9863549 9863545 2 -1 -2 1 -1 -1 0 0 0 2 2 0 -9863548 9863544 -2 -1 -2 -2 2 2 -1 1 1 -4 -2 -1 -1 -4 9863547 -9863544 4 7 5 4 -2 -2 0 -1 2 -2 0 -1 2 0 2 0 0 2 0 -1 1 2 0 0 9863548 -9863550 0 -1 0 -2 -1 -2 1 4 -2 1 2 1 -1 2 -9863546 9863545 1 1 -1 -2 1 -1 2 -1 4 0 -2 5 -9863547 9863547 -1 0 1 -2 -1 -1 -1 0 -1 2 1 2 7 -4 9863545 -9863546 0 0 0 0 -1 -2 1 -2 1 -2 9863546 -9863544 -2 4 4 0 0 -1 -1 -1 2 1 -2 2 -9863549 9863546 7 -4 1 -4 -1 -1 2 -2 0 1 1 -1 4 -1 5 -1 1 2 4 -2 0 1 -2 -1 1 -1 2 -5 -1 2 -1 2 1 -2 0 2 -1 0 0 0 -2 0 -2 5 -1 2 -1 0 -1 0 2 -2 0 1 -1 2 1 2 2 1 1 -5 0 4 1 2 -1 -2 1 -1 1 -2 0 -2 1 -14 
27 1209377 1209377 -1663791 -1663791 3366091 3366090 454456 454455 -2156701 -2156701 1702287 1702287 -1209348 -1209349 1663820 1663820 -3366065 -3366064 -454428 -454428 2156728 2156728 -1702260 -1702260 -128113 -128109 2054179 2054184 469013 469020 340168 340165 -3396486 -3396481 -309976 -6724301 4436057 4436055 -607992 -607987 -2041713 -2041698 948902 948907 574993 574988 -128114 -128114 2054177 2054182 469015 469020 340165 340167 -3396482 -3396476 -6724304 -309974 4436055 4436057 -607986 -607995 -2041703 -2041693 948897 948902 574987 574982 479862 479861 -340930 -340934 4456714 4456726 -1595155 -1595163 -4716650 -4716652 426474 9251122 -1698895 -1698899 1422597 1422595 -574987 -574998 -948911 -948911 479864 479862 -340931 -340928 4456715 4456726 -1595161 -1595156 -4716654 -4716655 9251124 426472 -1698898 -1698898 1422597 1422596 -574988 -575000 -948910 -948907 3385859 3385863 -4456706 -4456720 340922 340920 3914303 3914310 607980 607976 2749995 2750003 -862782 -18716098 -3396494 -3396479 3278430 3278427 469013 469019 3385865 3385865 -4456714 -4456727 340920 340917 3914304 3914306 607980 607981 2750000 2749995 -18716097 -862780 -3396489 -3396474 3278431 3278431 469015 469017 -479865 -479876 607977 607977 3069044 3069051 -2169321 -2169320 3396478 3396486 -116477 -2526789 -1640886 -1640886 2540609 2540609 -479877 -479870 607981 607980 3069048 3069059 -2169319 -2169315 3396489 3396497 -2526787 -116478 -1640893 -1640891 2540606 2540608 -1738246 -1738252 -128111 -128117 -948906 -948913 574998 574994 -2531700 -2531697 589796 589789 552808 11991797 -4859740 -4859748 -1738250 -1738252 -128118 -128118 -948911 -948917 574994 574994 -2531699 -2531699 589801 589788 11991791 552807 -4859747 -4859747 483264 483257 2886961 2886960 -574980 -574985 948898 948900 -469025 -469032 -1208925 -1208918 4579150 4579144 -436324 -9464999 483255 483260 2886961 2886963 -574981 -574989 948896 948896 -469029 -469028 -1208924 -1208921 4579154 4579142 -9465001 -436323 309983 6724318 -4436050 -4436055 2041695 2041708 128106 128104 -2054182 -2054173 -469031 -469024 -340162 -340170 3396482 3396485 6724313 309984 -4436051 -4436053 2041704 2041711 128100 128100 -2054182 -2054177 -469028 -469027 -340161 -340170 3396489 3396493 4716651 4716653 -426464 -9251110 1698905 1698901 -1422589 -1422593 -479874 -479875 340920 340918 -4456720 -4456712 1595159 1595159 4716654 4716649 -9251112 -426467 1698901 1698896 -1422587 -1422592 -479869 -479877 340924 340918 -4456713 -4456706 1595162 1595151 -2749991 -2749996 862789 18716113 -3278429 -3278420 -3385867 -3385862 4456730 4456717 -340932 -340927 -3914302 -3914304 -2749998 -2749995 18716106 862787 -3278427 -3278421 -3385863 -3385862 4456727 4456716 -340938 -340929 -3914302 -3914302 -3069054 -3069046 2169320 2169318 116485 2526800 1640888 1640895 -2540608 -2540602 479856 479873 -607991 -607989 -3069049 -3069041 2169320 2169322 2526798 116486 1640881 1640891 -2540608 -2540606 479857 479859 -607992 -607987 2531706 2531700 -589784 -589798 -552797 -11991784 4859749 4859748 1738254 1738252 128101 128104 2531701 2531701 -589782 -589795 -11991781 -552800 4859745 4859746 1738254 1738248 128105 128104 1208924 1208927 -4579143 -4579146 436334 9465009 -483258 -483254 -2886961 -2886958 1208926 1208927 -4579144 -4579141 9465011 436333 -483255 -483263 -2886964 -2887350 
14 -3190961 -3190961 1094689 1094689 -556072 -556071 2096289 2096289 -2634881 -2634881 538609 538607 3190975 3190975 -1094672 -1094674 556087 556088 -2096276 -2096278 2634892 2634894 -538594 -538594 -590954 -590964 -2710003 -2710010 -308599 -308607 -3607591 -3607589 3094036 3094034 817913 17742468 -1956370 -1956371 -742774 -742783 -4361218 -4361215 -156768 -156764 4350623 4350621 -590962 -590959 -2710007 -2710011 -308602 -308602 -3607591 -3607587 3094036 3094035 17742470 817914 -1956369 -1956371 -742780 -742778 -4361212 -4361217 -156771 -156764 4350622 4350619 151835 151842 899529 899528 1796680 1796678 -2181528 -2181527 662011 662011 -280583 -6086653 4348824 4348826 1505290 1505298 -4350625 -4350621 156767 156761 151831 151835 899524 899524 1796680 1796677 -2181532 -2181530 662017 662015 -6086655 -280580 4348822 4348827 1505296 1505301 -4350625 -4350620 156757 156763 -1083062 -1083066 -1796685 -1796680 -899536 -899531 2915316 2915315 742766 742774 -4016265 -4016269 142532 3091924 3094052 3094046 -17893 -17893 -308610 -308601 -1083068 -1083066 -1796686 -1796680 -899529 -899529 2915314 2915319 742778 742772 -4016268 -4016270 3091928 142530 3094049 3094042 -17893 -17892 -308599 -308602 -151838 -151839 742782 742775 3685306 3685305 465017 465014 -3094047 -3094045 -537306 -11655771 4463397 4463391 -313074 -313079 -151843 -151842 742772 742775 3685307 3685307 465021 465024 -3094051 -3094049 -11655776 -537305 4463395 4463389 -313078 -313078 -3264234 -3264239 -590962 -590964 156753 156758 4350626 4350620 -1952423 -1952417 -4795948 -4795948 675374 14650531 -420688 -420693 -3264235 -3264232 -590961 -590962 156762 156759 4350630 4350624 -1952425 -1952415 -4795952 -4795950 14650534 675372 -420695 -420695 -2524882 -2524885 3591231 3591226 -4350616 -4350618 -156769 -156763 308603 308595 1940019 1940014 -873666 -873668 -138049 -2994731 -2524884 -2524881 3591235 3591231 -4350616 -4350618 -156765 -156772 308596 308597 1940017 1940012 -873664 -873669 -2994731 -138047 -817910 -17742466 1956364 1956369 4361220 4361220 590949 590954 2710005 2710011 308593 308594 3607586 3607593 -3094035 -3094037 -17742463 -817909 1956364 1956370 4361220 4361223 590956 590952 2710007 2710008 308598 308591 3607587 3607591 -3094037 -3094038 -662015 -662013 280583 6086659 -4348824 -4348828 -1505306 -1505299 -151839 -151844 -899532 -899533 -1796675 -1796677 2181533 2181532 -662010 -662011 6086662 280585 -4348823 -4348828 -1505305 -1505294 -151839 -151842 -899531 -899530 -1796677 -1796680 2181531 2181532 4016269 4016269 -142529 -3091918 17890 17887 1083066 1083066 1796682 1796687 899527 899523 -2915317 -2915311 4016263 4016266 -3091923 -142529 17891 17892 1083066 1083063 1796686 1796692 899519 899528 -2915313 -2915317 -3685308 -3685306 -465023 -465017 537309 11655780 -4463391 -4463396 313077 313077 151830 151832 -742780 -742779 -3685306 -3685303 -465017 -465013 11655777 537311 -4463390 -4463399 313078 313076 151831 151830 -742783 -742785 1952424 1952419 4795956 4795959 -675367 -14650527 420694 420695 3264232 3264235 590954 590953 1952424 1952423 4795951 4795953 -14650526 -675368 420687 420687 3264240 3264234 590955 590954 -1940016 -1940024 873665 873664 138051 2994735 2524887 2524884 -3591234 -3591229 -1940023 -1940020 873668 873664 2994737 138051 2524889 2524883 -3591228 -3591231 
21 -116813 -116812 2773438 2773439 137025 137024 -2656593 -2656594 -253821 -253821 2910450 2910450 116837 116837 -2773414 -2773414 -137001 -137001 2656616 2656615 253841 253842 -2910428 -2910428 748895 748904 -3502426 -3502424 -781839 -781843 3271152 3271154 -3258814 -3258819 29957 649582 569953 569957 -71576 -71569 -801231 -801231 38614 38607 3531361 3531364 748897 748902 -3502426 -3502421 -781839 -781840 3271154 3271152 -3258813 -3258816 649584 29957 569949 569955 -71568 -71573 -801231 -801234 38609 38614 3531358 3531361 820450 820450 32910 32914 -2939156 -2939149 4065361 4065366 1070401 1070394 -710871 -15420836 1425586 1425583 4420555 4420557 -3531371 -3531374 -38615 -38620 820451 820444 32918 32909 -2939160 -2939157 4065360 4065360 1070402 1070399 -15420834 -710874 1425579 1425577 4420559 4420557 -3531364 -3531366 -38614 -38614 -3345714 -3345711 2939167 2939166 -32920 -32923 -100248 -100248 71567 71566 371514 371503 -35124 -761815 -3258805 -3258808 3616948 3616952 -781841 -781843 -3345710 -3345708 2939164 2939166 -32926 -32923 -100246 -100247 71559 71568 371512 371504 -761817 -35121 -3258803 -3258808 3616950 3616954 -781844 -781848 -820460 -820458 71566 71567 -911238 -911241 -4348394 -4348395 3258811 3258814 680942 14771294 -1102960 -1102957 -4156703 -4156707 -820457 -820459 71569 71564 -911241 -911239 -4348397 -4348398 3258809 3258812 14771292 680942 -1102953 -1102952 -4156707 -4156700 3186540 3186540 748894 748892 -38624 -38617 3531374 3531380 -3689105 -3689110 -694138 -694135 65055 1411360 191577 191579 3186540 3186537 748890 748894 -38620 -38624 3531374 3531379 -3689106 -3689106 -694140 -694134 1411357 65055 191576 191576 4149974 4149974 1612230 1612231 -3531355 -3531359 38607 38606 781837 781837 4313419 4313420 1448777 1448775 -745998 -16182657 4149979 4149978 1612228 1612232 -3531352 -3531356 38606 38609 781835 781837 4313420 4313421 1448775 1448771 -16182657 -745998 -29952 -649572 -569955 -569948 801237 801234 -748904 -748905 3502419 3502426 781833 781833 -3271148 -3271152 3258818 3258815 -649570 -29954 -569956 -569950 801235 801232 -748908 -748901 3502425 3502423 781838 781835 -3271152 -3271151 3258820 3258820 -1070397 -1070402 710879 15420844 -1425578 -1425578 -4420554 -4420556 -820453 -820456 -32920 -32926 2939158 2939166 -4065357 -4065356 -1070395 -1070398 15420847 710880 -1425585 -1425586 -4420552 -4420553 -820454 -820456 -32922 -32920 2939154 2939157 -4065363 -4065353 -371507 -371513 35129 761827 -3616950 -3616949 3345708 3345713 -2939159 -2939158 32913 32918 100250 100249 -371504 -371514 761826 35129 -3616950 -3616946 3345710 3345710 -2939168 -2939163 32913 32913 100250 100252 911245 911247 4348398 4348397 -680934 -14771284 1102951 1102952 4156706 4156707 820450 820449 -71574 -71578 911248 911246 4348395 4348393 -14771285 -680933 1102955 1102958 4156711 4156705 820446 820452 -71579 -71579 3689110 3689114 694134 694141 -65044 -1411347 -191576 -191575 -3186533 -3186538 -748905 -748901 3689113 3689112 694135 694138 -1411350 -65047 -191578 -191578 -3186535 -3186537 -748901 -748908 -4313418 -4313420 -1448772 -1448774 746006 16182668 -4149974 -4149977 -1612224 -1612222 -4313420 -4313414 -1448775 -1448776 16182665 746007 -4149972 -4149970 -1612227 -1612631 
5 -386649 -386650 -783116 -783116 -396460 -396461 -1010073 -1010073 -623411 -623411 -226952 -226952 386654 386654 783123 783123 396468 396467 1010081 1010080 623416 623416 226959 226959 -6578782 -6578779 -1995879 -1995854 -4714356 -4714356 -408243 -408246 -1541068 -1541108 1986682 3002384 4726306 4726301 4622019 4622027 3138694 3138694 2757599 2757591 -401113 -401078 -6578782 -6578783 -1995866 -1995850 -4714356 -4714360 -408236 -408243 -1541068 -1541107 3002384 1986682 4726295 4726301 4622021 4622031 3138685 3138686 2757594 2757600 -401114 -401078 2615638 2615624 -1457419 -1457418 -3532527 -3532524 3825568 3825593 6065557 6065556 4023758 6080973 -535424 -535440 1704556 1704547 -401085 -401091 -2505737 -2505729 2615635 2615627 -1457414 -1457426 -3532533 -3532531 3825573 3825596 6065560 6065548 6080974 4023757 -535416 -535441 1704545 1704547 -401080 -401085 -2505735 -2505723 4641234 4641246 -3532500 -3532504 3675710 3675711 5224231 5224208 -4622034 -4622030 -1841537 -1841541 2037077 3078569 1541063 1541066 -2424534 -2424528 -5682097 -5682107 4641244 4641246 -3532535 -3532539 3675697 3675699 5224236 5224213 -4622024 -4622022 -1841547 -1841539 3078569 2037078 1541097 1541099 -2424531 -2424537 -5682086 -5682098 -397348 -397344 -3654280 -3654291 5244588 5244581 2471204 2471204 -1541099 -1541069 5189877 7843309 1888205 1888215 4661612 4661592 -397349 -397347 -3654280 -3654293 5244589 5244583 2471208 2471194 -1541095 -1541067 7843306 5189879 1888215 1888215 4661615 4661592 3820280 3820287 -6830652 -6830649 -2757604 -2757597 401082 401088 -1657865 -1657890 582102 582096 3203194 4840857 6060250 6060265 3820283 3820286 -6830657 -6830642 -2757599 -2757603 401077 401085 -1657872 -1657885 582099 582105 4840859 3203194 6060240 6060269 -413549 -413543 -3118335 -3118315 401078 401075 2505724 2505726 5682099 5682102 2016222 2016223 4720998 4721000 1166119 1762323 -413542 -413535 -3118342 -3118322 401116 401114 2505735 2505735 5682080 5682094 2016217 2016223 4721008 4721000 1762321 1166121 -1986680 -3002384 -4726300 -4726295 -3138684 -3138684 6578781 6578779 1995852 1995865 4714357 4714353 408241 408233 1541107 1541070 -3002384 -1986680 -4726299 -4726306 -3138694 -3138690 6578777 6578778 1995854 1995879 4714352 4714354 408243 408242 1541109 1541073 -6065547 -6065558 -4023757 -6080970 535438 535413 -1704551 -1704545 -2615632 -2615639 1457421 1457417 3532532 3532539 -3825592 -3825572 -6065555 -6065557 -6080971 -4023757 535438 535423 -1704550 -1704560 -2615630 -2615642 1457416 1457414 3532527 3532532 -3825590 -3825565 1841546 1841550 -2037075 -3078567 2424541 2424537 -4641249 -4641246 3532541 3532536 -3675705 -3675703 -5224215 -5224243 1841545 1841539 -3078565 -2037073 2424532 2424538 -4641247 -4641235 3532510 3532506 -3675713 -3675711 -5224212 -5224232 -5244581 -5244588 -2471195 -2471210 -5189877 -7843304 -1888213 -1888217 -4661590 -4661615 397344 397345 3654290 3654277 -5244580 -5244585 -2471205 -2471206 -7843305 -5189876 -1888215 -1888205 -4661592 -4661610 397340 397346 3654286 3654280 1657885 1657872 -582106 -582099 -3203193 -4840856 -6060271 -6060242 -3820284 -3820280 6830643 6830654 1657887 1657861 -582095 -582099 -4840855 -3203193 -6060267 -6060247 -3820286 -3820280 6830641 6830651 -2016226 -2016217 -4720995 -4721007 -1166119 -1762319 413533 413541 3118323 3118338 -2016228 -2016225 -4720998 -4720994 -1762319 -1166119 413541 413549 3118313 3118326 
5 757781 757781 -258092 -258092 -1015880 -1015880 390080 390080 -367703 -367704 648185 648185 -757777 -757777 258096 258096 1015886 1015886 -390073 -390074 367709 367709 -648180 -648180 2502864 2502851 -1550762 -1550759 -2821918 -2821919 -6084968 -6084933 3531069 3531067 -3893575 -5884209 -3800455 -3800476 1332068 1332069 733740 733728 6656834 6656851 275293 275295 2502850 2502844 -1550755 -1550748 -2821913 -2821916 -6084965 -6084940 3531095 3531092 -5884209 -3893574 -3800465 -3800478 1332074 1332076 733731 733739 6656827 6656842 275268 275270 -3809022 -3809027 5523531 5523528 -1571699 -1571751 4763631 4763631 -368802 -368817 1326144 2004128 2191436 2191429 -2941000 -2941014 275249 275302 -6829697 -6829700 -3809016 -3809017 5523539 5523532 -1571672 -1571724 4763633 4763628 -368804 -368828 2004127 1326144 2191440 2191437 -2941004 -2941007 275225 275275 -6829707 -6829706 2422593 2422609 -1571695 -1571701 -4536554 -4536568 2022503 2022490 -1332082 -1332074 4751209 4751226 5219722 7888397 -3531087 -3531083 5151351 5151313 -604541 -604544 2422588 2422611 -1571712 -1571717 -4536556 -4536574 2022502 2022502 -1332077 -1332066 4751206 4751221 7888398 5219722 -3531074 -3531067 5151347 5151316 -604532 -604537 4796001 4795984 -3549453 -3549454 1975839 1975861 -5130575 -5130558 3531070 3531083 -2004268 -3028973 -4730438 -4730462 2375942 2375951 4795996 4795982 -3549454 -3549453 1975845 1975847 -5130575 -5130565 3531077 3531092 -3028976 -2004268 -4730429 -4730467 2375953 2375950 4767271 4767262 2675707 2675703 -6656844 -6656851 -275279 -275303 2961780 2961775 -2170664 -2170673 1889307 2855259 -365178 -365175 4767280 4767264 2675718 2675723 -6656831 -6656835 -275224 -275251 2961772 2961760 -2170675 -2170671 2855260 1889307 -365173 -365162 -6081304 -6081316 -780386 -780383 -275271 -275301 6829704 6829699 604536 604536 1504103 1504103 -3796844 -3796813 -3330416 -5033167 -6081307 -6081321 -780399 -780382 -275269 -275298 6829702 6829694 604530 604532 1504104 1504114 -3796840 -3796806 -5033168 -3330414 3893575 5884210 3800478 3800464 -733743 -733730 -2502851 -2502852 1550747 1550757 2821910 2821913 6084941 6084965 -3531086 -3531088 5884213 3893576 3800477 3800456 -733731 -733740 -2502853 -2502865 1550759 1550762 2821918 2821920 6084935 6084966 -3531061 -3531063 368822 368803 -1326143 -2004127 -2191432 -2191439 2941007 2941008 3809015 3809016 -5523536 -5523540 1571728 1571675 -4763632 -4763636 368814 368801 -2004126 -1326143 -2191423 -2191437 2941016 2941006 3809027 3809019 -5523533 -5523530 1571753 1571699 -4763637 -4763637 -4751222 -4751206 -5219720 -7888394 -5151314 -5151343 -2422610 -2422590 1571715 1571707 4536570 4536554 -2022501 -2022501 -4751225 -4751205 -7888394 -5219719 -5151313 -5151351 -2422609 -2422594 1571703 1571695 4536561 4536551 -2022487 -2022500 -1975845 -1975843 5130567 5130576 2004270 3028976 4730465 4730431 -2375954 -2375954 -4795987 -4796001 3549448 3549448 -1975861 -1975837 5130558 5130577 3028978 2004268 4730463 4730439 -2375952 -2375944 -4795987 -4795998 3549453 3549453 -2961765 -2961777 2170666 2170672 -1889305 -2855260 365168 365175 -4767260 -4767280 -2675724 -2675721 -2961778 -2961786 2170665 2170662 -2855258 -1889306 365178 365187 -4767259 -4767269 -2675706 -2675706 -1504116 -1504101 3796810 3796842 3330417 5033169 6081324 6081306 780377 780395 -1504105 -1504101 3796815 3796849 5033168 3330417 6081317 6081306 780378 780375 
-3 -682970 -682970 -714354 -714353 -31384 -31384 133322 133322 816291 816291 847658 847658 682969 682968 714350 714350 31381 31381 -133325 -133324 -816294 -816294 -847663 -847663 2091959 2091968 5562373 5562378 -4871598 -4871613 -367333 -367341 413626 413675 3509176 5303301 -739472 -739465 -5548274 -5548278 5190259 5190223 1415296 1415296 -3844187 -3844235 2091963 2091962 5562371 5562379 -4871600 -4871613 -367337 -367334 413627 413676 5303301 3509176 -739474 -739466 -5548281 -5548271 5190255 5190228 1415295 1415296 -3844188 -3844235 -5707076 -5707077 -4613840 -4613822 256028 256026 -32228 -32247 -633469 -633470 3670406 5546981 5677958 5677955 5076704 5076741 -3844198 -3844194 998727 998710 -5707077 -5707081 -4613837 -4613828 256021 256020 -32225 -32259 -633460 -633463 5546980 3670406 5677958 5677953 5076712 5076729 -3844190 -3844189 998726 998713 -3149300 -3149299 256002 256052 4453064 4453062 2438255 2438287 5548275 5548282 3370888 3370884 161230 243679 -413610 -413659 -2216685 -2216699 -4611865 -4611855 -3149294 -3149292 255995 256043 4453064 4453060 2438255 2438284 5548283 5548281 3370888 3370883 243678 161230 -413602 -413651 -2216696 -2216695 -4611865 -4611850 5546304 5546302 5288526 5288544 2432812 2432812 2213319 2213306 413655 413663 -685012 -1035256 -3374272 -3374270 -3154769 -3154742 5546316 5546318 5288519 5288525 2432804 2432802 2213317 2213322 413607 413618 -1035258 -685013 -3374264 -3374262 -3154778 -3154746 -83020 -83026 -322043 -322054 -1415289 -1415289 3844192 3844202 -5080100 -5080099 -5681356 -5681325 -4194191 -6338557 -684235 -684267 -83031 -83023 -322038 -322058 -1415291 -1415290 3844196 3844204 -5080096 -5080106 -5681355 -5681324 -6338559 -4194190 -684232 -684261 -418127 -418119 -5195714 -5195709 3844240 3844237 -998710 -998709 4611852 4611854 -5567832 -5567856 -790256 -790248 -4355416 -6582157 -418123 -418129 -5195703 -5195702 3844188 3844189 -998723 -998723 4611868 4611866 -5567822 -5567850 -790263 -790263 -6582157 -4355415 -3509176 -5303299 739470 739478 -5190229 -5190255 -2091957 -2091960 -5562380 -5562370 4871619 4871607 367338 367339 -413674 -413626 -5303298 -3509178 739469 739477 -5190225 -5190258 -2091961 -2091951 -5562380 -5562370 4871621 4871606 367342 367335 -413674 -413625 633464 633463 -3670407 -5546981 -5677953 -5677960 -5076726 -5076707 5707088 5707083 4613834 4613842 -256022 -256025 32261 32225 633469 633469 -5546982 -3670406 -5677952 -5677957 -5076738 -5076701 5707085 5707081 4613826 4613843 -256030 -256034 32248 32232 -3370880 -3370886 -161228 -243677 2216700 2216705 3149293 3149292 -256046 -255997 -4453055 -4453055 -2438283 -2438254 -3370878 -3370884 -243678 -161228 2216704 2216694 3149298 3149298 -256054 -256005 -4453059 -4453061 -2438290 -2438255 -2432798 -2432801 -2213320 -2213313 685013 1035256 3374260 3374263 3154747 3154777 -5546312 -5546310 -5288524 -5288514 -2432814 -2432808 -2213305 -2213318 1035256 685014 3374271 3374274 3154745 3154773 -5546298 -5546297 -5288540 -5288524 5080110 5080100 5681320 5681351 4194190 6338556 684264 684232 83028 83032 322059 322040 5080100 5080102 5681325 5681355 6338556 4194190 684270 684237 83027 83022 322059 322046 5567855 5567823 790266 790270 4355417 6582158 418132 418125 5195704 5195705 5567860 5567837 790253 790261 6582157 4355418 418117 418132 5195709 5195318 
6 3 3 3 3 5 5 6 6 6 6 6 6 3 3 5 5 3 3 2 2 2 2 2 2 -770978 -627167 -55741 810441 1092632 305536 40793 -795467 14942413 -10042643 3 3 -423182 -331504 512726 885412 1153463 -398782 -606382 -791790 -14942411 10042640 627192 771006 -728945 -25703 -305542 -1092632 349593 405080 10042656 -14942409 3 3 120365 634295 -885445 -512761 503819 -1258481 791787 606382 -10042652 14942404 258234 -114453 -321637 465441 -72871 576866 -7767685 7690048 -1616353 1538712 3 6 35152 42489 1229617 -1151978 72874 -576861 -3636711 3492905 114423 -258263 -465459 321635 -576852 72890 -7244174 7321789 -1327606 1405206 6 2 749584 -827183 -2886864 2809250 576857 -72886 -3492898 3636719 1330646 -1531821 -726112 2032171 93642 279047 7352816 -7553985 512757 -885415 648018 -446837 0 -6 726119 -2032171 -2114043 2315211 3378460 -3751148 1613274 -1412136 -2032158 726122 -279045 -93641 7659013 -7457851 885445 -512726 -345192 144055 -6 0 2032160 -726119 1723667 -1924824 3751146 -3378456 -486238 -300831 3958367 -3171252 1736904 -1312064 -2080441 1655611 726125 2032168 -8 -13 -11599 -413264 7759065 -7334254 300851 486260 3171277 -3958339 1207029 -1631876 2383249 -1958418 -2032160 -726109 -14 -8 -378806 803634 7252766 -7677617 -1198998 1299065 -3472094 3657517 -606384 791791 72886 576866 2361753 -2461835 -1274711 1174617 -10 -12 -7350330 7450380 -1744949 1644862 -3657501 3472114 -791788 606380 -576848 -72876 -1577045 1677110 -382583 482638 -13 -10 -7661524 7561430 -2298476 -1549784 1479244 2368994 -14942404 -10042642 -3636719 -3492908 3378460 3751146 2712021 1136228 -1834503 -2013760 -8 -15 1995668 1852592 -2263967 -1584280 10042655 14942421 3492897 3636711 -3751151 -3378464 -1054785 -2793511 2224871 1623367 -10 -7 0 1 -634293 -120362 1258484 -503818 -771007 -627193 25703 728947 1092633 305542 -405077 -349591 14942405 -10042645 0 0 331507 423184 398783 -1153460 627167 770976 -810440 55744 -305539 -1092631 795469 -40792 10042646 -14942413 -1405205 1327609 1 -1 827185 -749582 -2809250 2886868 258263 -114425 -321640 465462 -72886 576850 -7321786 7244174 -1538707 1616354 -1 1 -42489 -35151 1151981 -1229616 114450 -258236 -465436 321634 -576865 72878 -7690043 7767685 -144052 345196 3 10 1924827 -1723666 1412137 -1613272 -726122 2032162 93643 279041 7457855 -7659012 446838 -648016 10 3 -2315209 2114049 1531825 -1330644 -2032167 726114 -279052 -93640 7553985 -7352814 1631879 -1207030 1958420 -2383245 11 18 -803632 378807 7677619 -7252767 -486261 -300852 3958335 -3171277 1312064 -1736901 -1655607 2080440 18 11 413267 11601 7334256 -7759061 300832 486236 3171246 -3958361 -1677102 1577045 -482637 382584 12 17 -7561431 7661526 -1644859 1744950 -3472115 3657499 2461835 -2361750 -1174613 1274713 16 12 -7450378 7350334 -1299066 1198999 -3657517 3472091 2793513 1054787 -1623365 -2224868 12 16 -1852590 -1995667 1584285 2263969 -1136227 -2712019 2013766 1834506 19 11 1549786 2298479 -2368995 -1479640 
-2 -2 -2 -1 -1 -1 -1 0 0 1 1 -2 -2 0 0 -1 -2 -2 -1 -1 -1 -2 -2 0 0 3276645 3799996 -2645793 -1173863 -3907488 -3169147 2360594 1459082 -9923399 -14876023 4 7 1516981 2302684 -3817457 -3259195 -2864684 -954978 3851716 3224910 9923396 14876018 -3799992 -3276638 1470350 2349328 3169152 3907494 -1040809 -2778852 14876021 9923398 9 2 -2618937 -1200733 3259183 3817445 1310061 2509606 -3224922 -3851725 -14876023 -9923402 540804 -17452 630845 -107501 -181268 2015316 -1419967 1137469 7150788 -7433273 -2 -2 2733398 -2450910 1318856 -1036369 181270 -2015315 -968298 444960 17455 -540811 107489 -630853 -2015310 181271 -1555745 1838220 7749518 -7467040 -2 -1 -1557941 1275460 235778 -518255 2015312 -181271 -444943 968313 -7749059 7447719 2271917 -315538 -34268 592538 1159642 -1460974 -3817445 3259198 -1302790 1604110 -5 -2 -2271911 315543 -909533 1210847 427499 -985756 -7151259 7452570 315545 -2271907 -592528 34277 1816047 -1514728 -3259186 3817458 2404738 -2706068 -2 -5 -315537 2271917 -410259 108921 985757 -427493 55767 682575 337467 -1075796 -7471878 7073345 349947 48591 -2271918 -315545 -2 -4 -2465051 2863579 1436819 -1835357 -682572 -55769 1075806 -337446 -7428434 7826951 752016 -1150532 315537 2271911 -5 -2 1145279 -1543799 1538870 -1140356 7410176 -7071864 -393224 1020033 3851729 -3224909 181271 2015314 818861 -1157192 2612580 -2950904 -5 -11 -1160564 1498884 7490119 -7828453 -1020030 393225 3224922 -3851714 -2015310 -181269 356587 -18268 -1057957 1396275 -11 -5 -1815135 1476810 -723248 -39559 -383863 1146670 9923404 -14876023 -968311 -444960 427493 985759 -544147 1306955 120358 -883173 0 5 -378699 1141520 -791594 28780 14876028 -9923398 444944 968299 -985758 -427498 -1010491 247662 1199421 -436607 5 0 -4 -11 1200733 2618936 -2509606 -1310060 3276641 3799994 -2349325 -1470350 -3907494 -3169151 2778849 1040806 -9923402 -14876025 -7 -5 -2302682 -1516981 954977 2864683 -3799997 -3276645 1173864 2645791 3169149 3907490 -1459080 -2360593 14876023 9923402 7467039 -7749517 1 2 -1275461 1557944 518254 -235778 540809 -17451 630852 -107485 -181272 2015310 -1838219 1555743 7433270 -7150782 1 1 2450910 -2733397 1036369 -1318856 17454 -540806 107504 -630844 -2015315 181267 -1137469 1419966 2706068 -2404737 5 1 -108921 410259 -7452569 7151260 2271910 -315544 -34277 592528 1514728 -1816047 -1604109 1302790 2 5 -1210846 909534 -7447721 7749058 315536 -2271918 -592538 34270 1460976 -1159643 -7826950 7428434 1150533 -752016 1 2 1543797 -1145279 1140355 -1538871 55773 682572 337447 -1075804 -7073343 7471877 -48591 -349949 4 0 -2863580 2465051 1835357 -1436818 -682576 -55764 1075795 -337463 18267 -356587 -1396274 1057956 5 11 -1476810 1815137 7828454 -7490120 -393225 1020031 1157191 -818859 2950901 -2612580 11 5 -1498883 1160564 7071864 -7410174 -1020032 393226 -247662 1010492 436609 -1199420 0 -7 -1141520 378697 -28780 791594 -1306956 544148 883173 -120356 -5 -1 39558 723249 -1146670 383850 
0 2 3 0 0 0 0 2 1 -1 -1 1 0 0 -1 2 1 1 2 0 0 2 2 0 0 -3538408 3336515 419731 -310771 678913 -477015 594981 -703978 5061 702484 -4 -10 -7914448 7805478 1199258 -997349 1184780 -1075799 52022 -253905 -5055 -702476 -3336504 3538405 4205342 -4314319 477017 -678917 49145 59825 -702473 -5052 -10 -6 -6561125 6670090 997356 -1199239 1249099 -1358085 253922 -51998 702480 5059 2339155 4535759 2859506 4015432 11510216 12582293 -1973287 -1737492 -1445767 -2265015 2 6 -514337 4225126 582078 3128696 -11510212 -12582288 -3337959 -3536977 -4535758 -2339156 -4015411 -2859485 -12582295 -11510216 2392332 1318474 1020665 2690122 8 1 -4110747 399957 -3015969 -694830 12582297 11510218 3536958 3337946 -1141914 2327562 -5874317 -1823473 -1251269 -945345 296651 888990 1199251 997341 6702162 -7887787 8 6 5874313 1823464 -858503 -327104 998796 1197808 1567036 -2752649 1823465 5874309 945334 1251253 -715677 -469946 -997362 -1199246 7773419 -6587772 8 8 -1823472 -5874315 214382 971259 -1197805 -998793 -730920 -424998 478454 677461 611174 12757 6982192 -7606123 5874319 -1823465 0 -3 -576852 -47079 2049741 -1425806 425007 730928 -677479 -478463 -186049 -437862 7493371 -6869463 1823475 -5874307 -6 0 -67296 691213 -2468758 1844856 197422 -32284 252468 53462 52002 253907 -11510225 12582299 -2451460 2286352 -1356688 1191565 6 11 -330100 495226 -622524 457415 -53448 -252470 -253916 -52022 -12582303 11510222 -2173601 2338738 -1077193 1242322 10 6 749136 -914255 -7511496 7618899 2172180 -2279596 -5059 702477 -3337945 3536980 998794 -1197804 -784055 676649 997954 -890540 -1 1 -6964090 6856657 2452903 -2345478 -702479 5055 -3536956 3337964 1197806 -998794 3217942 -3110515 -353820 246396 -1 -1 6 12 -6670087 6561125 1358084 -1249097 -3538407 3336513 4314326 -4205348 678920 -477014 -59822 -49141 5052 702476 12 6 -7805472 7914450 1075800 -1184779 -3336513 3538410 310763 -419725 477017 -678912 703981 -594979 -702478 -5060 -2690114 -1020658 -1 -4 -399960 4110743 694830 3015970 2339165 4535768 2859492 4015417 11510225 12582302 -1318471 -2392330 2265014 1445764 -6 0 -4225121 514341 -3128693 -582076 -4535763 -2339159 -4015432 -2859506 -12582298 -11510220 1737494 1973289 6587773 -7773417 -4 -6 -971257 -214380 2752655 -1567038 -5874309 -1823464 -1251250 -945331 469949 715680 7887790 -6702160 -6 -6 327104 858506 -2327564 1141923 1823474 5874320 945345 1251270 -888986 -296649 437866 186052 6869465 -7493368 2 8 -691212 67298 -1844854 2468759 -730927 -425006 478465 677484 -12752 -611173 7606123 -6982191 5 2 47081 576854 1425809 -2049738 425000 730924 -677457 -478453 -2338736 2173603 -1242322 1077195 -4 -9 914257 -749132 -457412 622526 252470 53451 -2286351 2451463 -1191563 1356688 -10 -4 -495223 330101 32287 -197420 -53459 -252467 3110516 -3217940 -246398 353823 2 3 -6856659 6964095 2345481 -2452901 -676646 784057 890543 -997953 1 3 -7618903 7511502 2279599 -2172584 
-2 -1 -1 -2 -2 0 -1 -2 -2 -1 -2 0 0 0 0 0 0 -2 0 1 1 -1 -1 -1 -2 1353850 -747370 7728899 -8056254 -461011 -145495 -540982 868340 -57483 -2067911 4 5 412484 -85111 3162537 -3769024 -330295 2949 11028 595472 57478 2067905 747363 -1353866 6865934 -6538576 145485 460989 -689604 362249 2067906 57478 5 5 4011792 -4339134 3769028 -3162533 -334017 661388 -595462 -11021 -2067911 -57484 -4516391 2415168 -892860 -1208370 -2657709 -4705842 52479 1081678 3168917 -2034752 5 10 -7692707 6558557 -72409 -1061724 2657701 4705833 763766 1337454 -2415168 4516392 1208361 892852 4705831 2657702 -1260402 126263 -1891901 757761 9 7 -6902123 8036284 736749 397407 -4705838 -2657708 -1337457 -763771 1827341 1914023 -11592668 -12698342 -3173547 -3757995 2640191 1101177 3162532 3769027 -4254596 513236 2 0 11592664 12698338 -1417881 -2323474 3752613 3178928 -3104340 -637014 12698333 11592657 3758008 3173564 -1432246 -2309093 -3769024 -3162540 -169662 3911027 -1 2 -12698338 -11592660 2648459 1092888 -3178947 -3752632 449983 -134467 129086 -444598 -889183 718901 -2289468 2459773 11592664 -12698337 5 11 528655 -358358 -76345 -93949 134471 -449974 444600 -129089 -387804 558117 -2134781 1964484 12698339 -11592662 11 5 701928 -872229 1284284 -1113977 391407 -706860 -579074 -5384 11021 -595472 2657710 -4705834 -6977194 7292638 661675 -346223 1 4 -2725023 2409579 885604 -570133 5372 579055 595463 -11026 4705842 -2657703 -7617639 7302171 2645 -318109 2 2 1517106 -1201637 2146668 -2456318 7617773 -7308135 57481 -2067907 763771 -1337452 3752631 -3178925 417824 -108175 1193227 -1502862 -1 -5 2277586 -1967935 6977037 -7286700 2067911 -57478 1337457 -763765 3178946 -3752614 -1082154 772501 -2423795 2733460 -5 -2 -5 -5 4339135 -4011789 -661389 334019 1353866 -747361 6538571 -6865934 -460989 -145482 -362250 689603 -57476 -2067903 -5 -5 85111 -412483 -2949 330293 747373 -1353850 8056256 -7728901 145496 461010 -868340 540982 2067911 57483 -757761 1891897 -7 -11 -8036281 6902121 -397407 -736747 -4516393 2415168 -892852 -1208360 -2657702 -4705834 -126263 1260401 2034751 -3168915 -10 -7 -6558558 7692705 1061725 72409 -2415167 4516396 1208374 892861 4705841 2657709 -1081679 -52481 -3911027 169660 -2 0 -1092886 -2648457 637013 3104341 -11592658 -12698335 -3173563 -3758008 2309093 1432245 -513234 4254599 0 -2 2323473 1417880 -1914023 -1827343 12698340 11592665 3757992 3173547 -1101177 -2640192 -558117 387807 -1964486 2134780 -5 -11 872228 -701929 1113976 -1284283 449974 -134469 129089 -444598 -718900 889183 -2459774 2289468 -11 -5 358358 -528655 93949 76344 134467 -449981 444598 -129083 -7302172 7617641 318109 -2645 -2 -2 1201636 -1517104 570133 -885604 -579056 -5370 -7292640 6977195 346222 -661675 -5 -1 -2409581 2725023 706859 -391405 5386 579073 -772500 1082155 -2733459 2423796 1 5 1967935 -2277588 7286701 -6977037 108175 -417824 1502863 -1193226 7 1 2456319 -2146669 7308136 -7617776 
2 -1 -1 1 1 0 0 1 3 3 3 2 3 3 3 2 1 2 2 1 1 -1 -1 0 0 -1051101 161066 -88210 568648 -3108323 3998357 -2973436 2493031 2618047 501046 8 18 -1520368 1039945 452096 437932 -7047778 7528201 -787115 -102928 -2618046 -501052 -161052 1051111 118053 -598445 -3998372 3108311 1532840 -1052436 -501042 -2618039 17 9 -1031929 1512336 -437955 -452117 -7915766 7435385 102930 787116 501042 2618036 598990 613152 4159415 -2947267 3322792 925129 1049821 -1704097 -1260153 605877 6 3 60142 594164 7980035 -7325739 -3322799 -925133 -908120 -304036 -613174 -599010 2947254 -4159434 -925125 -3322792 -2321785 2976057 -613901 1268177 3 6 -89935 -564314 6983549 -7637798 925120 3322784 304038 908137 597501 -589874 12427541 -12477167 335017 -349164 833599 -825945 452119 -437932 1524428 -1532063 0 6 -12427535 12477173 545363 -553018 309122 -294972 1276536 -1284196 12477173 -12427531 349185 -335004 438366 -446005 437954 -452091 1027872 -1020218 6 0 -12477170 12427540 895224 -887588 294960 -309137 3895448 3211261 -3251278 -3855379 -1174708 -2661168 3022980 812907 -12427536 -12477171 -1 -3 2890343 945538 -938628 -2897271 -3211241 -3895422 3855401 3251307 3048760 787129 -470678 -3365182 12477170 12427535 -4 0 -1449754 -2386142 2210571 1625293 -3134605 2765311 -644139 -40045 -787111 102925 -3322784 925138 340834 28442 7414316 -7045043 -8 -15 -824636 455345 1260558 -891265 40048 644142 -102932 787121 -925117 3322801 -370676 1363 7549228 -7918545 -14 -9 -447322 816616 573764 -899827 371726 -45683 -2618033 501052 -908135 304033 309140 294973 -7662097 7988144 -879323 553251 -8 -9 -3126050 3452116 -341920 15842 -501038 2618050 -304035 908125 -294959 -309120 -7301482 6975397 -561279 887338 -10 -7 -7 -16 -1512334 1031931 -7435381 7915768 -1051112 161055 598450 -118053 -3108311 3998374 1052438 -1532841 2618040 501044 -16 -6 -1039944 1520369 -7528200 7047780 -161064 1051103 -568647 88216 -3998356 3108327 -2493029 2973437 -501049 -2618043 -1268175 613906 -4 -1 564316 89937 7637799 -6983543 599014 613177 4159432 -2947246 3322792 925130 -2976055 2321783 -605876 1260154 -1 -4 -594159 -60138 7325741 -7980032 -613153 -598991 2947269 -4159414 -925126 -3322792 1704096 -1049817 1020221 -1027872 2 -4 887588 -895223 1284200 -1276536 12427536 -12477175 335005 -349184 446009 -438363 1532063 -1524427 -6 2 553019 -545361 589875 -597496 12477170 -12427538 349164 -335015 825947 -833595 -787127 -3048757 3365183 470682 3 5 2386143 1449754 -1625290 -2210571 3895424 3211242 -3251303 -3855400 2661168 1174710 -812903 -3022980 5 3 -945536 -2890340 2897272 938628 -3211259 -3895445 3855379 3251282 -1362 370677 7918547 -7549228 11 16 -816613 447325 891268 -1260557 -644140 -40047 -28441 -340834 7045045 -7414313 17 10 -455341 824640 -2765310 3134607 40047 644140 -6975395 7301486 -887336 561281 9 12 -3452114 3126050 -15840 341921 -7988145 7662100 -553248 879324 10 10 899826 -573759 45683 -372109 
1 0 0 1 1 3 3 -1 -1 1 1 0 0 1 1 1 1 -1 -1 3 2 0 2 2 1 104602 499722 -829499 503314 49410 -653727 -7249062 7575294 -720051 -1397799 8 8 -103684 429897 -565511 -38822 2624935 -2951136 -3312715 3917027 720042 1397793 -499728 -104614 -279475 605674 653737 -49386 -7973577 7647412 1397782 720033 6 8 -728237 402068 38823 565511 -1144456 1470648 -3917054 3312692 -1397790 -720040 460917 -65778 -154016 549116 13360311 -11975646 -509409 296123 380417 -593681 -3 -1 832293 -619039 -578823 792101 -13360307 11975655 -294244 -100846 65797 -460893 -549131 153995 11975656 -13360300 102178 111076 892045 -678779 -1 -3 276675 -489953 -901651 688393 -11975653 13360310 100875 294273 -890293 606001 -309154 2154897 3878224 -3351514 2109261 -2393547 -565509 38823 386932 -102660 -10 -21 309166 -2154888 7698688 -7414425 -166642 -360041 -382174 666455 -2154891 309161 3351538 -3878206 -1702051 1986329 -38820 565515 444997 -729299 -22 -10 2154900 -309152 7523966 -7808262 360050 166646 3263293 -3966446 448273 254871 -2494268 2873781 171443 -550944 309153 2154888 6 11 7250414 -7629912 505280 -125763 3966422 -3263315 -254858 -448259 1221796 -1601320 660521 -280985 -2154899 -309163 10 6 7972283 -7592739 -98070 -281453 -1115774 -2786557 -3711576 -3518180 -3312690 -3917023 -13360303 -11975649 2560413 1341880 1382094 2520230 -1 -4 -2005571 -1896723 2388221 1514072 3518168 3711568 3917057 3312717 11975649 13360304 -1451449 -2450863 -2862562 -1039729 1 -1 1598359 2303941 -667312 562952 1545506 -1441111 720043 -1397791 -294270 100848 -166641 360040 680520 -576134 -7812704 7708335 9 10 -164606 269024 -2654475 2550093 1397793 -720042 -100873 294246 -360048 166646 799963 -904349 -7409944 7514358 6 9 -6 -4 -402068 728240 -1470641 1144454 104616 499731 -605673 279476 49396 -653743 -7647412 7973581 -720031 -1397782 -6 -6 -429893 103686 2951132 -2624929 -499719 -104601 -503314 829502 653722 -49400 -7575292 7249069 1397805 720051 678779 -892041 3 3 489956 -276674 -688392 901653 460895 -65794 -153992 549133 13360306 -11975656 -111073 -102176 593684 -380416 3 3 619040 -832291 -792098 578823 65780 -460915 -549114 154018 11975651 -13360310 -296121 509412 729303 -444995 12 24 7808264 -7523965 -666455 382175 -309160 2154893 3878208 -3351535 -1986323 1702051 102660 -386930 22 12 7414428 -7698688 -605999 890296 -2154895 309159 3351517 -3878223 2393547 -2109256 1601326 -1221799 280988 -660519 -4 -8 7592744 -7972281 281455 98072 3263322 -3966427 448261 254862 -2873782 2494274 550946 -171442 -9 -3 7629916 -7250412 125765 -505277 3966451 -3263297 -254869 -448271 2450866 1451450 1039729 2862560 3 3 -2303939 -1598357 -1514066 -2388215 -3711565 -3518164 -1341877 -2560412 -2520227 -1382090 3 3 1896726 2005576 2786555 1115773 3518181 3711576 904351 -799961 -7514354 7409943 -8 -7 -269023 164608 -2550090 2654475 576135 -680518 -7708333 7812701 -8 -6 -562950 667314 1441111 -1545909 
0 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 1 2 1 1 1 0 0 1 1 -3337106 -1128461 10052530 4499429 -1873935 -2591634 6662455 7889504 3 1 1 0 -10563744 -3988208 2225800 2239777 -5960648 -8591308 2332560 2133012 0 -1 1128459 3337101 -10093932 -4458031 2591633 1873929 -6071574 -8480386 -1 2 0 2 4023633 10528329 -2239771 -2225789 8085869 6466102 -2133010 -2332550 3 0 1111313 1097337 -745469 -1463165 1 9 2949267 4248051 -10192540 2995240 3 5 9275008 -2077708 -2314003 -4883297 -4 -6 1191978 1016658 -1097327 -1111313 1463166 745473 -8 -4 -2430106 -4767195 -3030649 10227968 3 2 -9233610 2036308 4439207 2758093 6 8 -1016658 -1191981 9386074 -9431628 -4 1 92781 -106760 29637 15934 2225783 -2239766 -2362821 2408383 3 6 5 0 494702 -540268 94648 -80666 3837134 -3791566 -1 8 106764 -92778 489520 -535079 2239777 -2225799 8902934 -8948495 6 3 5 -7 96177 -50611 80670 -94657 -458621 -259078 -446512 -271186 -5694938 8033708 -2322713 4661481 6 1 3 5 4190835 -6529599 1368299 -3707053 259076 458627 271188 446504 -7528255 5189499 -4217388 1878627 1 -10 5 3 -4781715 7120484 -1887444 4226213 6027765 -5377504 -187432 -12114 2332552 -2133011 0 3 82382 567880 -7043390 6393138 3 1 -566990 -83254 7195444 -7845686 12108 187432 2133009 -2332557 -8 2 -123786 -526468 4918182 -4267919 2 3 47846 602413 2646745 -2075425 53638 517678 3 0 1191986 -1016656 94659 80670 -4145514 3574197 -598804 27487 1 3 3893359 -4464681 -12233 -559086 6 -3 1016661 -1191975 -80666 -94647 2020313 -1448992 7931 563392 3 1 1 0 -10528330 -4023629 -6466096 -8085864 -3337099 -1128457 4458030 10093934 -1873929 -2591633 8480387 6071574 0 -1 1 1 3988212 10563747 8591306 5960649 1128468 3337107 -4499426 -10052530 2591634 1873940 -7889503 -6662450 0 5 -10227969 3030651 -1 -1 -2036306 9233612 -2758092 -4439206 1111309 1097332 -745469 -1463164 5 10 4767197 2430109 -2995237 10192545 -3 -1 2077709 -9275009 4883296 2314003 -1097329 -1111311 1463166 745471 2 1 -4248046 -2949264 8948500 -8902932 -1 -4 50613 -96175 3791562 -3837132 -3 2 92781 -106765 535080 -489518 -2408383 2362823 -4 -1 540268 -494700 9431632 -9386072 3 12 106763 -92777 -15932 -29635 -5189497 7528259 -1878625 4217389 -1 -3 -7120482 4781716 -4226211 1887446 -458621 -259078 -446502 -271186 -8033708 5694943 -4661479 2322714 -3 -1 6529601 -4190833 3707056 -1368297 259076 458623 271188 446515 526471 123786 4267923 -4918181 0 0 -602412 -47844 7845693 -7195442 -187428 -12109 -567877 -82379 -6393136 7043395 0 -1 83255 566991 5377506 -6027763 12116 187436 1448992 -2020313 -563390 -7931 0 -1 4464683 -3893357 559090 12235 -3574196 4145514 -27485 598806 -1 1 2075427 -2646743 -517676 -54036 
3 2 3 2 1 3 3 3 3 3 3 2 2 1 1 3 3 2 2 2 2 3 3 3 3 -1023809 3274316 3415773 -10749522 1514146 736365 -4771194 -2562550 3 0 2 -1 -1294773 8628521 -571735 -1678774 4716426 2617330 -1165530 -1084982 0 2 -3274331 1023820 -137683 7471441 -736364 -1514144 4532680 2801068 1 -1 -1 1 -11432644 4098899 1678768 571744 -2413300 -4920450 1084981 1165530 1 2 1595557 2702585 -1760176 -2537957 6 3 6272367 7734001 -5073192 -8933168 3 11 2513847 11492492 -5634123 -8372227 -4 0 2234929 2063209 -2702587 -1595553 2537958 1760175 5 -4 -5763872 -8242496 11737285 2269078 3 0 -5791928 -8214409 7937246 6069095 6 10 -2063205 -2234930 3915308 -307808 3 -1 513245 593789 -1447482 -2160010 -571755 1678788 7410246 -11017725 0 -1 -1 3 1901971 1705505 -467651 -639377 -10579397 6971909 2 0 -593789 -513242 1955984 1651513 -1678756 571720 5317164 -1709682 -1 1 -1 2 -2140483 -1466996 639378 467657 -348619 -429163 -474759 -303024 4701340 -2166779 -5313914 7848480 -1 -3 2 -1 -3998302 1463744 3922081 -6456633 429168 348611 303037 474746 1962755 -4497313 -7413500 4878941 1 2 -1 2 4236823 -1702257 -4430570 6965137 -4448351 4185871 -45581 126128 -1165531 1084982 0 -8 1290314 -1552791 1829962 -1567473 1 2 -1525069 1787548 -2215742 2478222 -126142 45598 -1084979 1165528 8 -3 1987770 -1725284 -4133079 3870604 2 2 1016570 -1279048 5658442 -5098848 -1257230 1816826 1 2 2234932 -2063209 -467653 639379 -6874974 6315375 1241521 -1801112 1 6 7068975 -7628568 -2020855 1461259 3 5 2063208 -2234930 -639376 467652 4571844 -4012249 -1003008 1562606 6 2 2 3 -4098898 11432643 4920452 2413302 -1023811 3274322 -7471442 137694 1514144 736366 -2801065 -4532676 2 -1 3 2 -8628523 1294779 -2617325 -4716424 -3274316 1023806 10749530 -3415778 -736365 -1514148 2562551 4771195 1 0 -2269076 -11737291 0 -1 8214416 5791937 -6069094 -7937246 1595549 2702582 -1760174 -2537960 -3 -7 8242497 5763876 8933176 5073201 -4 3 -11492492 -2513849 8372228 5634121 -2702579 -1595555 2537957 1760176 9 2 -7733994 -6272364 1709682 -5317162 1 5 1466998 2140483 -6971910 10579407 5 1 513243 593788 -1651513 -1955982 11017730 -7410246 3 2 -1705507 -1901973 307815 -3915311 3 2 -593788 -513242 2160013 1447485 4497314 -1962756 -4878938 7413499 2 5 1702260 -4236818 -6965135 4430576 -348613 -429167 -474743 -303036 2166783 -4701341 -7848476 5313914 3 1 -1463741 3998304 6456639 -3922081 429164 348619 303023 474762 1725286 -1987769 -3870602 4133085 1 1 1279051 -1016570 -2478222 2215744 -45592 126140 1552792 -1290311 1567478 -1829961 1 1 -1787548 1525072 -4185869 4448353 -126128 45584 4012249 -4571843 -1562603 1003007 0 -3 7628571 -7068976 -1461258 2020857 -6315375 6874973 1801110 -1241517 -3 0 5098852 -5658443 -1816826 1256832 
3 2 2 2 2 1 1 2 1 3 3 3 3 1 1 2 2 3 3 3 3 1 1 3 3 -680017 386011 1785939 -827851 -2567951 2273940 6252880 -5294799 6 -4 1 -1 -2094355 1136271 132407 161603 -7954432 6996356 25960 268052 -4 6 -386012 680018 -1872398 914316 -2273948 2567950 -6969759 6011676 6 -1 -1 2 -1062310 2020391 -161604 -132403 -6383118 7341210 -268048 -25954 -7 5 547612 518413 -2953957 1887937 2 1 6649230 -3175354 -2135249 -1338612 3 1 2152526 1321341 -9949305 6475442 0 -3 121010 945010 -518417 -547614 -1887932 2953960 -4 -8 -9089196 5615334 1264655 2209219 1 3 -2066057 -1407796 -4388262 7862124 6 3 -945010 -121018 1737851 -1833000 -1 2 -135646 106446 -865786 960943 132399 -161600 1253548 -1158389 3 9 6 -4 -1449609 1354457 -397392 426589 -867249 962403 1 6 -106448 135648 -1574170 1479021 161607 -132411 1903120 -1998266 9 3 3 -7 732729 -637574 -426600 397398 2541997 2299898 2832943 2008951 -8017836 -7760464 -8423887 -7354408 6 3 1 6 8619946 7158342 10459267 5319040 -2299896 -2541990 -2008949 -2832946 7147234 8631067 5267229 10511067 1 -4 6 2 -7903069 -7875224 -8019293 -7759011 6173126 -6962028 533043 -290949 25950 -268049 0 0 605900 -1394819 7190877 -6401953 1 -3 1651423 -862501 -5302517 6091438 290947 -533041 268055 -25966 1 2 -692363 1481287 7146681 -7935597 -3 2 788548 -1577451 6368030 -9053187 -992729 -1692423 -1 -1 121020 -945011 -397395 -426592 7161232 -4476078 1664036 1021117 0 0 -3211371 5896527 1079189 1605953 6 6 945011 -121006 426601 397396 7176337 -9861486 -947156 -1737996 3 0 2 3 -2020391 1062311 -7341208 6383122 -680016 386009 -914312 1872402 -2567948 2273946 -6011677 6969761 5 -4 3 3 -1136270 2094358 -6996351 7954435 -386010 680016 827857 -1785936 -2273935 2567947 5294801 -6252881 5 -4 -2209217 -1264654 -1 2 1407801 2066063 -7862119 4388262 547614 518416 -2953958 1887933 3 6 -5615335 9089193 1338615 2135252 2 0 -1321338 -2152523 -6475442 9949304 -518413 -547611 -1887936 2953961 3 3 3175354 -6649227 1998268 -1903119 -1 -7 637576 -732728 -962402 867252 -8 5 -135651 106450 -1479018 1574172 1158393 -1253547 -7 -1 -1354456 1449610 1833002 -1737850 -4 9 -106444 135646 -960941 865791 -8631067 -7147235 -10511064 -5267226 1 -3 7875230 7903073 7759010 8019291 2541989 2299897 2832953 2008949 7760467 8017838 7354412 8423889 -4 0 -7158343 -8619946 -5319039 -10459266 -2299898 -2541995 -2008951 -2832940 -1481286 692366 7935603 -7146678 0 6 1577455 -788547 -6091441 5302521 533044 -290945 1394820 -605900 6401958 -7190873 6 1 862505 -1651420 6962033 -6173126 290948 -533042 9861488 -7176336 1737999 947159 3 2 -5896524 3211374 -1605951 -1079189 4476080 -7161232 -1021117 -1664031 2 2 9053188 -6368030 1692425 992339 
0 1 1 0 0 1 1 1 1 0 1 0 1 1 0 1 1 1 1 0 0 1 1 0 1 -88631 274430 -2142081 1536629 490612 -304814 433258 -1038708 -4 9 -1 -3 -2201552 2807003 -869336 683547 2971753 -2366306 495864 -681653 6 -4 -274423 88631 -2456260 3061709 304824 -490615 3053546 -2448096 -6 11 -3 -1 1126486 -1731936 -683545 869347 -616360 10908 681660 -495858 6 -3 957974 -594915 216186 -579239 0 1 -7169640 8352747 1650276 -2833377 1 2 2655405 -1472313 -5191132 4008033 1 5 -2099267 2462322 594918 -957973 579250 -216186 2 3 -6337903 5154806 -1100109 2283209 2 1 1942931 -3126026 7546523 -6363430 -1 3 -2462325 2099264 -2345473 -2714934 -1 1 -187680 -1365212 -5714905 10775322 -869346 -683546 3303049 1757365 2 2 1 1 -6564076 1503668 -1504356 3057250 1795313 3265107 1 0 1365197 187692 -7792655 2732242 683551 869342 -2227981 -2832426 2 2 -1 -1 10050887 -4990471 -3057237 1504351 -986474 191043 1883070 -2678507 79792 2512291 6535788 -3943709 3 -1 1 -1 -3274751 682675 5917547 -8509622 -191043 986477 2678509 -1883080 470375 -3062455 -7610856 5018776 3 -1 -1 1 -212053 2804134 7590002 -4997914 636089 3201093 1692042 -2869555 495861 681656 1 -1 5396707 -1559510 -2860980 -976205 2 3 6801935 -10639115 -1186250 -2650922 2869559 -1692038 -681657 -495862 -1 -4 -9995043 6157860 505587 3331603 3 3 6705628 -2868447 -7902336 -6962567 -6624601 -8240280 12 8 -2099265 -2462320 -1504352 -3057247 5794933 9069956 3722303 11142597 1 -1 8977404 5887495 11222947 3641942 -10 -10 2462329 2099269 3057245 1504354 -8150323 -6714555 -7209112 -7655792 3 2 2 3 1731938 -1126482 -10907 616361 -88630 274428 -3061708 2456259 490620 -304824 2448098 -3053542 -9 6 5 2 -2807000 2201554 2366305 -2971753 -274424 88633 -1536629 2142081 304815 -490608 1038710 -433252 -8 9 -2283210 1100113 1 0 3126028 -1942931 6363439 -7546525 957975 -594916 216193 -579256 1 -1 -5154805 6337907 2833380 -1650276 -1 1 1472314 -2655405 -4008038 5191138 594918 -957971 579236 -216181 6 1 -8352744 7169645 2832430 2227984 -1 0 4990477 -10050891 -3265107 -1795312 -1 -1 -187687 -1365198 -2732243 7792658 -1757364 -3303048 0 0 -1503670 6564083 2714937 2345476 6 3 1365216 187683 -10775321 5714906 3062457 -470372 -5018771 7610857 1 3 -2804132 212055 4997919 -7590003 -986473 191043 1883085 -2678512 -2512289 -79791 3943709 -6535783 3 2 -682672 3274756 8509628 -5917547 -191041 986476 2678512 -1883074 -6157855 9995042 -3331603 -505589 -1 0 2868455 -6705631 2650926 1186253 1692044 -2869561 1559515 -5396702 976207 2860981 -3 -1 10639118 -6801940 -3201091 -636087 2869558 -1692040 6714556 8150321 7655791 7209109 3 2 -5887488 -8977396 -3641938 -11222941 -9069950 -5794927 -11142593 -3722301 -3 -1 6962563 7902334 8240283 6624209 
-3 -1 -1 0 0 -1 0 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 214485 -643813 6342060 -4942986 -240490 -188841 2984296 -1585223 -7 3 1 3 6327788 -7726857 2487279 -2057940 1122456 -2521528 964156 -534817 5 2 643808 -214472 7117038 -8516114 188843 240495 1454399 -2853467 -4 8 1 1 -3786265 5185339 2057951 -2487282 -1275397 2674472 534822 -964155 3 -3 -2701758 1843476 403324 454967 1 -1 -3191431 394516 -4993756 7790672 0 0 -7584247 4787347 -267713 3064617 -1 5 -1056730 198451 -1843468 2701762 -454970 -403314 3 0 -525346 3322258 3722439 -6519348 0 1 -5874851 8671755 114775 -2911674 -6 5 -198444 1056737 6954419 7857149 3 1 3022108 1523132 -11162640 -3648928 2487291 2057948 -9220293 -5591269 0 0 -4 -1 8035440 6776128 -2900207 -1645019 -5683097 -9128467 -1 -3 -1523125 -3022107 7445853 7365719 -2057951 -2487278 6678776 8132787 -4 1 5 3 -3596738 -11214826 1645026 2900209 -723661 775314 653421 -601766 -2618276 2449971 2776301 -2944608 -8 6 1 0 -1591438 1759748 855518 -687209 -775312 723665 601763 -653406 1346959 -1178645 -234783 403095 -4 8 0 0 -2847253 2678944 2861259 -3029568 3143437 1741288 -121892 -1377085 964155 534824 2 0 10761613 -5876885 -2909644 -1975080 0 3 -6340526 1455799 -1872115 -3012608 1377079 121902 -534820 -964153 3 2 2697498 -7582223 3062587 1822138 3 1 10057313 -5172584 -3250478 -839787 -10673151 6582882 5 6 -1056733 -198444 -2900211 1645028 3208634 881640 5582344 -1492069 0 -1 708964 3381309 -2785953 6876233 -6 -6 198448 1056736 -1645020 2900210 -3055692 -1034579 -10021039 5930772 -1 1 0 -1 -5185330 3786260 -2674469 1275398 214483 -643812 8516115 -7117038 -240489 -188842 2853467 -1454395 -1 6 -1 0 7726849 -6327781 2521532 -1122451 643811 -214472 4942989 -6342058 188843 240495 1585225 -2984295 -4 5 6519359 -3722442 0 2 -8671755 5874852 2911677 -114776 -2701752 1843466 403322 454971 3 -4 -3322257 525350 -7790676 4993766 2 0 -4787346 7584249 -3064618 267715 -1843468 2701759 -454964 -403316 6 -4 -394514 3191434 -8132790 -6678781 1 3 11214829 3596740 9128476 5683102 8 5 3022111 1523128 -7365720 -7445851 5591273 9220299 1 0 -6776130 -8035438 -7857151 -6954422 -6 -4 -1523127 -3022106 3648933 11162645 1178646 -1346956 -403093 234784 0 1 -2678942 2847257 3029571 -2861259 -723664 775318 653413 -601760 -2449969 2618280 2944609 -2776297 1 1 -1759746 1591438 687210 -855517 -775307 723662 601772 -653418 7582224 -2697494 -1822136 -3062585 1 -3 5172590 -10057314 3012610 1872117 -121897 -1377080 5876886 -10761608 1975084 2909647 -1 1 -1455798 6340527 -1741288 -3143437 1377087 121897 1034580 3055692 -5930769 10021040 1 3 -3381307 -708960 -6876233 2785958 -881639 -3208632 1492070 -5582342 1 -1 839788 3250478 -6582881 10672748 
3 3 3 2 2 3 3 3 2 3 3 3 3 2 2 3 3 3 2 3 3 3 2 3 3 -43325 -263021 1779405 -781111 73688 -380035 -6967221 7965503 0 3 2 -3 1159295 -2157575 679487 -373144 -5722647 4724369 -2174204 2480550 0 -3 263015 43330 1337599 -2335880 380034 -73693 -6816215 5817935 -1 -1 -1 2 -508754 1507039 373143 -679489 7066198 -6067904 -2480550 2174213 3 1 -636164 416470 336704 -117011 1 0 -3169383 2453479 -1428772 2144685 3 6 -1528467 812560 -883652 1599562 6 -4 -865226 645531 -416469 636156 117019 -336712 0 -1 -1304186 2020101 521646 -1237550 6 3 -1588528 2304441 2227199 -2943107 9 -3 -645532 865220 1890440 1539787 1 5 -1801057 2853694 1943381 -5373598 679489 373145 -2428359 -1001849 3 2 -6 -1 -7089991 10520208 -1281693 229057 -983301 -2446915 -3 1 -2853701 1801067 -6416952 9847178 -373144 -679489 1777827 1652394 0 2 0 3 -6693448 3263235 -229066 1281698 2100522 -2554242 528516 -982239 6180989 -4702437 2977929 -1499373 3 3 1 2 6540428 -8018982 1219269 -2697821 2554244 -2100514 982239 -528515 -7088115 5609566 -2327387 848836 -1 3 2 1 7243007 -5764457 3254301 -1775747 -7705322 -7463163 3082763 1571998 -2174211 -2480556 -1 0 -4112364 -11056131 6524490 8644006 2 0 8487875 6680625 8612453 6556040 -1572004 -3082756 2480549 2174209 3 3 7229369 7939130 -7868032 -7300457 -1 0 -4014295 -11154198 -3361472 -1561646 1875219 -6798329 3 8 -865224 -645530 -1281691 -229061 2068019 2855085 10686447 -5763328 -1 -1 2710933 2212186 -4992226 9915333 0 5 645535 865225 229060 1281700 -3411567 -1511541 3096998 -8020116 1 1 2 6 -1507036 508755 6067906 -7066191 -43329 -263016 2335884 -1337598 73688 -380027 -5817931 6816215 -1 3 5 1 2157574 -1159293 -4724361 5722646 263019 43324 781116 -1779405 380040 -73692 -7965500 6967223 -4 1 1237556 -521643 0 -4 -2304438 1588530 2943109 -2227198 -636158 416468 336714 -117021 -3 6 -2020099 1304188 -2144683 1428778 -4 0 -812559 1528470 -1599564 883656 -416471 636165 117013 -336704 -4 6 -2453477 3169385 -1652394 -1777827 0 2 -3263231 6693447 2446919 983306 6 3 -1801069 2853702 -9847177 6416952 1001851 2428361 2 1 -10520211 7089991 -1539786 -1890436 3 -1 -2853699 1801065 5373602 -1943374 -5609567 7088117 -848832 2327389 2 1 5764459 -7243006 1775750 -3254303 2100514 -2554240 528517 -982240 4702436 -6180994 1499375 -2977924 0 1 8018987 -6540423 2697822 -1219271 2554240 -2100520 982241 -528515 -7939126 -7229367 7300466 7868038 1 3 11154202 4014293 -6556043 -8612457 3082759 1572005 11056130 4112369 -8644006 -6524488 6 2 -6680619 -8487871 7463165 7705327 -1572000 -3082764 1511544 3411567 8020113 -3096999 3 5 -2212181 -2710929 -9915328 4992229 -2855082 -2068017 5763325 -10686438 2 2 1561645 3361472 6798328 -1875617 
-2 -1 -1 -1 -1 -2 -1 -1 -1 0 -1 -1 0 -1 -1 -1 -2 -1 -1 0 0 -1 -1 -1 -2 2768108 -2770256 254212 -285462 -2278259 2280407 -639557 670807 -8 7 0 0 778797 -810041 -2024486 2022336 -21698 52950 -1413472 1415623 0 -2 -2564563 2566712 849242 -817991 2401704 -2403854 -328894 297648 -8 5 0 1 110491 -79239 2277049 -2274902 561020 -592269 1191805 -1193951 0 -2 250752 -47205 12165870 -12369422 -2 -1 1241155 -4201183 1825103 1134931 1 -2 2034722 925313 -132923 -2827108 -1 2 1785656 -1989198 1815 -205363 -12289316 12492864 -2 2 3859270 -899238 -1834487 -1125539 -1 1 -931261 -2028769 -406399 3366435 -4 -2 -618230 821776 2113645 1559253 -1 2 -12344820 12092254 -4693650 1020750 2274901 -2022334 2284076 1388835 1 1 2 -1 -2968988 -703920 -3051054 2798484 -2123037 -1549867 1 2 12566489 -12313915 -406787 4079684 -2277048 2024484 -1394786 -2278120 2 0 0 0 3937437 -264529 1883630 -1631065 -71804 195252 2671683 -2795122 595291 1199864 274535 -2069696 2 0 -1 5 410376 1384778 1934523 -3729679 -149859 26417 -1504258 1627703 -585901 -1209254 -1163827 2958987 -1 -2 4 0 -1378829 -416334 3165898 -1370744 -1436116 -1787419 2194532 -1972865 1193956 -1415621 1 1 -556720 3780248 -1345080 -1878450 -1 -2 -588657 3812196 1445505 1778035 -3361949 3140284 -1191807 1413474 0 -1 -546741 -2676792 1884399 1339126 -4 -2 -4511754 1288221 7872896 9104089 -8733241 -8243760 9 9 -821771 1989202 1631060 -2798489 8500730 8476272 -7654490 -9322497 -2 -1 -8762177 -8214805 7629787 9347210 -10 -7 618227 -1785658 -1883624 3051061 -9040049 -7936952 8622945 8354045 -2 -1 -1 -1 79242 -110490 592269 -561023 -2566709 2564561 817989 -849242 2403859 -2401705 -297647 328893 0 2 -1 -1 810044 -778796 -52952 21698 2770259 -2768109 285463 -254214 -2280410 2278265 -670808 639558 1 0 1125540 1834487 -2 1 2028769 931261 -3366431 406393 205363 -1815 -12492854 12289312 2 0 899236 -3859266 -1134929 -1825101 0 -1 -925315 -2034724 2827104 132930 47205 -250751 12369413 -12165863 2 2 4201177 -1241151 2278121 1394786 0 -2 264526 -3937433 1549866 2123040 -2 -1 12313913 -12566484 -4079681 406783 -1388833 -2284075 -1 -1 703920 2968986 -1559250 -2113646 -1 0 -12092249 12344817 -1020750 4693650 1209257 585900 -2958983 1163821 -1 -4 416333 1378827 1370743 -3165897 -26416 149861 -1627698 1504257 -1199867 -595289 2069691 -274535 -5 0 -1384778 -410376 3729681 -1934523 -195249 71804 2795132 -2671690 2676788 546746 -1339129 -1884402 1 2 -1288218 4511752 -1778033 -1445506 -3140282 3361951 -3780245 556716 1878452 1345081 2 0 -3812194 588655 1787416 1436115 1972865 -2194530 7936948 9040047 -8354042 -8622941 -1 2 8214805 8762176 -9347211 -7629790 -8476265 -8500727 9322494 7654486 0 2 -9104094 -7872897 8243763 8733241 
0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 1 0 0 -1 0 0 1 0 0 2518177 -3525329 -7626141 -7020123 1381140 -373985 7797103 6849172 2 2 0 1 -5605657 -9040621 -6960656 5953504 7021843 7624420 2625025 -1617874 -1 -2 -1894631 2901786 8747210 5899058 -1577637 570482 -7393429 -7252847 -1 -4 2 1 8329897 6316376 7217250 -6210103 -7880336 -6765926 -2532627 1525476 2 1 11076776 -10453231 -1562873 939323 1 0 -5085117 -3982658 2689147 6378623 1 2 6489221 2578559 -4281585 -4786193 2 1 -2450904 1827360 -10820181 10196633 1759370 -1135824 1 2 4526912 4540856 -7089350 -1978423 2 0 -5368154 -3699623 5140078 3927702 -1 -2 2323141 -1699593 529208 3202312 -2 -2 1174849 -1431448 -1458700 -2272815 6210106 -5953501 4622679 -891158 -1 -2 1 2 -1890661 -1840864 911397 -1167992 -4929402 1197883 2 2 -1267243 1523846 2016901 1714620 -7217250 6960653 -1898437 -1833088 -2 -1 -4 0 1486982 2244537 -783632 1040228 -10688749 10492253 6619748 -6423247 899295 -3756822 -110300 2967830 0 -1 -1 -2 -2621719 -235807 2013208 844315 10781147 -10584648 -6747509 6551013 3500904 -643377 -2613946 -243577 -2 1 -2 0 3025391 -167867 -2571407 -286119 2599795 -1256149 2727663 -2820058 -1525473 1617869 2 0 -1055419 -288234 -1152215 2495864 -1 1 -37365 -1306286 1800402 -3144054 -2599897 2692291 2532629 -2625024 2 -1 -65651 1409300 293724 -1637375 1 -1 595563 748084 -2018986 160995 240505 1617485 0 0 1699593 -1827361 -1040228 1167995 363791 -2221784 1082519 775473 -1 0 -705252 2563245 -1361567 -496422 2 2 -2323138 2450902 783629 -911396 494695 1363292 -1486193 -371799 -1 0 -1 -1 -6316373 -8329899 6765931 7880341 -2901781 1894627 -5899060 -8747213 -570486 1577637 7252843 7393424 -2 0 -2 -1 9040616 5605654 -7624423 -7021848 3525328 -2518177 7020125 7626143 373988 -1381139 -6849168 -7797099 0 -1 1978425 7089353 -1 -2 3699624 5368149 -3927704 -5140075 -10196629 10820179 1135823 -1759366 -2 -2 -4540857 -4526913 -6378626 -2689143 -2 1 -2578563 -6489217 4786194 4281583 10453227 -11076775 -939323 1562870 -1 2 3982659 5085117 1833088 1898430 2 2 -2244539 -1486983 -1197881 4929406 2 -1 -1523845 1267244 -1714618 -2016899 891157 -4622680 2 0 1840862 1890659 -3202312 -529205 2 -1 1431446 -1174849 2272815 1458701 643376 -3500904 243577 2613946 0 2 167873 -3025398 286120 2571406 10584654 -10781152 -6551013 6747509 3756821 -899296 -2967827 110300 2 1 235803 2621725 -844318 -2013208 -10492260 10688755 6423246 -6619746 -1409300 65653 1637381 -293728 1 0 -748086 -595562 3144054 -1800402 -2692295 2599899 288233 1055420 -2495869 1152220 -1 1 1306287 37365 1256147 -2599794 2820059 -2727664 -1363290 -494695 371798 1486194 1 1 -2563246 705253 496422 1361568 2221783 -363792 -775473 -1082521 0 1 -160995 2018988 -1617485 -240511 
1 1 1 1 1 1 1 1 1 2 1 1 1 1 1 1 1 1 1 1 1 1 0 1 1 -115182 279994 443168 1953497 -10814482 10649675 -3921011 1524341 3 -4 1 2 2189372 207298 -5007029 5171835 -1889721 -506937 -4166769 4001965 2 1 595122 -759927 -624173 -1772484 11152351 -10987540 -588526 2985198 9 0 1 1 -92545 -2304123 4965599 -5130404 3365846 -969187 3134587 -2969779 -1 -3 -1521299 2001239 -3641958 3162017 -4 9 -3690508 -3288882 3792337 3187058 1 0 3170957 3808448 -4651717 -2327686 -4 5 3175248 -3655182 1479869 -1959807 3304089 -2824147 -6 8 2353059 4626336 -3072301 -3907091 2 1 -3351964 -3627437 3175589 3803820 -6 3 -3481368 3961309 723433 -1325927 0 3 3769855 -3728422 -459480 1061974 5130405 -5171832 518930 -1121424 1 2 0 2 2979974 -2377475 -10727244 10768675 -3403 605899 0 3 -2737683 2696254 1796937 -2399432 -4965596 5007030 1577906 -975406 2 1 2 1 1529567 -2132065 11033371 -11074798 1393393 -1055523 4746724 -5084587 667210 4246147 -3929054 -984308 0 3 1 1 430151 4483217 -2460737 -2452616 -2425574 2087710 -5052844 5390715 -1387239 -3526111 1832219 3081150 -1 0 2 0 -4939687 26324 1123284 3790070 -7397214 -7613004 231596 800588 2969789 -4001961 9 3 8019567 6990653 -6538802 -8471410 1 -1 8116454 6893764 6677183 8333044 74529 -1106708 -3134595 4166771 -4 -8 -7838555 -7171663 8014932 6995278 -1 -1 -6779007 -8231209 -3742200 -709562 3745844 705929 -7 -1 -3961307 3655180 11074796 -10768663 -2299286 -2152485 4423277 28488 0 1 1645378 2806386 -3564834 -886934 3 6 3481373 -3175245 -11033364 10727235 823165 3628610 86265 -4538032 1 0 1 0 2304125 92545 969188 -3365854 759931 -595123 1772486 624175 10987553 -11152356 -2985193 588533 2 3 0 0 -207293 -2189369 506936 1889728 -279990 115184 -1953497 -443167 -10649686 10814492 -1524347 3921014 -1 1 3907093 3072301 0 1 3627438 3351968 -3803820 -3175584 1959811 -1479867 2824145 -3304083 3 -4 -4626329 -2353060 -3187053 -3792335 2 2 -3808446 -3170958 2327687 4651717 -2001238 1521299 -3162012 3641955 8 1 3288885 3690511 975409 -1577903 1 1 2132066 -1529565 -605896 3404 2 2 -2696242 2737675 2399431 -1796933 1121430 -518930 0 1 2377473 -2979966 1325931 -723433 0 -1 3728424 -3769853 -1061972 459479 3526121 1387240 -3081147 -1832217 2 1 -26328 4939693 -3790065 -1123284 -2087709 2425579 -5390712 5052847 -4246149 -667204 984310 3929052 2 2 -4483211 -430149 2452620 2460741 1055534 -1393402 5084584 -4746717 7171665 7838551 -6995288 -8014933 2 3 8231213 6779015 -8333034 -6677179 1106709 -74529 -6990651 -8019560 8471418 6538803 3 1 -6893766 -8116456 7613003 7397216 -800582 -231594 -3628605 -823161 4538032 -86268 2 0 -2806385 -1645379 886935 3564843 2152487 2299286 -28480 -4423275 0 1 709562 3742204 -705926 -3746249 
-1 0 -1 -1 -1 -1 -1 -1 0 -1 0 -1 -1 0 0 0 0 0 0 -1 0 0 0 -1 0 4680290 -3983579 4757603 5374124 4035336 -4732047 -3797073 -6334658 -1 -1 1 2 7348445 2783285 -8011378 8708087 -5006502 -5125219 2434211 -3130916 1 -2 -3871135 3174427 -3132933 -6998791 -4278612 4975321 5660842 4470889 1 1 1 0 -3813276 -6318455 8383242 -9079952 3943650 6188077 -2007613 2704324 1 -1 -6767552 7576711 -1481920 672755 4 -4 -6468403 -5298589 7920443 3846556 1 0 5730971 6036034 -5509297 -6257710 4 -1 -3030611 2221453 7139418 -7948578 1725192 -916031 0 -5 5972412 5794583 -4876552 -6890440 2 1 -4106296 -7660707 6572156 5194851 2 -2 2917084 -2107927 5346436 61352 -4 -2 799747 -1171613 -1865112 -3542676 9079951 -8708081 3506625 1901176 0 2 2 2 -3478564 -1929241 4376163 -4748028 -2302549 -3105241 2 2 -1226334 1598206 2361105 3046686 -8383241 8011372 28554 -5436360 1 0 -2 -1 1614794 3793004 -4262639 4634502 7449722 -7692994 8610538 -8367263 -2700043 -837722 -155929 3693702 0 0 0 -2 127863 -3665632 2641485 896279 -7023124 7266402 -8724064 8480790 -343846 3881608 -3379254 -158512 -1 0 -1 0 1735904 1801866 -3137478 -400285 1242966 4960679 3770821 -4197419 -2704328 3130919 1 -4 -3756935 -2446703 3535254 2668382 -1 -1 -2338826 -3864816 -4286858 -1916788 -3657295 4083889 2007614 -2434207 8 1 2132260 4071381 -4598112 -1605525 -1 0 2834821 3368822 -2256145 605208 -577652 2228586 0 2 2107925 -2221453 -4634497 4748027 826553 -2477489 408576 1242358 0 1 -1279026 2929957 -1047012 -603921 -1 4 -2917081 3030607 4262634 -4376158 236302 1414633 -2272348 621411 2 0 0 -1 6318458 3813270 -6188082 -3943652 -3174420 3871129 6998790 3132937 -4975324 4278619 -4470885 -5660838 -1 2 -2 -1 -2783285 -7348443 5125224 5006502 3983579 -4680288 -5374123 -4757608 4732051 -4035341 6334658 3797069 -2 -2 6890441 4876546 -2 -2 7660707 4106302 -5194853 -6572156 7948580 -7139416 916031 -1725190 -4 0 -5794583 -5972410 -3846553 -7920438 -1 1 -6036035 -5730977 6257712 5509298 -7576708 6767549 -672755 1481916 -1 4 5298590 6468400 5436356 -28558 0 -2 -3793004 -1614796 3105242 2302554 -1 -1 -1598206 1226337 -3046686 -2361107 -1901172 -3506626 -2 -1 1929241 3478561 -61348 -5346442 0 -1 1171611 -799742 3542675 1865112 -3881614 343846 158514 3379252 0 -1 -1801867 -1735900 400285 3137481 -7266408 7023131 -8480791 8724063 837723 2700040 -3693698 155927 0 -1 3665636 -127867 -896279 -2641488 7692999 -7449723 8367262 -8610535 -4071379 -2132256 1605525 4598118 0 1 -3368825 -2834823 1916785 4286855 -4083889 3657297 2446703 3756938 -2668382 -3535259 2 0 3864816 2338827 -4960677 -1242967 4197418 -3770822 -1414633 -236296 -621413 2272347 0 -1 -2929959 1279026 603924 1047014 2477492 -826554 -1242361 -408575 -1 0 -605206 2256143 -2228586 577649 
2 2 2 2 2 2 2 2 2 2 2 1 2 2 2 2 2 2 1 3 2 1 2 1 1 9507839 -9546140 2085717 -2642706 1877686 -1839384 -453825 1010828 -1 -1 2 0 410345 -967338 3231506 -3269806 2112124 -1555130 -7835150 7873454 1 3 -9772330 9810635 1910122 -1353131 -1127338 1089041 1067470 -1624463 0 3 1 2 -1565896 2122899 -2316910 2355213 1166103 -1723093 7975605 -8013909 -1 -1 729565 -994055 -2402655 2667153 3 2 2515593 1330733 -740211 -3106113 1 2 127798 -3974134 849 3845492 1 -3 7954530 -7690037 185035 79460 1652311 -1916807 1 -3 -3409031 -437295 572873 3273457 1 1 3868042 -21708 -3279075 -567257 5 3 -8159025 7894537 6200204 7100133 -1 -3 1632207 -2546805 -6008931 -7291400 -2355208 3269810 6125434 7174910 1 1 5 1 -6673781 -6626558 1128314 -2042910 -6367540 -6932797 3 6 -1772656 2687258 6902375 6397962 2316907 -3231508 -7280993 -6019346 -1 1 3 -3 6060146 7240195 -923817 1838413 40888 709458 -3270779 2520436 5734044 5177683 -5161288 -5750439 2 1 2 3 5709641 5202089 -6268877 -4642847 99567 -849913 3066283 -2315934 -5566708 -5345018 6316859 4594875 3 1 3 1 -5096002 -5815724 5375437 5536285 2144085 -101554 9691253 -9831710 8013910 -7873452 -3 2 -2735976 693454 2607329 -564806 1 0 692079 -2734600 -1976740 -65786 -9486757 9627212 -7975603 7835152 0 6 -1259864 3302387 670898 -2713417 -1 1 201365 1841168 -1948295 -1025555 -705502 3679361 2 2 -7894533 7690034 -1838411 2042910 -3492332 518475 2446728 527131 2 1 3103850 -129993 -3290332 316475 3 0 8159022 -7954524 923813 -1128309 214111 2759747 -3060363 86514 2 1 0 2 -2122895 1565899 1723091 -1166101 -9810632 9772330 1353133 -1910126 -1089037 1127341 1624466 -1067468 3 1 3 0 967339 -410340 1555133 -2112124 9546140 -9507834 2642706 -2085716 1839388 -1877686 -1010825 453826 2 2 -3273452 -572871 2 1 21706 -3868040 567262 3279079 -79458 -185034 1916808 -1652306 2 3 437295 3409026 3106113 740212 0 0 3974134 -127793 -3845488 -848 994055 -729562 -2667152 2402659 -1 -1 -1330734 -2515590 6019348 7280993 3 3 -7240195 -6060143 6932800 6367540 -3 1 -2687263 1772660 -6397956 -6902373 -7174907 -6125431 3 1 6626560 6673783 -7100133 -6200201 -1 5 2546805 -1632206 7291402 6008936 5345019 5566710 -4594874 -6316854 0 0 5815726 5096005 -5536286 -5375438 849912 -99562 2315938 -3066280 -5177680 -5734040 5750442 5161289 -1 1 -5202088 -5709641 4642846 6268881 -709457 -40887 -2520438 3270777 -3302388 1259870 2713418 -670896 1 3 -1841164 -201362 65787 1976742 -9627213 9486759 -693454 2735978 564806 -2607331 3 2 2734606 -692075 101559 -2144083 9831709 -9691253 -2759744 -214108 -86513 3060367 2 1 129995 -3103849 -316470 3290331 -518474 3492336 -527130 -2446725 2 1 1025554 1948299 -3679359 705099 
1 1 1 1 1 1 2 1 2 2 2 1 1 1 1 1 1 2 1 1 1 2 1 1 2 6736139 -6672192 2422643 -1492775 -5275950 5212011 -267336 -662525 0 1 1 1 531093 398774 4410458 -4346516 -2978132 2048268 8839169 -8903109 0 -1 -7119803 7055865 430103 -1359963 4414400 -4350455 -1723787 2653656 1 2 0 1 -2207322 1277459 -3757502 3693559 -785956 1715820 -9294914 9358857 1 0 -540663 156990 -113356 497029 1 6 1444329 4135099 -1745757 -3833671 1 2 -1451903 -4127540 4575263 1004186 -3 0 -8942022 9325693 1193620 -809950 974908 -1358582 -1 5 -1748782 -3830645 2025119 3554310 1 1 4304648 1274797 -811169 -4768275 1 3 8872339 -9256004 4356080 5139411 2 1 637362 -1290320 -5226672 -4268812 -3693556 4346519 3821071 5674420 1 1 -3 3 -3655668 -5839819 -5104841 4451887 -4076719 -5418770 3 2 -181618 834579 5531133 3964356 3757500 -4410456 -5497310 -3998174 0 1 -3 3 5646803 3848687 5174531 -4521571 16654 -878205 -3656076 4517632 -7035306 -5493632 7006087 5522854 1 -1 0 -1 -7171480 -5357452 5580893 6948043 -472401 1333955 3586390 -4447941 6755947 5772992 -5329836 -7199102 2 0 0 0 5180351 7348587 -5885352 -6643583 -4646624 -1980947 7158718 -6702968 -9358853 8903114 -1 5 1983923 4643652 -5107274 -1520296 1 0 4370288 2257283 4367263 2260308 -7089027 6633286 9294912 -8839166 -6 0 -4836665 -1790907 1343192 5284380 0 0 -4065832 -2561735 1524574 -2537968 -288514 1301915 2 2 9256001 -9325686 4521570 -4451882 844003 -1857401 2406537 -1393142 0 1 151655 861742 -2564226 1550829 2 0 -8872336 8942022 -5174528 5104842 2920080 -1906681 -415408 -597989 2 1 1 1 -1277458 2207327 -1715818 785953 -7055867 7119809 1359966 -430103 4350458 -4414401 -2653652 1723791 0 1 2 1 -398771 -531089 -2048270 2978135 6672196 -6736137 1492775 -2422644 -5212014 5275958 662526 267341 1 1 -3554307 -2025115 3 0 -1274800 -4304645 4768277 811172 809946 -1193617 1358584 -974908 5 3 3830646 1748786 3833673 1745759 0 1 4127542 1451905 -1004184 -4575258 -156988 540665 -497026 113356 0 -3 -4135095 -1444329 3998176 5497315 2 2 -3848688 -5646801 5418773 4076719 3 -4 -834575 181618 -3964352 -5531129 -5674420 -3821069 3 1 5839818 3655670 -5139406 -4356075 6 1 1290323 -637362 4268816 5226675 -5772988 -6755946 7199104 5329837 3 3 -7348588 -5180347 6643586 5885355 -1333953 472401 4447939 -3586390 5493629 7035309 -5522854 -7006082 3 1 5357458 7171483 -6948041 -5580893 878209 -16655 -4517627 3656077 1790907 4836666 -5284383 -1343192 2 3 2561739 4065838 -2260302 -4367261 -6633286 7089029 -4643653 -1983921 1520299 5107277 3 1 -2257279 -4370287 1980948 4646625 6702971 -7158714 1906685 -2920077 597987 415408 1 0 -861742 -151653 -1550826 2564229 1857407 -844000 1393144 -2406538 1 1 2537969 -1524576 -1301911 288110 
-2 -1 -1 -1 0 -1 -1 -1 -1 -1 -1 -1 -1 0 -2 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -4289488 -4010819 -3593099 -4085652 4885653 3414705 3748569 3930259 7456892 16137538 0 1 3356764 4321992 5565126 2735186 -3178321 -4500511 -5739309 -2561044 -16137540 -7456892 5261457 3038854 3300460 4378296 -5802029 -2498323 -3189976 -4488862 -16137542 -7456896 1 -1 -3895386 -3783373 -5037039 -3263269 3686144 3992695 4731261 3569093 7456894 16137547 -10050543 9078577 3588238 -4560206 -2814170 51262 766697 -1665882 1636953 -2536131 0 0 -3049391 3948574 1429149 -529967 -51261 2814169 44219 927751 10578628 -9606660 -2671854 3643823 -51265 2814168 925587 -26394 2962743 -2063558 0 0 2756744 -3655930 -1936970 1037781 -2814165 51263 -3097983 2126015 2936714 -2448173 2053015 -551881 -3856056 4384145 -1009009 1497548 -3263267 2735182 -3327618 2839075 0 -1 551880 -2053015 -1198476 709934 69239 -597326 1662974 -2151521 551884 -2053015 2848036 -3376122 -683256 194704 -5037043 5565129 3866238 -3377697 -1 -1 2053015 -551881 1757094 -1268549 2984564 -2456473 9782839 -8866458 -3136004 2219623 -1468762 2316524 1078891 -1926662 -551883 -2053017 -1 -2 3208134 -4055895 877425 -29657 -10790887 9874508 82242 834143 -3130895 2283139 -540274 1388039 2053013 551879 -1 0 -2649539 3497291 814862 -1662622 -3136271 2203685 2656234 -1648213 3569092 -2561042 51267 2814169 -913568 1846100 3565100 -2632514 0 1 -1099088 166558 -1463401 2395980 397565 -1405589 4731257 -5739307 -2814164 -51265 620933 -1553453 -4072913 3140339 1 0 -593179 1525696 -773082 -2052001 859106 1966046 16137541 -7456889 2126011 927753 -2456472 -597328 1273846 1551229 -1478570 -1346572 0 1 1311700 1513379 -1151747 -1673401 7456893 -16137533 -3097980 44215 2984560 69241 -766031 -2059047 919956 1905190 0 -1 0 -2 -3783368 -3895383 3992698 3686143 3038850 5261457 4378299 3300456 -2498320 -5802031 -4488867 -3189978 -7456891 -16137542 -1 -1 4321991 3356757 -4500513 -3178319 -4010815 -4289492 -4085652 -3593103 3414702 4885653 3930263 3748575 16137536 7456886 -2063555 2962743 0 1 -3655928 2756745 1037779 -1936970 -9606659 10578624 3643827 -2671858 2814163 -51265 -26397 925587 -2536134 1636949 2 0 3948568 -3049387 -529964 1429152 9078570 -10050535 -4560209 3588243 51263 -2814167 -1665881 766701 -3377700 3866241 0 -2 -1268548 1757100 -2151516 1662978 -2053015 551881 -3376129 2848040 194707 -683259 2839078 -3327616 -1 -1 709933 -1198477 -2448173 2936711 -551879 2053017 4384148 -3856059 1497552 -1009009 2283140 -3130898 1388036 -540277 -1 0 3497291 -2649539 -1662622 814861 9874506 -10790883 834140 82245 2316526 -1468768 -1926663 1078894 0 0 -4055899 3208131 -29653 877428 -8866455 9782836 2219626 -3136008 -1553453 620933 3140338 -4072913 0 0 1525699 -593177 2395973 -1463398 -1405586 397567 1846100 -913570 -2632512 3565098 0 0 166554 -1099088 2203684 -3136265 -1648215 2656236 -2059052 -766032 1905192 919959 0 -1 1513376 1311698 -1673398 -1151742 1551233 1273847 -1346570 -1478575 -1 0 -2051998 -773080 1966042 859098 
1 1 1 1 2 1 1 1 1 1 1 2 1 1 0 1 1 1 1 1 1 1 1 1 1 1567140 -4300085 157913 -2686203 2769006 -36035 1856471 671861 15239789 -7471109 1 1 1117220 1411076 3704828 -971878 -1197830 -1330498 -674298 -2058670 7471114 -15239791 996612 1736338 615088 1913206 -1848447 -884519 -1415503 -1112824 7471113 -15239787 1 1 -2537932 9639 -5099728 2366783 687685 1840649 -121429 2854398 15239792 -7471114 -5215473 2651727 -11202715 8638972 -4774812 -2512864 -3771456 1399697 134786 -2506563 1 2 468499 1903279 -1786171 4157935 2512867 4774814 4186528 -1622781 3820574 -1256822 10282131 -7718385 2512869 4774815 -655985 3027748 1379708 992071 1 0 304501 -2676276 2296300 -4668063 -4774813 -2512865 3802970 -6366712 1147582 -2438026 -3290975 -674169 8365288 -9760199 1247057 -2537519 2366780 -971876 251691 1038758 1 2 674170 3290977 4092876 -2802410 -4239567 5634481 366910 923536 674171 3290978 -9161027 10555938 3180366 -1889899 -5099727 3704824 1169022 -2459466 1 1 -3290973 -674170 -3651915 2361456 -3749964 2355054 2378040 -3298597 1419247 -498660 -861637 10026 -2090928 2942589 -674168 3290977 1 0 1750207 -898589 -3675101 2823443 -3173768 4094327 6570248 -7490830 -652837 1504454 3511643 -4363303 -3290977 674171 0 1 -1309240 457625 -752341 1604006 -753485 17350 -5248646 6044388 2854400 -2058669 -2512864 4774810 3981743 -3245581 1727061 -990918 1 0 1282193 -2018353 -760993 1497131 -2740884 1945147 -121429 -674296 -4774810 2512863 -3208746 2472589 -1216910 480772 0 1 3145235 -2409071 4034116 3357108 -3630572 -3760719 -7471110 -15239785 -6366710 -1622779 2355050 5634484 -4986221 -2404991 2911723 4479561 0 0 -2613394 -4777825 4403566 2987730 15239785 7471109 3802974 4186526 -3749959 -4239569 4476090 2915120 -3352679 -4038599 3 2 1 1 9640 -2537928 1840647 687685 1736337 996612 1913206 615088 -884523 -1848445 -1112826 -1415505 -15239788 7471116 1 1 1411076 1117218 -1330497 -1197832 -4300085 1567138 -2686201 157910 -36034 2769001 671865 1856471 -7471115 15239793 992071 1379706 1 1 -2676275 304500 -4668065 2296301 -1256822 3820571 -7718396 10282140 4774812 2512864 3027754 -655982 -2506560 134788 0 1 1903278 468502 4157931 -1786166 2651725 -5215473 8638982 -11202721 -2512861 -4774809 1399699 -3771462 -2459468 1169023 1 1 2361458 -3651920 923538 366914 3290977 674173 10555951 -9161035 -1889906 3180369 1038757 251693 1 1 -2802413 4092878 -2438026 1147580 -674171 -3290975 -9760207 8365297 -2537523 1247065 1504455 -652839 -4363311 3511647 2 3 457629 -1309237 1604008 -752342 4094325 -3173766 -7490829 6570247 10027 -861637 2942592 -2090926 2 1 -898591 1750205 2823442 -3675105 -3298595 2378038 -498663 1419247 2472587 -3208749 480774 -1216909 1 0 -2409071 3145229 1497131 -760985 1945143 -2740883 -3245580 3981741 -990919 1727058 0 1 -2018349 1282194 17349 -753487 6044393 -5248650 2915132 4476096 -4038605 -3352681 1 0 -4777819 -2613392 2987719 4403557 -2404995 -4986228 4479563 2911728 0 1 3357107 4034108 -3760712 -3630965 
2 1 1 1 1 2 1 1 1 1 1 1 1 2 1 1 2 1 3 1 2 1 1 1 1 -11073795 9905204 -4346527 3265441 1601015 -432414 1501407 -420303 4562072 -1240228 2 1 -929106 2010198 -1558338 2726931 -1321644 240547 2501994 -3670591 1240231 -4562070 6363638 -5195042 539655 541434 918682 -2087279 -1615182 534096 1240232 -4562066 2 2 3539266 -4620345 8427918 -9596513 -74682 1155773 -2296663 3465263 4562071 -1240233 4406108 304050 -1321824 6031967 6986349 6402680 595352 3762074 -272202 4629673 1 -1 -4554193 196725 -2305040 -2052383 -6402677 -6986348 -4318152 -391988 2463471 -7173629 -1197905 -3512238 -6402676 -6986348 -1726501 -2630931 919790 -5277260 -1 1 747316 3610159 3701348 656086 6986349 6402680 6359355 -1649208 1598813 4756323 6182516 13345021 5954555 915127 3826170 2529150 -9596511 2726932 -4954660 -1400470 1 1 -13345019 -6182511 -2410057 -3945262 -4212305 -2657378 -951229 -5403909 -13345022 -6182513 -5749222 -1120459 -2695028 -3660288 8427919 -1558335 2344508 4010627 3 1 6182520 13345022 2296275 4059047 2171099 4698589 226584 -2746280 7857858 -5338129 -1572227 -758774 -964027 3295089 13345024 -6182513 1 2 1580636 750375 171412 -2502479 -21256 2540953 -5816658 3296934 924647 1406357 -1646130 -684931 6182518 -13345020 1 0 -1694420 -636582 -1302566 3633625 788934 -598977 7011321 -7216650 3465267 -3670592 6402675 -6986342 -1173892 983935 1075209 -1265166 0 -1 3435413 -3245451 -1436515 1246563 -9052525 9257862 -2296666 2501998 6986344 -6402670 -2632920 2822880 321109 -131162 -1 1 -2304267 2114315 -1378696 3267048 -2764652 876286 -1240230 -4562068 -1649210 -391986 4698586 -2657376 260202 -2148544 3775935 -1887572 0 1 -1231468 -656875 -1042162 2930532 4562069 1240228 6359350 -4318153 2171097 -4212305 -1656500 3544850 -3662154 1773790 1 1 0 -1 -4620346 3539266 1155773 -74680 -5195047 6363641 541438 539643 -2087281 918684 534095 -1615185 -4562066 1240233 1 0 2010200 -929110 240547 -1321648 9905209 -11073802 3265440 -4346527 -432413 1601013 -420300 1501403 -1240232 4562074 -5277254 919790 1 3 3610153 747313 656091 3701356 -7173630 2463474 -3512235 -1197898 -6986345 -6402672 -2630935 -1726508 4629665 -272206 1 1 196727 -4554187 -2052387 -2305042 304051 4406111 6031967 -1321823 6402674 6986343 3762081 595355 4010624 2344512 2 1 4059047 2296274 -5403897 -951224 -6182518 -13345024 -1120456 -5749224 -3660289 -2695028 -1400470 -4954658 1 1 -3945264 -2410062 4756317 1598816 13345019 6182516 915125 5954558 2529153 3826179 1406361 924646 -684926 -1646136 2 1 -636580 -1694415 3633629 -1302564 2540953 -21255 3296933 -5816660 -758775 -1572227 3295101 -964031 1 1 750371 1580636 -2502482 171419 -2746280 226587 -5338129 7857857 2822883 -2632923 -131162 321112 1 3 2114313 -2304271 1246565 -1436509 9257860 -9052527 983934 -1173895 -1265162 1075210 2 1 -3245450 3435417 -598978 788931 -7216650 7011318 3544850 -1656495 1773784 -3662152 1 2 -656884 -1231462 2930532 -1042163 -2148538 260200 -1887570 3775938 1 1 3267036 -1378695 876284 -2765053 
0 0 1 0 1 1 1 1 1 0 1 1 1 1 1 1 0 0 1 1 1 0 0 0 1 -2258598 3629096 1940632 -672759 -2051285 680795 -1151919 -115941 -2872670 -1023076 1 2 -4751340 3483474 10261695 -11632191 477413 790453 297534 1072959 1023076 2872675 9213530 -10584024 -4945789 3677915 1359992 10504 674390 593484 1023081 2872678 3 1 897263 370616 -4838843 6209343 -94320 -1173549 564196 -1934685 -2872676 -1023079 856801 -7811726 -2361310 -4593568 -8660195 -11109742 -2757497 -3676563 -5787177 -646978 0 -1 2268080 4166090 3288299 3145752 11109744 8660195 3970715 2984169 4566049 2388880 3052625 3902256 11109745 8660194 3118075 3315991 5027720 1406449 -1 1 -5273241 -1160929 -3671388 -2762670 -8660194 -11109742 -4621381 -2333495 4937911 78829 8690079 6724981 2371858 3051089 2676247 2340662 6209345 -11632194 -27749 -4988985 1 0 -6724981 -8690074 -3010044 -2006860 -1365730 -4057214 -5697379 680640 -6724987 -8690082 -1510119 -3912822 -3036819 -1980094 -4838848 10261701 3881838 1134903 0 0 8690085 6724990 2532519 2484398 2016408 3406540 -846323 1537620 -8906424 8215112 351427 288093 1870094 -2509646 6724988 -8690075 0 1 -1112098 472580 -2309136 2948693 1708052 -2399345 8255755 -7564441 408040 -1047564 1984020 -1344457 8690084 -6724982 2 1 634565 4961 2669714 -3309269 499110 298083 6315939 -7177671 -1934685 1072961 -11109733 8660187 -2163977 1366770 -1143715 346522 0 1 2408807 -1611598 260355 -1057556 -5665260 6526999 564195 297536 -8660184 11109737 -841116 1638329 760624 36579 1 0 -2769383 1972166 1905338 -2507274 -853492 1455456 -1023080 2872670 -2333497 2984167 3406539 -4057214 -2316695 2918635 2128281 -2730230 2 0 1948792 -1346839 -2151606 1549652 -2872674 1023075 -4621377 3970710 2016404 -1365726 2699777 -3301721 -1650743 2252706 1 1 1 0 370613 897264 -1173546 -94315 -10584023 9213531 3677911 -4945788 10502 1359990 593483 674388 2872679 1023080 1 1 3483474 -4751346 790455 477417 3629099 -2258600 -672754 1940625 680794 -2051285 -115943 -1151921 -1023072 -2872669 1406451 5027711 1 1 -1160925 -5273234 -2762679 -3671396 2388882 4566049 3902256 3052622 8660185 11109736 3315993 3118079 -646980 -5787178 2 1 4166079 2268071 3145761 3288309 -7811728 856803 -4593565 -2361305 -11109734 -8660188 -3676565 -2757497 1134902 3881835 1 2 2484398 2532518 680639 -5697365 -8690081 -6724988 -3912824 -1510115 -1980092 -3036823 -4988982 -27750 3 2 -2006866 -3010050 78833 4937907 6724981 8690078 3051091 2371853 2340668 2676250 -1047562 408039 -1344467 1984026 2 2 4961 634567 -3309272 2669718 -2399342 1708052 -7564447 8255763 288093 351427 -2509656 1870104 1 1 472579 -1112097 2948699 -2309138 1537619 -846319 8215116 -8906431 1638336 -841116 36578 760623 1 -1 1972168 -2769384 -1057556 260355 6526997 -5665259 1366774 -2163981 346525 -1143715 -1 1 -1611600 2408808 298084 499109 -7177673 6315939 -3301720 2699773 2252703 -1650742 1 2 -1346836 1948782 1549650 -2151604 2918633 -2316691 -2730232 2128276 3 1 -2507268 1905328 1455448 -853897 
0 0 1 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 0 1 2459221 -2616350 1031732 -1177102 4224074 -4066944 3490373 -3345016 -2392704 2839351 1 2 141834 3534 1489736 -1332601 -2477268 2331916 10073541 -10230666 -2839349 2392706 -679793 836928 -260444 405810 4306696 -4463818 -3546471 3401115 -2839355 2392697 2 0 -1127883 982515 -2881542 2724415 -2250132 2395495 -9972305 10129433 -2392698 2839359 -1771680 -7740 -2975628 1196257 -2385164 -2672937 -3758863 2112767 -217388 -1428810 1 2 1145276 500927 3930175 -2284067 2672935 2385168 -10132174 11911550 379873 1399553 -5555190 7334568 2672936 2385168 4778859 -3132742 304469 1341745 1 1 -373987 -1272220 797196 -2443303 -2385164 -2672935 8291594 -10070968 118519 -1406097 -14102953 10146590 -2824815 1432990 -1112900 -174717 2724413 -1332601 1073345 214239 1 1 -10146587 14102952 -127720 1415335 1736098 -344266 -31442 1319030 -10146582 14102957 2926054 -1534223 92933 1194680 -2881542 1489735 -87293 -1200286 1 1 -14102956 10146584 71621 -1359237 104517 -1496342 -4028711 -4502057 1238130 7292691 -4030404 -3861546 5182495 2709544 10146582 14102952 2 0 3981392 3910564 -4154731 -3737308 4129948 4400824 -3078705 -5452110 3943328 3948623 -4196418 -3695627 -14102956 -10146585 0 0 -4037494 -3854465 5174726 2717328 3449034 -3355380 -778417 677180 10129440 -10230672 -2672933 2385166 -404662 311015 2380344 -2473992 2 3 -1025356 1119007 -3536111 3442453 2619027 -2517791 -9972311 10073547 -2385161 2672937 1175949 -1082286 2347069 -2253410 2 1 5387 -99042 -3804139 2101395 1277936 424874 2839356 2392705 -10070971 11911552 -1496342 -344265 -2231021 3933762 -1385549 -317249 1 0 4790217 -3087481 -506649 -1196145 -2392697 -2839348 8291598 -10132175 104517 1736096 -2496345 793611 1441648 261153 0 1 0 0 982514 -1127882 2395493 -2250129 836929 -679794 405811 -260439 -4463820 4306699 3401111 -3546472 2392700 -2839356 0 1 3532 141834 2331920 -2477269 -2616351 2459221 -1177099 1031734 -4066944 4224073 -3345012 3490368 2839353 -2392706 1341743 304466 1 3 -1272219 -373987 -2443309 797196 1399554 379872 7334565 -5555191 2385166 2672936 -3132743 4778863 -1428807 -217387 3 1 500926 1145274 -2284071 3930178 -7742 -1771681 1196251 -2975624 -2672934 -2385165 2112764 -3758867 -1200287 -87295 1 0 -1359234 71622 1319027 -31442 14102958 -10146581 -1534226 2926056 1194685 92931 214238 1073342 0 0 1415338 -127719 -1406096 118519 10146588 -14102950 1432992 -2824819 -174716 -1112901 3948625 3943329 -3695631 -4196422 1 0 -3854461 -4037487 2717328 5174728 4400821 4129947 -5452109 -3078707 -3861548 -4030404 2709547 5182505 0 0 3910558 3981387 -3737308 -4154735 -4502055 -4028710 7292689 1238131 -1082284 1175950 -2253405 2347069 1 1 -99047 5385 3442452 -3536105 -2517791 2619028 311015 -404661 -2473986 2380343 1 1 1119008 -1025354 -3355379 3449028 677181 -778413 793612 -2496354 261150 1441649 0 0 -3087479 4790218 -1196144 -506649 3933762 -2231022 -317254 -1385548 1 1 2101402 -3804140 424870 1277528 
1 1 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 1 0 0 0 2 1 0 -100696 1392011 493322 701315 9924534 -11215818 1907629 -3102209 -2412652 -1257985 0 1 -962125 -232513 13027 -1304341 4153711 -2959128 -3664172 4955460 1257983 2412653 346911 -1638229 -900217 -294412 -9814552 11105836 3013325 -1818746 1257983 2412652 0 0 825680 368952 721240 570075 -4214634 3020060 -5215944 3924658 -2412653 -1257983 1773112 -2019328 302875 -549090 -12971194 12271302 -45722 -182056 -768261 540482 0 0 432044 -204263 308405 -80629 -12271295 12971188 -210160 456374 -1038846 1285062 -412819 659034 -12271303 12971190 270839 -43061 52689 175090 0 0 -838943 611164 -247458 19680 -12971184 12271298 -196018 -50199 81309 597977 887319 1199897 -4553952 5288220 -3359750 4039041 570075 -1304343 250183 -929467 0 -1 -1199899 -887317 1956731 -2636018 -10679155 9944884 -796880 117599 -1199903 -887321 -4326146 3591879 3134671 -3813954 721240 13027 -113744 793022 0 0 887320 1199901 2964232 -2284942 11085383 -10351116 -6024084 5914103 -439667 549610 3893800 -3995571 283111 -181414 1199902 -887319 0 1 1989800 -1888032 -37742 -63953 -2856031 2966012 33485 -143432 -3178214 3279975 -146665 44977 887321 -1199898 0 1 2931165 -3032929 262853 -161163 -3705351 -4509825 5512628 3367466 3924658 4955459 12271303 12971192 3740000 4475115 3616497 4598700 0 1 -3923522 -4291614 4420937 3794231 -5106403 -3773696 -5215942 -3664175 -12971189 -12271300 -4146901 -4068218 -3555566 -4659622 1 0 3698436 4516701 -164036 -211697 -3602388 3978219 -1257983 2412653 -50197 456376 -10351127 9944899 57943 317794 -2351809 1975978 0 -1 300486 75261 3195487 -3571325 -2412653 1257983 -196015 -210160 11085397 -10679169 -118892 -256847 -2569152 2944990 -1 0 0 2 368950 825679 3020063 -4214635 -1638229 346915 -294415 -900219 11105821 -9814536 -1818749 3013323 2412654 1257983 1 0 -232514 -962127 -2959135 4153717 1392013 -100700 701317 493322 -11215804 9924517 -3102207 1907629 -1257982 -2412650 175091 52689 0 0 611166 -838944 19677 -247457 1285060 -1038844 659036 -412821 12971184 -12271298 -43063 270838 540483 -768261 0 0 -204265 432044 -80628 308406 -2019327 1773110 -549091 302876 12271298 -12971190 -182056 -45725 793022 -113744 0 1 -2284955 2964240 117598 -796876 -887320 -1199903 3591875 -4326142 -3813960 3134674 -929469 250180 1 0 -2636027 1956739 597975 81309 1199900 887320 5288215 -4553947 4039047 -3359758 3279965 -3178209 44977 -146665 0 -1 -3032920 2931158 -161164 262854 2966012 -2856029 -143431 33488 -3995563 3893793 -181412 283115 -2 0 -1888028 1989794 -63957 -37744 5914105 -6024089 549611 -439668 -4068233 -4146917 -4659606 -3555552 0 -2 4516695 3698433 3794234 4420945 -3773696 -5106401 4475131 3740019 4598684 3616478 0 -1 -4291612 -3923518 -4509830 -3705356 3367469 5512627 -256849 -118896 2944993 -2569158 0 2 75259 300485 -3571327 3195491 317794 57943 1975983 -2351814 2 1 -211696 -164039 3978219 -3602400 
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 -1 0 0 0 0 -3350585 -2990725 -7345925 -4576640 -2358189 -3983058 -3098853 -8823646 51 35 1 2 5903648 6018905 1400940 4940380 6424136 5498376 6802754 -461493 -35 -49 2336991 4004325 7222090 4700474 4513173 1828080 3199281 8723216 -32 -49 -1 1 -6536526 -5386024 -1599261 -4742051 -5078620 -6843883 -6641935 300680 52 34 -10043745 11057343 686529 -1700142 -33 11 1837359 -3743088 -768005 2673729 1 0 -9289998 7384279 1717365 188366 -8 35 4023345 -3009728 9845423 -10859016 1468430 -454812 -7 36 -1881251 3786990 -3191346 1285634 1 1 9166164 -7260446 -371843 -1533896 -36 11 -4093635 3080025 -3488845 3115964 -12 24 134613 63721 -45391 418277 -4742052 4940379 -7772338 8145224 1 2 -24 16 -144906 -227977 -399409 201082 -470510 843394 -22 17 -295459 97131 1497 -374390 -1599260 1400937 8405222 -8778098 2 1 -12 22 44499 328394 329107 -130774 -11448399 9293422 -2783203 628252 -4215400 163740 -2250518 -1801123 23 12 1 2 -6199151 10250812 681144 3370506 11609219 -9454237 2712913 -557954 256019 3795653 1617647 2433991 -14 -24 -1 1 6299580 -10351246 -725032 -3326601 983678 -681299 372149 -211298 300679 -461495 9 33 304859 -2454 -9099136 8796771 1 1 85665 -388073 -4943064 4640688 -442452 281606 -6641929 6802750 -36 -7 -181025 -121372 7753629 -7451253 1 0 -129557 431960 2429654 -2561821 -214063 81885 34 -48 3080024 -3009727 -130776 201084 -1929413 2061579 375112 -242926 0 2 -3062523 3194692 337895 -205714 52 -35 -4093635 4023345 329111 -399414 583884 -716054 -274695 142522 2 1 0 0 -5386028 -6536534 -6843882 -5078614 4004326 2336991 4700470 7222084 1828079 4513179 8723220 3199286 -46 -33 0 2 6018914 5903655 5498372 6424132 -2990727 -3350585 -4576634 -7345916 -3983056 -2358196 -8823653 -3098860 32 50 1285630 -3191343 1 1 -7260449 9166162 -1533894 -371841 -10859028 9845433 -454811 1468429 37 -7 3786992 -1881248 2673725 -768005 1 1 7384280 -9289997 188364 1717365 11057353 -10043755 -1700142 686527 12 -34 -3743085 1837361 -8778100 8405223 1 1 328395 44500 843391 -470512 17 -22 97132 -295459 -374389 1500 8145224 -7772336 1 1 -227977 -144905 3115961 -3488842 24 -10 63721 134613 418277 -45393 3795650 256014 2433992 1617647 1 2 -10351244 6299577 -3326600 -725033 -9454231 11609216 -557953 2712911 163740 -4215399 -1801121 -2250520 1 1 10250814 -6199152 3370503 681142 9293417 -11448395 628250 -2783202 -121374 -181027 -7451248 7753629 0 1 431958 -129560 4640691 -4943062 281607 -442453 -2452 304861 8796765 -9099136 1 1 -388070 85667 -681299 983672 -211297 372151 -716055 583886 142521 -274694 0 0 3194690 -3062521 -205714 337893 2061579 -1929414 -242930 375112 0 1 -2561819 2429654 81886 -214458 
2 1 1 2 2 1 1 1 2 1 1 1 2 2 1 2 2 1 1 0 3 1 2 1 2 -513011 -1739418 -1120080 -3114825 -4908477 2656044 -10171318 5936423 -16 12 1 2 2536386 1698522 2372057 -119625 -352797 4587699 -9003995 11256431 -10 16 1308573 943860 1038464 3196434 -1357478 3609914 10417319 -6182417 -10 14 1 2 -2039650 -2195235 -2502764 250331 -3559489 -675413 9397935 -11650369 -14 14 -4175465 3379905 -4221223 5016773 -44 29 -7147461 8643218 -1280496 -215261 2 3 -2232291 3728051 -3880686 2384938 -31 46 -10274021 9478475 4044758 -3249198 -2044646 1249098 -27 48 7710454 -9206198 -125876 1621641 1 1 2150678 -3646440 -31644 1527398 -45 29 11175678 -10380130 212116 -457868 68 -60 -1617728 1748438 -109763 355513 250332 -119624 -3064850 3310609 1 1 61 -65 -1422512 1176766 -263862 133155 -1618492 1864241 65 -64 1223736 -1354444 672736 -918489 -2502764 2372058 2568134 -2813875 1 2 63 -61 1176547 -930788 1165537 -1034828 -382388 6648348 4894945 1370924 4673145 7107729 4962106 6818666 -61 -65 0 -1 -8706799 -3074066 -4570721 -7210056 776331 -7042285 -3993284 -2272578 -6079511 -5701346 -4465384 -7315406 64 62 3 1 8952796 2828062 5133716 6647075 -8509712 9250400 863261 -469267 -11650365 11256426 29 47 -765476 1506221 -1353568 612878 1 1 81691 -822427 7103341 -7844025 38415 -432407 9397933 -9003993 -44 -29 847093 -1587824 5265856 -4525167 2 2 481284 259450 -7080845 8776093 374318 1320957 14 16 -10380129 9478475 -1034825 133152 2146718 -3841965 -554079 -1141191 1 0 7577569 -9272829 -292699 -1402562 -12 -9 11175679 -10274021 1165536 -263859 1765619 -70366 800050 895221 -1 1 1 0 -2195240 -2039656 -675412 -3559491 943861 1308573 3196432 1038462 3609916 -1357479 -6182414 10417322 15 -10 1 1 1698522 2536389 4587697 -352800 -1739418 -513011 -3114825 -1120078 2656041 -4908473 5936416 -10171318 12 -15 1621637 -125875 1 2 -3646442 2150679 1527400 -31646 -3249202 4044764 1249097 -2044642 48 -30 -9206200 7710455 -215263 -1280498 1 1 3728052 -2232293 2384942 -3880689 3379909 -4175469 5016774 -4221222 29 -43 8643218 -7147461 -2813873 2568134 1 1 -930793 1176544 1864241 -1618492 -62 63 -1354443 1223735 -918490 672739 3310606 -3064849 1 1 1176764 -1422513 -457866 212117 -56 64 1748436 -1617726 355511 -109764 -5701345 -6079509 -7315405 -4465381 1 -1 2828066 8952797 6647075 5133712 -7042283 776328 -2272582 -3993288 7107724 4673141 6818668 4962107 3 1 -3074064 -8706799 -7210052 -4570717 6648344 -382389 1370928 4894945 -1587825 847094 -4525163 5265855 1 1 259451 481288 -7844022 7103334 -432407 38416 1506219 -765476 612882 -1353566 1 1 -822429 81689 9250402 -8509707 -469268 863260 -70362 1765625 895220 800046 2 3 -9272828 7577566 -1402562 -292699 -3841966 2146720 -1141191 -554080 1 1 8776088 -7080845 1320961 373919 
2 1 1 1 2 1 1 1 1 1 1 2 1 1 1 1 1 1 1 1 1 0 1 0 2 2255729 -1649863 -6442305 7581404 3676311 -3070476 -655838 1794912 -2 -41 0 2 1373801 -2512906 -9436155 8830287 2136534 -3275605 -2080317 1474480 41 4 -7001059 6395192 4803686 -5942791 -4095243 3489407 -701508 -437568 41 4 2 0 -4336713 5475815 6811697 -6205834 -2398115 3537191 -93555 699387 -2 -40 2058986 2686341 -8117356 3371989 5 -53 -3959224 -4962732 8074909 847015 -1 -2 -4489644 -4432284 -52478 8974437 57 -4 3361419 1383945 -4683439 -61889 7698404 -2953041 54 -5 6056154 2865807 -7696633 -1225285 1 1 2851030 6070894 -209097 -8712868 5 -57 -2973 -4742391 -8470570 3536253 -64 -39 -3136020 5760397 6352475 -1418226 -6205836 8830288 4739241 195078 0 1 38 66 -6171124 1236873 3949927 -6574308 8848846 -3914524 39 66 5309929 -7934309 -4255534 -678723 6811702 -9436155 -1776331 -3157990 2 0 -65 -37 7528446 -2594194 -591512 3215891 121041 297889 -5932345 6351292 3419835 -2632178 -5470272 6257951 -38 65 0 -2 -281890 -505770 -5537932 4750258 -2294912 1875980 9290790 -9709741 -3041548 2253887 2507389 -3295065 -64 37 0 0 -1075458 1863117 7634866 -6847186 -2401165 -1686050 4917629 -7091538 699389 1474479 -57 -1 -5606954 1519709 2965011 1122202 0 0 6516877 -2429633 2779451 1307754 -1559209 3733120 -93555 -2080316 -1 60 7245609 -3158358 -2703424 -1383782 0 0 -4419936 332680 1129018 5185331 6813370 -499042 -44 4 -4742393 1383947 3215893 -6574310 -9218952 2904598 -411042 -5903281 0 2 -4091907 -2222436 -5174712 -1139611 -2 41 -2977 3361421 -591513 3949929 9480520 -3166173 -946279 7260601 0 0 0 -1 5475817 -4336716 3537193 -2398115 6395191 -7001058 -5942789 4803687 3489408 -4095244 -437564 -701506 2 42 -2 0 -2512905 1373805 -3275605 2136535 -1649863 2255731 7581402 -6442298 -3070479 3676311 1794911 -655838 -43 -2 -1225285 -7696630 0 0 6070890 2851022 -8712864 -209097 -61890 -4683438 -2953035 7698404 -2 63 2865804 6056160 847017 8074909 2 1 -4432280 -4489643 8974430 -52485 2686341 2058984 3371984 -8117355 -61 0 -4962730 -3959216 -3157987 -1776328 0 -1 -2594196 7528448 -3914522 8848837 66 36 -7934310 5309929 -678721 -4255529 195077 4739240 0 0 1236874 -6171122 3536250 -8470564 -38 -64 5760399 -3136018 -1418231 6352475 2253886 -3041546 -3295064 2507385 1 1 1863116 -1075456 -6847186 7634866 1875980 -2294912 -9709737 9290784 -2632178 3419835 6257958 -5470283 2 1 -505770 -281889 4750260 -5537933 297886 121041 6351292 -5932343 -3158362 7245616 -1383779 -2703424 1 1 332682 -4419934 1307756 2779448 3733123 -1559213 1519710 -5606955 1122204 2965014 -1 0 -2429631 6516872 -1686048 -2401163 -7091542 4917627 -3166175 9480523 7260609 -946277 1 2 -2222445 -4091909 -1139610 -5174716 2904597 -9218955 -5903281 -411043 -2 0 5185329 1129025 -499040 6813361 
0 0 0 0 -1 0 0 0 -1 0 0 0 -1 0 0 -1 0 0 0 0 -1 -1 0 -1 1 5058454 -5542295 4735642 -5645339 6829399 -7313246 -585496 -324210 33 -41 0 1 4281169 -3371471 6599273 -6115430 5981543 -5071840 -348932 832780 42 -33 -632856 1116698 -5905300 6814996 -5965778 6449626 -1929825 2839525 41 -32 -1 0 -1517877 608177 -8472647 7988805 -5442292 4532594 -3679540 3195691 36 -41 -3946928 -478666 -1272617 5698280 68 22 6029452 2291410 -1866775 -6454019 0 0 2944164 5376630 -6992440 -1328428 -18 -74 398978 -4824643 2073554 2352043 2136270 -6561934 -22 -73 -4545466 -3775393 1564673 6756126 -2 -1 -4113826 -4206978 7531663 789194 78 22 1977809 2447855 3863176 -7385360 -27 -75 -966307 2839612 7760145 -4238030 7988806 -6115432 -251960 3774142 -1 -2 76 27 -3605006 82893 6891273 -8764574 -4165281 7687466 70 28 4994815 -6868117 -6276137 2754012 -8472648 6599273 -2511335 -1010850 -1 -1 -25 -74 6120308 -2598185 -4514537 6387843 -3243494 2379876 8050690 -8914342 4294142 -5917892 -2531880 908105 -70 28 0 -2 -1077197 2700939 7329229 -5705450 -784978 1648598 -5673902 6537553 -4596247 6219992 5295133 -3671357 -25 74 -2 0 -1438127 -185618 -5845241 4221465 -2811102 -4763030 2261608 -6290112 3195690 832784 27 -76 -6303830 -1270331 2886037 4688099 0 2 6973731 600423 2508994 5065129 115130 3913380 -3679536 -348935 75 -22 7473529 100640 -3425280 -4148844 0 -1 -5489723 -2084449 4743000 -274320 8076243 -3607617 -44 -33 2447859 -4824645 6387842 -8764575 3271393 -7740072 -1047316 -3421309 0 2 -1979734 -2488937 -6906545 2437920 35 39 1977809 398975 -4514538 6891268 -3810623 8279296 -1467979 5936610 -2 0 0 1 608178 -1517875 4532595 -5442294 1116699 -632856 6814995 -5905296 6449624 -5965778 2839527 -1929826 -36 42 0 0 -3371475 4281170 -5071837 5981544 -5542298 5058453 -5645338 4735641 -7313244 6829394 -324205 -585495 -43 35 6756125 1564672 2 2 -4206972 -4113822 789192 7531661 2352042 2073554 -6561936 2136266 -83 -23 -3775387 -4545461 -6454016 -1866773 -1 0 5376629 2944163 -1328423 -6992435 -478667 -3946928 5698281 -1272613 20 77 2291407 6029457 -1010847 -2511334 0 1 -2598191 6120309 7687461 -4165277 25 70 -6868115 4994813 2754010 -6276134 3774144 -251959 1 0 82888 -3605006 -7385355 3863174 -75 -25 2839610 -966301 -4238037 7760147 6219989 -4596245 -3671362 5295142 0 1 -185622 -1438128 4221467 -5845239 1648594 -784973 6537554 -5673901 -5917890 4294141 908102 -2531879 1 1 2700940 -1077191 -5705450 7329231 2379877 -3243494 -8914340 8050685 100635 7473529 -4148847 -3425277 0 0 -2084445 -5489722 5065130 2508996 3913383 115126 -1270329 -6303831 4688095 2886037 -2 -1 600426 6973732 -4763033 -2811101 -6290115 2261604 8279301 -3810623 5936611 -1467980 0 2 -2488934 -1979743 2437919 -6906550 -7740074 3271393 -3421307 -1047318 -1 0 -274318 4742996 -3607614 8076236 
1 1 1 1 1 1 1 2 1 2 1 2 1 1 1 1 1 1 1 1 1 1 1 -1 2 -7009065 7047134 1864212 -1792638 -1939044 1977109 1437559 -1365989 39 -46 1 0 -5630215 5558651 2752438 -2790504 -1647787 1576218 1900598 -1938659 50 -39 7364286 -7402353 865530 -937101 2675560 -2713620 -556277 484717 48 -40 1 1 5852014 -5780439 1619596 -1581526 2107656 -2036093 -489103 527168 41 -46 2071145 -2426364 -7558081 7913308 44 -34 2830103 -2162231 -6027382 5359517 1 2 1748480 -1080606 -6520570 5852697 35 -40 3494798 -3850023 2300885 -1945665 8294608 -8649830 36 -38 239952 -907823 6051152 -5383281 2 2 981261 -1649124 6980435 -6312560 41 -35 1422230 -1067007 4585438 3634561 94 80 -10995557 6623649 -4416813 -3803070 -1581525 -2790503 -4171217 -4048774 1 1 -76 -94 -2747248 10967138 2318167 2053745 -4561668 -3658323 -75 -91 9584119 -5212208 7486906 732983 1619595 2752437 3949428 4270574 1 2 93 75 1865943 -10085826 2598796 -6970705 400225 -1136738 2675716 -3412238 -2522430 1137678 -6998054 5613283 76 -92 1 1 1182691 202067 2690974 -1306201 1011270 -274755 2241316 -1504790 2546203 -1161443 7219839 -5835075 91 -76 1 1 -301412 -1083343 379091 -1763854 2299914 353874 -4041364 5452808 527168 -1938659 -33 -41 -6454568 9108308 -1507157 -1146632 1 2 -5497103 2843371 -2276144 -377642 8958333 -10369770 -489104 1900600 41 36 3724767 -6378503 1047283 1606503 3 1 8567202 -5913460 5694383 3550310 1415498 7829137 -48 -38 -1067003 -3850022 -6970707 2053745 -4388719 -4855967 -9886944 642310 1 1 -5472589 -3772102 -4145302 -5099328 43 48 1422233 3494798 2598797 2318170 3928860 5315837 10768253 -1523617 -1 1 1 0 -5780444 5852017 -2036090 2107657 -7402352 7364285 -937097 865529 -2713619 2675558 484713 -556280 -42 51 1 0 5558649 -5630221 1576221 -1647785 7047134 -7009064 -1792636 1864208 1977109 -1939042 -1365991 1437557 -49 41 -5383278 6051146 2 2 -1649129 981261 -6312559 6980433 -1945662 2300884 -8649832 8294608 -40 34 -907824 239956 5359515 -6027380 0 1 -1080615 1748478 5852700 -6520562 -2426367 2071148 7913307 -7558082 -33 45 -2162234 2830109 4270568 3949421 1 1 -10085826 1865944 -3658322 -4561665 -91 -71 -5212206 9584119 732975 7486906 -4048773 -4171218 1 1 10967130 -2747252 3634558 4585431 78 95 6623646 -10995557 -3803070 -4416804 -1161444 2546202 -5835078 7219851 2 2 -1083342 -301411 -1763855 379087 -274756 1011270 -1504789 2241317 1137676 -2522432 5613288 -6998051 2 1 202069 1182692 -1306200 2690968 -1136735 400225 -3412233 2675710 -6378504 3724767 1606502 1047286 1 1 -5913455 8567197 -377640 -2276142 -10369770 8958332 9108314 -6454574 -1146632 -1507155 0 1 2843369 -5497103 353877 2299917 5452808 -4041368 5315842 3928862 -1523619 10768255 2 3 -3772105 -5472595 -5099335 -4145302 -4855973 -4388724 642310 -9886951 -1 0 3550311 5694384 7829140 1415101 
0 -1 0 1 0 0 0 0 -1 -1 -1 0 0 0 -1 0 1 0 0 0 0 0 -1 0 0 7517499 -7261848 850648 -369979 -7364266 7619933 2729057 -2248374 14 11 0 0 5490470 -5971136 215012 -470660 -6236421 5755736 3520391 -3776058 -15 -13 -6081444 5825796 -3378071 2897408 8128412 -8384081 253983 -734662 -11 -14 -1 0 -4593810 5074474 -4263003 4518651 6713545 -6232865 1257205 -1001540 11 13 -2320670 884617 -2208696 3644780 23 23 2973968 -273939 4012286 -6712295 0 1 419917 2280093 -3731323 1031294 -28 -20 1545202 -2981285 -1727317 3163371 2972856 -4408940 -21 -21 -1720468 -979569 -3852659 6552659 1 0 -2947332 247335 4208445 -1508409 17 26 462404 973683 -1851539 -5759224 -62 -80 -3673677 7721561 -1802554 9413222 4518650 -470662 3690673 3920089 0 -1 82 62 -7916718 306051 -8894320 4846436 2011167 5599587 82 63 -1103924 -2943962 3056067 -10666726 -4263000 215012 -4587332 -3023426 0 0 -62 -84 4933683 2676981 10901923 -6854035 2428097 -3192245 2988590 -3752748 -6873186 5436480 -2889908 1453183 -84 62 0 1 2543506 -1106797 3219153 -1782432 2349499 -1585356 -980986 1745145 7032814 -5596096 3786551 -2349829 -64 82 0 0 439536 -1876246 -1965648 528921 5568300 3414285 10064125 -5286528 -1001542 -3776058 23 -22 3135161 5847417 -4396227 -4586360 0 -1 1417898 -10400472 -5408670 -3573897 -8056526 3278925 1257207 3520391 20 -23 -607690 -8374901 3919094 5063480 1 1 -164386 9146975 3332816 441767 -3083612 6858192 10 -14 973685 -2981286 -6854030 4846432 -251811 -3522771 4886658 -8661239 0 1 -2436172 -1338413 5611093 -9385676 15 -11 462402 1545201 10901919 -8894319 -225308 3999889 -1903618 5678206 -1 -1 -1 -1 5074475 -4593811 -6232866 6713544 5825794 -6081443 2897406 -3378067 -8384076 8128411 -734668 253983 -11 -11 -1 0 -5971139 5490473 5755739 -6236420 -7261850 7517496 -369983 850649 7619931 -7364263 -2248378 2729057 11 11 6552653 -3852658 0 0 247337 -2947336 -1508408 4208448 3163371 -1727318 -4408940 2972857 -16 -27 -979570 -1720466 -6712294 4012285 0 -1 2280096 419912 1031296 -3731323 884619 -2320671 3644783 -2208695 28 17 -273944 2973969 -3023424 -4587332 0 1 2676983 4933678 5599587 2011164 63 84 -2943959 -1103929 -10666724 3056071 3920083 3690667 0 0 306060 -7916718 -5759219 -1851535 -82 -61 7721559 -3673673 9413223 -1802558 -5596094 7032810 -2349829 3786553 0 0 -1876246 439533 528924 -1965648 -1585355 2349500 1745149 -980989 5436477 -6873182 1453184 -2889909 0 0 -1106793 2543504 -1782431 3219153 -3192241 2428096 -3752748 2988590 -8374903 -607685 5063479 3919094 0 -2 9146970 -164382 -3573902 -5408672 3278923 -8056525 5847413 3135160 -4586359 -4396222 1 1 -10400474 1417896 3414285 5568301 -5286524 10064129 3999892 -225305 5678201 -1903624 0 1 -1338410 -2436171 -9385677 5611088 -3522771 -251811 -8661244 4886662 -2 -1 441767 3332815 6858193 -3083621 
3 2 2 2 2 3 3 2 2 3 2 2 2 3 2 2 3 3 3 2 2 3 2 2 2 -467173 -467175 3306749 3306748 -290855 -290868 2804617 2804620 2 6 2 6 -1168955 -1168954 186871 186870 -4942401 -4942409 571163 571164 -7 -1 -467170 -467170 3306754 3306754 -290866 -290857 2804620 2804621 -4 0 6 2 -1168962 -1168958 186864 186868 -4942410 -4942403 571161 571165 0 5 280298 280312 758027 758028 -1 -1 -10050749 -10050745 -6280598 -6280599 2 0 7705783 7705791 8625568 8625566 2 1 -571165 -571157 280312 280301 758030 758035 6 8 -10050740 -10050746 -6280598 -6280597 0 1 7705787 7705781 8625564 8625563 -6 -7 -571162 -571168 -326945 -326946 -1 3 -758032 -758027 7840847 7840841 186870 186868 -3236031 -3236028 1 2 3 6 -4277869 -4277867 290869 290855 -326944 -326943 0 6 -758024 -758035 7840839 7840847 186863 186873 -3236024 -3236034 2 1 1 3 -4277868 -4277873 290857 290864 -280309 -280304 -186872 -186860 304307 304302 3462102 3462102 0 3 2 3 4051799 4051803 -7818198 -7818196 -280306 -280305 -186866 -186874 304300 304309 3462099 3462099 -6 -3 2 2 4051803 4051799 -7818191 -7818197 6303239 6303243 467170 467169 571168 571168 -4 3 -7809801 -7809798 -8521554 -8521549 1 3 10028110 10028112 6303244 6303246 467175 467169 571164 571166 -6 3 -7809791 -7809796 -8521554 -8521560 2 1 10028106 10028106 942893 942895 -3202733 -3202741 5 -1 -571170 -571158 290868 290858 4838391 4838397 -2578542 -2578542 1 2 942898 942892 -3202742 -3202736 -1 -7 -571163 -571165 290860 290869 4838396 4838391 -2578540 -2578538 2 2 0 -4 -1168965 -1168967 -4942401 -4942410 -467166 -467168 3306757 3306757 -290858 -290866 2804614 2804612 3 -1 -4 1 -1168959 -1168960 -4942405 -4942400 -467174 -467167 3306750 3306750 -290868 -290857 2804612 2804610 10 3 -6280600 -6280602 1 3 7705775 7705783 8625562 8625563 280298 280310 758037 758034 8 8 -10050742 -10050738 -6280604 -6280602 2 0 7705782 7705775 8625568 8625568 280307 280296 758032 758032 -1 0 -10050745 -10050745 -3236034 -3236025 1 3 -4277871 -4277865 -326940 -326940 5 1 -758038 -758028 7840852 7840843 -3236024 -3236029 3 0 -4277870 -4277870 -326941 -326941 3 -1 -758032 -758033 7840842 7840850 304310 304300 3462097 3462099 2 0 4051799 4051802 -7818204 -7818198 -280303 -280303 -186874 -186865 304301 304307 3462099 3462101 1 2 4051805 4051799 -7818200 -7818205 -280300 -280306 -186860 -186874 -7809793 -7809789 -8521556 -8521549 2 0 10028102 10028100 6303251 6303247 467173 467175 -7809794 -7809798 -8521547 -8521547 0 2 10028107 10028107 6303244 6303242 467169 467172 4838390 4838393 -2578544 -2578546 0 0 942891 942893 -3202740 -3202748 4838393 4838389 -2578547 -2578548 -1 1 942892 942891 -3202744 -3203133 
-1 -1 -1 0 -1 0 -1 -2 -1 0 0 -1 -1 0 0 0 0 -1 -1 -1 -1 -1 -1 -1 -1 -438354 -438353 7492852 7492852 247332 247345 -5952874 -5952867 -2 -5 0 -1 -9997771 -9997769 766791 766793 8457793 8457796 -575782 -575777 2 0 -438353 -438353 7492854 7492852 247343 247334 -5952866 -5952871 -4 -5 -2 0 -9997771 -9997776 766792 766790 8457796 8457793 -575774 -575784 2 2 -328441 -328436 191013 191017 4 -2 -846265 -846258 3007758 3007759 -1 0 2840337 2840339 -5001836 -5001834 2 -4 575774 575782 -328437 -328443 191012 191014 0 -7 -846259 -846266 3007757 3007757 1 0 2840341 2840337 -5001833 -5001834 7 0 575784 575774 4734510 4734511 1 4 -191011 -191013 3435675 3435676 766795 766796 -8077690 -8077687 0 -2 -2 -4 -92496 -92495 -247336 -247337 4734508 4734508 2 4 -191010 -191014 3435678 3435675 766797 766795 -8077688 -8077690 -2 0 -4 -2 -92494 -92494 -247338 -247337 328445 328440 -766789 -766793 -4513707 -4513699 8047766 8047767 2 -1 0 2 122408 122411 -3656474 -3656476 328444 328441 -766795 -766792 -4513706 -4513710 8047761 8047759 -2 -4 2 0 122414 122414 -3656468 -3656468 -3228563 -3228556 438352 438352 -575781 -575776 -2 -4 -2953433 -2953430 5114930 5114933 -1 -2 1067058 1067057 -3228561 -3228566 438352 438354 -575774 -575780 5 2 -2953435 -2953432 5114940 5114938 -2 -1 1067058 1067057 10027690 10027700 -7379759 -7379758 4 2 575774 575782 -247335 -247340 -8570882 -8570886 5922948 5922948 -1 -2 10027697 10027690 -7379758 -7379759 4 2 575784 575776 -247338 -247336 -8570885 -8570883 5922950 5922946 -2 0 -1 2 -9997775 -9997773 8457784 8457785 -438352 -438347 7492857 7492857 247338 247341 -5952877 -5952874 -4 -2 1 -1 -9997772 -9997773 8457793 8457782 -438349 -438353 7492854 7492852 247343 247336 -5952872 -5952878 -2 -1 3007762 3007765 1 2 2840336 2840338 -5001836 -5001836 -328443 -328440 191014 191013 -4 1 -846263 -846257 3007765 3007761 1 0 2840338 2840336 -5001837 -5001840 -328440 -328440 191018 191012 -1 5 -846254 -846260 -8077686 -8077684 -1 0 -92496 -92499 4734504 4734503 -1 0 -191016 -191015 3435675 3435675 -8077688 -8077690 0 -1 -92493 -92495 4734505 4734506 2 2 -191016 -191014 3435673 3435673 -4513712 -4513709 8047765 8047765 -1 -5 122416 122420 -3656472 -3656475 328434 328441 -766792 -766796 -4513706 -4513709 8047770 8047767 -4 -1 122416 122415 -3656478 -3656478 328440 328441 -766794 -766789 -2953434 -2953432 5114933 5114938 1 4 1067062 1067065 -3228563 -3228558 438349 438352 -2953435 -2953435 5114934 5114935 4 2 1067065 1067062 -3228553 -3228559 438351 438347 -8570885 -8570886 5922949 5922952 1 1 10027684 10027690 -7379751 -7379753 -8570889 -8570887 5922949 5922952 2 1 10027691 10027686 -7379750 -7379758 
0 0 0 0 1 0 -1 0 0 1 0 0 1 1 0 1 1 0 0 0 0 0 0 0 0 498187 498182 -5887532 -5887532 -716113 -716107 7644474 7644472 -1 -1 1 0 647006 647004 188947 188947 -2403941 -2403939 28982 28982 3 3 498185 498189 -5887530 -5887529 -716107 -716112 7644475 7644472 -4 -3 0 2 647002 647002 188943 188947 -2403939 -2403941 28983 28978 6 6 -687133 -687125 217929 217927 -3 -3 82718 82716 7297121 7297116 1 3 -5856099 -5856096 -1523730 -1523730 5 3 -28980 -28984 -687126 -687131 217927 217927 -4 -4 82715 82715 7297119 7297121 3 2 -5856095 -5856098 -1523731 -1523729 5 3 -28984 -28980 8900452 8900452 -1 -3 -217922 -217922 5334592 5334595 188943 188948 -5100942 -5100936 1 -1 2 0 -9134098 -9134098 716109 716111 8900456 8900457 2 0 -217922 -217922 5334593 5334589 188944 188945 -5100940 -5100941 -1 1 -1 -3 -9134099 -9134098 716111 716108 687132 687131 -188942 -188943 -9015229 -9015224 4998782 4998783 -1 2 1 1 9236255 9236258 -5219811 -5219810 687132 687131 -188942 -188941 -9015228 -9015229 4998785 4998784 1 5 1 0 9236256 9236256 -5219811 -5219810 -7182341 -7182341 -498187 -498183 28981 28980 6 3 5659053 5659054 1720784 1720786 1 3 -197490 -197492 -7182345 -7182344 -498184 -498187 28981 28980 6 5 5659052 5659050 1720791 1720788 2 1 -197490 -197488 -544845 -544846 6084586 6084586 6 3 -28976 -28979 716113 716114 2206895 2206892 -7746631 -7746632 1 0 -544848 -544847 6084587 6084582 6 3 -28978 -28979 716115 716112 2206894 2206896 -7746630 -7746629 -1 0 1 3 647003 647000 -2403943 -2403939 498193 498183 -5887531 -5887530 -716108 -716106 7644472 7644472 -4 -4 2 0 647002 647006 -2403938 -2403942 498183 498191 -5887534 -5887532 -716105 -716110 7644472 7644471 0 -1 7297121 7297118 0 -1 -5856102 -5856100 -1523732 -1523730 -687129 -687125 217926 217927 -4 -1 82715 82714 7297119 7297121 -1 0 -5856097 -5856100 -1523733 -1523734 -687123 -687130 217926 217928 -1 1 82716 82715 -5100946 -5100943 0 -1 -9134102 -9134101 8900451 8900451 3 5 -217924 -217925 5334588 5334587 -5100939 -5100942 0 0 -9134102 -9134104 8900451 8900452 -1 2 -217922 -217924 5334586 5334584 -9015231 -9015228 4998786 4998785 0 -1 9236256 9236261 -5219814 -5219815 687128 687131 -188940 -188943 -9015228 -9015230 4998786 4998787 -1 0 9236255 9236256 -5219816 -5219811 687130 687130 -188944 -188940 5659052 5659053 1720786 1720786 2 1 -197490 -197490 -7182341 -7182341 -498185 -498187 5659052 5659054 1720786 1720784 0 2 -197493 -197490 -7182339 -7182341 -498186 -498184 2206894 2206895 -7746632 -7746632 2 3 -544847 -544847 6084590 6084591 2206895 2206896 -7746632 -7746629 3 2 -544848 -544848 6084591 6084192 
-1 -1068514 -1068515 272584 272585 795926 795926 795927 795927 272584 272584 -1068514 -1068514 -1068513 -1068513 272585 272585 795926 795926 795926 795926 272584 272584 -1068513 -1068513 1479438 1479439 -3318527 -3318529 506677 506667 -1083769 -1083769 2392829 2392829 -1134218 -4265147 -1083764 -1083765 506666 506665 -3318529 -3318533 1479435 1479437 -4810787 -4810783 1479439 1479436 -3318530 -3318529 506666 506675 -1083769 -1083769 2392829 2392829 -4265147 -1134217 -1083764 -1083767 506666 506666 -3318531 -3318527 1479437 1479437 -4810786 -4810783 -1986108 -1986108 -1986107 -1986111 13140077 13140080 4542276 4542273 4542275 4542274 289347 1088068 -3419216 -3419216 -3419220 -3419221 -12523243 -12523240 1479440 1479438 -1986106 -1986105 -1986108 -1986106 13140078 13140082 4542275 4542276 4542275 4542272 1088069 289346 -3419217 -3419216 -3419222 -3419218 -12523245 -12523242 1479439 1479442 4502979 4502978 10130415 10130414 -1986108 -1986106 4502987 4502984 506675 506672 -1223743 -1223744 844872 3177078 -8329296 -8329296 -1223737 -1223735 506670 506664 4502977 4502978 10130414 10130413 -1986109 -1986108 4502983 4502985 506674 506677 -1223745 -1223740 3177078 844872 -8329294 -8329294 -1223737 -1223736 506667 506672 -1986104 -1986105 506669 506670 4502984 4502978 -1223741 -1223742 -8329294 -8329298 844871 3177079 -1223739 -1223742 4502980 4502981 -1986107 -1986102 506669 506671 4502979 4502983 -1223741 -1223740 -8329293 -8329296 3177078 844871 -1223742 -1223741 4502979 4502980 4542265 4542265 1479438 1479436 1479438 1479437 -12523238 -12523238 -3419212 -3419211 -3419206 -3419209 289347 1088068 4542270 4542270 4542265 4542267 1479435 1479437 1479435 1479436 -12523242 -12523242 -3419207 -3419206 -3419214 -3419213 1088068 289348 4542269 4542272 -1083763 -1083765 -3318533 -3318535 -4810782 -4810783 1479438 1479437 506670 506672 -3318534 -3318535 -1083771 -1083771 -1134220 -4265152 -1083764 -1083763 -3318535 -3318534 -4810783 -4810784 1479436 1479436 506674 506669 -3318535 -3318535 -1083772 -1083769 -4265151 -1134220 -1134220 -4265152 -1083769 -1083771 -3318530 -3318533 1479437 1479438 -3318538 -3318541 506669 506666 -1083766 -1083767 2392830 2392827 -4265152 -1134221 -1083770 -1083774 -3318535 -3318530 1479440 1479437 -3318539 -3318538 506666 506670 -1083764 -1083765 2392830 2392827 4542275 4542276 289347 1088071 -3419216 -3419218 -3419212 -3419212 -1986104 -1986106 -1986102 -1986105 13140078 13140077 4542269 4542271 4542273 4542272 1088071 289347 -3419217 -3419214 -3419213 -3419211 -1986108 -1986104 -1986105 -1986102 13140078 13140077 4542272 4542272 -1223737 -1223737 844872 3177079 -1223746 -1223743 4502989 4502988 10130409 10130409 -1986108 -1986107 4502981 4502980 -1223739 -1223737 3177079 844871 -1223747 -1223743 4502988 4502990 10130413 10130413 -1986105 -1986104 4502981 4502981 4502982 4502979 -1223737 -1223739 844872 3177080 -1223734 -1223737 4502984 4502983 -1986106 -1986111 506673 506671 4502980 4502982 -1223737 -1223736 3177080 844872 -1223737 -1223737 4502982 4502984 -1986108 -1986109 506672 506671 -3419212 -3419213 -3419211 -3419213 289348 1088070 4542269 4542266 4542275 4542276 1479438 1479433 -3419209 -3419210 -3419213 -3419211 1088070 289348 4542269 4542271 4542270 4542270 1479432 1479437 -3318531 -3318531 -1083767 -1083771 -1134218 -4265147 -1083773 -1083771 -3318522 -3318526 -3318530 -3318531 -1083768 -1083770 -4265148 -1134218 -1083774 -1083773 -3318525 -3318525 
0 302152 302152 -1076435 -1076436 774283 774283 774284 774284 -1076436 -1076436 302151 302151 302152 302152 -1076436 -1076437 774284 774283 774283 774284 -1076435 -1076435 302152 302151 1439206 1439205 -3329011 -3329013 -2000827 -2000829 4573884 4573884 13079094 13079098 320731 1206094 4573888 4573885 -2000833 -2000830 -3329013 -3329010 1439205 1439201 -12395353 -12395349 1439205 1439210 -3329009 -3329009 -2000829 -2000830 4573882 4573883 13079089 13079093 1206094 320732 4573883 4573886 -2000833 -2000834 -3329011 -3329011 1439202 1439207 -12395348 -12395345 561626 561633 561627 561625 2031416 2031416 -1209426 -1209425 -1209426 -1209427 -1142629 -4296776 -3225516 -3225515 -3225510 -3225513 -4467299 -4467299 1439201 1439210 561630 561628 561624 561629 2031414 2031415 -1209424 -1209430 -1209426 -1209427 -4296775 -1142630 -3225514 -3225518 -3225508 -3225510 -4467298 -4467297 1439209 1439203 -1348367 -1348368 -8611801 -8611796 561623 561628 -1348373 -1348374 -2000832 -2000828 4538435 4538436 821896 3090682 10363937 10363943 4538435 4538439 -2000832 -2000831 -1348365 -1348365 -8611796 -8611791 561627 561626 -1348370 -1348369 -2000833 -2000832 4538436 4538434 3090682 821897 10363930 10363937 4538434 4538433 -2000834 -2000836 561630 561626 -2000833 -2000832 -1348376 -1348376 4538439 4538441 10363932 10363939 821896 3090681 4538440 4538438 -1348371 -1348374 561627 561629 -2000838 -2000833 -1348374 -1348374 4538436 4538437 10363927 10363935 3090681 821896 4538439 4538438 -1348370 -1348370 -1209441 -1209440 1439201 1439207 1439208 1439205 -4467294 -4467295 -3225509 -3225510 -3225513 -3225516 -1142628 -4296772 -1209426 -1209424 -1209442 -1209440 1439206 1439200 1439209 1439208 -4467293 -4467295 -3225504 -3225510 -3225516 -3225518 -4296771 -1142628 -1209423 -1209427 4573887 4573888 -3329007 -3329006 -12395343 -12395349 1439201 1439208 -2000837 -2000831 -3329006 -3329006 4573879 4573881 320736 1206091 4573889 4573885 -3329010 -3329009 -12395348 -12395354 1439206 1439199 -2000833 -2000830 -3329007 -3329005 4573885 4573880 1206092 320735 320732 1206087 4573873 4573872 -3329001 -3329000 1439209 1439202 -3329008 -3329006 -2000838 -2000830 4573879 4573879 13079093 13079089 1206088 320732 4573874 4573876 -3329003 -3329001 1439202 1439206 -3329008 -3329008 -2000832 -2000833 4573879 4573880 13079098 13079093 -1209422 -1209424 -1142628 -4296770 -3225515 -3225510 -3225515 -3225516 561623 561627 561632 561624 2031412 2031412 -1209434 -1209429 -1209424 -1209421 -4296770 -1142628 -3225515 -3225515 -3225516 -3225514 561630 561621 561630 561631 2031414 2031414 -1209430 -1209433 4538430 4538431 821896 3090683 4538435 4538438 -1348365 -1348363 -8611790 -8611797 561628 561634 -1348367 -1348365 4538436 4538431 3090684 821897 4538439 4538439 -1348366 -1348367 -8611799 -8611807 561627 561624 -1348365 -1348368 -1348374 -1348373 4538443 4538444 821896 3090682 4538439 4538436 -1348373 -1348372 561631 561628 -2000834 -2000836 -1348371 -1348374 4538445 4538445 3090683 821896 4538440 4538438 -1348377 -1348375 561626 561631 -2000831 -2000831 -3225514 -3225512 -3225502 -3225502 -1142629 -4296773 -1209435 -1209433 -1209424 -1209426 1439200 1439211 -3225509 -3225512 -3225506 -3225505 -4296773 -1142630 -1209433 -1209437 -1209425 -1209425 1439210 1439202 -3329012 -3329013 4573885 4573887 320730 1206089 4573879 4573882 -3329013 -3329007 -3329013 -3329012 4573885 4573879 1206091 320731 4573884 4573879 -3329008 -3329022 
1 -536531 -536531 -130298 -130299 -83235 -83234 666831 666831 -453296 -453297 -213534 -213536 536534 536533 130301 130299 83236 83237 -666833 -666833 453298 453297 213536 213534 -172328 -172333 3934912 3934915 33673 33671 1161225 1161224 1535084 1535084 2118274 3083733 8551880 8551879 -117151 -117147 -3455738 -3455740 -21512 -21510 661048 661048 -172333 -172329 3934914 3934913 33670 33673 1161225 1161224 1535086 1535085 3083732 2118273 8551880 8551881 -117150 -117147 -3455740 -3455739 -21513 -21510 661047 661047 -55183 -55183 138659 138659 1194382 1194383 769879 769879 10268733 10268733 514432 748898 467744 467742 -9031114 -9031116 -661042 -661045 21511 21512 -55187 -55183 138657 138658 1194380 1194381 769880 769881 10268732 10268734 748898 514433 467744 467744 -9031115 -9031114 -661042 -661044 21509 21511 -8858906 -8858905 -1194387 -1194388 -138657 -138661 -4768462 -4768462 117150 117151 5559067 5559066 328622 478399 1535087 1535087 9649501 9649499 33674 33672 -8858902 -8858904 -1194387 -1194387 -138659 -138657 -4768463 -4768464 117151 117147 5559065 5559064 478399 328621 1535086 1535086 9649499 9649498 33672 33676 55186 55186 117147 117146 -221815 -221817 -6111943 -6111944 -1535090 -1535083 -2632704 -3832627 -2021507 -2021507 -4312252 -4312251 55185 55187 117145 117147 -221817 -221815 -6111943 -6111941 -1535088 -1535081 -3832630 -2632706 -2021508 -2021508 -4312252 -4312253 -1188022 -1188023 -172340 -172334 21512 21510 661051 661050 5493563 5493561 -4005300 -4005298 1789651 2605332 8310839 8310837 -1188023 -1188023 -172334 -172340 21509 21509 661051 661050 5493562 5493562 -4005298 -4005298 2605331 1789651 8310837 8310839 3119121 3119120 -1090900 -1090901 -661041 -661041 -21511 -21512 -33673 -33677 -8481564 -8481562 10509781 10509781 843054 1227294 3119122 3119125 -1090900 -1090901 -661043 -661043 -21513 -21512 -33678 -33673 -8481562 -8481563 10509780 10509777 1227296 843055 -2118273 -3083729 -8551886 -8551887 3455751 3455751 172332 172327 -3934911 -3934906 -33672 -33674 -1161228 -1161231 -1535089 -1535090 -3083729 -2118273 -8551886 -8551884 3455750 3455751 172329 172332 -3934909 -3934907 -33674 -33673 -1161230 -1161230 -1535088 -1535089 -10268733 -10268735 -514433 -748897 -467744 -467745 9031111 9031109 55187 55185 -138655 -138660 -1194389 -1194389 -769875 -769876 -10268734 -10268731 -748897 -514433 -467747 -467747 9031111 9031114 55187 55186 -138660 -138655 -1194390 -1194390 -769876 -769874 -5559064 -5559065 -328623 -478399 -9649497 -9649497 8858898 8858900 1194388 1194388 138662 138664 4768463 4768461 -5559064 -5559062 -478400 -328623 -9649498 -9649496 8858900 8858898 1194381 1194381 138660 138661 4768458 4768458 221811 221808 6111949 6111947 2632705 3832626 2021506 2021507 4312248 4312248 -55188 -55188 -117149 -117147 221807 221810 6111946 6111948 3832626 2632706 2021507 2021509 4312251 4312249 -55188 -55188 -117145 -117151 -5493559 -5493560 4005304 4005303 -1789651 -2605331 -8310838 -8310837 1188022 1188021 172335 172334 -5493561 -5493560 4005305 4005306 -2605329 -1789650 -8310835 -8310839 1188020 1188020 172333 172335 8481562 8481563 -10509783 -10509784 -843053 -1227295 -3119120 -3119122 1090904 1090903 8481565 8481565 -10509784 -10509783 -1227294 -843053 -3119122 -3119120 1090901 1090903 
0 -201252 -201252 223779 223779 -685143 -685142 -22526 -22526 483891 483889 -461361 -461363 201252 201254 -223779 -223780 685144 685141 22526 22526 -483888 -483888 461362 461362 5826 5820 -8512878 -8512877 -57832 -57830 10424439 10424439 1356105 1356107 794564 1156709 1462527 1462525 125052 125052 449035 449034 -177065 -177064 -532338 -532337 5821 5824 -8512880 -8512879 -57830 -57830 10424440 10424438 1356106 1356108 1156709 794563 1462525 1462525 125051 125056 449036 449035 -177062 -177065 -532337 -532337 -119232 -119231 52010 52007 -1448313 -1448313 -10489673 -10489673 -2098301 -2098304 -883498 -1286174 8364154 8364152 -27219 -27222 532342 532339 177065 177065 -119232 -119234 52008 52008 -1448314 -1448313 -10489672 -10489672 -2098302 -2098303 -1286176 -883498 8364154 8364153 -27219 -27219 532342 532341 177064 177065 5144378 5144377 1448315 1448315 -52010 -52012 1850345 1850344 -125052 -125052 4657334 4657332 2704998 3937869 1356108 1356108 1363297 1363297 -57834 -57832 5144377 5144378 1448316 1448315 -52013 -52008 1850343 1850344 -125052 -125051 4657330 4657331 3937869 2704997 1356109 1356108 1363298 1363300 -57832 -57832 119234 119232 -125052 -125052 5866904 5866903 -5652942 -5652944 -1356113 -1356113 88935 129466 -8946974 -8946973 9160933 9160934 119232 119234 -125055 -125050 5866902 5866903 -5652945 -5652942 -1356112 -1356112 129467 88935 -8946975 -8946972 9160934 9160935 -8912984 -8912982 5823 5822 177065 177064 -532337 -532338 4316867 4316864 -4074515 -4074519 -1910435 -2781163 -521603 -521604 -8912981 -8912983 5821 5824 177063 177065 -532339 -532340 4316867 4316868 -4074518 -4074516 -2781161 -1910434 -521606 -521603 8847743 8847744 -4465587 -4465587 532345 532342 -177067 -177068 57834 57834 4496335 4496334 -114175 -114177 1821499 2651693 8847747 8847746 -4465586 -4465587 532344 532341 -177068 -177068 57832 57832 4496333 4496333 -114178 -114178 2651693 1821497 -794565 -1156709 -1462523 -1462524 -449038 -449039 -5822 -5823 8512881 8512880 57830 57832 -10424441 -10424441 -1356113 -1356113 -1156707 -794565 -1462526 -1462524 -449040 -449036 -5821 -5821 8512878 8512879 57832 57832 -10424439 -10424440 -1356111 -1356112 2098304 2098303 883500 1286177 -8364154 -8364156 27220 27217 119235 119231 -52010 -52014 1448311 1448312 10489679 10489680 2098302 2098304 1286178 883500 -8364154 -8364156 27219 27220 119230 119234 -52015 -52008 1448310 1448312 10489681 10489681 -4657328 -4657328 -2704998 -3937870 -1363296 -1363297 -5144382 -5144383 -1448311 -1448311 52010 52008 -1850352 -1850352 -4657330 -4657328 -3937869 -2704998 -1363297 -1363294 -5144383 -5144384 -1448312 -1448312 52012 52013 -1850351 -1850352 -5866901 -5866900 5652938 5652936 -88934 -129468 8946972 8946971 -9160927 -9160927 -119232 -119234 125052 125052 -5866902 -5866901 5652935 5652939 -129466 -88935 8946971 8946970 -9160926 -9160926 -119232 -119230 125055 125052 -4316863 -4316863 4074515 4074514 1910434 2781164 521603 521601 8912986 8912985 -5821 -5823 -4316865 -4316862 4074515 4074516 2781164 1910435 521602 521601 8912986 8912986 -5823 -5822 -4496329 -4496329 114174 114170 -1821497 -2651695 -8847752 -8847753 4465595 4465592 -4496328 -4496326 114173 114172 -2651695 -1821497 -8847754 -8847754 4465593 4465591 
-1 418790 418789 -660834 -660835 165551 165552 242043 242043 253239 253239 -495281 -495280 -418794 -418793 660833 660833 -165553 -165553 -242042 -242042 -253237 -253237 495281 495280 -62552 -62552 -4762383 -4762384 170785 170786 784584 784586 156542 156542 -1653420 -2407013 5946370 5946371 65448 65448 -9924169 -9924172 42785 42787 -1870737 -1870739 -62552 -62552 -4762384 -4762382 170784 170786 784585 784586 156542 156542 -2407014 -1653422 5946370 5946370 65448 65448 -9924171 -9924170 42786 42786 -1870738 -1870738 -127997 -127997 -108230 -108230 834189 834187 -83643 -83643 885016 885016 2609026 3798158 6360436 6360436 5391770 5391770 1870735 1870737 -42784 -42782 -127997 -127998 -108230 -108230 834187 834186 -83646 -83645 885016 885016 3798158 2609026 6360436 6360434 5391772 5391772 1870738 1870739 -42782 -42781 2385011 2385010 -834176 -834178 108236 108232 -9190811 -9190812 -65442 -65442 7618341 7618341 -653616 -951516 156541 156538 -3957476 -3957476 170784 170783 2385009 2385011 -834177 -834180 108232 108236 -9190812 -9190811 -65442 -65442 7618341 7618340 -951517 -653616 156542 156539 -3957474 -3957476 170783 170785 127999 127998 -65442 -65444 -8727159 -8727158 6428178 6428178 -156548 -156548 -955601 -1391143 -5147640 -5147641 2848662 2848659 127998 128001 -65444 -65442 -8727161 -8727158 6428176 6428176 -156548 -156548 -1391141 -955600 -5147637 -5147639 2848659 2848661 5457140 5457142 -62547 -62548 -42785 -42784 -1870740 -1870742 -7862476 -7862476 -8831131 -8831130 -999807 -1455496 6425803 6425803 5457144 5457142 -62550 -62548 -42783 -42787 -1870740 -1870741 -7862477 -7862475 -8831131 -8831131 -1455495 -999806 6425803 6425803 -4756203 -4756202 9460519 9460519 1870741 1870740 42787 42785 -170778 -170779 4298738 4298737 405578 405580 1955409 2846640 -4756203 -4756204 9460519 9460519 1870744 1870742 42785 42786 -170778 -170779 4298738 4298738 405578 405578 2846638 1955408 1653424 2407012 -5946375 -5946374 9924177 9924175 62554 62557 4762390 4762390 -170782 -170785 -784588 -784586 -156545 -156545 2407010 1653424 -5946374 -5946373 9924176 9924176 62552 62554 4762388 4762390 -170786 -170784 -784586 -784587 -156542 -156542 -885009 -885008 -2609023 -3798154 -6360435 -6360437 -5391776 -5391778 127996 127999 108232 108231 -834179 -834181 83656 83655 -885006 -885008 -3798154 -2609024 -6360437 -6360437 -5391777 -5391779 128000 127996 108232 108232 -834177 -834178 83655 83654 -7618339 -7618341 653617 951519 3957474 3957474 -2385006 -2385004 834188 834189 -108230 -108229 9190812 9190811 -7618341 -7618342 951518 653617 3957477 3957476 -2385004 -2385003 834188 834189 -108229 -108230 9190812 9190811 8727158 8727157 -6428173 -6428173 955603 1391142 5147645 5147644 -2848655 -2848655 -127997 -127998 65450 65447 8727158 8727159 -6428174 -6428174 1391144 955603 5147645 5147644 -2848656 -2848654 -127994 -127998 65444 65451 7862475 7862475 8831135 8831135 999807 1455497 -6425801 -6425800 -5457139 -5457138 62554 62554 7862475 7862475 8831135 8831136 1455498 999807 -6425800 -6425799 -5457140 -5457139 62556 62554 -4298738 -4298740 -405579 -405580 -1955409 -2846641 4756204 4756202 -9460517 -9460518 -4298739 -4298738 -405581 -405580 -2846639 -1955409 4756204 4756203 -9460520 -9460915 
-1 0 0 1 0 1 1 1 1 0 1 1 0 -1 -1 -1 -1 0 0 0 0 -1 -1 1 1 1 3 -6375310 -6375308 3 2 6375306 6375306 6 5 1 1 -6375297 -6375298 0 -1 6375305 6375306 2 1 -4 -4 3 2 -6375310 -6375310 2 2 6375306 6375306 5 5 2 1 -6375297 -6375299 -1 -1 6375306 6375306 2 3 -4 -4 5 5 3 3 2 3 -6375305 -6375304 6375307 6375306 0 -1 6375305 6375302 -6375308 -6375308 -3 -1 3 3 3 3 3 3 2 2 -6375304 -6375305 6375307 6375306 -1 0 6375306 6375306 -6375310 -6375308 -1 0 3 3 -6375305 -6375305 0 0 3 3 6375307 6375307 -1 2 -6375304 -6375303 3 3 3 3 6375309 6375310 0 0 -6375304 -6375305 -1 0 5 3 6375306 6375307 2 -1 -6375304 -6375303 3 2 5 3 6375309 6375309 1 -1 5 3 2 2 -6375305 -6375305 6375307 6375306 3 3 1 1 -6375308 -6375308 6375307 6375309 5 6 2 0 -6375305 -6375305 6375306 6375306 5 3 0 1 -6375308 -6375307 6375310 6375309 6375302 6375301 3 3 1 0 0 0 -6375308 -6375308 6375302 6375301 0 -1 -6375303 -6375303 6375302 6375302 3 2 0 1 -1 0 -6375308 -6375308 6375302 6375302 -1 0 -6375303 -6375304 -6375302 -6375302 6375301 6375301 -3 -3 2 3 3 3 -6375302 -6375302 6375306 6375307 0 0 -6375300 -6375300 6375302 6375302 -3 -4 1 1 2 3 -6375302 -6375303 6375307 6375306 1 2 1 -1 6375304 6375304 -6375304 -6375305 2 1 6375309 6375309 -1 -3 -6375302 -6375300 5 3 0 2 6375302 6375302 -6375305 -6375305 2 1 6375307 6375309 -1 -1 -6375300 -6375300 5 3 -6375302 -6375300 1 1 -6375308 -6375308 6375304 6375304 -1 -3 1 -1 1 1 6375307 6375309 -6375302 -6375300 0 -1 -6375307 -6375307 6375302 6375304 -1 0 0 1 2 2 6375309 6375307 6375310 6375310 0 1 -6375303 -6375303 6375305 6375305 -1 -3 1 1 -6375305 -6375305 6375310 6375310 2 1 -6375303 -6375303 6375307 6375305 -3 -4 0 0 -6375307 -6375307 6375306 6375306 -6375300 -6375302 1 3 6375315 6375315 -6375305 -6375307 -1 -3 3 3 6375307 6375306 -6375300 -6375302 3 1 6375314 6375314 -6375308 -6375307 -4 -1 2 3 6375305 6375306 -6375302 -6375302 1 0 6375306 6375306 -6375300 -6375300 1 2 6375306 6375305 -6375303 -6375302 -1 0 6375305 6375302 -6375299 -6375299 2 1 6375300 6375300 -6375302 -6375302 0 2 6375305 6375306 -6375303 -6375302 6375301 6375301 -6375302 -6375302 2 -1 6375306 6375306 -6375302 -6375710 
-1 -1 -1 -1 -1 0 0 -1 0 0 0 -1 -1 -1 -1 1 0 0 0 0 -1 0 0 0 0 4255844 4255848 -8654745 -8654745 -2371013 -2371014 5662252 5662253 -1 0 -1 -2 -5662254 -5662252 2371012 2371012 8654742 8654740 -4255847 -4255844 -1 0 4255847 4255845 -8654745 -8654745 -2371014 -2371013 5662253 5662253 -2 0 -2 -1 -5662253 -5662253 2371013 2371012 8654740 8654740 -4255844 -4255845 -1 -1 1884833 1884833 -1884831 -1884831 -2 -1 4751118 4751117 -4751116 -4751115 -1 1 -8515502 -8515503 8515507 8515508 -2 -2 -4255841 -4255843 1884831 1884833 -1884831 -1884831 -1 -1 4751118 4751119 -4751114 -4751116 1 -1 -8515503 -8515503 8515508 8515508 -2 -2 -4255843 -4255841 -2853253 -2853253 2 1 -1884831 -1884829 2853256 2853255 -2371013 -2371013 3903627 3903626 -2 -1 -4 -5 -3903627 -3903627 2371016 2371016 -2853253 -2853254 1 0 -1884829 -1884833 2853255 2853257 -2371013 -2371012 3903630 3903629 -1 -2 -2 -5 -3903627 -3903629 2371016 2371016 1884831 1884831 2371014 2371013 -2853257 -2853259 -3903622 -3903622 0 -2 0 2 3903629 3903628 2853257 2853257 1884831 1884831 2371015 2371014 -2853259 -2853258 -3903621 -3903621 1 -1 2 0 3903629 3903629 2853256 2853256 -4751114 -4751114 -4255845 -4255846 4255844 4255846 -2 -1 8515503 8515505 -8515504 -8515503 -1 0 4751115 4751117 -4751113 -4751113 -4255845 -4255845 4255844 4255843 -2 0 8515504 8515505 -8515506 -8515504 -1 -1 4751116 4751114 -5662252 -5662252 8654747 8654746 2 2 4255846 4255843 -2371013 -2371016 -8654743 -8654743 5662246 5662246 0 0 -5662253 -5662252 8654746 8654748 2 2 4255844 4255844 -2371014 -2371013 -8654743 -8654744 5662247 5662247 0 0 1 0 5662248 5662250 -8654740 -8654741 -4255847 -4255845 8654746 8654746 2371014 2371012 -5662254 -5662254 -1 -2 1 1 5662249 5662249 -8654742 -8654741 -4255845 -4255846 8654746 8654747 2371012 2371014 -5662254 -5662254 -2 -2 4751119 4751120 1 1 8515503 8515503 -8515514 -8515513 -1884831 -1884831 1884831 1884831 4 5 -4751114 -4751114 4751121 4751119 1 2 8515502 8515503 -8515513 -8515513 -1884833 -1884831 1884831 1884829 2 2 -4751115 -4751113 -3903628 -3903628 2 1 3903625 3903627 2853253 2853253 2 5 1884829 1884829 -2853256 -2853256 -3903629 -3903630 0 2 3903626 3903626 2853256 2853254 5 7 1884829 1884829 -2853257 -2853255 2853260 2853258 3903621 3903621 0 -1 -3903627 -3903627 -2853256 -2853256 -1884831 -1884831 -2371011 -2371010 2853260 2853259 3903620 3903620 0 1 -3903626 -3903626 -2853255 -2853255 -1884831 -1884829 -2371010 -2371014 -8515506 -8515506 8515502 8515502 2 2 -4751113 -4751113 4751119 4751118 4255847 4255846 -8515506 -8515509 8515503 8515503 2 1 -4751113 -4751114 4751118 4751119 4255845 4255847 8654743 8654743 -5662250 -5662249 -2 -1 5662251 5662250 -8654746 -8654746 8654742 8654742 -5662250 -5662250 -2 -2 5662250 5662251 -8654744 -8654751 
3 2 3 2 2 2 2 1 2 2 2 2 3 3 2 3 2 2 1 2 2 3 2 3 2 280697 280697 489303 489303 3545320 3545322 -6563759 -6563760 -3 -3 0 3 6563761 6563761 -3545317 -3545320 -489296 -489296 -280696 -280699 3 3 280698 280697 489303 489303 3545323 3545319 -6563760 -6563759 -4 -1 3 0 6563760 6563761 -3545320 -3545318 -489295 -489297 -280698 -280696 3 3 3826018 3826019 -3826019 -3826019 1 0 7250583 7250583 -7250580 -7250578 3 3 -1621777 -1621776 1621774 1621774 5 5 -280699 -280699 3826019 3826017 -3826019 -3826019 2 0 7250583 7250583 -7250578 -7250578 2 2 -1621775 -1621776 1621774 1621774 3 3 -280699 -280697 -8185532 -8185532 2 2 -3826019 -3826018 8185527 8185529 3545320 3545322 -7739879 -7739877 2 -1 2 2 7739872 7739874 -3545321 -3545321 -8185530 -8185530 2 2 -3826018 -3826019 8185529 8185527 3545322 3545320 -7739879 -7739879 -1 2 2 2 7739874 7739873 -3545320 -3545322 3826018 3826017 -3545320 -3545321 -8185530 -8185528 7739872 7739872 0 1 2 0 -7739876 -7739876 8185532 8185532 3826019 3826017 -3545320 -3545321 -8185528 -8185530 7739873 7739873 -1 0 0 2 -7739877 -7739877 8185532 8185532 -7250578 -7250578 -280698 -280698 280696 280694 6 6 1621777 1621777 -1621777 -1621776 3 2 7250578 7250577 -7250580 -7250578 -280698 -280698 280695 280697 8 8 1621777 1621776 -1621774 -1621775 1 3 7250578 7250578 6563756 6563756 -489296 -489295 6 6 280698 280697 3545320 3545322 489303 489303 -6563760 -6563760 2 3 6563757 6563757 -489296 -489296 6 5 280697 280696 3545322 3545320 489303 489303 -6563760 -6563760 2 1 2 3 -6563760 -6563760 489300 489302 -280696 -280698 -489297 -489297 -3545322 -3545318 6563761 6563761 0 -1 3 2 -6563760 -6563760 489302 489300 -280697 -280696 -489298 -489298 -3545321 -3545322 6563760 6563761 0 -1 7250577 7250575 0 2 1621782 1621783 -1621770 -1621770 -3826015 -3826015 3826021 3826021 -7 -6 -7250581 -7250581 7250577 7250577 2 1 1621784 1621783 -1621770 -1621769 -3826015 -3826017 3826019 3826021 -7 -8 -7250583 -7250581 7739879 7739879 -1 -1 -7739872 -7739872 8185530 8185529 -1 -4 3826021 3826022 -8185530 -8185530 7739881 7739881 0 -1 -7739872 -7739872 8185529 8185529 -4 -4 3826022 3826020 -8185529 -8185530 8185530 8185531 -7739872 -7739872 0 -1 7739877 7739878 -8185530 -8185530 -3826017 -3826015 3545322 3545322 8185530 8185529 -7739872 -7739872 0 0 7739878 7739877 -8185530 -8185529 -3826016 -3826017 3545322 3545322 -1621770 -1621768 1621781 1621782 -1 2 -7250578 -7250578 7250579 7250579 280696 280698 -1621768 -1621769 1621781 1621781 2 -1 -7250580 -7250578 7250579 7250580 280698 280697 -489298 -489299 6563760 6563760 1 2 -6563756 -6563757 489302 489302 -489299 -489299 6563759 6563759 2 2 -6563756 -6563755 489302 488902 
2 1 1 0 0 0 2 2 2 2 2 3 3 2 2 3 3 2 2 2 3 1 1 1 1 -4 -1 6723588 6723589 2 3 -6723590 -6723591 844287 844286 2 0 -6723592 -6723592 2 1 6723584 6723583 -1 -1 -844277 -844278 -1 -3 6723589 6723589 3 3 -6723590 -6723591 844285 844285 0 3 -6723592 -6723592 2 1 6723583 6723584 0 -1 -844277 -844278 0 -1 0 -1 -844296 -844296 6723565 6723565 6723552 6723552 6 -1 -6723570 -6723570 -6723574 -6723574 844316 844315 0 -1 0 -1 -1 -1 -844295 -844296 6723565 6723564 6723552 6723554 -1 5 -6723570 -6723569 -6723574 -6723574 844315 844315 -1 -1 -6723586 -6723587 844298 844297 -1 -1 -6723575 -6723575 2 2 6723580 6723578 3 -1 -844288 -844288 6723570 6723570 0 -1 -6723587 -6723587 844296 844295 -1 -1 -6723575 -6723576 1 0 6723580 6723578 -1 3 -844286 -844287 6723572 6723571 -1 1 -1 -1 0 1 -6723555 -6723555 6723583 6723583 -844304 -844308 -3 5 6723572 6723573 -6723571 -6723571 -3 -1 1 1 -6723555 -6723555 6723584 6723583 -844304 -844308 5 -3 6723572 6723573 -6723571 -6723571 6723596 6723596 5 3 2 2 844281 844281 -6723569 -6723568 -6723573 -6723573 -4 3 6723584 6723583 6723596 6723594 2 6 3 2 844281 844281 -6723569 -6723568 -6723573 -6723573 3 -4 6723584 6723585 -6723555 -6723555 6723584 6723585 -844315 -844315 2 2 -1 0 6723586 6723586 -6723562 -6723562 -8 2 -6723555 -6723557 6723585 6723585 -844313 -844313 1 2 1 -1 6723586 6723586 -6723562 -6723560 2 -9 -1 3 -6723554 -6723555 6723565 6723565 3 5 6723562 6723561 -1 0 -6723558 -6723558 844309 844309 3 -1 -6723554 -6723553 6723565 6723565 5 5 6723561 6723561 0 -1 -6723558 -6723558 844309 844310 6723598 6723597 -3 5 -6723578 -6723578 -6723571 -6723571 3 2 1 1 -844294 -844294 6723584 6723584 6723597 6723598 5 -4 -6723578 -6723576 -6723571 -6723571 3 2 1 1 -844294 -844294 6723584 6723583 6723571 6723571 -1 3 6723581 6723581 -6723560 -6723559 844297 844297 1 -1 -6723571 -6723571 6723571 6723570 3 -1 6723581 6723580 -6723559 -6723559 844301 844299 1 1 -6723571 -6723571 -6723589 -6723590 6723568 6723567 5 -1 6723577 6723576 -6723576 -6723576 5 3 1 1 -6723589 -6723590 6723567 6723568 -1 5 6723576 6723577 -6723576 -6723576 3 5 2 1 -6723578 -6723578 -6723574 -6723574 6 -1 6723567 6723567 6723556 6723557 -1 -4 -6723579 -6723578 -6723574 -6723574 -1 6 6723567 6723569 6723555 6723556 -6 -1 6723565 6723565 -6723583 -6723583 11 0 -6723589 -6723590 6723565 6723565 6723565 6723565 -6723583 -6723582 0 11 -6723590 -6723590 6723565 6723159 
3 487543 487543 650887 650886 163347 163347 595234 595234 107693 107693 -55650 -55650 -487539 -487539 -650885 -650884 -163343 -163344 -595231 -595231 -107686 -107689 55653 55653 415486 415485 6677459 6677459 249617 249617 7717840 7717839 -4543561 -4543561 -3283478 1255643 2209914 2209913 594398 594400 1169532 1169530 760272 760272 -5714506 -5714506 415484 415485 6677459 6677459 249617 249617 7717839 7717839 -4543561 -4543561 1255644 -3283478 2209913 2209914 594398 594399 1169531 1169532 760272 760271 -5714507 -5714506 932751 932750 736452 736452 -7980380 -7980380 6493808 6493808 3357916 3357915 -4383563 1676330 8507043 8507042 5371143 5371144 -5714506 -5714507 611787 611788 932749 932750 736451 736452 -7980382 -7980382 6493808 6493808 3357916 3357916 1676330 -4383563 8507043 8507042 5371145 5371145 -5714504 -5714506 611788 611788 -2102958 -2102958 -7980378 -7980378 1179642 1179640 -6047013 -6047013 -594399 -594397 5080544 5080544 -1100083 420687 4543561 4543561 9024603 9024604 -841289 -841291 -2102958 -2102958 -7980380 -7980380 1179640 1179642 -6047013 -6047012 -594399 -594399 5080543 5080544 420687 -1100082 4543562 4543562 9024603 9024603 -841293 -841288 983337 983339 496509 496507 1926395 1926395 4980025 4980025 -4543561 -4543560 -4008758 1533003 8924075 8924075 5870456 5870454 983338 983337 496507 496509 1926395 1926395 4980025 4980025 -4543561 -4543560 1533003 -4008758 8924074 8924074 5870455 5870455 -3534465 -3534466 -956568 -956568 -760269 -760270 5714508 5714506 8633468 8633467 5497581 5497580 -725278 277356 -6670361 -6670362 -3534465 -3534466 -956568 -956567 -760270 -760269 5714508 5714508 8633468 8633468 5497580 5497580 277355 -725278 -6670362 -6670362 -2310434 -2310434 6803883 6803885 5714506 5714507 -611784 -611785 841291 841290 1295958 1295957 -7818367 -7818368 374806 -143328 -2310434 -2310433 6803883 6803883 5714508 5714508 -611784 -611785 841290 841291 1295958 1295958 -7818368 -7818367 -143328 374805 3283482 -1255644 -2209913 -2209913 -1169521 -1169522 -415485 -415486 -6677454 -6677454 -249620 -249618 -7717843 -7717846 4543564 4543563 -1255644 3283482 -2209914 -2209912 -1169522 -1169521 -415486 -415485 -6677452 -6677454 -249618 -249618 -7717844 -7717846 4543563 4543563 -3357909 -3357910 4383565 -1676330 -8507047 -8507046 -5371148 -5371148 -932751 -932751 -736450 -736450 7980383 7980384 -6493804 -6493803 -3357910 -3357909 -1676330 4383566 -8507046 -8507046 -5371148 -5371148 -932751 -932751 -736450 -736450 7980384 7980384 -6493803 -6493803 -5080534 -5080534 1100085 -420685 -9024598 -9024598 2102956 2102955 7980384 7980384 -1179639 -1179638 6047011 6047009 -5080533 -5080534 -420685 1100085 -9024599 -9024599 2102955 2102955 7980382 7980383 -1179637 -1179637 6047010 6047012 -1926393 -1926395 -4980019 -4980018 4008761 -1533000 -8924074 -8924074 -5870457 -5870457 -983341 -983341 -496505 -496505 -1926395 -1926393 -4980018 -4980018 -1533000 4008760 -8924075 -8924073 -5870457 -5870457 -983340 -983339 -496504 -496504 -8633467 -8633467 -5497579 -5497579 725280 -277352 6670367 6670366 3534475 3534475 956570 956569 -8633468 -8633469 -5497578 -5497579 -277351 725280 6670368 6670369 3534473 3534473 956568 956569 -1295952 -1295953 7818364 7818362 -374804 143332 2310433 2310433 -6803876 -6803879 -1295953 -1295953 7818362 7818362 143332 -374804 2310434 2310433 -6803878 -6804274 
1 -406740 -406740 276799 276799 683542 683541 -235942 -235942 170802 170802 -512739 -512739 406743 406743 -276797 -276797 -683539 -683539 235942 235942 -170801 -170801 512740 512741 241107 241108 -6874950 -6874950 -1287068 -1287068 2710409 2710409 9673137 9673137 2739320 -1047551 -539539 -539539 -1083629 -1083630 -10124905 -10124905 444549 444548 -1115107 -1115105 241108 241107 -6874949 -6874949 -1287069 -1287069 2710409 2710409 9673137 9673136 -1047551 2739320 -539539 -539539 -1083629 -1083630 -10124906 -10124905 444548 444549 -1115106 -1115105 332247 332248 750165 750163 -4708826 -4708826 -2411766 -2411766 4264473 4264473 -1864167 712881 781253 781255 7457490 7457490 -1115104 -1115104 -176809 -176808 332248 332247 750163 750166 -4708825 -4708825 -2411765 -2411766 4264474 4264473 712880 -1864167 781254 781254 7457490 7457490 -1115105 -1115104 -176809 -176809 8820313 8820314 -4708823 -4708823 380426 380425 8050693 8050693 1083628 1083628 3639901 3639901 -4603487 1760434 -9673136 -9673136 4409532 4409532 1035451 1035452 8820313 8820314 -4708825 -4708824 380426 380426 8050694 8050692 1083629 1083629 3639901 3639901 1760435 -4603487 -9673136 -9673136 4409532 4409532 1035453 1035452 798341 798340 -1238894 -1238894 -8924509 -8924508 3853914 3853915 9673135 9673134 1589014 -607659 4623533 4623532 -8154881 -8154881 798341 798342 -1238894 -1238893 -8924509 -8924510 3853914 3853914 9673135 9673134 -607659 1589014 4623533 4623533 -8154880 -8154881 -4368638 -4368638 -26628 -26628 -444549 -444549 1115105 1115104 805918 805918 7482163 7482163 -1150306 439892 2307602 2307602 -4368639 -4368639 -26628 -26627 -444549 -444549 1115104 1115104 805916 805916 7482163 7482163 439892 -1150306 2307602 2307603 753541 753541 -6850285 -6850285 1115103 1115103 176808 176808 -1035450 -1035451 -10100231 -10100231 -2496419 -2496419 3453181 -1320541 753540 753540 -6850284 -6850285 1115104 1115103 176808 176809 -1035448 -1035451 -10100231 -10100232 -2496419 -2496418 -1320540 3453182 -2739319 1047551 539527 539527 10124921 10124921 -241108 -241108 6874965 6874964 1287066 1287065 -2710424 -2710423 -9673135 -9673134 1047551 -2739318 539526 539527 10124923 10124920 -241108 -241108 6874964 6874964 1287066 1287066 -2710423 -2710422 -9673135 -9673134 -4264462 -4264463 1864168 -712881 -781265 -781266 -7457501 -7457502 -332249 -332249 -750167 -750166 4708826 4708825 2411778 2411778 -4264463 -4264463 -712881 1864168 -781265 -781266 -7457501 -7457501 -332249 -332250 -750166 -750168 4708826 4708825 2411779 2411778 -3639886 -3639886 4603486 -1760430 -4409517 -4409518 -8820329 -8820329 4708827 4708826 -380422 -380423 -8050707 -8050705 -3639886 -3639886 -1760430 4603486 -4409518 -4409519 -8820330 -8820329 4708828 4708827 -380424 -380424 -8050704 -8050705 8924496 8924495 -3853899 -3853899 -1589013 607658 -4623520 -4623520 8154867 8154865 -798344 -798345 1238891 1238892 8924496 8924496 -3853899 -3853899 607659 -1589013 -4623521 -4623520 8154865 8154865 -798344 -798345 1238891 1238891 -805937 -805939 -7482176 -7482176 1150305 -439891 -2307585 -2307585 4368655 4368655 26631 26630 -805936 -805937 -7482177 -7482176 -439891 1150306 -2307586 -2307586 4368655 4368656 26631 26632 10100246 10100246 2496404 2496406 -3453181 1320541 -753552 -753552 6850291 6850293 10100245 10100245 2496406 2496406 1320540 -3453182 -753554 -753553 6850293 6850278 
2 354088 354088 168062 168062 -186024 -186023 -344300 -344300 -698386 -698385 -512360 -512361 -354085 -354085 -168061 -168060 186025 186025 344300 344300 698388 698387 512362 512362 1250768 1250769 -3487146 -3487147 -276281 -276281 6091152 6091153 1665092 1665091 -2384689 911937 9941762 9941762 -517316 -517317 363468 363468 1009729 1009730 -9115206 -9115206 1250768 1250768 -3487146 -3487145 -276280 -276281 6091152 6091153 1665092 1665091 911937 -2384689 9941761 9941764 -517316 -517317 363467 363467 1009730 1009731 -9115206 -9115206 -902652 -902653 -830711 -830712 5579112 5579112 7485168 7485166 8634388 8634388 -1131859 432838 -5570793 -5570792 -4421569 -4421570 -9115204 -9115204 1178829 1178827 -902652 -902651 -830710 -830711 5579111 5579111 7485166 7485168 8634388 8634388 432838 -1131859 -5570794 -5570793 -4421568 -4421570 -9115205 -9115205 1178827 1178829 4668310 4668311 5579117 5579116 -508836 -508837 -1622861 -1622860 517319 517318 -8059326 -8059326 1252830 -479095 -1665095 -1665095 -1768167 -1768167 123506 123506 4668310 4668311 5579117 5579116 -508836 -508838 -1622861 -1622861 517318 517318 -8059326 -8059326 -479096 1252830 -1665094 -1665095 -1768165 -1768167 123506 123507 -436898 -436898 117534 117534 -4544895 -4544896 -8022499 -8022499 1665088 1665089 2318780 -886732 -1731324 -1731323 1746267 1746267 -436898 -436899 117536 117534 -4544895 -4544895 -8022498 -8022498 1665090 1665090 -886732 2318780 -1731324 -1731324 1746267 1746267 -8510934 -8510935 -937791 -937792 -1009730 -1009728 9115209 9115211 -5369126 -5369127 -4219907 -4219907 4703469 -1798665 -7361711 -7361713 -8510934 -8510934 -937792 -937792 -1009731 -1009732 9115209 9115211 -5369127 -5369128 -4219905 -4219906 -1798666 4703470 -7361713 -7361713 -9904949 -9904952 -3285483 -3285483 9115207 9115208 -1178829 -1178829 -123504 -123507 565131 565132 -6054337 -6054339 3450639 -1319571 -9904951 -9904950 -3285483 -3285482 9115208 9115209 -1178828 -1178827 -123507 -123504 565132 565130 -6054338 -6054338 -1319570 3450639 2384689 -911934 -9941784 -9941784 -363442 -363442 -1250770 -1250770 3487168 3487168 276283 276280 -6091175 -6091176 -1665094 -1665093 -911934 2384689 -9941783 -9941783 -363442 -363441 -1250772 -1250771 3487168 3487168 276280 276283 -6091176 -6091176 -1665095 -1665093 -8634369 -8634370 1131859 -432837 5570771 5570772 4421550 4421550 902651 902652 830709 830711 -5579115 -5579115 -7485144 -7485143 -8634370 -8634368 -432837 1131859 5570771 5570772 4421551 4421550 902652 902650 830709 830707 -5579116 -5579116 -7485145 -7485144 8059350 8059349 -1252831 479096 1768187 1768188 -4668334 -4668334 -5579112 -5579112 508835 508836 1622840 1622840 8059352 8059350 479095 -1252831 1768186 1768186 -4668335 -4668335 -5579111 -5579112 508835 508835 1622840 1622842 4544872 4544871 8022517 8022519 -2318781 886730 1731343 1731344 -1746290 -1746290 436898 436898 -117537 -117536 4544872 4544872 8022519 8022517 886731 -2318780 1731343 1731345 -1746288 -1746291 436898 436898 -117536 -117536 5369106 5369107 4219889 4219888 -4703469 1798669 7361737 7361734 8510953 8510953 937788 937789 5369106 5369106 4219890 4219889 1798669 -4703469 7361734 7361736 8510953 8510955 937788 937788 -565107 -565106 6054313 6054313 -3450637 1319570 9904927 9904927 3285506 3285507 -565107 -565107 6054312 6054314 1319569 -3450638 9904927 9904928 3285506 3285503 
-1 3027243 3027244 3008977 3008975 -18267 -18268 4099577 4099576 1072335 1072335 1090601 1090601 -3027243 -3027247 -3008980 -3008978 18267 18269 -4099581 -4099578 -1072334 -1072334 -1090599 -1090601 6747187 6747188 -5118994 -5118993 11207324 11207324 -6189367 -6189367 -2876630 -2876631 -2749844 -2384008 2450690 2450691 8962780 8962778 3521055 3521056 4502644 4502643 -1352894 -1352894 6747188 6747185 -5118993 -5118994 11207324 11207324 -6189368 -6189367 -2876630 -2876631 -2384008 -2749844 2450691 2450690 8962779 8962779 3521056 3521056 4502644 4502643 -1352893 -1352894 8867982 8867982 11132618 11132618 -2851108 -2851108 -6211014 -6211013 2506372 2506372 -2733250 -2369626 -5158586 -5158585 3558809 3558812 -1352895 -1352896 4482551 4482550 8867981 8867982 11132618 11132615 -2851108 -2851108 -6211014 -6211013 2506373 2506372 -2369625 -2733249 -5158585 -5158584 3558811 3558811 -1352895 -1352895 4482550 4482550 -4053622 -4053622 -2851106 -2851108 7802911 7802913 46212 46212 -8962780 -8962778 4069726 4069726 16593 14388 2876631 2876632 -30112 -30112 -7897709 -7897708 -4053622 -4053622 -2851109 -2851110 7802914 7802911 46211 46212 -8962777 -8962777 4069727 4069727 14389 16592 2876631 2876632 -30112 -30111 -7897706 -7897708 10067549 10067548 10142252 10142251 252131 252132 234205 234205 -2876632 -2876634 -3723915 -3228495 -3865629 -3865629 -3847702 -3847703 10067549 10067548 10142251 10142252 252134 252132 234205 234204 -2876632 -2876634 -3228493 -3723913 -3865628 -3865628 -3847702 -3847703 -6307863 -6307863 -2238003 -2238006 -4502642 -4502641 1352895 1352893 -3354718 -3354716 5362673 5362674 -974071 -844479 2409534 2409532 -6307864 -6307863 -2238004 -2238004 -4502639 -4502641 1352895 1352893 -3354718 -3354716 5362674 5362673 -844479 -974072 2409532 2409533 -6286205 -6286203 -3315134 -3315136 1352892 1352893 -4482551 -4482552 7897709 7897709 5324921 5324921 2353838 2353838 -990665 -858868 -6286203 -6286203 -3315133 -3315134 1352893 1352893 -4482553 -4482551 7897711 7897708 5324920 5324922 2353838 2353838 -858868 -990664 2749843 2384008 -2450688 -2450688 -3521047 -3521046 -6747189 -6747188 5118988 5118991 -11207322 -11207321 6189358 6189358 2876632 2876631 2384009 2749844 -2450687 -2450687 -3521046 -3521047 -6747187 -6747188 5118991 5118991 -11207322 -11207324 6189358 6189357 2876632 2876630 -2506371 -2506370 2733252 2369620 5158579 5158576 -3558807 -3558809 -8867981 -8867983 -11132622 -11132622 2851109 2851109 6211014 6211013 -2506369 -2506369 2369620 2733252 5158578 5158577 -3558809 -3558809 -8867981 -8867981 -11132621 -11132621 2851110 2851110 6211013 6211013 -4069717 -4069717 -16594 -14383 30111 30111 4053620 4053621 2851108 2851108 -7802908 -7802910 -46210 -46209 -4069719 -4069719 -14384 -16594 30110 30110 4053621 4053621 2851111 2851112 -7802909 -7802909 -46209 -46210 -252137 -252135 -234200 -234199 3723916 3228490 3865624 3865624 3847698 3847698 -10067548 -10067548 -10142253 -10142255 -252135 -252135 -234200 -234202 3228488 3723913 3865624 3865624 3847697 3847698 -10067547 -10067548 -10142256 -10142254 3354711 3354710 -5362669 -5362670 974069 844484 -2409524 -2409525 6307863 6307864 2238008 2238005 3354712 3354710 -5362671 -5362670 844484 974070 -2409525 -2409525 6307864 6307863 2238006 2238009 -5324914 -5324914 -2353843 -2353844 990664 858865 6286203 6286203 3315130 3315131 -5324914 -5324914 -2353844 -2353843 858866 990665 6286205 6286203 3315132 3315130 
1 1834045 1834044 2539110 2539109 705065 705066 -1348255 -1348256 -3182299 -3182299 -3887365 -3887363 -1834042 -1834042 -2539108 -2539107 -705062 -705065 1348256 1348257 3182301 3182303 3887365 3887365 12530953 12530955 -2035098 -2035098 -3366864 -3366866 1780135 1780135 1434401 1434401 -1665981 -1444343 418512 418515 -3013138 -3013138 -3396719 -3396719 12884682 12884683 -3996843 -3996844 12530955 12530954 -2035098 -2035099 -3366867 -3366863 1780137 1780135 1434402 1434402 -1444343 -1665981 418514 418514 -3013138 -3013138 -3396720 -3396718 12884682 12884683 -3996843 -3996844 645816 645816 -483422 -483421 449321 449320 2616020 2616022 -1730818 -1730816 -2306437 -1999592 -507232 -507234 -4854071 -4854071 -3996843 -3996841 13660191 13660193 645816 645817 -483421 -483421 449320 449320 2616020 2616020 -1730817 -1730817 -1999592 -2306437 -507231 -507233 -4854071 -4854072 -3996843 -3996841 13660191 13660191 -5705159 -5705159 449321 449321 -2500715 -2500715 6406939 6406937 3013135 3013136 5083691 5083690 -640455 -555252 -1434404 -1434403 -7028407 -7028406 6159667 6159667 -5705160 -5705160 449322 449321 -2500714 -2500712 6406937 6406940 3013137 3013136 5083691 5083691 -555252 -640457 -1434404 -1434403 -7028408 -7028407 6159667 6159668 -3629953 -3629951 -6513396 -6513395 6304253 6304253 6996239 6996239 1434404 1434404 1224711 1061778 -5115862 -5115862 -5807844 -5807843 -3629951 -3629951 -6513394 -6513396 6304253 6304255 6996239 6996238 1434404 1434404 1061779 1224711 -5115862 -5115861 -5807843 -5807843 2329912 2329912 -14013924 -14013924 -12884682 -12884682 3996843 3996844 4821900 4821902 475069 475069 2890692 2506117 -2016929 -2016928 2329913 2329913 -14013920 -14013922 -12884682 -12884682 3996843 3996841 4821902 4821903 475068 475068 2506120 2890693 -2016929 -2016930 1494028 1494027 3294043 3294042 3996841 3996843 -13660193 -13660194 -6159663 -6159666 1932419 1932420 132401 132404 3531149 3061370 1494027 1494026 3294042 3294042 3996843 3996845 -13660193 -13660194 -6159665 -6159665 1932418 1932420 132403 132402 3061369 3531148 1665981 1444343 -418517 -418517 3396723 3396720 -12530955 -12530954 2035096 2035098 3366867 3366866 -1780137 -1780137 -1434402 -1434399 1444343 1665981 -418516 -418517 3396721 3396722 -12530954 -12530953 2035097 2035097 3366866 3366866 -1780137 -1780137 -1434403 -1434400 1730816 1730818 2306437 1999592 507233 507233 4854072 4854071 -645815 -645817 483422 483425 -449320 -449319 -2616022 -2616021 1730819 1730817 1999592 2306438 507234 507234 4854072 4854070 -645815 -645814 483424 483421 -449321 -449320 -2616023 -2616024 -5083693 -5083693 640456 555251 7028402 7028400 5705159 5705159 -449322 -449322 2500708 2500707 -6406932 -6406931 -5083694 -5083695 555251 640457 7028404 7028402 5705162 5705162 -449321 -449322 2500709 2500708 -6406934 -6406932 -6304253 -6304253 -6996236 -6996234 -1224711 -1061776 5115861 5115861 5807839 5807839 3629950 3629951 6513392 6513392 -6304253 -6304253 -6996234 -6996235 -1061777 -1224711 5115861 5115859 5807839 5807839 3629951 3629948 6513392 6513394 -4821901 -4821901 -475067 -475068 -2890690 -2506115 2016928 2016930 -2329911 -2329912 14013920 14013919 -4821902 -4821902 -475068 -475069 -2506116 -2890691 2016929 2016929 -2329912 -2329912 14013919 14013919 -1932422 -1932422 -132404 -132404 -3531146 -3061369 -1494025 -1494026 -3294035 -3294036 -1932423 -1932424 -132402 -132405 -3061370 -3531148 -1494024 -1494025 -3294036 -3294038 
0 2480775 2480775 -1783581 -1783578 -4264353 -4264354 -240481 -240480 -2721255 -2721256 1543099 1543098 -2480774 -2480776 1783580 1783579 4264354 4264357 240480 240479 2721257 2721256 -1543098 -1543099 2042955 2042952 4432233 4432234 8353629 8353629 2917767 2917767 -2810985 -2810985 -2253449 -1953655 -6618873 -6618873 10831095 10831097 -5104397 -5104398 4520422 4520421 -655039 -655037 2042953 2042954 4432234 4432233 8353629 8353629 2917768 2917767 -2810984 -2810983 -1953656 -2253450 -6618872 -6618873 10831096 10831098 -5104399 -5104398 4520422 4520422 -655039 -655038 -11298886 -11298885 -9085931 -9085931 3146972 3146971 -2137797 -2137798 6380661 6380660 1620142 1404599 -4808555 -4808556 3709897 3709897 -655039 -655038 -170003 -170001 -11298888 -11298886 -9085933 -9085933 3146973 3146972 -2137797 -2137798 6380660 6380660 1404597 1620142 -4808556 -4808556 3709897 3709897 -655039 -655038 -170003 -170003 1004856 1004857 3146970 3146970 -11814570 -11814565 2989902 2989901 -10831098 -10831098 2753883 2753882 3873591 3358258 2810984 2810985 768837 768838 -10315409 -10315410 1004857 1004857 3146971 3146971 -11814567 -11814568 2989901 2989901 -10831097 -10831097 2753884 2753882 3358258 3873591 2810983 2810984 768837 768836 -10315410 -10315412 -9601613 -9601613 7837948 7837947 3191121 3191121 -994107 -994106 -2810984 -2810985 218445 189380 -2979155 -2979154 1206075 1206074 -9601613 -9601612 7837946 7837948 3191121 3191121 -994107 -994107 -2810984 -2810985 189381 218445 -2979154 -2979155 1206075 1206075 -2184680 -2184680 -2307466 -2307464 -4520422 -4520423 655038 655037 -3935169 -3935169 4583291 4583290 2471894 2143041 6333767 6333769 -2184680 -2184680 -2307463 -2307464 -4520421 -4520420 655038 655037 -3935169 -3935168 4583290 4583290 2143043 2471894 6333767 6333767 2870882 2870884 5305625 5305624 655038 655038 170003 170004 10315418 10315416 -4231016 -4231017 -6665757 -6665760 -1401698 -1215217 2870883 2870884 5305624 5305624 655037 655037 170003 170004 10315417 10315417 -4231016 -4231016 -6665757 -6665757 -1215216 -1401698 2253451 1953653 6618872 6618873 5104405 5104405 -2042959 -2042959 -4432238 -4432237 -8353632 -8353629 -2917773 -2917773 2810985 2810984 1953654 2253451 6618872 6618873 5104406 5104405 -2042958 -2042959 -4432237 -4432237 -8353629 -8353631 -2917773 -2917773 2810986 2810984 -6380659 -6380661 -1620140 -1404603 4808555 4808554 -3709896 -3709896 11298887 11298888 9085927 9085926 -3146971 -3146971 2137792 2137793 -6380661 -6380659 -1404603 -1620141 4808553 4808554 -3709895 -3709895 11298888 11298888 9085928 9085930 -3146971 -3146969 2137793 2137794 -2753881 -2753880 -3873594 -3358255 -768840 -768840 -1004853 -1004853 -3146970 -3146971 11814571 11814573 -2989895 -2989897 -2753881 -2753879 -3358255 -3873593 -768840 -768842 -1004851 -1004853 -3146971 -3146972 11814570 11814571 -2989898 -2989897 -3191119 -3191119 994110 994110 -218442 -189385 2979149 2979146 -1206079 -1206080 9601613 9601612 -7837949 -7837950 -3191119 -3191119 994110 994111 -189384 -218442 2979148 2979147 -1206080 -1206079 9601612 9601611 -7837949 -7837949 3935165 3935165 -4583282 -4583282 -2471894 -2143036 -6333771 -6333770 2184683 2184682 2307464 2307464 3935165 3935165 -4583282 -4583282 -2143037 -2471895 -6333770 -6333771 2184681 2184682 2307464 2307465 4231016 4231016 6665756 6665756 1401697 1215218 -2870874 -2870875 -5305628 -5305629 4231016 4231017 6665757 6665754 1215218 1401698 -2870874 -2870875 -5305628 -5305630 
1 -3688003 -3688003 -797074 -797073 1622414 1622414 -1622412 -1622412 797078 797077 3688005 3688005 -3688002 -3688001 -797074 -797076 1622414 1622413 -1622410 -1622411 797078 797076 3688004 3688005 -3834423 -3834421 -7867202 -7867202 -5145507 -5145507 -6334385 -6334383 1 1 3011975 -10665229 427928 427929 -2597890 -2597891 1960743 1960743 -3908971 -3908969 3 3 -3834421 -3834423 -7867202 -7867202 -5145508 -5145507 -6334385 -6334385 1 2 -10665229 3011975 427928 427928 -2597890 -2597890 1960743 1960743 -3908970 -3908968 3 3 -1120408 -1120408 -553140 -553141 1 1 -11659662 -11659661 10383120 10383119 650968 -2305039 -7823444 -7823444 6546903 6546901 1 1 2160872 2160872 -1120408 -1120408 -553140 -553140 1 1 -11659661 -11659662 10383120 10383120 -2305040 650968 -7823443 -7823444 6546903 6546901 0 1 2160871 2160871 10419741 10419741 3 3 4526854 4526853 -7821392 -7821392 -2597883 -2597882 508299 508299 -1325015 4691809 0 0 2090048 2090047 6004331 6004332 10419741 10419741 3 3 4526854 4526855 -7821391 -7821392 -2597883 -2597883 508300 508300 4691809 -1325015 0 0 2090048 2090047 6004332 6004333 -2853298 -2853297 1739058 1739060 9073809 9073808 3704774 3704774 0 1 1325017 -4691807 -6303123 -6303124 -11672155 -11672154 -2853298 -2853297 1739058 1739058 9073809 9073808 3704773 3704773 1 1 -4691807 1325017 -6303121 -6303123 -11672154 -11672154 9110429 9110429 5582523 5582524 -3908967 -3908966 1 1 -752079 -752079 2028623 2028623 -650966 2305041 -7833884 -7833884 9110429 9110429 5582523 5582523 -3908966 -3908966 1 1 -752079 -752080 2028623 2028623 2305041 -650966 -7833883 -7833884 3785151 3785152 -708327 -708327 1 3 2160870 2160870 6004326 6004327 6614785 6614787 2121313 2121314 -3011971 10665233 3785152 3785151 -708327 -708328 1 2 2160871 2160870 6004327 6004326 6614788 6614785 2121314 2121313 10665233 -3011971 3011973 -10665230 427924 427924 1960741 1960741 -3834418 -3834419 -7867200 -7867200 -5145502 -5145501 -6334383 -6334386 -1 -1 -10665231 3011972 427923 427923 1960741 1960741 -3834419 -3834417 -7867200 -7867200 -5145501 -5145501 -6334385 -6334385 -1 -1 10383123 10383123 650968 -2305040 -7823445 -7823446 6546906 6546907 -1120407 -1120410 -553143 -553143 1 0 -11659663 -11659663 10383125 10383124 -2305040 650969 -7823445 -7823445 6546907 6546907 -1120409 -1120408 -553143 -553143 0 -1 -11659664 -11659664 508302 508302 -1325014 4691811 2090048 2090047 10419740 10419741 2 0 4526853 4526853 -7821391 -7821390 508302 508302 4691811 -1325014 2090048 2090047 10419741 10419742 0 1 4526853 4526851 -7821391 -7821391 9073811 9073810 3704775 3704777 1325016 -4691807 -6303119 -6303120 -11672157 -11672155 -2853300 -2853299 1739063 1739064 9073811 9073810 3704775 3704775 -4691806 1325016 -6303119 -6303118 -11672156 -11672156 -2853300 -2853298 1739065 1739063 -752081 -752082 2028629 2028629 -650966 2305042 -7833883 -7833882 9110429 9110429 5582521 5582521 -752081 -752082 2028629 2028631 2305042 -650966 -7833883 -7833883 9110429 9110430 5582521 5582522 6614785 6614787 2121310 2121311 -3011972 10665233 3785150 3785149 -708324 -708323 6614785 6614785 2121310 2121310 10665232 -3011973 3785150 3785149 -708324 -708716 
0 -951591 -951591 -2278098 -2278098 -3282326 -3282325 3282326 3282327 2278101 2278100 951591 951591 -951591 -951591 -2278099 -2278100 -3282326 -3282327 3282326 3282325 2278099 2278100 951590 951590 -5158856 -5158858 6122889 6122889 3674115 3674115 -4203940 -4203940 2 2 777159 -2751877 2679936 2679936 -5672088 -5672089 -7646892 -7646893 3160881 3160879 0 0 -5158857 -5158856 6122889 6122888 3674115 3674115 -4203940 -4203940 2 2 -2751877 777159 2679937 2679937 -5672089 -5672088 -7646893 -7646893 3160880 3160881 0 -1 -6350032 -6350032 1566901 1566901 -1 1 -1760422 -1760422 -1888029 -1888029 1860512 -6587970 6102810 6102810 -9751262 -9751263 -1 0 375720 375721 -6350032 -6350031 1566901 1566899 -1 0 -1760422 -1760424 -1888029 -1888029 -6587970 1860513 6102811 6102811 -9751262 -9751264 0 1 375721 375720 -1903227 -1903227 -2 -2 -541588 -541587 -3353524 -3353524 -5672090 -5672091 2644660 2644660 2680658 -9492063 0 -1 -7901411 -7901411 -1219536 -1219535 -1903227 -1903229 0 0 -541587 -541587 -3353523 -3353524 -5672090 -5672091 2644659 2644659 -9492065 2680657 -1 -1 -7901411 -7901411 -1219535 -1219535 5324726 5324727 3217508 3217508 6933014 6933014 9396610 9396610 2 2 -2680658 9492062 -4139857 -4139857 -1676263 -1676263 5324726 5324727 3217507 3217507 6933014 6933016 9396609 9396608 2 1 9492062 -2680657 -4139856 -4139856 -1676263 -1676263 6917817 6917817 1622252 1622253 3160882 3160882 -1 -1 11246458 11246458 -7598006 -7598007 -1860511 6587970 -3269364 -3269364 6917817 6917817 1622252 1622253 3160882 3160881 -2 -1 11246458 11246457 -7598007 -7598007 6587969 -1860512 -3269364 -3269364 9361333 9361333 11226380 11226380 0 1 375723 375723 -1219533 -1219533 -9702381 -9702381 -7837330 -7837330 -777159 2751876 9361333 9361332 11226379 11226380 1 1 375724 375722 -1219532 -1219533 -9702380 -9702380 -7837330 -7837328 2751876 -777159 777158 -2751875 2679934 2679934 -7646891 -7646891 -5158856 -5158856 6122889 6122888 3674112 3674112 -4203938 -4203938 0 1 -2751875 777159 2679934 2679934 -7646891 -7646890 -5158856 -5158856 6122889 6122888 3674112 3674114 -4203939 -4203938 0 0 -1888032 -1888033 1860512 -6587972 6102812 6102812 -9751261 -9751261 -6350032 -6350032 1566899 1566898 -1 -2 -1760420 -1760420 -1888032 -1888031 -6587972 1860511 6102812 6102812 -9751261 -9751261 -6350032 -6350032 1566899 1566898 -1 -2 -1760420 -1760420 2644658 2644658 2680657 -9492063 -7901413 -7901413 -1903229 -1903229 1 -1 -541589 -541590 -3353525 -3353525 2644658 2644659 -9492061 2680658 -7901413 -7901413 -1903231 -1903231 1 -1 -541588 -541589 -3353524 -3353525 6933017 6933017 9396613 9396612 -2680658 9492062 -4139856 -4139856 -1676261 -1676262 5324724 5324722 3217504 3217504 6933017 6933018 9396613 9396612 9492064 -2680657 -4139855 -4139853 -1676262 -1676262 5324723 5324723 3217504 3217506 11246463 11246463 -7598009 -7598009 -1860512 6587970 -3269365 -3269365 6917818 6917817 1622252 1622251 11246463 11246464 -7598009 -7598009 6587969 -1860512 -3269365 -3269364 6917816 6917817 1622253 1622253 -9702380 -9702380 -7837332 -7837332 -777159 2751878 9361335 9361335 11226385 11226385 -9702380 -9702379 -7837332 -7837332 2751879 -777159 9361335 9361335 11226386 11226361 
-2 -1536888 -1536888 3323230 3323230 -1860926 -1860926 1860925 1860925 -3323232 -3323231 1536889 1536888 -1536892 -1536893 3323228 3323228 -1860925 -1860924 1860923 1860922 -3323232 -3323231 1536888 1536888 872774 872772 6298255 6298255 -1450156 -1450157 9014048 9014049 -1 -1 1255167 -4444486 -11475426 -11475425 -1776709 -1776710 -8759635 -8759635 -4099643 -4099643 -2 -1 872773 872773 6298254 6298255 -1450157 -1450156 9014048 9014049 0 0 -4444486 1255167 -11475426 -11475426 -1776709 -1776708 -8759636 -8759636 -4099643 -4099643 -2 -2 707165 707164 6270343 6270343 0 -1 61390 61390 5260876 5260877 -2714065 9610351 6371813 6371812 -1049549 -1049550 -2 -2 6104737 6104738 707164 707164 6270342 6270344 -1 -1 61390 61390 5260877 5260877 9610351 -2714065 6371813 6371812 -1049550 -1049550 -2 -2 6104738 6104738 5182406 5182406 -2 -2 -4614389 -4614390 -8162738 -8162740 -1776718 -1776716 -11480330 -11480329 1519807 -5381552 1 1 8500002 8500002 -2130518 -2130518 5182405 5182406 -1 -2 -4614391 -4614390 -8162738 -8162738 -1776716 -1776718 -11480330 -11480330 -5381553 1519807 1 1 8500002 8500004 -2130518 -2130518 -2363112 -2363111 5357394 5357394 2941073 2941072 -6085145 -6085145 0 -1 -1519809 5381551 9065477 9065476 39256 39256 -2363111 -2363114 5357394 5357394 2941073 2941073 -6085145 -6085145 0 -1 5381551 -1519809 9065477 9065476 39256 39257 2862603 2862603 -2877857 -2877857 -4099651 -4099648 2 2 3464405 3464405 -8786666 -8786665 2714063 -9610352 -8184870 -8184870 2862604 2862604 -2877859 -2877857 -4099650 -4099651 2 2 3464405 3464405 -8786666 -8786667 -9610351 2714065 -8184870 -8184870 -6090051 -6090051 3537966 3537967 2 2 6104733 6104732 -2130509 -2130508 -1076588 -1076588 8551426 8551427 -1255170 4444484 -6090051 -6090051 3537966 3537966 2 2 6104733 6104732 -2130507 -2130508 -1076589 -1076589 8551427 8551427 4444484 -1255169 1255171 -4444485 -11475429 -11475429 -8759631 -8759632 872768 872768 6298254 6298254 -1450170 -1450170 9014049 9014050 1 1 -4444485 1255171 -11475428 -11475429 -8759632 -8759630 872769 872768 6298252 6298254 -1450170 -1450171 9014048 9014049 0 0 5260866 5260867 -2714063 9610352 6371816 6371816 -1049551 -1049551 707165 707163 6270340 6270340 0 -1 61393 61393 5260867 5260866 9610352 -2714062 6371817 6371817 -1049552 -1049552 707164 707165 6270339 6270339 0 -1 61392 61392 -11480334 -11480334 1519806 -5381553 8499996 8499996 5182408 5182407 2 1 -4614388 -4614389 -8162741 -8162738 -11480336 -11480336 -5381553 1519806 8499997 8499998 5182409 5182408 1 1 -4614389 -4614390 -8162738 -8162741 2941072 2941072 -6085143 -6085143 -1519805 5381555 9065477 9065477 39262 39261 -2363114 -2363116 5357387 5357385 2941072 2941073 -6085143 -6085143 5381555 -1519805 9065478 9065477 39261 39262 -2363114 -2363117 5357386 5357387 3464407 3464407 -8786673 -8786673 2714062 -9610354 -8184872 -8184872 2862612 2862612 -2877856 -2877855 3464409 3464409 -8786675 -8786675 -9610354 2714063 -8184871 -8184874 2862613 2862612 -2877853 -2877855 -1076587 -1076587 8551430 8551429 -1255169 4444487 -6090046 -6090046 3537966 3537967 -1076587 -1076587 8551429 8551429 4444487 -1255170 -6090047 -6090046 3537967 3537959 
-1 -4088573 -4088572 6615530 6615530 -2526961 -2526962 -2526959 -2526960 6615536 6615533 -4088575 -4088573 -4088576 -4088577 6615536 6615536 -2526960 -2526961 -2526960 -2526960 6615530 6615530 -4088568 -4088571 5746330 5746331 -2932967 -2932968 -15043848 -15043848 -3986130 -3986130 3892384 3892384 -325716 4695950 -3986148 -3986148 -15043852 -15043854 -2932962 -2932963 5746386 5746387 6751545 6751545 5746331 5746330 -2932968 -2932968 -15043848 -15043848 -3986130 -3986130 3892384 3892385 4695950 -325716 -3986148 -3986148 -15043852 -15043854 -2932962 -2932962 5746386 5746387 6751544 6751544 9297478 9297477 9297510 9297510 -8367046 -8367044 5687692 5687692 5687671 5687671 527024 -7598290 5507782 5507782 5507797 5507797 -8855413 -8855412 5746386 5746384 9297476 9297476 9297510 9297509 -8367046 -8367044 5687692 5687692 5687671 5687671 -7598290 527024 5507781 5507782 5507797 5507796 -8855413 -8855412 5746385 5746386 -1521659 -1521659 4963031 4963031 9297516 9297518 -1521654 -1521653 -15043857 -15043857 -2754729 -2754729 -201310 2902350 1615497 1615497 -2754716 -2754716 -15043852 -15043851 -1521659 -1521660 4963030 4963030 9297517 9297518 -1521654 -1521654 -15043857 -15043857 -2754728 -2754729 2902350 -201310 1615498 1615498 -2754716 -2754715 -15043850 -15043851 9297485 9297486 -15043862 -15043862 -1521654 -1521654 -2754715 -2754715 1615498 1615498 -201308 2902345 -2754721 -2754721 -1521652 -1521652 9297484 9297486 -15043862 -15043862 -1521653 -1521653 -2754715 -2754715 1615499 1615499 2902345 -201309 -2754722 -2754721 -1521652 -1521652 5687666 5687666 5746396 5746396 5746317 5746317 -8855417 -8855417 5507793 5507793 5507780 5507781 527024 -7598288 5687690 5687689 5687666 5687666 5746397 5746397 5746318 5746319 -8855417 -8855417 5507792 5507793 5507781 5507780 -7598288 527023 5687690 5687690 -3986141 -3986142 -2932950 -2932950 6751551 6751551 5746318 5746318 -15043852 -15043852 -2932956 -2932956 -3986116 -3986116 -325713 4695934 -3986141 -3986141 -2932949 -2932950 6751550 6751550 5746317 5746319 -15043852 -15043852 -2932956 -2932957 -3986116 -3986116 4695933 -325713 -325715 4695948 -3986126 -3986126 -2932968 -2932968 5746397 5746397 -2932960 -2932961 -15043861 -15043860 -3986150 -3986150 3892385 3892385 4695948 -325715 -3986126 -3986126 -2932968 -2932968 5746396 5746397 -2932959 -2932960 -15043860 -15043861 -3986150 -3986149 3892387 3892385 5687692 5687693 527023 -7598288 5507804 5507804 5507773 5507773 9297547 9297548 9297455 9297455 -8367046 -8367046 5687666 5687665 5687693 5687693 -7598288 527022 5507803 5507804 5507773 5507773 9297547 9297547 9297455 9297457 -8367046 -8367044 5687665 5687666 -2754708 -2754708 -201310 2902349 -2754733 -2754734 -1521654 -1521655 4963029 4963029 9297446 9297446 -1521660 -1521660 -2754708 -2754707 2902350 -201310 -2754733 -2754733 -1521655 -1521654 4963029 4963028 9297447 9297446 -1521660 -1521660 -1521651 -1521652 -2754730 -2754730 -201309 2902343 -2754705 -2754706 -1521655 -1521655 9297542 9297542 -15043850 -15043850 -1521652 -1521652 -2754730 -2754730 2902343 -201309 -2754705 -2754705 -1521654 -1521655 9297542 9297543 -15043851 -15043850 5507773 5507774 5507804 5507804 527024 -7598290 5687669 5687668 5687691 5687691 5746329 5746329 5507773 5507773 5507804 5507804 -7598291 527023 5687667 5687668 5687691 5687691 5746329 5746329 -2932954 -2932954 -3986134 -3986137 -325714 4695936 -3986122 -3986122 -2932958 -2932958 -2932953 -2932953 -3986136 -3986136 4695937 -325713 -3986121 -3986122 -2932957 -2932978 
-1 -5278422 -5278422 -901597 -901597 6180017 6180017 6180018 6180018 -901598 -901598 -5278420 -5278419 -5278419 -5278420 -901603 -901603 6180019 6180018 6180020 6180019 -901595 -901597 -5278422 -5278422 -14053458 -14053458 -4874217 -4874217 2050240 2050240 -4058457 -4058456 7978082 7978082 -420503 6062543 -4058442 -4058442 2050258 2050259 -4874224 -4874224 -14053513 -14053514 5763427 5763426 -14053458 -14053458 -4874217 -4874216 2050240 2050240 -4058457 -4058456 7978082 7978082 6062543 -420502 -4058441 -4058442 2050258 2050259 -4874224 -4874224 -14053513 -14053513 5763427 5763426 12003260 12003259 12003220 12003219 2965298 2965298 -102920 -102918 -102903 -102902 -71827 1035538 -1422864 -1422864 -1422879 -1422878 -618139 -618139 -14053513 -14053514 12003260 12003259 12003220 12003219 2965298 2965298 -102920 -102918 -102903 -102903 1035538 -71827 -1422864 -1422864 -1422878 -1422879 -618139 -618140 -14053513 -14053513 5481323 5481323 -7359944 -7359944 12003209 12003209 5481310 5481310 2050267 2050269 4977135 4977135 492328 -7098077 -8728724 -8728725 4977118 4977118 2050236 2050236 5481323 5481323 -7359944 -7359944 12003209 12003209 5481310 5481311 2050269 2050267 4977135 4977135 -7098076 492329 -8728725 -8728726 4977118 4977118 2050235 2050236 12003253 12003253 2050260 2050259 5481318 5481318 4977126 4977126 -8728724 -8728724 492329 -7098081 4977135 4977135 5481322 5481322 12003254 12003252 2050259 2050258 5481319 5481319 4977126 4977126 -8728725 -8728725 -7098081 492329 4977136 4977135 5481322 5481321 -102898 -102897 -14053500 -14053500 -14053468 -14053468 -618134 -618134 -1422872 -1422871 -1422854 -1422854 -71824 1035528 -102909 -102910 -102897 -102897 -14053499 -14053500 -14053468 -14053468 -618134 -618135 -1422871 -1422871 -1422855 -1422856 1035528 -71824 -102910 -102910 -4058449 -4058449 -4874225 -4874226 5763423 5763423 -14053474 -14053474 2050249 2050248 -4874220 -4874221 -4058454 -4058454 -420503 6062547 -4058449 -4058450 -4874225 -4874225 5763423 5763424 -14053474 -14053474 2050248 2050249 -4874221 -4874221 -4058454 -4058456 6062547 -420503 -420503 6062545 -4058454 -4058454 -4874221 -4874221 -14053503 -14053504 -4874220 -4874219 2050242 2050242 -4058448 -4058448 7978080 7978080 6062544 -420504 -4058454 -4058454 -4874222 -4874221 -14053502 -14053503 -4874219 -4874219 2050242 2050242 -4058448 -4058449 7978080 7978080 -102916 -102917 -71826 1035535 -1422881 -1422881 -1422860 -1422860 12003205 12003205 12003260 12003261 2965301 2965301 -102903 -102903 -102917 -102917 1035535 -71826 -1422880 -1422880 -1422861 -1422860 12003206 12003206 12003261 12003261 2965302 2965302 -102903 -102903 4977118 4977118 492328 -7098074 4977133 4977134 5481315 5481316 -7359945 -7359945 12003261 12003263 5481317 5481316 4977119 4977118 -7098074 492328 4977134 4977134 5481316 5481316 -7359945 -7359946 12003261 12003262 5481316 5481316 5481315 5481314 4977140 4977139 492328 -7098081 4977120 4977119 5481326 5481326 12003211 12003210 2050262 2050262 5481315 5481315 4977140 4977140 -7098080 492329 4977119 4977120 5481326 5481326 12003209 12003209 2050262 2050262 -1422856 -1422856 -1422875 -1422874 -71825 1035528 -102894 -102894 -102911 -102911 -14053458 -14053458 -1422856 -1422855 -1422874 -1422874 1035529 -71825 -102894 -102894 -102911 -102911 -14053458 -14053458 -4874222 -4874222 -4058444 -4058444 -420503 6062545 -4058458 -4058458 -4874221 -4874222 -4874222 -4874222 -4058443 -4058443 6062546 -420503 -4058458 -4058458 -4874222 -4874234 
-1 -16 -16 14 15 -21 -23 1 2 5 7 14 11 -19 -18 22 18 -23 -22 1 1 5 5 13 15 16985387 16985387 4675222 4675223 -11948533 -11948533 -5712228 -5712226 -2 -2 -7 54 5712127 5712126 11948471 11948471 -4675317 -4675317 -16985344 -16985344 4 4 16985386 16985387 4675224 4675223 -11948533 -11948533 -5712227 -5712227 -2 -2 53 -7 5712127 5712127 11948472 11948472 -4675317 -4675318 -16985345 -16985345 4 4 5036864 5036864 -5036855 -5036857 -16 -16 -5182933 -5182933 5182984 5182985 4 -31 2723197 2723196 -2723142 -2723142 -13 -13 -16985340 -16985340 5036861 5036863 -5036856 -5036856 -17 -17 -5182933 -5182933 5182984 5182985 -32 4 2723197 2723197 -2723142 -2723142 -11 -11 -16985340 -16985341 -2989073 -2989072 16 16 -5036858 -5036859 2988992 2988991 -11948627 -11948625 507635 507634 -5 47 11 11 -507716 -507717 11948568 11948568 -2989072 -2989073 15 16 -5036857 -5036859 2988992 2988993 -11948625 -11948627 507637 507635 47 -5 11 11 -507718 -507717 11948568 11948569 5036868 5036867 11948484 11948484 -2988990 -2988989 -507663 -507663 11 11 2 -23 507707 507707 2989036 2989037 5036868 5036867 11948482 11948483 -2988989 -2988990 -507664 -507663 11 10 -23 4 507708 507707 2989036 2989037 5182909 5182910 -16985162 -16985164 16985211 16985212 -17 -17 -2723157 -2723156 2723143 2723144 -2 2 -5182919 -5182918 5182909 5182909 -16985163 -16985163 16985213 16985211 -17 -17 -2723157 -2723156 2723143 2723144 1 -2 -5182918 -5182919 5712178 5712179 -4675204 -4675205 5 7 16985217 16985217 -11948531 -11948533 4675300 4675300 -5712089 -5712090 5 -50 5712179 5712178 -4675204 -4675204 5 7 16985218 16985217 -11948531 -11948533 4675301 4675300 -5712089 -5712090 -50 5 -5 52 -5712196 -5712194 4675227 4675227 -16985167 -16985169 -4675320 -4675318 11948556 11948555 5712095 5712095 -1 -1 50 -7 -5712195 -5712194 4675227 4675226 -16985168 -16985166 -4675319 -4675319 11948555 11948554 5712094 5712094 -1 0 -5182858 -5182857 2 -30 -2723058 -2723058 2723105 2723107 -5036592 -5036596 5036611 5036609 -18 -17 5182909 5182910 -5182857 -5182856 -30 2 -2723059 -2723058 2723107 2723108 -5036594 -5036594 5036610 5036611 -17 -17 5182909 5182910 -507660 -507660 -5 47 507579 507580 2989000 2989001 16 16 5036597 5036598 -2989080 -2989078 -507661 -507660 47 -5 507580 507580 2989003 2989000 16 16 5036597 5036598 -2989080 -2989079 2989082 2989082 507636 507635 4 -23 -507590 -507590 -2989036 -2989037 -5036599 -5036599 -11948608 -11948608 2989083 2989081 507634 507635 -23 5 -507588 -507588 -2989036 -2989037 -5036599 -5036599 -11948607 -11948610 2723096 2723095 -2723105 -2723104 0 2 5182924 5182923 -5182932 -5182932 16985393 16985392 2723096 2723096 -2723106 -2723105 2 -1 5182923 5182923 -5182931 -5182931 16985393 16985393 -4675246 -4675245 5712232 5712233 5 -47 -5712146 -5712146 4675337 4675338 -4675246 -4675245 5712232 5712233 -49 5 -5712147 -5712146 4675338 4675333 
2 1 0 -2 0 15 15 2 2 -16 -15 -1 -2 4 4 -9 -9 23 23 7 8 -17 -17 -4 -5 -3990627 -3990626 3285444 3285444 -12714360 -12714359 153551 153551 7 7 2 -9 -153534 -153534 12714404 12714405 -3285432 -3285432 3990568 3990569 -1 -1 -3990626 -3990626 3285444 3285444 -12714360 -12714359 153552 153551 7 5 -9 2 -153534 -153533 12714405 12714404 -3285433 -3285432 3990568 3990569 -1 -1 -16704967 -16704967 16704978 16704978 15 16 2406201 2406201 -2406194 -2406193 1 1 -5023648 -5023648 5023653 5023652 9 8 3990582 3990583 -16704968 -16704965 16704978 16704976 16 16 2406202 2406202 -2406195 -2406193 1 0 -5023649 -5023649 5023652 5023652 9 9 3990584 3990583 -4870093 -4870094 -13 -14 16704965 16704965 4870155 4870155 -12714420 -12714422 -5691604 -5691605 5 -38 -10 -10 5691671 5691670 12714466 12714466 -4870092 -4870093 -11 -13 16704964 16704965 4870155 4870154 -12714421 -12714421 -5691603 -5691605 -39 5 -10 -11 5691669 5691670 12714466 12714466 -16704974 -16704975 12714397 12714396 -4870121 -4870121 5691620 5691620 -16 -15 -2 11 -5691644 -5691644 4870097 4870096 -16704974 -16704973 12714397 12714396 -4870121 -4870120 5691620 5691618 -16 -15 13 -2 -5691642 -5691643 4870096 4870096 -2406186 -2406185 3990454 3990457 -3990497 -3990498 11 13 5023614 5023614 -5023661 -5023661 -2 26 2406145 2406145 -2406184 -2406186 3990454 3990454 -3990498 -3990499 11 11 5023614 5023614 -5023661 -5023662 27 -2 2406145 2406145 -153519 -153518 -3285457 -3285456 -5 -5 -3990506 -3990507 -12714348 -12714347 3285436 3285436 153509 153510 -1 8 -153519 -153519 -3285456 -3285457 -5 -5 -3990506 -3990504 -12714347 -12714347 3285437 3285436 153510 153509 9 -1 0 -5 153509 153508 3285471 3285471 3990452 3990452 -3285463 -3285463 12714479 12714479 -153496 -153495 2 2 -5 0 153509 153509 3285471 3285471 3990450 3990454 -3285463 -3285465 12714476 12714479 -153496 -153496 2 4 2406164 2406164 2 -5 5023632 5023633 -5023621 -5023622 16704937 16704936 -16704938 -16704938 19 18 -2406153 -2406152 2406164 2406165 -5 2 5023631 5023633 -5023621 -5023622 16704938 16704936 -16704937 -16704938 18 18 -2406154 -2406154 5691652 5691651 4 -34 -5691593 -5691592 4870136 4870136 -17 -17 -16704927 -16704928 -4870074 -4870073 5691652 5691652 -35 4 -5691593 -5691592 4870135 4870135 -18 -18 -16704928 -16704928 -4870073 -4870074 4870111 4870110 -5691642 -5691642 -2 14 5691619 5691619 -4870137 -4870136 16704933 16704932 -12714429 -12714431 4870111 4870112 -5691643 -5691643 14 -2 5691618 5691619 -4870137 -4870138 16704933 16704932 -12714429 -12714429 -5023662 -5023663 5023618 5023617 -2 26 -2406212 -2406212 2406170 2406169 -3990624 -3990626 -5023663 -5023662 5023617 5023617 26 -2 -2406212 -2406213 2406170 2406171 -3990624 -3990624 -3285463 -3285463 -153541 -153541 -1 5 153531 153531 3285444 3285445 -3285463 -3285463 -153541 -153541 5 -1 153531 153530 3285445 3285431 
2 -41070 -41069 628776 628775 -2362128 -2362129 2362123 2362124 -628774 -628774 41086 41087 -41082 -41084 628772 628775 -2362132 -2362132 2362136 2362138 -628779 -628780 41077 41077 19060746 19060746 652060 652061 5528863 5528863 -4356027 -4356028 -8 -9 -16842 129535 4120024 4120024 -5546118 -5546118 -888062 -888062 -19077999 -19077999 -5 -5 19060745 19060745 652061 652061 5528863 5528863 -4356028 -4356027 -8 -9 129535 -16842 4120024 4120025 -5546118 -5546118 -888062 -888062 -19077999 -19077999 -5 -5 -35104 -35105 299444 299443 2 2 -3011159 -3011158 6623580 6623580 257778 -1982744 3932307 3932307 -319887 -319887 1 2 -18796392 -18796392 -35106 -35104 299443 299443 1 1 -3011159 -3011158 6623580 6623580 -1982744 257778 3932308 3932308 -319887 -319887 2 2 -18796392 -18796391 -8022775 -8022774 2 2 -957978 -957979 -5548058 -5548057 -5546075 -5546076 -7246091 -7246091 -968400 7448606 -4 -5 -6324739 -6324739 4552992 4552993 -8022774 -8022774 2 2 -957979 -957977 -5548058 -5548059 -5546074 -5546075 -7246089 -7246089 7448607 -968400 -4 -4 -6324741 -6324739 4552992 4552992 693616 693616 -4535775 -4535775 8093837 8093836 6158459 6158459 5 5 968401 -7448610 7412377 7412377 5476998 5476997 693616 693616 -4535775 -4535775 8093836 8093837 6158459 6158458 5 5 -7448610 968401 7412377 7412377 5476997 5476997 -6552593 -6552593 18813858 18813859 -19078200 -19078201 2 2 153618 153617 -3766046 -3766046 -257778 1982751 2940163 2940164 -6552593 -6552592 18813858 18813858 -19078202 -19078201 2 1 153618 153618 -3766046 -3766046 1982752 -257778 2940164 2940163 -5207718 -5207718 3433873 3433873 -1 -2 -18796574 -18796574 4553049 4553052 -3197868 -3197867 5443722 5443722 16841 -129536 -5207718 -5207718 3433873 3433872 -1 -2 -18796574 -18796574 4553051 4553050 -3197868 -3197868 5443722 5443722 -129536 16841 -16840 129529 4120083 4120084 -888087 -888087 19060915 19060917 652090 652088 5528809 5528807 -4356083 -4356082 4 4 129531 -16839 4120084 4120084 -888087 -888086 19060916 19060916 652090 652089 5528807 5528809 -4356082 -4356082 2 4 6623638 6623638 257778 -1982747 3932360 3932360 -319935 -319936 -34978 -34977 299326 299327 4 4 -3011221 -3011221 6623638 6623638 -1982747 257779 3932361 3932360 -319936 -319936 -34978 -34978 299327 299325 4 2 -3011221 -3011221 -7246052 -7246054 -968399 7448605 -6324775 -6324776 -8022775 -8022778 -1 -1 -958132 -958133 -5548052 -5548051 -7246054 -7246054 7448605 -968400 -6324776 -6324776 -8022778 -8022777 -1 0 -958132 -958132 -5548051 -5548052 8093826 8093826 6158423 6158422 968398 -7448602 7412405 7412405 5477000 5477000 693767 693766 -4535712 -4535713 8093826 8093825 6158423 6158422 -7448602 968399 7412404 7412404 5477001 5477000 693765 693765 -4535714 -4535713 153563 153561 -3765990 -3765989 -257778 1982747 2940099 2940098 -6552520 -6552521 18813646 18813645 153563 153563 -3765990 -3765989 1982747 -257778 2940099 2940099 -6552521 -6552520 18813647 18813647 -3197831 -3197831 5443667 5443666 16842 -129541 -5207653 -5207654 3433842 3433842 -3197833 -3197831 5443667 5443666 -129541 16842 -5207655 -5207654 3433842 3433825 
-1 358417 358416 -2335384 -2335383 -627892 -627891 627888 627888 2335381 2335381 -358413 -358413 358413 358413 -2335373 -2335373 -627893 -627895 627878 627877 2335383 2335385 -358405 -358405 4618258 4618257 6300358 6300358 -18515557 -18515557 -2261361 -2261360 -2 -2 146938 -1130199 4320500 4320500 18666244 18666244 -4241216 -4241215 -4467557 -4467558 -5 -5 4618257 4618259 6300358 6300358 -18515558 -18515557 -2261361 -2261361 -2 -2 -1130199 146938 4320499 4320501 18666244 18666245 -4241215 -4241216 -4467558 -4467558 -5 -5 -3496359 -3496358 2514499 2514498 0 1 -7669684 -7669682 -5747462 -5747463 -957433 7364250 -6891099 -6891099 -6526046 -6526045 0 1 -5600084 -5600083 -3496357 -3496358 2514499 2514498 1 2 -7669682 -7669682 -5747462 -5747463 7364250 -957433 -6891099 -6891099 -6526046 -6526046 -1 0 -5600084 -5600084 2614052 2614053 2 2 3232359 3232361 -6221382 -6221383 18666138 18666138 -509417 -509417 -257415 1979954 7 7 -3097919 -3097917 -18930111 -18930111 2614052 2614052 2 2 3232359 3232360 -6221382 -6221383 18666139 18666139 -509419 -509418 1979954 -257415 7 8 -3097917 -3097917 -18930110 -18930112 -2250529 -2250529 18779537 18779536 -3234061 -3234062 4549064 4549064 5 5 257414 -1979941 -941749 -941749 6841376 6841376 -2250529 -2250528 18779536 18779536 -3234061 -3234061 4549064 4549063 5 5 -1979940 257414 -941748 -941748 6841376 6841376 5127503 5127504 5449367 5449367 -4467523 -4467523 -2 -2 7977198 7977197 5439957 5439956 957435 -7364256 8289647 8289647 5127504 5127503 5449367 5449368 -4467523 -4467522 -2 -2 7977198 7977198 5439956 5439956 -7364257 957433 8289646 8289647 -280818 -280817 -5214255 -5214254 -1 -2 -5600036 -5600036 -18930233 -18930234 3155122 3155123 -1778313 -1778313 -146937 1130191 -280818 -280818 -5214255 -5214254 0 -2 -5600036 -5600036 -18930234 -18930233 3155122 3155123 -1778313 -1778313 1130191 -146937 146938 -1130200 4320486 4320485 -4241183 -4241184 4618221 4618223 6300327 6300327 -18515467 -18515465 -2261342 -2261342 -5 -5 -1130199 146939 4320485 4320484 -4241183 -4241183 4618221 4618221 6300327 6300327 -18515464 -18515467 -2261342 -2261341 -5 -5 -5747473 -5747474 -957433 7364257 -6891083 -6891084 -6526063 -6526063 -3496284 -3496284 2514440 2514442 -7 -7 -7669680 -7669680 -5747473 -5747473 7364257 -957433 -6891082 -6891084 -6526063 -6526065 -3496284 -3496284 2514441 2514440 -7 -5 -7669680 -7669680 -509389 -509389 -257415 1979953 -3097941 -3097941 2614091 2614091 7 5 3232296 3232296 -6221423 -6221422 -509389 -509389 1979953 -257415 -3097941 -3097941 2614090 2614090 5 7 3232297 3232296 -6221422 -6221422 -3234028 -3234028 4549043 4549043 257414 -1979947 -941721 -941721 6841348 6841348 -2250473 -2250473 18779425 18779426 -3234028 -3234029 4549044 4549044 -1979948 257414 -941722 -941722 6841348 6841348 -2250474 -2250473 18779425 18779426 7977185 7977186 5439967 5439967 957432 -7364255 8289657 8289657 5127494 5127494 5449428 5449428 7977185 7977185 5439967 5439966 -7364256 957432 8289655 8289655 5127494 5127494 5449427 5449427 3155085 3155083 -1778290 -1778291 -146938 1130197 -280843 -280843 -5214219 -5214219 3155085 3155083 -1778291 -1778291 1130197 -146938 -280843 -280842 -5214219 -5214224 
2 2417961 2417962 356861 356862 52939 52940 -52942 -52943 -356848 -356847 -2417967 -2417966 2417965 2417967 356858 356857 52940 52941 -52944 -52944 -356842 -356845 -2417969 -2417968 158983 158983 6177636 6177637 3357981 3357981 7361578 7361579 5 5 991291 -7624672 6530032 6530032 -2341445 -2341445 7713982 7713982 857586 857586 6 6 158983 158983 6177636 6177636 3357981 3357982 7361579 7361579 5 3 -7624672 991291 6530032 6530032 -2341446 -2341445 7713983 7713982 857587 857587 6 6 -19298724 -19298725 19448774 19448773 -6 -6 3223488 3223486 -1173300 -1173299 146300 -1125284 -3915577 -3915577 5965764 5965765 -6 -7 -8942 -8942 -19298724 -19298724 19448773 19448773 -6 -6 3223488 3223488 -1173300 -1173299 -1125284 146299 -3915577 -3915577 5965764 5965764 -7 -7 -8942 -8941 -2661599 -2661600 6 6 19320992 19320993 2965754 2965754 -2341565 -2341568 -5051451 -5051452 21706 -166937 3 3 5355605 5355605 2363799 2363799 -2661599 -2661599 8 8 19320991 19320992 2965753 2965753 -2341566 -2341567 -5051452 -5051451 -166938 21705 3 3 5355605 5355605 2363798 2363799 -19471014 -19471013 -3380263 -3380263 -1520938 -1520938 4434181 4434180 3 2 -21703 166945 -4738341 -4738342 1216783 1216783 -19471013 -19471013 -3380263 -3380263 -1520938 -1520937 4434181 4434181 3 2 166945 -21703 -4738341 -4738341 1216782 1216782 -3009130 -3009130 -1007829 -1007830 857820 857821 -4 -4 3824008 3824009 -5874180 -5874179 -146297 1125273 958962 958962 -3009130 -3009130 -1007830 -1007830 857820 857820 -4 -4 3824008 3824009 -5874179 -5874179 1125273 -146297 958962 958962 -7147239 -7147238 -6269212 -6269212 5 5 -8719 -8718 2363687 2363684 -7622405 -7622405 -6744383 -6744384 -991290 7624678 -7147239 -7147238 -6269211 -6269212 3 3 -8720 -8719 2363685 2363685 -7622405 -7622405 -6744383 -6744383 7624679 -991289 991291 -7624669 6529960 6529960 7714030 7714029 158752 158751 6177585 6177585 3358107 3358107 7361652 7361652 3 3 -7624669 991292 6529960 6529959 7714030 7714030 158751 158751 6177583 6177584 3358109 3358107 7361652 7361652 3 3 -1173367 -1173367 146301 -1125284 -3915621 -3915621 5965814 5965812 -19298832 -19298832 19448875 19448876 -7 -6 3223562 3223561 -1173368 -1173368 -1125284 146300 -3915621 -3915621 5965814 5965813 -19298833 -19298832 19448875 19448876 -6 -6 3223562 3223562 -5051474 -5051474 21704 -166938 5355629 5355630 -2661576 -2661576 3 3 19321106 19321107 2965727 2965726 -5051474 -5051474 -166937 21704 5355629 5355630 -2661575 -2661575 3 3 19321105 19321107 2965725 2965726 -1520913 -1520912 4434203 4434203 -21703 166944 -4738359 -4738358 1216754 1216754 -19471119 -19471119 -3380385 -3380384 -1520913 -1520913 4434203 4434203 166944 -21703 -4738358 -4738359 1216754 1216755 -19471119 -19471118 -3380385 -3380385 3824056 3824057 -5874225 -5874226 -146297 1125276 959034 959034 -3009202 -3009202 -1007603 -1007602 3824056 3824057 -5874226 -5874226 1125277 -146297 959034 959034 -3009202 -3009202 -1007603 -1007603 -7622457 -7622457 -6744309 -6744310 -991289 7624679 -7147311 -7147311 -6269159 -6269161 -7622457 -7622457 -6744309 -6744309 7624678 -991289 -7147312 -7147311 -6269159 -6269554 
1 4130465 4130463 -10188536 -10188539 5544305 5544302 6058077 6058078 -1413839 -1413835 -4644238 -4644236 -4130465 -4130463 10188539 10188541 -5544303 -5544299 -6058075 -6058071 1413841 1413834 4644236 4644234 -12821115 -12821115 -3713411 -3713413 21562687 21562688 1056745 1056746 406728 406728 -955912 2090287 -3645084 -3645082 -2992195 -2992195 988416 988416 11733772 11733773 -6946481 -6946481 -12821115 -12821115 -3713411 -3713412 21562688 21562687 1056745 1056746 406728 406728 2090287 -955910 -3645084 -3645082 -2992194 -2992196 988416 988416 11733773 11733773 -6946481 -6946481 -9828915 -9828915 -8741562 -8741562 9185009 9185009 3391083 3391085 3182870 3182870 2357930 -5156076 3162068 3162069 3370287 3370286 6946483 6946482 -11733773 -11733773 -9828916 -9828914 -8741562 -8741562 9185008 9185009 3391083 3391085 3182870 3182870 -5156075 2357931 3162068 3162069 3370287 3370287 6946484 6946483 -11733773 -11733773 -3605541 -3605541 -9185010 -9185010 8741581 8741579 -49618 -49618 2992195 2992196 -3516411 -3516411 -1283115 2805782 406725 406725 39513 39512 21562693 21562694 -3605541 -3605540 -9185010 -9185010 8741580 8741581 -49618 -49617 2992198 2992195 -3516411 -3516409 2805783 -1283115 406724 406724 39512 39511 21562693 21562694 9828901 9828900 2992188 2992187 -211064 -211065 -3685415 -3685414 -406729 -406729 -1402017 3065783 -129492 -129494 -3766990 -3766990 9828901 9828900 2992187 2992188 -211065 -211065 -3685415 -3685414 -406729 -406729 3065783 -1402018 -129494 -129495 -3766990 -3766991 633728 633728 -12821098 -12821099 -11733783 -11733783 -6946481 -6946481 275626 275627 483829 483829 327203 -715490 425527 425527 633728 633728 -12821099 -12821099 -11733783 -11733782 -6946479 -6946479 275626 275627 483828 483829 -715491 327203 425527 425526 3814084 3814084 -826966 -826968 6946481 6946482 11733767 11733767 -21562668 -21562669 3874854 3874856 -887733 -887736 1074814 -2350288 3814084 3814083 -826967 -826968 6946483 6946483 11733767 11733768 -21562668 -21562669 3874855 3874855 -887735 -887736 -2350289 1074813 955912 -2090287 3645086 3645086 -988415 -988415 12821098 12821098 3713412 3713412 -21562666 -21562666 -1056746 -1056747 -406725 -406724 -2090287 955913 3645086 3645085 -988415 -988414 12821097 12821098 3713411 3713412 -21562665 -21562667 -1056745 -1056746 -406725 -406724 -3182875 -3182874 -2357928 5156072 -3162073 -3162073 -3370270 -3370270 9828906 9828906 8741575 8741578 -9185006 -9185006 -3391074 -3391075 -3182875 -3182875 5156071 -2357929 -3162073 -3162073 -3370270 -3370270 9828906 9828905 8741576 8741575 -9185006 -9185005 -3391075 -3391075 3516415 3516415 1283116 -2805784 -39512 -39511 3605545 3605545 9185004 9185006 -8741585 -8741584 49620 49621 3516416 3516415 -2805785 1283116 -39512 -39511 3605545 3605545 9185005 9185006 -8741586 -8741585 49621 49621 211071 211071 3685417 3685417 1402018 -3065787 129499 129499 3766984 3766985 -9828899 -9828897 -2992214 -2992213 211070 211070 3685415 3685415 -3065788 1402018 129499 129499 3766985 3766985 -9828898 -9828898 -2992214 -2992213 -275636 -275637 -483837 -483836 -327205 715501 -425535 -425536 -633738 -633737 12821098 12821099 -275635 -275636 -483836 -483836 715503 -327204 -425535 -425535 -633737 -633737 12821100 12821099 -3874865 -3874865 887742 887742 -1074813 2350291 -3814091 -3814092 826973 826974 -3874865 -3874865 887743 887742 2350291 -1074813 -3814093 -3814091 826973 826969 
3 8873659 8873658 -785199 -785201 5725113 5725114 -8088454 -8088456 3148544 3148548 4939913 4939915 -8873656 -8873654 785201 785204 -5725111 -5725114 8088460 8088460 -3148542 -3148547 -4939908 -4939907 17118130 17118132 -2338507 -2338505 1661768 1661769 -3368923 -3368923 -10935497 -10935496 -2053625 4490656 -2411189 -2411189 6663478 6663479 -3296243 -3296245 12116444 12116445 -3114144 -3114144 17118131 17118130 -2338506 -2338506 1661769 1661768 -3368923 -3368922 -10935496 -10935496 4490657 -2053625 -2411189 -2411189 6663479 6663479 -3296245 -3296243 12116445 12116443 -3114144 -3114144 10454662 10454660 -18779911 -18779911 -1870937 -1870937 -2569599 -2569598 3028307 3028308 181719 -397360 3074629 3074628 -2523279 -2523279 3114145 3114146 -12116422 -12116422 10454662 10454661 -18779912 -18779911 -1870937 -1870937 -2569599 -2569599 3028307 3028307 -397360 181719 3074630 3074629 -2523280 -2523279 3114146 3114146 -12116421 -12116421 -2578730 -2578730 1870939 1870939 18779925 18779925 -984586 -984586 -6663470 -6663473 -2697733 -2697732 -1324960 2897282 -10935498 -10935497 -1103585 -1103585 1661769 1661769 -2578728 -2578729 1870939 1870939 18779924 18779925 -984587 -984587 -6663472 -6663473 -2697732 -2697731 2897282 -1324959 -10935498 -10935497 -1103585 -1103585 1661768 1661767 -10454671 -10454671 -6663461 -6663461 3356152 3356152 1846245 1846245 10935497 10935498 1871909 -4093288 3440383 3440384 1762014 1762014 -10454670 -10454671 -6663461 -6663461 3356152 3356154 1846245 1846245 10935497 10935498 -4093288 1871909 3440383 3440383 1762015 1762014 -3805729 -3805729 17118124 17118125 -12116430 -12116429 -3114144 -3114143 1780631 1780630 -3817283 -3817283 -728665 1593372 1792176 1792176 -3805729 -3805729 17118124 17118124 -12116432 -12116430 -3114143 -3114143 1780631 1780631 -3817282 -3817284 1593370 -728665 1792176 1792176 -2132786 -2132786 -1044508 -1044507 3114144 3114145 12116447 12116447 -1661776 -1661776 -2002232 -2002232 -1175062 -1175062 -1143241 2499924 -2132785 -2132785 -1044507 -1044508 3114143 3114144 12116447 12116446 -1661778 -1661776 -2002232 -2002232 -1175062 -1175063 2499924 -1143241 2053629 -4490657 2411188 2411187 3296249 3296249 -17118144 -17118146 2338509 2338508 -1661771 -1661769 3368929 3368929 10935499 10935499 -4490658 2053627 2411187 2411187 3296249 3296249 -17118144 -17118144 2338508 2338508 -1661770 -1661770 3368929 3368929 10935499 10935499 -3028308 -3028308 -181717 397369 -3074632 -3074632 2523273 2523272 -10454663 -10454664 18779900 18779899 1870942 1870942 2569599 2569600 -3028308 -3028308 397365 -181718 -3074634 -3074632 2523272 2523272 -10454664 -10454662 18779899 18779900 1870943 1870943 2569600 2569599 2697737 2697737 1324962 -2897289 1103603 1103603 2578737 2578738 -1870938 -1870938 -18779902 -18779903 984598 984598 2697738 2697738 -2897288 1324962 1103603 1103604 2578739 2578737 -1870939 -1870940 -18779903 -18779903 984598 984598 -3356154 -3356154 -1846251 -1846253 -1871907 4093298 -3440389 -3440388 -1762017 -1762018 10454665 10454666 6663483 6663480 -3356154 -3356154 -1846251 -1846252 4093298 -1871908 -3440389 -3440389 -1762019 -1762018 10454665 10454666 6663483 6663482 -1780620 -1780620 3817287 3817286 728668 -1593370 -1792179 -1792179 3805735 3805735 -17118157 -17118156 -1780620 -1780620 3817287 3817287 -1593370 728668 -1792179 -1792180 3805735 3805735 -17118156 -17118157 2002246 2002245 1175047 1175047 1143243 -2499919 2132802 2132804 1044496 1044497 2002245 2002245 1175047 1175047 -2499920 1143243 2132802 2132803 1044496 1044100 
5 -3183501 -3183499 1230604 1230607 6513145 6513141 1952907 1952905 -9696647 -9696640 7743744 7743747 3183505 3183501 -1230592 -1230597 -6513148 -6513137 -1952900 -1952899 9696650 9696647 -7743739 -7743742 -4133053 -4133055 -634659 -634662 -2604408 -2604410 2682253 2682254 -3610106 -3610106 736759 -1611061 -748591 -748591 -20521661 -20521664 2796184 2796183 13784201 13784204 8650547 8650547 -4133055 -4133055 -634661 -634661 -2604410 -2604408 2682253 2682254 -3610107 -3610107 -1611061 736759 -748590 -748592 -20521662 -20521663 2796184 2796184 13784201 13784204 8650546 8650547 16388603 16388606 6737465 6737465 6702135 6702135 -1248436 -1248436 599595 599594 -284796 622765 456929 456930 -1391097 -1391097 -8650544 -8650544 -13784203 -13784202 16388603 16388605 6737464 6737464 6702135 6702137 -1248436 -1248436 599595 599594 622764 -284796 456928 456930 -1391098 -1391098 -8650544 -8650544 -13784203 -13784202 105161 105161 -6702132 -6702133 -6737463 -6737463 -4323073 -4323073 20521649 20521649 133894 133893 -1507334 3296083 -3610106 -3610107 -4294341 -4294342 -2604403 -2604401 105161 105161 -6702133 -6702133 -6737463 -6737463 -4323073 -4323072 20521650 20521651 133894 133893 3296085 -1507333 -3610107 -3610107 -4294341 -4294342 -2604401 -2604402 -16388601 -16388603 20521659 20521658 -2890075 -2890076 1633993 1633992 3610110 3610110 -451958 988301 -2794251 -2794252 1538166 1538165 -16388601 -16388601 20521659 20521659 -2890076 -2890076 1633992 1633991 3610110 3610110 988301 -451958 -2794250 -2794251 1538166 1538165 2185328 2185328 -4133055 -4133057 -13784185 -13784185 8650542 8650542 4051451 4051453 2203430 2203430 2244093 -4907142 4033347 4033347 2185328 2185327 -4133057 -4133055 -13784186 -13784186 8650543 8650543 4051451 4051451 2203429 2203429 -4907144 2244092 4033346 4033346 -751506 -751505 -4229179 -4229180 -8650543 -8650543 13784192 13784194 2604401 2604397 -798344 -798343 -4182341 -4182343 -1792130 3918848 -751506 -751506 -4229180 -4229181 -8650542 -8650543 13784192 13784193 2604399 2604398 -798343 -798344 -4182342 -4182342 3918847 -1792130 -736757 1611064 748587 748588 -2796180 -2796180 4133060 4133061 634655 634656 2604398 2604399 -2682245 -2682245 3610110 3610109 1611066 -736756 748587 748588 -2796180 -2796180 4133061 4133061 634655 634657 2604398 2604399 -2682245 -2682245 3610110 3610109 -599586 -599586 284799 -622765 -456920 -456920 1391099 1391098 -16388593 -16388593 -6737458 -6737459 -6702137 -6702138 1248434 1248434 -599586 -599586 -622764 284799 -456919 -456920 1391100 1391099 -16388592 -16388594 -6737457 -6737457 -6702138 -6702138 1248434 1248434 -133892 -133891 1507336 -3296075 4294339 4294341 -105161 -105161 6702138 6702138 6737460 6737460 4323072 4323071 -133894 -133893 -3296077 1507335 4294339 4294340 -105161 -105162 6702139 6702139 6737459 6737459 4323071 4323070 2890071 2890070 -1633984 -1633984 451961 -988295 2794243 2794243 -1538157 -1538156 16388594 16388594 -20521658 -20521659 2890070 2890072 -1633984 -1633984 -988295 451961 2794243 2794244 -1538157 -1538156 16388594 16388594 -20521659 -20521659 -4051447 -4051449 -2203426 -2203426 -2244089 4907142 -4033344 -4033343 -2185318 -2185319 4133065 4133065 -4051448 -4051449 -2203425 -2203425 4907144 -2244089 -4033344 -4033343 -2185318 -2185318 4133065 4133067 798343 798343 4182345 4182347 1792133 -3918844 751502 751501 4229186 4229187 798343 798343 4182346 4182346 -3918843 1792133 751502 751502 4229186 4228784 
1 2 2 2 4 -2 -2 -5 -5 2 2 2 1 -1 -1 0 -2 2 0 2 2 -2 -1 -1 -1 -19247826 -19247826 -3601966 -3601969 6522699 6522699 4979051 4979050 -4 -5 -1 1 -7940978 -7940980 9229517 9229517 6563893 6563894 3495620 3495619 -1 -1 -19247825 -19247826 -3601968 -3601968 6522699 6522699 4979050 4979050 -4 -5 1 0 -7940978 -7940980 9229517 9229517 6563894 6563893 3495620 3495620 0 -1 10018326 10018328 12725120 12725120 -4 -4 3531730 3531729 -7808237 -7808237 0 1 -2825858 -2825857 7102364 7102364 0 0 -3495613 -3495613 10018327 10018328 12725120 12725120 -2 -2 3531729 3531729 -7808237 -7808237 0 0 -2825859 -2825858 7102364 7102364 0 0 -3495615 -3495613 11153864 11153863 5 4 -12725133 -12725133 -10644893 -10644893 9229511 9229510 11023181 11023181 0 -2 -2 -2 -11532150 -11532150 -6522709 -6522708 11153863 11153864 5 4 -12725133 -12725133 -10644892 -10644893 9229510 9229511 11023182 11023181 -1 -1 -2 -2 -11532150 -11532150 -6522707 -6522707 -10018320 -10018319 -9229522 -9229521 -1226803 -1226803 3309757 3309756 2 4 1 0 -2800789 -2800789 717835 717835 -10018320 -10018319 -9229521 -9229521 -1226803 -1226803 3309758 3309757 4 4 1 1 -2800789 -2800788 717835 717835 -2118821 -2118821 19247841 19247842 3495623 3495624 -1 -1 1120023 1120022 -5396530 -5396529 -1 1 6395325 6395326 -2118821 -2118821 19247841 19247842 3495624 3495623 -1 -1 1120022 1120022 -5396529 -5396530 1 -1 6395326 6395325 -6391959 -6391959 5307804 5307805 0 0 -3495613 -3495613 -6522696 -6522696 -8269731 -8269730 9353890 9353890 -1 -2 -6391959 -6391959 5307805 5307805 -1 0 -3495613 -3495613 -6522696 -6522695 -8269731 -8269730 9353890 9353890 -1 0 1 -1 -7940980 -7940980 6563895 6563895 -19247843 -19247844 -3601966 -3601966 6522703 6522703 4979050 4979051 2 2 -2 0 -7940980 -7940980 6563895 6563895 -19247843 -19247842 -3601966 -3601966 6522703 6522703 4979050 4979050 2 2 -7808237 -7808237 0 -2 -2825859 -2825860 7102367 7102366 10018315 10018314 12725136 12725135 2 2 3531734 3531734 -7808238 -7808237 -1 0 -2825860 -2825860 7102367 7102367 10018315 10018315 12725135 12725136 2 4 3531734 3531734 11023180 11023181 0 1 -11532149 -11532151 11153861 11153862 -2 -2 -12725137 -12725138 -10644893 -10644892 11023181 11023181 2 1 -11532150 -11532150 11153862 11153861 -2 -2 -12725138 -12725138 -10644893 -10644893 -1226806 -1226806 3309756 3309757 -1 2 -2800793 -2800793 717833 717832 -10018316 -10018315 -9229509 -9229509 -1226806 -1226807 3309756 3309757 2 -1 -2800793 -2800793 717833 717833 -10018316 -10018316 -9229509 -9229510 1120025 1120024 -5396529 -5396529 1 -1 6395327 6395327 -2118818 -2118818 19247825 19247825 1120025 1120025 -5396529 -5396529 -1 0 6395327 6395325 -2118817 -2118817 19247826 19247825 -8269725 -8269725 9353888 9353888 1 -2 -6391959 -6391959 5307801 5307803 -8269725 -8269725 9353888 9353888 -2 1 -6391959 -6391958 5307802 5307789 
1 -3 -1 0 -1 0 0 3 5 -1 -1 -1 -1 1 0 2 3 1 1 -1 -1 1 6 3 1 -3389187 -3389187 -4777244 -4777244 18362637 18362636 3156855 3156855 5 5 1 1 -5559910 -5559910 -5582614 -5582615 7180304 7180304 -9390841 -9390843 2 2 -3389187 -3389187 -4777244 -4777243 18362636 18362637 3156853 3156855 3 5 0 2 -5559911 -5559910 -5582615 -5582615 7180304 7180302 -9390841 -9390842 2 3 8971795 8971795 -14973445 -14973444 3 3 -1658263 -1658262 2786770 2786771 1 0 3645425 3645425 -4773929 -4773929 0 0 9390838 9390839 8971796 8971795 -14973445 -14973445 3 3 -1658262 -1658263 2786770 2786771 0 1 3645425 3645426 -4773929 -4773929 0 0 9390838 9390838 209369 209369 -1 -1 14973450 14973451 -4711848 -4711848 -5582606 -5582607 3695595 3695595 0 0 2 3 806886 806887 -18362630 -18362630 209368 209369 -1 -3 14973450 14973451 -4711848 -4711849 -5582607 -5582606 3695595 3695595 0 0 3 3 806887 806888 -18362629 -18362630 -8971791 -8971791 5582616 5582616 7844614 7844614 -7477841 -7477841 -1 -3 1 1 2975361 2975361 -3342128 -3342128 -8971791 -8971791 5582616 5582617 7844614 7844614 -7477841 -7477841 -1 -1 1 1 2975360 2975362 -3342128 -3342128 -10840747 -10840746 3389176 3389174 -9390840 -9390841 1 1 11444889 11444889 -10316378 -10316378 1 1 9712245 9712244 -10840747 -10840746 3389174 3389176 -9390841 -9390842 1 0 11444889 11444889 -10316378 -10316379 1 2 9712244 9712245 9342162 9342162 -10313066 -10313066 2 2 9390838 9390837 -18362640 -18362641 7910010 7910010 -6939102 -6939102 3 3 9342162 9342162 -10313067 -10313067 2 3 9390838 9390839 -18362641 -18362641 7910011 7910010 -6939103 -6939101 2 1 1 2 -5559912 -5559912 7180304 7180304 -3389176 -3389176 -4777243 -4777243 18362633 18362634 3156852 3156853 -1 -1 2 0 -5559911 -5559911 7180302 7180304 -3389176 -3389174 -4777243 -4777243 18362633 18362633 3156851 3156852 0 0 2786771 2786772 1 1 3645427 3645427 -4773930 -4773930 8971799 8971799 -14973452 -14973452 -3 -1 -1658263 -1658263 2786772 2786772 1 1 3645426 3645427 -4773929 -4773930 8971799 8971799 -14973452 -14973452 -3 -3 -1658264 -1658264 3695595 3695596 1 2 806890 806891 209366 209366 3 3 14973461 14973461 -4711850 -4711850 3695596 3695596 2 1 806890 806890 209366 209366 3 3 14973461 14973461 -4711849 -4711850 7844615 7844615 -7477842 -7477841 1 -1 2975363 2975363 -3342126 -3342126 -8971794 -8971795 5582608 5582609 7844616 7844616 -7477841 -7477841 -1 1 2975363 2975363 -3342126 -3342128 -8971795 -8971795 5582608 5582609 11444888 11444888 -10316381 -10316381 0 1 9712247 9712247 -10840750 -10840750 3389195 3389195 11444888 11444888 -10316382 -10316382 -1 -1 9712246 9712248 -10840751 -10840751 3389195 3389195 7910006 7910006 -6939100 -6939101 0 1 9342158 9342158 -10313067 -10313068 7910007 7910006 -6939101 -6939100 1 0 9342159 9342158 -10313068 -10313474 
-1 0 -1 1 4 0 1 -2 -2 -1 -2 2 2 -2 0 1 -5 -2 -2 5 4 -1 2 -5 -5 -2096705 -2096705 10019561 10019561 2574849 2574848 -10071302 -10071303 -1 -1 1 -1 6497389 6497388 16432046 16432045 -6445644 -6445644 -16910194 -16910195 5 5 -2096704 -2096705 10019561 10019561 2574848 2574848 -10071303 -10071302 -1 -1 0 0 6497388 6497388 16432046 16432046 -6445645 -6445644 -16910195 -16910194 5 5 -14335333 -14335332 -478139 -478138 0 0 10998402 10998402 -8212986 -8212986 -1 1 -10719756 -10719756 7934341 7934341 -5 -4 16910189 16910189 -14335332 -14335333 -478139 -478138 0 0 10998401 10998402 -8212986 -8212986 0 -1 -10719756 -10719757 7934341 7934341 -5 -4 16910189 16910189 3425689 3425689 -1 -1 478134 478135 -820087 -820087 16432058 16432058 -1009892 -1009893 -1 0 -1 -1 -1595709 -1595711 -2574853 -2574852 3425689 3425689 -1 -1 478135 478135 -820086 -820087 16432058 16432058 -1009893 -1009893 0 -1 -1 -2 -1595711 -1595711 -2574852 -2574853 14335334 14335336 -16432049 -16432049 8552475 8552474 -8325573 -8325573 1 1 0 -2 10931178 10931177 -11158075 -11158076 14335334 14335334 -16432050 -16432049 8552474 8552475 -8325573 -8325572 1 1 -2 0 10931177 10931176 -11158077 -11158076 -3765178 -3765178 2096709 2096710 -16910194 -16910194 5 5 1986939 1986939 798478 798476 0 0 979761 979761 -3765180 -3765178 2096710 2096709 -16910194 -16910193 5 5 1986940 1986940 798477 798476 0 0 979761 979761 2838077 2838076 -1286742 -1286742 -4 -5 16910198 16910198 -2574842 -2574842 -2287176 -2287176 735834 735835 -1 2 2838077 2838078 -1286742 -1286742 -4 -5 16910197 16910198 -2574842 -2574843 -2287175 -2287177 735834 735834 2 -1 -1 0 6497389 6497389 -6445645 -6445644 -2096717 -2096717 10019558 10019558 2574860 2574861 -10071303 -10071302 1 1 1 0 6497388 6497389 -6445645 -6445644 -2096717 -2096717 10019557 10019558 2574860 2574862 -10071302 -10071301 1 1 -8212986 -8212986 1 -2 -10719759 -10719759 7934346 7934347 -14335350 -14335353 -478142 -478142 -1 -1 10998407 10998407 -8212986 -8212986 -2 1 -10719759 -10719759 7934347 7934347 -14335352 -14335352 -478142 -478140 0 -1 10998408 10998407 -1009897 -1009897 0 -1 -1595707 -1595707 3425691 3425691 0 0 478148 478148 -820085 -820085 -1009897 -1009896 0 0 -1595707 -1595707 3425692 3425690 0 0 478148 478148 -820085 -820085 8552475 8552475 -8325577 -8325575 0 1 10931177 10931177 -11158079 -11158079 14335349 14335347 -16432063 -16432063 8552476 8552475 -8325576 -8325576 2 0 10931177 10931176 -11158079 -11158079 14335348 14335348 -16432063 -16432063 1986937 1986937 798474 798474 0 2 979761 979762 -3765180 -3765180 2096711 2096711 1986937 1986937 798474 798473 2 -1 979761 979761 -3765181 -3765180 2096711 2096711 -2287172 -2287172 735838 735838 1 -2 2838079 2838078 -1286740 -1286740 -2287171 -2287172 735838 735838 -2 1 2838079 2838078 -1286740 -1286745 
1 146266290 -146266252 -16803606 16803435 3446309 -3446375 2687089 -2687124 9422898 -9422645 -4052803 4052800 -146266471 146266128 16803515 -16803540 -3446326 3446322 -2687083 2687143 -9422802 9422731 4052983 -4052592 -7831287 -9864202 -7521168 -8103394 -9010303 -8685212 -7568627 -8055933 -4795100 -5068401 -5459947 -12188413 -7362498 -8262065 -8639288 -9056231 -7997477 -7627077 -8277760 -9417742 -5068402 -4795100 9864229 7831312 7721712 7902831 8685214 9010303 8116959 7507584 5068400 4795098 12188423 5459944 8340336 7284210 9056225 8639283 7841103 7783448 9417753 8277772 4795101 5068401 808004 1224954 853927 1179016 248863 884291 749063 1045942 -3319196 5114202 627256 1400244 -863912 2658908 865349 929667 884280 248853 771288 1261601 -1224908 -807967 -1178989 -853898 -884285 -248859 -984900 -810089 -5192474 3397485 -1400243 -627254 663359 -2458356 -1021702 -773277 -248869 -884295 -1261627 -771314 3880923 -4249083 -206804 -25600 -778479 361501 -409001 40871 8639313 -9056202 1965975 -2334136 -128647 -287185 -25599 -206805 -412205 44081 -453651 36660 4630743 -4262608 25599 206805 -361536 778445 173174 194991 9056257 -8639257 -988140 1356274 287186 128649 206804 25600 -136111 504283 -36709 453605 -732552 407434 82617 -407698 -4292340 4005313 299378 -586416 25599 -206804 -100306 -223918 -2078826 1791783 165230 -452287 -407458 732519 407706 -82607 -4219323 4506384 678476 -391427 206805 -25598 223916 100307 1530487 -1243441 70602 216430 3783066 -4789647 -324852 -815168 8277770 -9417747 -884282 248869 -649586 -356980 1079657 -2086245 -351743 -785203 -424508 -582074 4728598 -3722047 815127 324814 9417753 -8277768 -248855 884294 449033 557531 -1236051 2242596 785203 351739 660337 346214 -241939 674875 423762 9181 5068400 -4795103 -771304 1261613 453626 36685 -52559 485486 -18561 451498 151287 337716 -735905 302978 -223196 -209722 4795098 -5068404 -1261617 771299 -36687 -453630 -103818 -329118 -529773 96848 -337726 -151285 5459948 12188424 7284222 8340349 7783460 7841117 7831325 9864242 7902845 7721720 9010318 8685226 7507603 8116974 4795098 5068401 -12188417 -5459946 -8262057 -7362486 -7627069 -7997468 -9864198 -7831278 -8103390 -7521165 -8685194 -9010284 -8055921 -7568614 -5068401 -4795103 3397476 -5192477 -627257 -1400240 -2458364 663358 -773281 -1021707 -807984 -1224925 -853919 -1179011 -248861 -884289 -810096 -984906 5114196 -3319202 1400247 627254 2658909 -863918 929661 865345 1224929 807989 1178998 853903 884286 248863 1045937 749057 1356281 -988139 128647 287184 504270 -136124 -4262599 4630747 206807 25601 778465 -361515 194978 173162 -2334132 1965983 -287182 -128648 44070 -412215 -4249076 3880932 -25595 -206803 361525 -778457 40861 -409010 4506371 -4219333 -391418 678484 100307 223918 -1243450 1530475 216436 70608 732542 -407441 -82641 407672 4005300 -4292351 -586409 299383 -223918 -100306 1791771 -2078832 -452281 165236 407445 -732531 -407732 82582 557542 449043 2242600 -1236038 351743 785199 346224 660347 -3722033 4728609 324816 815129 -356969 -649576 -2086232 1079664 -785205 -351738 -582062 -424496 -4789635 3783079 -815164 -324853 -329126 -103823 96834 -529784 -151286 -337721 302969 -735912 -209734 -223208 485475 -52565 451484 -18576 337720 151286 674866 -241948 9168 423737 
-7 3452902 -3452986 9601865 -9601606 -9635122 9634801 3360305 -3360406 28122519 -28122256 144226860 -144227119 -3452833 3453064 -9601872 9601575 9635136 -9634710 -3360188 3360452 -28122551 28122224 -144226780 144226740 -789701 371930 -573805 204974 -412128 -5585 595671 -964529 -4979418 4746565 -128893 -287738 -354368 -14460 -791722 373925 -601590 232725 1492304 -1909988 4746563 -4979400 -371961 789672 13140 355734 5615 412156 1040850 -672004 -4746570 4979417 287732 128895 -204361 573238 -373980 791668 406031 -37189 1910045 -1492245 4979414 -4746551 2014 -1163637 -784098 -377552 -1271961 624478 3645496 -4671181 -722743 -302960 -358424 -800112 -271724 -753980 -2248594 1222890 624478 -1271962 8143549 -9305221 1163648 -2005 377540 784072 -624465 1271974 4747505 -3721824 521786 503876 800119 358418 832389 193273 2053025 -1027364 1271973 -624467 9305180 -8143584 724140 305111 211551 438158 -1118313 2283981 4391744 -3362491 791709 373966 274469 754793 359665 802881 438162 211558 -1941611 2970858 9307240 -8141534 -523184 -506030 -438183 -211577 -2283957 1118324 4001278 -5030491 -373945 -791687 -833193 -196010 -802888 -359658 -211575 -438177 305098 -1334317 8141587 -9307186 -1904426 1497862 -8927646 8521158 39434 -398395 1179121 -1538079 -438169 211563 -125437 -280021 -1036953 678005 -4485020 4126065 -1497886 1904404 -8521106 8927697 -240370 599335 -1737868 2096835 -211562 438169 280018 125439 -599561 958537 -3907966 4266938 -1363426 -1640689 -10425546 7023254 -1492310 -1910052 -624469 -1271964 416244 -3420386 -1560617 -1443501 -1049779 -2343444 -5589137 2585012 1564357 1439745 -7023256 10425540 1909980 1492236 1271971 624475 144406 2859668 1365063 1639040 2343452 1049773 -2803873 5807967 -7385817 -8020897 -7664303 -7742383 -4746564 -4979415 -8143545 -9305172 -9307235 -8141589 -7692085 -7714631 -8631029 -6775655 -5383817 -12018478 7944568 7462143 7103642 8303094 4979422 4746572 9305254 8143620 8141563 9307209 7496535 7910175 6994530 8412212 12018480 5383819 128893 287736 573215 -204384 -37183 406037 789694 -371938 355709 13116 412105 5570 -671995 1040859 4979410 -4746555 -287735 -128895 -14484 -354392 232732 -601584 371951 -789680 204947 -573829 -5637 -412172 -964523 595680 4746561 -4979406 503900 521809 358424 800110 193297 832414 -1027355 2053041 -2019 1163628 784096 377544 1271956 -624481 -3721812 4747508 -302936 -722720 -800119 -358417 -753955 -271697 1222908 -2248587 -1163651 1997 -377551 -784071 624463 -1271976 -4671167 3645501 -196034 -833218 -359665 -802875 -1334341 305081 -506050 -523205 -211560 -438165 1118322 -2283982 -5030505 4001252 754764 274441 802887 359656 2970836 -1941640 305086 724116 438172 211569 2283956 -1118318 -3362511 4391712 599324 -240378 2096820 -1737886 125436 280020 958524 -599574 4266927 -3907983 1904419 -1497872 8927640 -8521137 -398400 39428 -1538090 1179108 -280014 -125439 677995 -1036961 4126061 -4485032 1497882 -1904408 8521103 -8927672 2859691 144435 1639053 1365074 1049778 2343445 5807990 -2803857 1439756 1564366 10425556 -7023218 -3420361 416271 -1443487 -1560606 -2343453 -1049772 2585034 -5589118 -1640678 -1363415 7023264 -10425504 7910166 7496525 8412174 6994494 5383811 12018468 7462140 7944568 8303061 7103608 -7714608 -7692064 -6775664 -8631036 -12018462 -5383813 -8020874 -7385794 -7742395 -7664324 
-4 7180373 -7180182 -25911624 25911506 -15607072 15607520 5508469 -5508538 -141496341 141496079 27972220 -27972014 -7180368 7180156 25911718 -25911384 15607060 -15607376 -5508464 5508503 141496156 -141496149 -27972175 27971966 1133064 -2001757 -543359 -223673 -767559 -101137 -4563114 3796096 -1185248 701059 -268033 -598331 547667 -1314702 -1378425 509762 1063170 -1830198 -8993568 8124854 701055 -1185248 2001743 -1133074 -364893 1131894 101117 767549 -3670979 4437993 -701043 1185263 598340 268029 960186 -193187 -509742 1378441 -1383739 2150742 -8124887 8993536 1185259 -701044 2511486 623290 1234209 1900639 5644590 -3897245 2135302 632639 997813 1770156 967250 2159215 1756554 1011413 906016 1861924 -3897236 5644595 3259489 -124615 -623335 -2511530 -1900608 -1234184 3897236 -5644599 -507521 -2260423 -1415629 -1352290 -2159223 -967245 -848297 -1919622 -1226573 -1541370 -5644586 3897243 124669 -3259433 748243 918951 340513 711980 9503296 -7615125 3254442 -1587259 1378421 509741 1669077 -1886 582599 1300566 711980 340513 4632964 -2965777 2636127 -747971 -330420 -1336812 -711969 -340501 7615103 -9503321 -1626692 -40553 -509775 -1378452 -161229 -1506009 -1300555 -582605 -340502 -711969 3601103 -5268343 747940 -2636169 8226024 -8892399 -2025281 1358829 -2110096 1521666 777398 -1365828 -711977 340498 -205625 -459024 3741287 -4329714 -813825 225402 8892452 -8225973 -1358855 2025256 1692258 -1103823 730476 -142041 -340510 711964 459026 205627 4492812 -3904372 -813944 1402389 7828983 7286021 6867161 10251276 8993590 8124912 3897239 5644591 8329309 6785725 7478773 7636236 5281887 11790925 6920879 8194157 -7411140 -7703863 -10251257 -6867154 -8124836 -8993514 -5644590 -3897238 -7421048 -7693927 -7799323 -7315676 -11790923 -5281881 -8548626 -6566346 -2185405 -802651 -3555121 567037 -701054 -1185255 -3259501 -124683 -2636136 -747956 -1948577 -1039472 2445757 -5433830 -1044165 -2330921 677531 2310523 2646858 341169 1185255 701052 124608 3259424 747970 2636162 1628029 1360035 5788315 -2800272 2330929 1044165 268034 598331 -193164 960207 2150747 -1383732 -1133077 2001746 1131914 -364868 767566 101145 4437996 -3670976 1185246 -701055 -598335 -268027 -1314680 547693 -1830191 1063176 -2001751 1133063 -223650 -543332 -101106 -767536 3796099 -4563111 701043 -1185259 -1352310 -1415651 -967247 -2159217 -1919646 -848320 -1541370 -1226574 -2511499 -623313 -1234223 -1900650 -5644581 3897240 -2260421 -507521 1770131 997789 2159219 967247 1011385 1756528 1861922 906014 623322 2511506 1900595 1234173 -3897230 5644594 632640 2135301 -1505980 -161200 -582594 -1300559 -5268314 3601132 -1336783 -330391 -340511 -711977 -9503277 7615138 -40528 -1626664 -1868 1669095 1300551 582604 -2965753 4632979 918973 748263 711966 340500 -7615093 9503328 -1587241 3254454 -1103826 1692245 -142045 730474 205625 459026 -3904376 4492807 1402386 -813947 -8225997 8892419 2025279 -1358827 1521657 -2110099 -1365829 777397 -459021 -205625 -4329716 3741283 225404 -813826 -8892424 8225993 1358854 -2025249 -7693945 -7421062 -7315673 -7799321 -5281883 -11790919 -6566362 -8548643 -7703851 -7411132 -6867143 -10251253 6785698 8329285 7636233 7478768 11790927 5281880 8194136 6920854 7286020 7828981 10251276 6867177 1360035 1628029 -2800258 5788333 1044166 2330920 2310523 677531 341190 2646878 -1039466 -1948573 -5433810 2445782 -2330925 -1044162 -802647 -2185400 567060 -3555497 
1 -17990107 17989757 -143567434 143567802 -9435597 9435382 3632666 -3632817 27339588 -27339564 3942687 -3942715 17990202 -17989653 143567218 -143567775 9435737 -9435171 -3632892 3632555 -27339400 27339731 -3942795 3942612 9772742 -7596288 2316826 -395066 868516 1308012 1715098 206640 473634 739511 671549 1499100 5245361 -3323581 517451 1658978 544689 1377076 2742027 -565557 739506 473628 7596291 -9772734 -2865878 944173 -1307932 -868438 -124120 -1797606 -739521 -473643 -1499114 -671536 3109313 -5030998 -1658987 -517481 -756056 -1165643 565576 -2742005 -473651 -739529 9255264 8113745 8464752 8904247 3918938 5762588 7741588 7594662 8084414 7251842 5359204 11963543 8146975 7189277 7517650 7818606 5762585 3918936 8922999 8446003 -8113762 -9255282 -8904273 -8464779 -5762584 -3918931 -7512175 -7824126 -7037551 -8298755 -11963528 -5359211 -7597925 -7738383 -7729070 -7607223 -3918927 -5762578 -8446023 -8923016 -1649953 2657904 195651 440627 -1083012 2224571 308196 699745 -517482 1658951 4476987 -3469024 352220 786255 440630 195657 -336302 1344225 809287 332291 603093 -1610989 -440632 -195657 -2224532 1083050 -78742 -929166 -1659014 517446 3877682 -4885566 -786270 -352211 -195656 -440627 -1254673 246745 -332235 -809229 -1873529 1434054 -458232 18767 639905 -1027968 4028069 -4416113 -440620 195663 -135605 -302713 -785208 397144 1321744 -1709790 -1434034 1873548 -18734 458257 406978 -18923 4326575 -3938499 -195645 440637 302723 135607 -805767 1193824 -1551169 1939241 -1942428 -978055 -1892290 -1415295 -2742055 -565607 -5762589 3918921 -1140935 -1779567 -1770243 -1150221 -1020550 -2278218 -1467802 -1452680 895545 2024945 1415294 1892287 565528 2741977 -3918937 5762572 1689996 1230474 1558865 1361644 2278213 1020556 1238369 1682123 -4346658 3925462 -174621 -246529 -739507 473649 -8922962 8446051 -809292 332223 -1946773 1525593 -1113219 692068 -147175 -328544 -4008002 4429146 -374438 795628 -473629 739526 -8445965 8923043 -332298 809215 1735363 -1314202 -477734 898921 328549 147177 -671547 -1499100 -5031038 3109277 -1165664 -756077 -9772735 7596282 944132 -2865911 -868498 -1307991 -1797626 -124141 -473628 -739504 1499112 671538 -3323622 5245325 1377055 544667 -7596283 9772732 -395101 2316789 1307948 868456 206617 1715078 739529 473651 -8298705 -7037502 -5359196 -11963527 -7738331 -7597875 -7607200 -7729046 -9255265 -8113751 -8464700 -8904192 -3918934 -5762585 -7824104 -7512153 7251872 8084447 11963526 5359205 7189304 8147006 7818614 7517661 8113752 9255267 8904319 8464825 5762576 3918928 7594670 7741593 -4885604 3877645 -352216 -786257 246740 -1254678 -1611028 603056 -195648 -440621 1082971 -2224611 -929170 -78746 -3469062 4476946 786261 352213 1344215 -336311 2657864 -1649995 440634 195659 2224487 -1083095 699735 308188 -18902 407002 -3938514 4326564 135607 302719 1193840 -805752 1939232 -1551177 1873534 -1434047 458290 -18716 -1027945 639929 -4416124 4028059 -302715 -135605 397164 -785189 -1709796 1321738 1434043 -1873540 18783 -458197 1230476 1690003 1361625 1558845 1020554 2278216 1682124 1238371 2024922 895521 1892277 1415280 -1779563 -1140929 -1150240 -1770260 -2278215 -1020553 -1452677 -1467799 -978075 -1942450 -1415308 -1892300 -1314194 1735375 898918 -477737 147177 328549 4429161 -4007983 795622 -374443 1525605 -1946765 692065 -1113224 -328545 -147175 3925477 -4346638 -246533 -175033 
-1 -3637186 3637060 -10966133 10966001 146156691 -146156361 2222192 -2221692 -11679770 11679178 12806771 -12806355 3637210 -3636998 10966049 -10966050 -146156471 146155748 -2222051 2221819 11679859 -11679107 -12806703 12806348 883378 -443302 4571440 -4182928 85580 354395 -170780 559353 -309171 554443 135773 303082 -1146556 1535064 9061169 -8621015 262274 126290 -486535 926467 554430 -309182 443365 -883337 3933832 -4322374 -354444 -85630 -508839 120356 -554441 309173 -303085 -135766 1784685 -2173230 8621144 -9061041 -391538 3048 -926560 486443 309159 -554453 -8177784 9504451 528916 797731 763541 -24067 933110 238326 2351423 -1180001 409352 913807 -3625605 4797049 375622 795807 -24048 763560 1438062 -111291 -9504476 8177761 -797774 -528962 24042 -763566 -187846 -983567 -2139773 968345 -913805 -409348 -4879641 3708237 -504919 -666502 -763548 24059 111370 -1437981 -8036788 -7576052 -5002959 -4853121 -8134597 -9547595 -7301168 -8311705 -9061165 -8621146 -7528649 -8084186 -5455851 -12179261 -4853127 -5002964 -7612047 -8000825 -8066441 -9615797 7825121 7787694 4853149 5002985 9547645 8134641 8046383 7566419 8621067 9061089 8166791 7446030 12179277 5455842 5002977 4853139 8291672 7321122 9615798 8066446 572106 -840895 -909152 640207 -145509 -91877 345837 -583197 4853113 -5002954 -82943 -185152 262442 -499835 -366766 129404 840919 -572081 -640337 909020 357130 -119808 292305 -54956 5002951 -4853116 185158 82941 417182 -179869 -378493 615838 543246 704431 -68148 1481188 486518 926539 24047 763544 -3483347 4731031 517878 729791 435988 973246 -1408677 2656344 -754855 -492731 -1481169 68205 -926482 -486462 -763562 -24063 -5021864 3774285 -647142 -600454 -973263 -435973 663461 -1911060 -977850 -390171 3435964 -4804033 -554434 -309166 -1438058 -111370 8066433 -9615750 -873209 -494827 1315673 -2683761 -478055 -1067167 339712 1028329 5069281 -3701286 309181 554448 111299 1437987 9615789 -8066393 743904 624124 -636065 2004039 1067181 478051 -135771 -303076 -2173224 1784696 3017 -391570 -883362 443309 -4322349 3933835 -85604 -354417 120321 -508874 309169 -554442 303086 135768 1535074 -1146550 126256 262241 -443359 883349 -4182905 4571441 354418 85605 559315 -170818 554439 -309172 968338 -2139775 -409350 -913801 3708233 -4879664 -666502 -504918 8177797 -9504388 -528922 -797736 -763536 24073 -983564 -187845 -1180007 2351417 913809 409349 4797043 -3625627 795806 375619 9504486 -8177697 797764 528954 -24039 763570 238327 933108 7446027 8166788 5455841 12179234 7321143 8291696 7787688 7825116 5002951 4853115 8134588 9547586 7566435 8046403 -8084143 -7528608 -12179237 -5455828 -8000751 -7611972 -7576018 -8036753 -4853125 -5002962 -9547600 -8134594 -8311630 -7301094 -119775 357165 -54950 292312 82946 185149 -179828 417222 615840 -378493 -572133 840868 909131 -640221 -91843 -145473 -583189 345844 -185160 -82938 -499795 262482 129406 -366764 -840947 572056 640318 -909034 3774247 -5021927 -600490 -647179 -435987 -973247 -1911102 663412 -492770 -754893 68139 -1481194 4730993 -3483405 729756 517841 973264 435975 2656298 -1408722 704396 543210 1481163 -68216 624121 743901 2004085 -636024 478056 1067169 1028327 339711 -3701236 5069316 -494822 -873206 -2683715 1315721 -1067175 -478048 -390168 -977847 -4803980 3435595 
-8 2514839 -2515011 -4758593 4758667 1230257 -1230487 -147423071 147423132 -3976628 3976601 4548934 -4549012 -2514787 2515001 4758541 -4758694 -1230237 1230515 147422761 -147422758 3976661 -3976558 -4549001 4548952 135732 -439975 -44476 -224162 8765615 -9069854 1424247 -1692885 -238181 68581 -93876 -209573 -9830 -258801 -77707 -226559 4200332 -4468969 -392677 88436 68584 -238177 439991 -135715 116089 152577 9069876 -8765596 -1655646 1924310 -68587 238174 209567 93882 286768 -18097 226553 77700 4378660 -4109996 -88399 392676 238181 -68583 213438 362287 9205579 -8629890 294537 26372 2060797 -1552464 194957 313360 177633 396542 189798 318521 4491990 -3983662 26375 294536 563014 12690 -362270 -213416 8629871 -9205598 -26363 -294526 -1796076 1287750 -341319 -167023 -396535 -177636 -261408 -246932 4086987 -4595317 -294527 -26362 -12674 -563034 -46575 -84841 4929272 -5012243 166140 -314956 111812 -243231 77702 -226553 101316 -232726 -45927 -102529 -5012229 4929256 -1671 -129756 200763 -349578 192942 -61495 5012243 -4929273 314993 -166105 152919 -21475 226554 -77700 175624 -44171 102525 45930 -4929258 5012226 233084 -101649 349617 -200725 9158280 8677179 8642568 9192909 7755724 7992398 8064187 7683944 5012249 4929279 5503124 12284812 7961207 7786920 7795749 7952380 -8677191 -9158287 -9192902 -8642561 -7902080 -7846055 -7787266 -7960860 -4929275 -5012246 -12284807 -5503124 -7729800 -8018334 -8060469 -7687664 -1388693 1813496 -34614 515728 392668 88398 -26365 294531 228255 196528 4530453 -4105647 148443 331372 66063 358728 1535056 -1959836 -515711 34629 -88442 -392687 -294531 26366 -299862 -124938 4048534 -4473314 -331373 -148441 -330784 -94012 -2055697 1569764 -252323 -233598 -68580 -238170 -563002 12693 -200754 -349607 3992476 -4478411 -113283 -372640 -169806 -379066 1778779 -1292844 323934 162011 238183 68591 -12668 563048 349585 200733 4586498 -4100565 344704 141239 379068 169809 93877 209570 -18116 286750 -4110010 4378653 -135727 439978 152558 116071 -8765602 9069824 1924296 -1655652 238184 -68577 -209563 -93879 -258816 -9845 -4468982 4200330 -439980 135722 -224173 -44490 -9069854 8765570 -1692889 1424236 68589 -238171 -167006 -341303 -177630 -396537 -246916 -261391 -4595324 4086994 -213430 -362282 -9205548 8629875 -294537 -26373 1287747 -1796066 313376 194972 396537 177637 318535 189812 -3983668 4491996 362275 213422 -8629842 9205578 26363 294526 -1552456 2060794 -44190 175606 45928 102532 -101658 233079 -61512 192923 -4929262 5012228 -166144 314953 -21484 152911 -232746 101297 -102522 -45929 -129765 -1678 -84857 -46596 -5012234 4929259 -314997 166100 -243239 111803 -7846028 -7902053 -7960849 -7787254 -5503114 -12284788 -8018307 -7729774 -7687642 -8060447 -9158264 -8677168 -8642542 -9192883 7992387 7755712 7683920 8064162 12284787 5503118 7786905 7961195 7952363 7795729 8677161 9158258 9192891 8642550 -124934 -299859 -4473334 4048534 -148441 -331372 -94007 -330778 -1959843 1535041 34622 -515720 196534 228259 -4105666 4530449 331373 148444 358732 66067 1813486 -1388703 515718 -34624 -4100567 4586505 141234 344699 169808 379069 -1292843 1778783 162005 323928 -4478418 3992485 -372646 -113289 -379066 -169807 1569768 -2055694 -233605 -252737 
-22 -3913893 -3913543 29680506 29680415 -94991148 -94992519 -25767033 -25767206 91078275 91078866 -65311669 -65311365 3913649 3913609 -29680780 -29680786 94992004 94992702 25766730 25766900 -91077860 -91078696 65311659 65311162 -3605029 -3605008 3615038 3615005 4152638 4152655 -3144530 -3144513 -1427455 -1427465 82548 -55811 3054160 3054168 -12742760 -12742803 -2583621 -2583625 13290307 13290356 1266071 1266090 -3605033 -3605044 3615019 3614983 4152624 4152626 -3144549 -3144534 -1427468 -1427477 -55838 82536 3054148 3054141 -12742783 -12742822 -2583649 -2583637 13290286 13290334 1266058 1266076 9137657 9137747 -547527 -547514 2490140 2490118 383688 383697 -3169658 -3169675 -625984 423363 -3951857 -3951840 -398464 -398466 -1266076 -1266047 -13290314 -13290284 9137672 9137743 -547516 -547511 2490142 2490121 383694 383701 -3169670 -3169657 423368 -625982 -3951855 -3951831 -398464 -398454 -1266072 -1266041 -13290309 -13290279 4023391 4023398 -2490172 -2490166 547483 547453 7175009 7175010 12742701 12742707 4244681 4244683 2003417 -1355015 -1427497 -1427502 7396293 7396266 4152531 4152554 4023462 4023471 -2490120 -2490115 547573 547534 7175076 7175092 12742785 12742785 4244755 4244755 -1354910 2003463 -1427443 -1427449 7396364 7396349 4152608 4152644 -9137705 -9137732 12742804 12742785 2716748 2716753 380912 380916 1427472 1427450 543437 -367538 3532524 3532500 -434860 -434869 -9137686 -9137730 12742812 12742798 2716764 2716755 380924 380922 1427478 1427456 -367523 543444 3532529 3532513 -434849 -434863 -3570505 -3570497 -3605037 -3605070 -13290319 -13290316 1266083 1266083 -7378785 -7378761 -3825390 -3825385 -1920890 1299150 -7123865 -7123863 -3570537 -3570526 -3605087 -3605088 -13290356 -13290352 1266062 1266061 -7378811 -7378794 -3825420 -3825416 1299104 -1920911 -7123881 -7123908 809680 809676 7041978 7041950 -1266049 -1266052 13290369 13290368 -4152616 -4152647 843287 843290 7008373 7008345 1377466 -931583 809663 809663 7041970 7041928 -1266060 -1266062 13290351 13290350 -4152626 -4152673 843270 843274 7008349 7008336 -931607 1377453 -82543 55819 -3054128 -3054116 2583658 2583645 3605079 3605064 -3615038 -3615016 -4152583 -4152600 3144526 3144505 1427462 1427481 55825 -82540 -3054112 -3054129 2583651 2583654 3605066 3605081 -3615038 -3615017 -4152587 -4152589 3144530 3144505 1427463 1427482 3169702 3169701 625982 -423357 3951865 3951832 398472 398464 -9137704 -9137756 547611 547597 -2490155 -2490124 -383698 -383709 3169694 3169712 -423356 625984 3951868 3951832 398470 398468 -9137713 -9137746 547607 547603 -2490155 -2490123 -383694 -383710 -4244723 -4244722 -2003429 1354979 -7396329 -7396318 -4023445 -4023448 2490139 2490133 -547609 -547566 -7175018 -7175036 -4244756 -4244761 1354920 -2003457 -7396368 -7396348 -4023481 -4023484 2490117 2490111 -547655 -547600 -7175061 -7175064 -2716735 -2716716 -380911 -380907 -543439 367551 -3532520 -3532503 434854 434864 9137701 9137743 -12742748 -12742714 -2716734 -2716735 -380914 -380921 367537 -543446 -3532529 -3532513 434846 434854 9137683 9137741 -12742753 -12742728 7378759 7378730 3825368 3825366 1920884 -1299170 7123865 7123884 3570471 3570466 3604988 3605031 7378811 7378773 3825415 3825407 -1299105 1920914 7123921 7123920 3570514 3570513 3605054 3605067 -843304 -843309 -7008338 -7008336 -1377468 931574 -809696 -809698 -7041972 -7041942 -843279 -843283 -7008325 -7008294 931614 -1377450 -809671 -809670 -7041935 -7041923 
1 -78570063 -78570288 -22153012 -22153642 -34427968 -34427481 100723455 100723317 -44142395 -44142151 -56581171 -56581478 78570447 78570528 22153076 22153098 34428246 34428134 -100723912 -100723654 44142624 44142338 56581091 56580877 14092188 14092214 3264215 3264232 -3099461 -3099453 6181313 6181322 -2786927 -2786915 1657095 -1120728 2778337 2778338 6175904 6175895 6667242 6667244 4816759 4816779 -453435 -453426 14092190 14092239 3264233 3264237 -3099447 -3099440 6181328 6181332 -2786920 -2786906 -1120711 1657102 2778347 2778353 6175903 6175924 6667251 6667260 4816774 4816792 -453426 -453416 7916243 7916210 -10992747 -10992726 -1367069 -1367077 4610763 4610758 -2326659 -2326651 467215 -316010 -1947570 -1947570 4989850 4989855 453418 453426 -4816792 -4816777 7916276 7916251 -10992697 -10992702 -1367045 -1367053 4610800 4610792 -2326619 -2326621 -315962 467237 -1947532 -1947537 4989886 4989892 453443 453451 -4816754 -4816743 3066297 3066284 1367065 1367069 10992741 10992738 1937586 1937578 -6175993 -6175979 2201311 2201312 726115 -491062 -2786901 -2786912 1072578 1072568 -3099452 -3099440 3066262 3066263 1367046 1367050 10992725 10992698 1937558 1937553 -6176004 -6176026 2201282 2201286 -491098 726098 -2786919 -2786929 1072550 1072543 -3099481 -3099464 -7916249 -7916267 -6175910 -6175908 -6766584 -6766580 -5342216 -5342216 2786909 2786913 -2124324 1436707 -6470916 -6470922 -5637875 -5637873 -7916246 -7916255 -6175919 -6175882 -6766576 -6766575 -5342212 -5342206 2786914 2786918 1436717 -2124319 -6470905 -6470918 -5637862 -5637872 6026948 6026941 14092216 14092245 -4816832 -4816840 -453424 -453423 -720240 -720246 6217209 6217215 930996 -629633 -910464 -910474 6026934 6026929 14092211 14092220 -4816847 -4816852 -453433 -453430 -720257 -720258 6217195 6217205 -629652 930986 -910483 -910482 4765167 4765150 2036907 2036921 453429 453425 4816846 4816842 3099434 3099439 5439908 5439915 1362178 1362172 1193329 -807072 4765183 4765170 2036927 2036936 453443 453438 4816861 4816864 3099452 3099459 5439927 5439933 1362198 1362186 -807050 1193337 -1657095 1120715 -2778311 -2778331 -6667243 -6667249 -14092220 -14092214 -3264251 -3264252 3099477 3099460 -6181352 -6181358 2786914 2786924 1120709 -1657097 -2778318 -2778329 -6667250 -6667251 -14092217 -14092228 -3264252 -3264256 3099472 3099453 -6181353 -6181364 2786913 2786922 2326672 2326667 -467222 315997 1947572 1947584 -4989875 -4989876 -7916283 -7916272 10992822 10992795 1367057 1367068 -4610787 -4610791 2326673 2326667 315992 -467226 1947574 1947583 -4989870 -4989876 -7916280 -7916279 10992809 10992806 1367057 1367068 -4610787 -4610792 -2201287 -2201304 -726110 491065 -1072599 -1072589 -3066312 -3066310 -1367056 -1367066 -10992811 -10992804 -1937570 -1937576 -2201284 -2201297 491075 -726103 -1072590 -1072587 -3066308 -3066304 -1367054 -1367064 -10992817 -10992787 -1937569 -1937570 6766620 6766615 5342220 5342208 2124327 -1436689 6470955 6470962 5637878 5637874 7916277 7916298 6175995 6176027 6766607 6766599 5342207 5342192 -1436708 2124319 6470943 6470949 5637867 5637860 7916265 7916279 6175997 6175993 720212 720224 -6217199 -6217205 -930994 629626 910489 910482 -6026976 -6026976 -14092222 -14092219 720228 720238 -6217186 -6217187 629651 -930983 910505 910498 -6026964 -6026958 -14092216 -14092191 -5439920 -5439930 -1362156 -1362145 -1193332 807066 -4765181 -4765183 -2036903 -2036905 -5439914 -5439910 -1362139 -1362137 807081 -1193327 -4765173 -4765166 -2036888 -2037300 
-1 -73373294 -73373722 100998290 100997605 -36925378 -36925284 -27624453 -27624780 -36448301 -36447695 64072234 64072545 73373280 73373566 -100998168 -100997572 36925900 36925725 27624178 27624328 36447880 36447745 -64072155 -64072426 -3864965 -3864922 5791979 5791990 14130615 14130621 3028802 3028820 -191802 -191812 1547485 -1046602 6342231 6342244 5099381 5099388 2478574 2478578 5166260 5166262 -2834235 -2834225 -3864938 -3864899 5792010 5792005 14130629 14130660 3028829 3028840 -191786 -191797 -1046569 1547500 6342252 6342268 5099402 5099415 2478596 2478603 5166280 5166294 -2834219 -2834210 -8964397 -8964405 -10265684 -10265665 1331067 1331044 -5988713 -5988701 -6466122 -6466114 -2130119 1440592 -6153130 -6153129 -5675687 -5675684 2834218 2834219 -5166286 -5166274 -8964359 -8964362 -10265644 -10265623 1331093 1331070 -5988672 -5988668 -6466085 -6466077 1440646 -2130096 -6153089 -6153097 -5675654 -5675647 2834240 2834243 -5166247 -5166229 5628555 5628537 -1331071 -1331058 10265671 10265636 -1426666 -1426664 -5099431 -5099446 5865768 5865779 778785 -526702 -191798 -191801 -1189420 -1189428 14130552 14130582 5628544 5628539 -1331075 -1331062 10265666 10265629 -1426677 -1426664 -5099434 -5099453 5865758 5865780 -526710 778781 -191800 -191803 -1189428 -1189429 14130560 14130563 8964399 8964359 -5099401 -5099421 -2025691 -2025676 5346625 5346644 191786 191791 582612 -394033 -1708572 -1708572 5029525 5029526 8964415 8964382 -5099383 -5099400 -2025668 -2025666 5346645 5346659 191798 191804 -394010 582623 -1708550 -1708559 5029551 5029537 2863264 2863249 -3864901 -3864922 -5166205 -5166219 -2834198 -2834217 1518481 1518479 1995911 1995911 768722 -519862 2385847 2385840 2863226 2863219 -3864939 -3864956 -5166238 -5166259 -2834220 -2834241 1518450 1518443 1995874 1995882 -519909 768702 2385813 2385807 -5823083 -5823105 -1879572 -1879562 2834239 2834230 5166273 5166243 -14130629 -14130629 -5192961 -5192965 -2509663 -2509668 -1351319 913927 -5823102 -5823117 -1879582 -1879585 2834226 2834218 5166260 5166220 -14130661 -14130638 -5192986 -5192973 -2509677 -2509685 913903 -1351329 -1547486 1046604 -6342203 -6342222 -2478578 -2478592 3864957 3864917 -5791983 -5791979 -14130566 -14130565 -3028829 -3028832 191797 191806 1046582 -1547497 -6342220 -6342237 -2478599 -2478601 3864938 3864903 -5791989 -5792000 -14130571 -14130591 -3028843 -3028849 191786 191795 6466145 6466134 2130120 -1440594 6153114 6153120 5675695 5675684 8964327 8964339 10265714 10265704 -1331054 -1331050 5988686 5988681 6466111 6466101 -1440641 2130099 6153086 6153085 5675662 5675657 8964294 8964300 10265679 10265671 -1331076 -1331074 5988657 5988650 -5865786 -5865807 -778786 526690 1189409 1189420 -5628559 -5628557 1331063 1331057 -10265701 -10265693 1426646 1426635 -5865781 -5865794 526704 -778779 1189414 1189433 -5628556 -5628541 1331070 1331065 -10265688 -10265681 1426654 1426648 2025689 2025678 -5346615 -5346631 -582612 394046 1708569 1708586 -5029520 -5029507 -8964313 -8964304 5099433 5099451 2025682 2025671 -5346619 -5346641 394032 -582619 1708565 1708574 -5029522 -5029521 -8964320 -8964315 5099426 5099438 -1518457 -1518451 -1995886 -1995899 -768710 519880 -2385795 -2385788 -2863253 -2863247 3864920 3864936 -1518449 -1518449 -1995884 -1995889 519894 -768702 -2385791 -2385780 -2863247 -2863239 3864926 3864942 5192978 5192963 2509683 2509699 1351321 -913928 5823064 5823080 1879557 1879553 5192985 5192984 2509699 2509712 -913907 1351332 5823077 5823095 1879572 1879162 
-2 -47795456 -47795022 19446323 19447367 -97940907 -97940333 97940519 97940536 -19446490 -19446970 47794564 47794796 -47794571 -47794478 19446370 19446663 -97939995 -97939913 97940186 97940147 -19446606 -19446936 47794932 47795276 5675378 5675299 2975658 2975661 -5962941 -5962921 6693977 6693967 5 -5 157240 1479667 -3551356 -3551351 18114019 18114044 166959 166958 6475820 6475839 17 1 5675337 5675287 2975626 2975646 -5962946 -5962967 6693953 6693942 -13 -23 1479637 157227 -3551379 -3551376 18114025 18113988 166934 166935 6475794 6475812 -2 -17 10988942 10988919 -15932887 -15932900 18 37 4206631 4206636 -5485228 -5485223 -63960 -602002 -2697015 -2697019 1418418 1418419 20 38 -10619304 -10619328 10988890 10988843 -15932963 -15932951 -28 -8 4206573 4206578 -5485282 -5485286 -602073 -63990 -2697077 -2697072 1418363 1418360 -23 -5 -10619369 -10619391 4417815 4417833 7 5 13910886 13910902 2021892 2021901 18114053 18114018 679021 679025 322200 3032097 -4 -2 5760700 5760697 6785740 6785701 4417791 4417791 -18 -18 13910839 13910882 2021866 2021865 18113987 18114011 678989 678993 3032056 322183 -27 -26 5760671 5760664 6785687 6785685 -8966873 -8966831 -18936756 -18936742 -4024377 -4024382 -839070 -839065 5 1 -322187 -3032079 -5600599 -5600607 -2415300 -2415302 -8966862 -8966845 -18936727 -18936773 -4024384 -4024378 -839068 -839067 7 2 -3032081 -322189 -5600603 -5600605 -2415310 -2415294 5878656 5878665 -1531745 -1531745 6475707 6475702 2 -15 3503192 3503193 -2224580 -2224583 63966 602023 -4600050 -4600047 5878684 5878693 -1531702 -1531731 6475735 6475730 23 5 3503222 3503220 -2224553 -2224555 602056 63981 -4600028 -4600015 3391317 3391339 -2169406 -2169397 13 8 -10619238 -10619256 6785665 6785679 -973110 -973114 -6533838 -6533844 -157218 -1479650 3391302 3391325 -2169424 -2169407 4 -2 -10619252 -10619271 6785672 6785645 -973127 -973127 -6533852 -6533857 -1479665 -157225 157219 1479661 -3551418 -3551402 166909 166913 5675280 5675278 2975597 2975597 -5962978 -5962994 6693933 6693929 13 -2 1479656 157218 -3551428 -3551402 166906 166904 5675289 5675255 2975592 2975589 -5963005 -5962980 6693928 6693921 7 -7 -5485205 -5485195 -63964 -602034 -2696996 -2696980 1418394 1418393 10988869 10988855 -15932832 -15932816 2 17 4206599 4206607 -5485222 -5485214 -602050 -63970 -2697012 -2697001 1418372 1418374 10988839 10988848 -15932838 -15932848 -11 2 4206581 4206587 678951 678976 322175 3032087 5760659 5760648 4417764 4417762 4 5 13910777 13910811 2021846 2021850 678949 678967 3032084 322174 5760652 5760644 4417754 4417760 -1 0 13910784 13910792 2021837 2021846 -4024359 -4024346 -839066 -839047 -322180 -3032084 -5600577 -5600585 -2415286 -2415279 -8966810 -8966801 -18936726 -18936780 -4024352 -4024348 -839066 -839040 -3032081 -322180 -5600576 -5600585 -2415282 -2415281 -8966820 -8966787 -18936754 -18936745 3503221 3503230 -2224605 -2224601 63969 602028 -4600016 -4600012 5878638 5878639 -1531771 -1531805 3503238 3503254 -2224581 -2224586 602047 63975 -4599998 -4599993 5878658 5878659 -1531765 -1531772 -973132 -973122 -6533868 -6533872 -157227 -1479641 3391317 3391322 -2169438 -2169435 -973142 -973151 -6533880 -6533895 -1479665 -157235 3391298 3391300 -2169454 -2169462 
4 -24122935 -24122949 103116249 103116999 32246946 32246058 -32246598 -32246343 -103116541 -103116966 24122719 24122952 -24123060 -24122946 103116670 103117157 32246892 32246412 -32246686 -32246581 -103116918 -103116912 24123053 24123320 -10723534 -10723549 5969488 5969464 9346767 9346761 -442809 -442822 -2 -14 79353 746811 2028915 2028920 -3213959 -3213901 -4383379 -4383378 16856435 16856442 9 -2 -10723502 -10723580 5969481 5969470 9346780 9346751 -442811 -442819 -1 -14 746811 79353 2028911 2028924 -3213930 -3213929 -4383378 -4383377 16856444 16856434 9 -4 -16696642 -16696586 -9519034 -9519061 14 31 -5149524 -5149523 -1630418 -1630424 -339199 -3192313 -4764707 -4764715 -2015239 -2015235 15 17 -15492160 -15492169 -16696686 -16696634 -9519090 -9519094 -19 -1 -5149569 -5149562 -1630469 -1630458 -3192365 -339221 -4764750 -4764758 -2015277 -2015281 -18 -15 -15492197 -15492223 4348281 4348287 -9 -20 8498475 8498489 -6468570 -6468561 -3213912 -3213946 -2726566 -2726557 -106091 -998333 -23 -30 606282 606285 -4984274 -4984301 4348339 4348332 28 18 8498518 8498554 -6468517 -6468517 -3213886 -3213866 -2726515 -2726508 -998272 -106065 16 9 606334 606333 -4984230 -4984238 17717206 17717235 -1148623 -1148607 -4149739 -4149739 1877723 1877732 -9 14 106080 998312 242517 242521 6269975 6269975 17717191 17717216 -1148608 -1148651 -4149756 -4149750 1877711 1877717 -21 2 998293 106072 242502 242503 6269956 6269967 1829008 1829008 9359337 9359290 16856418 16856402 9 -15 4499284 4499279 2280698 2280700 339205 3192324 4950965 4950979 1829031 1829029 9359331 9359348 16856437 16856437 27 5 4499309 4499299 2280722 2280724 3192353 339217 4950998 4950995 -2877719 -2877701 -6234893 -6234915 2 0 -15492152 -15492191 -4984243 -4984203 4648830 4648829 1291633 1291641 -79349 -746805 -2877730 -2877717 -6234910 -6234924 -5 -11 -15492176 -15492197 -4984246 -4984229 4648814 4648819 1291623 1291623 -746820 -79354 79358 746814 2028915 2028937 -4383379 -4383369 -10723539 -10723601 5969485 5969481 9346809 9346794 -442811 -442808 7 -5 746805 79355 2028916 2028925 -4383380 -4383381 -10723578 -10723575 5969483 5969470 9346792 9346794 -442817 -442816 4 -10 -1630440 -1630436 -339209 -3192322 -4764719 -4764737 -2015267 -2015264 -16696691 -16696663 -9519067 -9519062 16 17 -5149561 -5149554 -1630463 -1630467 -3192353 -339219 -4764747 -4764765 -2015299 -2015290 -16696723 -16696690 -9519087 -9519105 -9 -5 -5149589 -5149586 -2726557 -2726542 -106084 -998317 606282 606269 4348300 4348298 -11 -15 8498499 8498506 -6468577 -6468570 -2726528 -2726513 -998288 -106073 606308 606300 4348325 4348332 11 5 8498539 8498525 -6468548 -6468543 -4149743 -4149743 1877736 1877749 106080 998305 242517 242509 6269987 6269998 17717262 17717262 -1148619 -1148663 -4149749 -4149750 1877726 1877745 998300 106080 242510 242502 6269987 6269987 17717255 17717257 -1148652 -1148639 4499318 4499296 2280711 2280716 339216 3192338 4951004 4951004 1829021 1829022 9359296 9359307 4499314 4499301 2280712 2280717 3192333 339214 4951001 4951009 1829020 1829025 9359327 9359276 4648802 4648815 1291627 1291611 -79357 -746801 -2877734 -2877727 -6234923 -6234930 4648794 4648793 1291604 1291604 -746817 -79362 -2877749 -2877741 -6234938 -6234960 
-3 -96894900 -96894182 -35264297 -35265065 40282698 40282790 -40282544 -40282368 35264040 35264701 96894849 96894400 -96894737 -96894563 -35264099 -35264706 40282369 40282565 -40282674 -40282586 35264246 35264845 96894659 96894587 15947538 15947579 1204007 1204015 16691570 16691530 966309 966321 1 21 318755 2999735 5404624 5404615 7942355 7942311 5166909 5166916 8686352 8686320 17 21 15947488 15947542 1203974 1203969 16691498 16691516 966268 966283 -29 -10 2999684 318733 5404586 5404573 7942279 7942299 5166875 5166871 8686314 8686272 -12 -9 1411739 1411753 7553632 7553632 -1 -32 -1313485 -1313496 3632136 3632138 116000 1091708 -3995252 -3995253 6313904 6313906 6 -24 -6982110 -6982100 1411807 1411779 7553692 7553667 33 2 -1313443 -1313452 3632182 3632182 1091760 116022 -3995215 -3995204 6313949 6313950 39 10 -6982059 -6982059 -2741176 -2741168 10 3 -11652937 -11652967 92556 92540 7942276 7942297 -6167953 -6167965 -132517 -1247082 1 -4 3519330 3519342 -18183514 -18183481 -2741189 -2741166 5 -3 -11652931 -11652985 92544 92542 7942300 7942257 -6167959 -6167970 -1247087 -132517 -4 -8 3519325 3519336 -18183491 -18183514 2687548 2687526 -6450379 -6450384 3538747 3538755 6458237 6458222 3 -6 132514 1247096 -3809623 -3809618 -890149 -890143 2687558 2687495 -6450423 -6450364 3538743 3538740 6458223 6458216 -4 -13 1247083 132509 -3809639 -3809621 -890152 -890159 -2834539 -2834523 -17651729 -17651695 8686388 8686372 9 39 3663688 3663686 -5982302 -5982300 -115994 -1091712 515919 515917 -2834575 -2834562 -17651763 -17651742 8686341 8686335 -21 8 3663646 3663655 -5982340 -5982337 -1091755 -116010 515881 515880 -5114323 -5114337 -1535610 -1535601 -3 -13 -6982145 -6982114 -18183459 -18183499 -4835321 -4835314 -1256591 -1256582 -318749 -2999721 -5114297 -5114314 -1535579 -1535582 17 6 -6982122 -6982079 -18183461 -18183443 -4835292 -4835294 -1256568 -1256556 -2999690 -318738 318747 2999712 5404632 5404616 5166900 5166898 15947496 15947539 1204014 1204015 16691565 16691586 966288 966300 -4 1 2999703 318745 5404618 5404606 5166883 5166893 15947489 15947522 1203998 1204008 16691579 16691546 966277 966289 -13 -9 3632115 3632128 115998 1091717 -3995270 -3995269 6313888 6313896 1411769 1411735 7553634 7553617 9 -19 -1313498 -1313499 3632148 3632165 1091756 116013 -3995235 -3995233 6313929 6313927 1411788 1411794 7553661 7553665 36 8 -1313464 -1313464 -6167932 -6167940 -132506 -1247081 3519344 3519361 -2741156 -2741147 2 -1 -11652908 -11652958 92561 92566 -6167935 -6167958 -1247094 -132511 3519337 3519347 -2741159 -2741164 -7 -10 -11652932 -11652958 92556 92550 3538758 3538766 6458246 6458233 132515 1247091 -3809624 -3809610 -890131 -890147 2687568 2687511 -6450383 -6450345 3538747 3538768 6458241 6458225 1247085 132514 -3809626 -3809614 -890142 -890147 2687544 2687524 -6450357 -6450385 3663672 3663672 -5982318 -5982307 -115999 -1091714 515906 515898 -2834541 -2834539 -17651734 -17651737 3663638 3663639 -5982346 -5982348 -1091752 -116012 515874 515863 -2834575 -2834572 -17651779 -17651767 -4835316 -4835318 -1256571 -1256557 -318745 -2999709 -5114328 -5114339 -1535586 -1535587 -4835318 -4835307 -1256565 -1256552 -2999705 -318744 -5114323 -5114333 -1535586 -1535967 
1 -169054012 169054313 5585608 -5585577 -174368 174564 -2326586 2326721 -948728 948457 -7328068 7327704 -169053940 169054322 5585564 -5585618 -174419 174472 -2326626 2326618 -948541 948603 -7328119 7327676 10096270 10770612 9550471 9650644 10618099 10248769 9602970 9598151 8142639 7466058 4347774 10847003 9700026 9501094 10686054 10180827 9550545 9650570 10391240 10475636 8142642 7466059 -10785757 -10081201 -9556788 -9644351 -10330965 -10536006 -9637256 -9563873 -7466059 -8142641 -10847015 -4347774 -9498169 -9702963 -10664561 -10202398 -9634640 -9566497 -10274197 -10592763 -7466056 -8142638 -7653760 6964278 116150 -805609 -214067 -301650 -430069 -204339 -3373484 2739078 -143651 -358389 1100157 -1734552 -420831 -213599 -214062 -301643 6817 -696211 7675260 -6985847 171026 518412 301649 214066 165241 469172 -2736143 3370556 358387 143652 -1106447 1740871 336727 297664 301653 214071 897745 -208240 -2997978 3017786 115459 -99361 386606 -365056 -114544 134345 10202338 -10180880 1531350 -1511522 4485 11195 115456 -99361 -68822 88607 421965 -400398 -3111660 3091838 99350 -115469 -269502 247982 -150301 130471 10664498 -10686110 -1329475 1309671 -11193 -4488 99347 -115469 34510 -54356 482574 -504077 -7117643 7404839 837707 -550494 -2930664 3194910 171477 92761 115456 99349 59836 149287 1535500 -1271233 -47220 311478 7234742 -7521915 66825 -353985 -3178983 2914707 30364 -294647 -99362 -115469 -149283 -59839 -1569774 1305521 -217613 -46650 -3020488 3128244 503278 -386119 10592732 -10475664 -214058 301657 -10859 118592 1432351 -1324581 24398 60865 -77069 184830 -3089129 2981403 401298 -518314 10274165 -10391274 -301641 214073 4547 -112296 -1516406 1408696 -60864 -24393 -187741 80022 497538 334776 405028 427274 8142648 -7466049 208290 696260 504110 400434 327180 505133 400481 431833 188461 470183 -295660 -536625 -411330 -420965 7466067 -8142629 -897693 -6766 -482539 -421927 -411251 -421035 -434749 -397537 -470173 -188460 4347772 10847003 9702956 9498160 9566477 9634621 10081157 10785713 9644340 9556775 10535950 10330910 9563864 9637244 8142636 7466056 -10847012 -4347775 -9501099 -9700030 -9650586 -9550560 -10770654 -10096312 -9650657 -9550483 -10248816 -10618142 -9598159 -9602976 -7466058 -8142639 -3370552 2736149 -143651 -358388 -1740856 1106467 -297683 -336745 6985826 -7675279 -518410 -171023 -214066 -301647 -469167 -165236 -2739074 3373488 358387 143652 1734571 -1100141 213578 420812 -6964300 7653741 805610 -116149 301651 214069 204343 430074 -1309661 1329488 4486 11193 54332 -34534 -3091845 3111651 115455 -99361 -247980 269507 -130478 150293 1511539 -1531338 -11193 -4487 -88630 68800 -3017790 2997972 99348 -115467 365059 -386599 -134353 114537 -2914718 3178973 294625 -30386 59837 149284 -1305506 1569787 46648 217609 7521914 -7234744 354026 -66786 -3194915 2930657 -92781 -171497 -149282 -59836 1271248 -1535479 -311478 47220 -7404840 7117647 550537 -837664 112278 -4564 -1408674 1516425 24395 60864 -80012 187751 -2981398 3089133 518374 -401240 -118608 10845 1324600 -1432327 -60863 -24397 -184819 77080 -3128235 3020493 386181 -503218 421049 411266 397556 434771 188463 470184 536640 295678 420977 411339 -505119 -327166 -431812 -400462 -470174 -188458 -334759 -497523 -427265 -405024 
-1 -8131682 8131800 -21344095 21344432 -4475073 4475004 8065921 -8066034 17667263 -17667346 166588115 -166588003 -8131839 8131665 -21344173 21344375 -4475142 4474914 8066082 -8065938 17667301 -17667312 166588226 -166588430 2012900 -1009219 560289 363320 -760905 1764640 713272 210326 -7315096 8065912 209134 521755 38500 885089 -146119 1149860 756001 167590 -239263 1242983 -7315116 8065913 621647 -1625422 -722010 -201583 -234699 -769022 -74777 -848827 -8065897 7315112 -521756 -209134 -809896 -113717 698501 -1702216 -464505 -459106 -1941480 937744 -8065917 7315112 1241373 1393189 -6393534 9028104 169742 1800956 4154606 -1730346 1027588 1396675 548935 1369509 1199600 1224671 2757666 -333410 169739 1800953 -8614739 11249321 -689036 -1945589 5397900 -8032517 -1800965 -169751 1865883 -4290174 -1321483 -1102805 -1369511 -548938 -1361333 -1062948 -2466178 41884 -1800967 -169754 -11947822 9313216 -72145 580434 -165772 578956 -8027187 8579576 3115936 -2607664 1702233 -1149842 -63227 571501 115089 287134 -165766 578966 1973173 -1464900 -9240104 9792514 -221721 -286537 -578951 165777 5846473 -6398823 2904568 -3412843 -698481 146138 -708157 199884 -287129 -115090 -578943 165786 -1334675 826400 -11322409 10770080 -1940250 944668 -11703242 10707629 -456553 -459575 556034 -1472156 -165770 -578947 -207439 -517538 -70485 -845638 2731554 -3647663 -240456 1236095 -8859284 9854891 162674 753462 -1327408 2243549 578959 165781 517535 207445 708991 207149 3288988 -2372834 -1082488 -924157 -11565390 9384652 -937733 -1242971 169741 -1800967 315601 -2322238 -789243 -1217407 -454372 -1133582 2044538 -4051184 788607 1218040 -8997132 11177862 1941492 239271 1800956 -169752 -477320 2483977 1080748 925899 1133590 454372 3975981 -1969331 -9778433 -9142600 -9392930 -9528106 -7315102 -8065904 -9313230 -11249332 -10770033 -9792468 -9135409 -9785612 -9103668 -9817372 -4284348 -10688772 9007044 9913979 9231193 9689826 8065908 7315107 11947782 8614696 11322420 9240118 9426920 9494113 9742155 9178862 10688776 4284348 209137 521758 113712 809890 459106 464506 1625399 -621671 201600 722026 769026 234707 848832 74782 -7315106 8065920 -521756 -209132 -885094 -38506 -167591 -756001 1009195 -2012926 -363305 -560274 -1764636 760912 -210320 -713269 -8065908 7315121 1102793 1321471 548937 1369511 1062940 1361325 -41893 2466170 1945577 689025 8032483 -5397929 169741 1800956 4290174 -1865896 -1396688 -1027603 -1369511 -548936 -1224679 -1199608 333398 -2757676 -1393203 -1241386 -9028137 6393499 -1800967 -169752 1730348 -4154621 -199878 708160 115093 287133 -826394 1334680 286557 221740 -165775 578956 6398848 -5846442 3412853 -2904571 -571496 63231 -287130 -115086 1464906 -1973164 -580415 72166 -578952 165779 -8579545 8027216 2607675 -3115937 -753465 -162679 -2243556 1327410 -207443 -517539 -207151 -708991 2372839 -3288966 -1236091 240460 -9854910 8859300 459576 456552 1472161 -556038 517538 207444 845640 70487 3647672 -2731531 -944659 1940260 -10707642 11703262 -2483979 477325 -925897 -1080745 -454372 -1133581 1969320 -3975979 -1218037 -788603 -11177864 8997166 2322244 -315604 1217408 789247 1133591 454372 4051172 -2044534 924162 1082492 -9384654 11565424 -9494108 -9426915 -9178879 -9742171 -4284354 -10688795 -9913991 -9007053 -9689841 -9231208 9785641 9135437 9817382 9103680 10688795 4284361 9142619 9778451 9528121 9392545 
-4 4761686 -4761220 166239881 -166239166 -3364358 3363940 -15471677 15472003 -14152526 14151895 23691684 -23691637 4761452 -4761500 166239979 -166239348 -3364500 3363835 -15471518 15472214 -14152643 14151802 23691583 -23691818 -10408013 9820161 -1728041 1187253 1273741 -1861538 -396126 -144674 -1313534 873906 -122459 -305509 2705266 -3246115 7111692 -7699397 -668926 128062 -90321 -497362 -1313537 873908 -10111617 10699208 1606478 -1065655 635925 -48278 -115331 656141 -873912 1313529 305507 122453 3302605 -2761847 -6696426 7284162 109712 431033 1837216 -1249455 -873912 1313532 -9845981 -10673558 -10330750 -10188864 -7021076 -8327742 -8882610 -9998837 -9382970 -9498513 -4275388 -10666423 -9541524 -9339923 -9521241 -9360234 -7021077 -8327747 -12391861 -8127699 10261190 10258269 12240374 8279007 8327751 7021082 9738821 9142613 9555008 9326392 10666404 4275387 9419937 9461500 8962051 9919353 8327748 7021079 9467451 11051981 1673968 -1291823 869562 -558946 55304 360077 738066 -355986 -7284134 7699426 3155009 -2772893 86522 215863 869563 -558948 134398 247714 -1867269 2282615 -1501844 1119789 558951 -869557 1691683 -2106798 118134 -500252 6696455 -7111659 2852926 -3235008 -215845 -86519 558953 -869556 -645848 263762 -1056980 641827 2034482 -124701 6690592 -4780906 845749 911501 4081666 -2324393 869557 558946 397910 992711 582908 1174389 -90089 1847404 -287587 -1622112 -9614988 7705193 -673705 -1083619 1926234 -3683536 -558952 -869564 -992726 -397906 -1094362 -662917 946337 -2703597 759755 847685 -734363 2481303 1249510 497420 -7021080 8327756 941998 665433 484126 1123299 363972 908059 1260082 347326 -587640 -1019728 -2189893 443122 -1837158 90381 -8327749 7021087 -1063553 -543825 -1043259 -564123 -908036 -363967 -403858 -1203543 1528512 -4219388 -1525170 -1165757 -1313535 -873910 -11052070 8127630 -641727 -2282517 -3021868 331000 -1572920 -1117994 -609307 -1520122 4479414 -1788507 1403555 1287302 873908 1313532 -9467543 12391785 1057074 1867362 2462738 228181 1061436 1629435 1520129 609307 -122454 -305510 2761807 -3302636 -431076 -109756 -10699313 10111530 1065682 -1606450 48207 -635998 -656121 115352 -1313539 873907 305510 122459 3246080 -2705295 -128102 668884 -9820261 10407931 -1187224 1728072 1861470 -1273812 144696 396149 -873912 1313531 -9326446 -9555062 -4275389 -10666432 -9461513 -9419953 -9919386 -8962086 -10258296 -10261219 -8279158 -12240529 -7021079 -8327747 -9142617 -9738828 9498472 9382930 10666413 4275388 9339921 9541521 9360215 9521222 10673551 9845972 10188736 10330617 8327759 7021092 9998848 8882616 3235029 -2852895 86524 215864 -263742 645867 -1119738 1501900 869568 -558943 2106962 -1691521 500241 -118146 2772913 -3154979 -215846 -86516 -247696 -134381 1291878 -1673920 558955 -869556 -359915 -55144 355972 -738080 1083568 673657 3683509 -1926250 397905 992712 662913 1094358 2703618 -946318 1622141 287614 -7705256 9614930 -911556 -845802 2324368 -4081690 -992727 -397913 -1174394 -582914 -1847391 90111 124726 -2034458 4780839 -6690653 543851 1063578 564160 1043295 363975 908060 1203544 403862 1019780 587689 -443008 2190010 -665409 -941973 -1123264 -484092 -908037 -363965 -347326 -1260080 -847636 -759706 -2481191 734481 -228145 -2462704 -1629453 -1061456 -609306 -1520125 1788534 -4479394 -1287333 -1403585 -330961 3021904 1117980 1572906 1520132 609311 4219421 -1528488 1165730 1524742 
0 245984 -246510 16677413 -16677479 22278132 -22277891 -514143 513695 166357152 -166356734 -14870442 14870748 246150 -246355 16677372 -16677547 22278179 -22278001 -514078 513751 166357374 -166356649 -14870683 14870582 -2009048 1978717 248452 -276406 -7186425 7156138 2996412 -3024375 675148 -697848 -6328 -15796 474590 -502525 -667995 637648 1374599 -1402518 -10304462 10274046 675136 -697864 -49441 79901 556692 -528708 7249969 -7219467 3015745 -2987770 697883 -675113 15804 6337 128168 -100166 -2081814 2112259 -1393124 1421140 -10229562 10259938 697872 -675127 -2393548 334977 -353656 -1704840 -8449756 6909910 -1211514 -682726 -755458 -1138748 -428916 -1070065 -546620 -1347614 -1081347 -812866 -8449756 6909917 -133749 -1924777 -356319 2414854 417148 1641462 -6909934 8449732 674069 1220131 764371 1129862 1070081 428911 1351738 542468 1062779 831445 -6909932 8449739 1969308 89272 -1120584 -1409754 -1004733 -1052182 -10998085 8248155 -2931715 401394 -2112228 -637617 -965881 -1564468 -572951 -1429427 -1004722 -1052172 1615955 -4146297 6745830 -9495709 1129476 1400847 1052186 1004735 -9535986 12285754 2394301 136040 2081836 668016 1568589 961725 1429417 572952 1052200 1004749 4396193 -1865871 -4910328 7660148 -10224609 10288055 1671602 -1608142 1431496 -1373089 205610 -147210 -1004721 1052203 13220 32980 3033193 -2974828 -379654 438043 -10309370 10245947 163951 -227361 -1422560 1364227 397144 -455486 -1052173 1004754 -32969 -13213 2978960 -3037337 -157755 99401 -9447270 -9447533 -8384670 -12149410 -10259947 -10274056 -8449763 -6909940 -9169777 -9725004 -9458756 -9436045 -4278406 -10673950 -9903296 -8991481 9456142 9438606 10220109 10313795 10229542 10304440 6909907 8449731 9974906 8919871 9440157 9454592 10673942 4278406 9365871 9528908 1141527 547440 2644912 -955903 675131 697868 -89262 1924788 -7660202 9495660 695069 993912 3663378 -1974384 382445 954137 -538834 -1150194 -1839773 150786 -697865 -675129 -1969292 133766 4910273 -6745873 -713658 -975356 2348771 -4037776 -954145 -382446 -6331 -15797 100191 -128144 -1421099 1393161 -79845 49499 528718 -556685 7219552 -7249884 2987769 -3015751 675146 -697853 15804 6335 502549 -474563 1402558 -1374556 -1978660 2009106 276416 -248445 -7156053 7186513 3024375 -2996419 697883 -675116 -1129846 -764354 -428912 -1070066 -542480 -1351748 -831436 -1062768 -2414862 356322 -1641402 -417088 -8449764 6909907 -1220145 -674080 1138766 755476 1070082 428916 1347602 546611 812880 1081358 -334982 2393552 1704902 353719 -6909940 8449730 682714 1211503 -961749 -1568613 -572951 -1429432 1865864 -4396196 -1400863 -1129492 -1004742 -1052191 -12285860 9535889 -136027 -2394284 1564450 965863 1429422 572955 4146294 -1615949 1409749 1120578 1052185 1004735 -8248251 10998000 -401373 2931738 -1364182 1422600 455504 -397125 13219 32980 3037332 -2978959 -99390 157762 -10245961 10309359 227405 -163911 1373130 -1431453 147229 -205588 -32969 -13213 2974824 -3033192 -438032 379663 -10288075 10224602 1608188 -1671559 -8919885 -9974920 -9454630 -9440196 -4278413 -10673955 -9528919 -9365885 -9438644 -9456181 -10313881 -10220205 9724993 9169771 9436014 9458726 10673950 4278403 8991477 9903293 9447500 9447238 12149332 8384590 975351 713654 4037782 -2348759 382450 954140 1150178 538817 -150758 1839796 -993921 -695078 1974388 -3663372 -954148 -382443 -547459 -1141548 955927 -2645302 
-19 -1492870 1492590 14873386 -14873534 76417184 -76417164 149905591 -149905295 -11452282 11452269 -2158147 2158054 -1492859 1492614 14873579 -14873365 76417329 -76417458 149905866 -149905732 -11452133 11452399 -2158091 2158072 -4134539 4318845 1340660 -1171109 -8663675 8847923 -1381767 1551333 168551 -30706 38392 95779 995647 -826103 -3980075 4164382 2697357 -2527792 7289603 -7105351 168551 -30705 2298712 -2482910 1421070 -1590606 -9839661 9655403 967904 -1137425 30728 -168528 -95777 -38389 -458119 288574 -5452324 5268124 2720273 -2889797 -5876012 5691759 30727 -168528 -5698778 3862912 -10076175 8240270 -157947 -1215329 -2143256 453951 -229526 -1459793 -382518 -954323 548744 -2238072 1846013 -3535331 -157937 -1215321 5705939 -7541805 -3733633 5569529 -8427178 10263035 1215314 157930 2065281 -375939 175583 1513746 954326 382520 2212983 -523662 3571605 -1882276 1215323 157940 -5439543 7275441 -4241720 -4437726 -10448143 3392565 -3915977 -5516454 -4282488 -4396954 -5268071 -4164327 -4058421 -4621037 -1965317 -4903145 -10448152 3392585 -4564801 -4114646 -5078890 -4353540 4187769 4491669 -3392577 10448131 5329566 4102857 4204496 4474949 5452352 3980101 4595935 4083493 4903152 1965313 -3392585 10448151 4150910 4528529 5345269 4087157 -8609520 -9893844 -8474489 -10028866 -8636316 -8389910 -8262488 -8763749 -10448147 -3392564 -3855303 -9618370 -8707524 -8318724 -8677090 -8349143 10023077 8480220 8740844 9762460 8582362 8443852 8799999 8226203 3392565 10448149 9618366 3855297 8293613 8732584 8599084 8427124 1883011 -582253 4148745 -2735138 -5691748 7105369 -157938 1215322 2013104 -712358 3371717 -2070980 294533 734811 -30731 1331477 -1936946 636213 -3882349 2468772 5876031 -7289596 -1215322 157939 748626 -2049373 2045883 -3346637 -734811 -294533 -47263 -1253485 1650937 -1405802 1407191 -1162070 168550 30726 -7275442 7541808 -4087155 4353565 2706390 -2461263 -726499 971609 55504 138467 -1113391 868292 1354535 -1599646 -30706 -168530 5439543 -5705942 -5345267 5078916 2711228 -2956335 312607 -557729 -138473 -55501 38392 95779 -288567 458122 2889803 -2720250 2482942 -2298679 1590621 -1421063 -9655417 9839685 1137446 -967888 168550 -30706 -95777 -38388 826105 -995639 2527798 -2697335 -4318813 4134571 1171124 -1340653 -8847937 8663703 -1551319 1381787 30724 -168529 -1513754 -175585 -382521 -954324 523645 -2212990 1882261 -3571603 -5569533 3733653 -10263087 8427168 -157952 -1215335 375949 -2065273 1459793 229519 954327 382517 2238054 -548753 3535317 -1846008 -3862918 5698802 -8240319 10076163 1215311 157928 -453941 2143268 -4083515 -4595956 -1965320 -4903161 -4528541 -4150922 -4491681 -4187779 -10448177 3392561 -4102878 -5329584 -4474952 -4204500 4621037 4058423 4903165 1965321 4114658 4564810 4437741 4241733 -3392589 10448147 5516458 3915983 4396972 4282505 -8443873 -8582384 -8226232 -8800029 -3855312 -9618397 -8732621 -8293650 -8427148 -8599108 -8480275 -10023134 -9762504 -8740884 8389928 8636333 8763758 8262496 9618393 3855314 8318722 8707523 8349157 8677104 9893829 8609505 10028871 8474496 2049359 -748630 3346612 -2045893 294529 734811 1253479 47252 -636212 1936954 -2468778 3882343 712347 -2013107 2070953 -3371724 -734810 -294534 -1331487 30728 582263 -1883010 2735131 -4148749 2956327 -2711217 557723 -312607 55503 138465 -868290 1113407 1599658 -1354533 2461259 -2706377 -971608 726494 -138471 -55501 1405821 -1650932 1162084 -1407205 
-2 -393097 393278 6987082 -6986373 -149342599 149342551 76737733 -76738416 18746633 -18746626 -8839493 8839529 -393196 393204 6986931 -6986500 -149342891 149343133 76738002 -76738497 18746352 -18746862 -8839423 8839561 6059328 -6010906 -2734993 2779675 -5523416 5572021 -283744 328362 426227 -389922 10111 25229 -1106299 1150962 9543701 -9495232 1566502 -1521868 2189957 -2141373 426209 -389938 -6921834 6873189 -2662237 2617601 -3948550 3900089 961208 -1005908 389925 -426222 -25228 -10113 1358805 -1403457 8890138 -8938736 1206801 -1251484 -4503863 4455381 389908 -426240 8768666 -9631135 -4784478 3922084 -1187979 542890 -1201338 407732 -1658765 865195 -179690 -448294 -3092117 2298543 915603 -1709175 -1187992 542874 3436943 -4299433 9665110 -8802792 -4687557 5549954 -542898 1187970 881823 -88327 1644536 -851006 448283 179683 -2305174 3098701 1857705 -1064175 -542911 1187955 -2345949 3208250 8532762 8429559 3351781 10436976 8442688 9991173 8163893 8798397 8938673 9495170 8610702 8351594 3840830 9582248 3351784 10436992 8745628 8216675 10574169 7859682 -8546942 -8415318 -10436958 -3351763 -10756638 -7677206 -8483357 -8478940 -8890148 -9543710 -8358198 -8604090 -9582262 -3840824 -10436954 -3351744 -8068113 -8894168 -9483086 -8950774 -5909979 -3561969 -3887923 -5584041 -4207519 -4508352 -4305957 -4409906 3351802 -10436970 -1973560 -4923733 -4015872 -4699983 -4576357 -4139482 3596110 5876016 4979086 4493024 4193328 4522581 4558484 4157433 10437001 -3351772 4923742 1973572 4693412 4022515 4256947 4458994 -426935 -1702334 -7077752 4763786 -4455355 2141404 -1187992 -542911 -3837530 1708290 325350 -2454586 -482133 -1202831 30527 -2159764 412692 1716512 8168835 -5854882 4503896 -2189929 542877 1187957 -1559742 3688977 2447978 -318740 1202846 482127 -349986 2479225 1273033 -269078 -2039111 3043093 426211 389908 -3208321 4299362 8950781 -7859723 1829961 -825951 2095636 -1091631 227336 567169 -1020566 16542 -3358145 2354148 -389937 -426241 2345879 -3437017 9483090 -10574212 943387 -1947354 -1418116 414143 -567168 -227336 10112 25230 1403455 -1358797 1251466 -1206810 -6873273 6921749 -2617588 2662267 -3900033 3948626 1005880 -961237 426230 -389916 -25228 -10113 -1150957 1106294 1521850 -1566513 6010822 -6059415 -2779661 2735021 -5571963 5523492 -328393 283716 389925 -426221 850998 -1644554 -179688 -448293 -3098707 2305152 1064158 -1857713 8802735 -9665217 -5549961 4687568 -1187975 542892 88280 -881871 -865215 1658759 448283 179684 -2298549 3092092 1709157 -915613 9631079 -8768775 -3922094 4784489 -542895 1187972 -407782 1201289 8604113 8358219 3840839 9582278 8894190 8068134 8415366 8546991 3351802 10437014 7677249 10756679 8478943 8483363 -8351617 -8610725 -9582289 -3840839 -8216697 -8745651 -8429558 -8532763 -10436974 -3351764 -9991180 -8442697 -8798434 -8163931 -4522583 -4193329 -4157420 -4558472 -1973571 -4923748 -4022498 -4693395 -4458956 -4256910 -5875924 -3596017 -4492987 -4979046 4508370 4207537 4409937 4305987 4923753 1973573 4700018 4015905 4139538 4576413 3562083 5910090 5584103 3887986 -3688955 1559745 318754 -2447958 -482127 -1202830 -2479213 350010 -1716532 -412709 5854902 -8168812 -1708270 3837531 2454595 -325331 1202844 482131 2159784 -30519 1702316 426913 -4763766 7077770 1947374 -943358 -414133 1418114 227334 567169 -16579 1020536 -2354177 3358138 825972 -1829931 1091631 -2095624 -567167 -227338 269050 -1273067 -3043120 2039104 
12 28817737 28817906 70188553 70188482 -99006283 -99006632 -99006492 -99006297 70188304 70188667 28818017 28818003 28817910 28818076 70188323 70188439 -99006136 -99006632 -99006435 -99006337 70188200 70188492 28817950 28818213 -10274705 -10274683 1923042 1923036 7284059 7284033 -5078620 -5078616 3031608 3031607 -711482 303887 -5078615 -5078617 7284027 7284057 1923034 1923036 -10274668 -10274679 -10505835 -10505846 -10274697 -10274711 1923032 1923026 7284036 7284037 -5078631 -5078624 3031600 3031600 303877 -711486 -5078629 -5078622 7284018 7284047 1923026 1923026 -10274673 -10274695 -10505843 -10505854 2990663 2990692 2990672 2990655 -3988374 -3988391 -6487688 -6487691 -6487692 -6487692 -1732885 740118 -1198038 -1198048 -1198034 -1198030 -14215727 -14215742 -10274723 -10274736 2990675 2990687 2990672 2990664 -3988370 -3988388 -6487686 -6487686 -6487692 -6487686 740124 -1732882 -1198036 -1198043 -1198028 -1198029 -14215724 -14215740 -10274716 -10274736 6276659 6276662 11184128 11184120 2990682 2990655 6276657 6276653 7284030 7284020 4564654 4564656 2444370 -1044008 14494218 14494213 4564658 4564664 7284017 7284014 6276677 6276681 11184145 11184136 2990701 2990684 6276674 6276677 7284051 7284041 4564673 4564675 -1043988 2444377 14494236 14494232 4564681 4564683 7284052 7284025 2990687 2990673 7284027 7284030 6276664 6276670 4564671 4564673 14494224 14494247 2444374 -1043991 4564663 4564666 6276665 6276672 2990684 2990653 7284018 7284016 6276656 6276656 4564661 4564662 14494216 14494237 -1044003 2444369 4564651 4564657 6276657 6276661 -6487676 -6487671 -10274696 -10274712 -10274688 -10274704 -14215726 -14215730 -1198021 -1198030 -1198028 -1198028 -1732878 740131 -6487686 -6487679 -6487695 -6487692 -10274735 -10274717 -10274716 -10274721 -14215743 -14215748 -1198041 -1198049 -1198050 -1198047 740109 -1732888 -6487703 -6487700 -5078630 -5078630 1923028 1923025 -10505845 -10505855 -10274694 -10274705 7284011 7284025 1923025 1923027 -5078630 -5078621 -711487 303876 -5078629 -5078632 1923030 1923023 -10505846 -10505854 -10274700 -10274700 7283999 7284041 1923025 1923027 -5078625 -5078625 303878 -711485 -711486 303886 -5078629 -5078628 1923029 1923029 -10274681 -10274703 1923030 1923022 7284033 7284039 -5078624 -5078620 3031606 3031596 303876 -711489 -5078635 -5078640 1923015 1923022 -10274709 -10274698 1923022 1923012 7284036 7284014 -5078633 -5078629 3031600 3031588 -6487681 -6487674 -1732878 740124 -1198027 -1198030 -1198026 -1198022 2990670 2990696 2990679 2990679 -3988366 -3988380 -6487683 -6487679 -6487681 -6487684 740116 -1732883 -1198030 -1198039 -1198032 -1198029 2990658 2990695 2990678 2990665 -3988370 -3988385 -6487690 -6487684 4564644 4564643 2444363 -1044013 4564650 4564656 6276647 6276649 11184132 11184128 2990668 2990656 6276643 6276649 4564673 4564670 -1043981 2444377 4564678 4564684 6276674 6276678 11184155 11184150 2990704 2990680 6276673 6276675 6276668 6276667 4564667 4564664 2444372 -1043996 4564659 4564667 6276662 6276662 2990702 2990678 7284020 7284006 6276657 6276662 4564660 4564661 -1044002 2444370 4564656 4564660 6276659 6276657 2990688 2990678 7284015 7283999 -1198011 -1198019 -1198027 -1198022 -1732876 740131 -6487673 -6487678 -6487678 -6487675 -10274702 -10274699 -1198030 -1198035 -1198041 -1198039 740115 -1732884 -6487692 -6487690 -6487695 -6487691 -10274702 -10274735 1923030 1923034 -5078628 -5078625 -711483 303887 -5078621 -5078621 1923032 1923021 1923017 1923020 -5078645 -5078636 303870 -711491 -5078637 -5078634 1923016 1922622 
5 97684723 97684784 -73799505 -73799420 -23885216 -23885361 -23885128 -23885344 -73799205 -73799546 97684662 97684536 97684730 97684715 -73799500 -73799468 -23885076 -23885344 -23885102 -23885392 -73799307 -73799624 97684711 97684680 -2478773 -2478770 -6381075 -6381078 -7658790 -7658763 -4315517 -4315521 -14664626 -14664620 -2411738 1030062 -4315517 -4315520 -7658792 -7658773 -6381072 -6381080 -2478773 -2478764 -10670938 -10670938 -2478768 -2478781 -6381079 -6381080 -7658780 -7658780 -4315519 -4315526 -14664627 -14664622 1030057 -2411740 -4315522 -4315521 -7658790 -7658777 -6381079 -6381081 -2478786 -2478759 -10670941 -10670940 10137541 10137550 10137536 10137552 14433795 14433811 1525156 1525155 1525150 1525150 1822037 -778193 6555988 6555983 6555985 6555980 4706863 4706878 -2478758 -2478767 10137537 10137544 10137535 10137545 14433791 14433807 1525152 1525148 1525145 1525145 -778199 1822035 6555983 6555978 6555981 6555975 4706861 4706875 -2478775 -2478761 -2240469 -2240467 9957743 9957754 10137519 10137544 -2240462 -2240461 -7658771 -7658772 4855926 4855926 589703 -251868 -3762871 -3762858 4855926 4855921 -7658767 -7658777 -2240460 -2240460 9957751 9957761 10137531 10137549 -2240449 -2240455 -7658764 -7658761 4855933 4855935 -251858 589706 -3762864 -3762850 4855935 4855930 -7658769 -7658754 10137510 10137532 -7658772 -7658761 -2240466 -2240468 4855916 4855916 -3762873 -3762863 589700 -251870 4855926 4855921 -2240471 -2240472 10137525 10137545 -7658756 -7658752 -2240456 -2240454 4855928 4855929 -3762862 -3762850 -251857 589705 4855937 4855933 -2240460 -2240459 1525138 1525137 -2478775 -2478778 -2478798 -2478789 4706864 4706862 6555969 6555962 6555972 6555967 1822031 -778208 1525138 1525138 1525155 1525158 -2478765 -2478748 -2478767 -2478777 4706880 4706878 6555987 6555983 6555991 6555987 -778188 1822039 1525157 1525156 -4315517 -4315517 -6381072 -6381075 -10670941 -10670941 -2478757 -2478748 -7658788 -7658756 -6381075 -6381082 -4315515 -4315518 -2411740 1030058 -4315512 -4315509 -6381067 -6381067 -10670937 -10670936 -2478740 -2478752 -7658766 -7658764 -6381070 -6381074 -4315507 -4315512 1030066 -2411735 -2411740 1030059 -4315520 -4315516 -6381075 -6381075 -2478760 -2478773 -6381077 -6381082 -7658780 -7658776 -4315514 -4315522 -14664625 -14664622 1030061 -2411738 -4315517 -4315517 -6381073 -6381080 -2478767 -2478764 -6381075 -6381081 -7658792 -7658763 -4315516 -4315519 -14664625 -14664622 1525152 1525154 1822035 -778195 6555987 6555985 6555982 6555980 10137531 10137545 10137537 10137552 14433794 14433809 1525152 1525149 1525150 1525149 -778196 1822036 6555985 6555983 6555982 6555977 10137526 10137544 10137532 10137553 14433790 14433805 1525150 1525152 4855919 4855921 589698 -251872 4855916 4855911 -2240472 -2240472 9957743 9957756 10137523 10137538 -2240471 -2240473 4855934 4855935 -251855 589707 4855931 4855925 -2240458 -2240457 9957755 9957769 10137535 10137558 -2240458 -2240455 -2240472 -2240468 4855917 4855919 589699 -251872 4855924 4855918 -2240471 -2240473 10137523 10137539 -7658783 -7658782 -2240455 -2240456 4855933 4855935 -251854 589707 4855940 4855934 -2240454 -2240456 10137538 10137558 -7658766 -7658763 6555974 6555970 6555977 6555975 1822032 -778208 1525146 1525141 1525140 1525141 -2478778 -2478769 6555991 6555990 6555995 6555991 -778189 1822041 1525163 1525163 1525159 1525157 -2478750 -2478756 -6381078 -6381080 -4315518 -4315525 -2411739 1030063 -4315521 -4315517 -6381079 -6381081 -6381075 -6381080 -4315518 -4315522 1030064 -2411740 -4315517 -4315518 -6381074 -6381094 
0 18280164 18280131 -12836755 -12836740 -31116871 -31116912 121520331 121520326 103240231 103240216 134357111 134357127 -18280220 -18280104 12836719 12836786 31116949 31116799 -121520288 -121520325 -103240247 -103240221 -134357119 -134357107 -1598706 -1598705 -1412843 -1412843 -8503052 -8503050 142949 142950 -9961436 -9961437 -239979 -246836 -61060 -61061 -1979066 -1979057 -1616853 -1616855 4925290 4925288 7575432 7575432 -1598702 -1598705 -1412842 -1412842 -8503049 -8503049 142951 142951 -9961433 -9961435 -246834 -239977 -61059 -61059 -1979064 -1979055 -1616851 -1616853 4925291 4925289 7575434 7575432 4111091 4111096 -6904013 -6904011 -5899924 -5899924 1287467 1287469 943018 943019 168518 173334 91994 91992 -252459 -252459 7575432 7575431 9416407 9416406 4111092 4111094 -6904014 -6904013 -5899924 -5899925 1287466 1287467 943016 943018 173333 168518 91994 91992 -252459 -252461 7575432 7575431 9416406 9416406 1827057 1827057 -5899925 -5899925 -4265634 -4265634 2089001 2089001 1979065 1979057 681852 681852 408496 420168 9961432 9961432 419909 419908 10355785 10355786 1827059 1827059 -5899922 -5899922 -4265632 -4265631 2089003 2089003 1979068 1979061 681854 681855 420168 408495 9961434 9961436 419910 419910 10355790 10355788 -15280738 -15280738 -16879775 -16879777 -4948194 -4948193 -4587876 -4587874 -9961438 -9961433 -1595291 -1640878 -4849820 -4849819 -5210138 -5210138 -15280738 -15280740 -16879774 -16879776 -4948194 -4948192 -4587875 -4587874 -9961437 -9961431 -1640879 -1595292 -4849820 -4849819 -5210139 -5210139 -4064156 -4064157 -15940396 -15940399 -4925283 -4925287 -7575430 -7575434 -3915508 -3915512 -4259962 -4259963 -1355316 -1394044 -4408605 -4408605 -4064153 -4064155 -15940399 -15940397 -4925281 -4925289 -7575429 -7575435 -3915508 -3915508 -4259963 -4259963 -1394042 -1355313 -4408604 -4408605 -5208671 -5208671 -5420346 -5420346 -7575429 -7575435 -9416404 -9416408 -10355791 -10355779 -5624356 -5624357 -5412682 -5412680 -1763810 -1814211 -5208672 -5208672 -5420347 -5420346 -7575429 -7575434 -9416404 -9416409 -10355789 -10355784 -5624358 -5624357 -5412683 -5412681 -1814213 -1763810 239979 246839 61061 61061 1616855 1616857 1598710 1598705 1412847 1412847 8503053 8503055 -142945 -142946 9961438 9961437 246832 239976 61054 61054 1616850 1616851 1598703 1598700 1412842 1412840 8503048 8503048 -142953 -142951 9961434 9961432 -943016 -943016 -168517 -173333 -91992 -91992 252459 252459 -4111092 -4111086 6904011 6904013 5899926 5899925 -1287463 -1287463 -943019 -943019 -173336 -168518 -91995 -91996 252456 252456 -4111098 -4111088 6904008 6904009 5899923 5899922 -1287467 -1287466 -681856 -681857 -408498 -420174 -419911 -419911 -1827062 -1827060 5899920 5899921 4265635 4265630 -2089005 -2089005 -681849 -681848 -420164 -408491 -419903 -419903 -1827053 -1827051 5899927 5899929 4265641 4265640 -2088998 -2088997 4948190 4948190 4587873 4587873 1595290 1640877 4849816 4849817 5210136 5210137 15280738 15280737 16879772 16879771 4948191 4948191 4587875 4587874 1640879 1595291 4849820 4849818 5210140 5210139 15280738 15280740 16879774 16879775 3915511 3915511 4259963 4259962 1355316 1394045 4408606 4408605 4064157 4064157 15940397 15940397 3915508 3915508 4259962 4259962 1394042 1355314 4408605 4408606 4064153 4064156 15940399 15940394 5624356 5624355 5412680 5412680 1763810 1814211 5208672 5208672 5420346 5420344 5624356 5624357 5412679 5412678 1814211 1763810 5208672 5208672 5420346 5420343 
-18 83951736 83951729 -62115010 -62115070 -146066847 -146066836 -18254572 -18254671 -102206294 -102206264 43860460 43860462 -83951707 -83951714 62115048 62115103 146066634 146066752 18254510 18254681 102206366 102206381 -43860470 -43860363 -1159357 -1159358 -3823802 -3823803 -3413257 -3413253 -3315923 -3315922 -8341294 -8341296 -1102100 -1133591 -2945108 -2945106 -15271543 -15271550 -3452988 -3452985 -13017658 -13017656 -2616444 -2616448 -1159360 -1159354 -3823802 -3823803 -3413257 -3413252 -3315922 -3315921 -8341294 -8341296 -1133590 -1102099 -2945106 -2945106 -15271543 -15271549 -3452988 -3452985 -13017656 -13017656 -2616445 -2616448 13316431 13316430 4092824 4092828 10723966 10723964 2056584 2056586 1768155 1768155 815432 838733 3240090 3240092 2951659 2951662 -2616448 -2616448 8064243 8064237 13316435 13316433 4092826 4092832 10723968 10723967 2056589 2056589 1768158 1768157 838737 815435 3240093 3240095 2951663 2951665 -2616446 -2616447 8064247 8064239 5828130 5828130 10723971 10723975 16209627 16209626 5737660 5737660 15271565 15271566 5949035 5949037 1917535 1972328 8341308 8341301 6039511 6039512 12378365 12378360 5828128 5828128 10723971 10723975 16209627 16209626 5737661 5737661 15271563 15271565 5949036 5949035 1972327 1917534 8341306 8341299 6039511 6039510 12378366 12378359 6986022 6986018 -520063 -520063 -155007 -155007 1536378 1536378 -8341288 -8341294 239642 246487 1626848 1626848 -64536 -64535 6986026 6986026 -520058 -520058 -155002 -155002 1536383 1536383 -8341284 -8341290 246492 239645 1626855 1626854 -64531 -64529 3904959 3904956 3794049 3794051 13017651 13017649 2616439 2616438 4624223 4624224 4335795 4335798 1341742 1380085 3616525 3616527 3904956 3904956 3794050 3794047 13017647 13017649 2616437 2616437 4624220 4624223 4335794 4335796 1380084 1341741 3616523 3616526 -1467550 -1467551 -2439670 -2439670 2616440 2616440 -8064244 -8064248 -12378341 -12378351 -2068857 -2068854 -1096737 -1096738 -575790 -592243 -1467550 -1467550 -2439670 -2439669 2616440 2616440 -8064244 -8064247 -12378344 -12378351 -2068857 -2068855 -1096739 -1096738 -592242 -575789 1102100 1133592 2945103 2945102 3452990 3452987 1159356 1159355 3823806 3823809 3413262 3413253 3315921 3315922 8341300 8341295 1133593 1102100 2945105 2945103 3452991 3452989 1159357 1159354 3823805 3823806 3413262 3413254 3315923 3315922 8341302 8341296 -1768162 -1768164 -815430 -838730 -3240089 -3240088 -2951658 -2951659 -13316415 -13316422 -4092819 -4092826 -10723966 -10723966 -2056587 -2056584 -1768167 -1768164 -838734 -815433 -3240089 -3240091 -2951660 -2951662 -13316416 -13316425 -4092820 -4092833 -10723969 -10723970 -2056591 -2056591 -5949025 -5949026 -1917528 -1972323 -6039500 -6039501 -5828118 -5828119 -10723953 -10723962 -16209614 -16209614 -5737645 -5737644 -5949031 -5949032 -1972330 -1917530 -6039508 -6039506 -5828123 -5828124 -10723959 -10723967 -16209621 -16209623 -5737651 -5737651 155015 155014 -1536372 -1536373 -239638 -246484 -1626844 -1626844 64541 64541 -6986022 -6986023 520071 520064 155006 155006 -1536381 -1536381 -246494 -239644 -1626854 -1626854 64531 64531 -6986031 -6986033 520060 520055 -4624220 -4624220 -4335795 -4335796 -1341741 -1380081 -3616535 -3616534 -3904958 -3904958 -3794059 -3794065 -4624222 -4624221 -4335796 -4335797 -1380081 -1341742 -3616535 -3616536 -3904960 -3904958 -3794062 -3794064 2068860 2068858 1096732 1096732 575793 592248 1467553 1467553 2439678 2439679 2068854 2068852 1096727 1096727 592241 575788 1467546 1467547 2439673 2439267 
9 122842723 122842718 135828351 135828312 12985579 12985565 85860098 85860110 -36982556 -36982592 -49968179 -49968162 -122842676 -122842817 -135828332 -135828193 -12985466 -12985689 -85860082 -85860158 36982666 36982474 49968091 49968227 -16871803 -16871797 -4551482 -4551480 -14304029 -14304027 -5130093 -5130093 -4755948 -4755949 -1612650 -1658733 -5353155 -5353154 -7170811 -7170796 -4774541 -4774545 -9738574 -9738563 -11278005 -11278011 -16871798 -16871800 -4551480 -4551481 -14304026 -14304030 -5130092 -5130092 -4755948 -4755948 -1658733 -1612650 -5353154 -5353153 -7170808 -7170798 -4774543 -4774542 -9738575 -9738562 -11278005 -11278012 -9712326 -9712327 -14971336 -14971338 -6450888 -6450885 -5607718 -5607717 -5772168 -5772172 -1783123 -1834077 -5179476 -5179479 -5343929 -5343929 -11278016 -11278009 -11612784 -11612794 -9712327 -9712322 -14971336 -14971334 -6450886 -6450884 -5607716 -5607715 -5772168 -5772169 -1834076 -1783123 -5179474 -5179477 -5343925 -5343928 -11278013 -11278007 -11612784 -11612791 168595 168594 -6450882 -6450882 2758620 2758620 -221381 -221380 7170804 7170810 -1215604 -1215602 -170471 -175341 4755950 4755954 -825624 -825626 -5300131 -5300143 168595 168596 -6450880 -6450882 2758619 2758623 -221380 -221380 7170803 7170811 -1215602 -1215601 -175341 -170471 4755952 4755957 -825623 -825626 -5300134 -5300138 -2500388 -2500388 -1833083 -1833085 -3581190 -3581193 -3731562 -3731561 -4755951 -4755942 -1127150 -1159360 -3341582 -3341585 -3191219 -3191215 -2500393 -2500387 -1833082 -1833084 -3581192 -3581194 -3731562 -3731561 -4755952 -4755942 -1159361 -1127151 -3341583 -3341585 -3191218 -3191217 2359567 2359567 4479560 4479555 9738568 9738578 11278011 11278005 786740 786738 622284 622285 485500 499373 2195113 2195115 2359568 2359568 4479559 4479561 9738571 9738579 11278014 11278008 786742 786739 622289 622287 499374 485500 2195116 2195117 2837193 2837193 1414734 1414734 11278009 11278016 11612792 11612784 5300134 5300150 1191674 1191671 2614135 2614133 655972 674717 2837193 2837193 1414733 1414733 11278008 11278014 11612792 11612783 5300135 5300146 1191670 1191672 2614134 2614130 674716 655972 1612650 1658731 5353152 5353151 4774544 4774544 16871800 16871788 4551485 4551483 14304031 14304029 5130091 5130087 4755954 4755947 1658738 1612656 5353157 5353158 4774552 4774552 16871803 16871800 4551492 4551489 14304034 14304043 5130098 5130097 4755961 4755954 5772173 5772174 1783126 1834083 5179479 5179477 5343930 5343931 9712318 9712331 14971333 14971340 6450881 6450892 5607721 5607721 5772166 5772165 1834075 1783122 5179471 5179473 5343925 5343924 9712313 9712322 14971328 14971329 6450874 6450884 5607712 5607716 1215597 1215597 170469 175336 825622 825621 -168596 -168598 6450877 6450881 -2758633 -2758618 221376 221377 1215607 1215607 175349 170476 825633 825632 -168584 -168586 6450889 6450893 -2758616 -2758606 221386 221390 3581194 3581192 3731560 3731560 1127151 1159361 3341583 3341583 3191217 3191217 2500384 2500397 1833087 1833080 3581196 3581196 3731563 3731563 1159365 1127154 3341588 3341588 3191223 3191222 2500393 2500399 1833091 1833083 -786743 -786744 -622289 -622288 -485500 -499377 -2195118 -2195120 -2359570 -2359571 -4479558 -4479565 -786735 -786734 -622279 -622279 -499364 -485494 -2195108 -2195107 -2359559 -2359560 -4479545 -4479555 -1191664 -1191664 -2614126 -2614126 -655968 -674711 -2837190 -2837188 -1414726 -1414728 -1191671 -1191670 -2614134 -2614134 -674719 -655971 -2837197 -2837194 -1414732 -1415135 
1060636061 -85777310 -85777312 -85777296 -85777323 -85777316 -85777343 -85777291 -85777312 -85777299 -85777280 -85777285 -85777328 -85777312 -85777304 -85777290 -85777320 -85777250 -85777254 -85777230 -85777314 -85777294 -85777311 -85777311 -85777286 854457 854460 3872787 3872786 854457 854458 3872789 3872787 3636025 3636028 2873092 -2961133 3872791 3872791 854455 854454 3872787 3872787 854462 854461 3636025 3636027 854457 854460 3872786 3872786 854458 854459 3872787 3872789 3636025 3636028 -2961134 2873092 3872791 3872790 854457 854453 3872789 3872787 854461 854461 3636027 3636028 854460 854462 854455 854455 3636025 3636023 3872789 3872787 3872787 3872787 2873093 -2961137 3872785 3872786 3872787 3872789 3636025 3636027 854460 854459 854462 854463 854456 854460 3636027 3636027 3872790 3872789 3872789 3872789 -2961135 2873092 3872785 3872786 3872789 3872789 3636025 3636027 854463 854462 3872790 3872791 3636024 3636027 854454 854457 3872790 3872790 854462 854460 3872787 3872787 2873094 -2961135 3636023 3636027 3872790 3872790 854459 854458 3872791 3872791 3636027 3636029 854458 854455 3872791 3872791 854463 854464 3872790 3872789 -2961133 2873094 3636021 3636027 3872791 3872791 854460 854458 854458 854457 854455 854460 3872786 3872787 3872787 3872787 3636021 3636024 2873093 -2961132 3872785 3872787 3872786 3872786 854460 854460 854459 854460 3872787 3872787 3872787 3872787 3636024 3636024 -2961131 2873092 3872787 3872787 3872786 3872787 3872790 3872790 854451 854454 854461 854460 3636025 3636025 3872787 3872789 3872787 3872790 2873094 -2961135 3872787 3872789 3872787 3872789 854452 854454 854460 854460 3636024 3636025 3872787 3872787 3872787 3872787 -2961136 2873093 3872787 3872787 3872790 3872789 3872790 3872789 3636024 3636025 854460 854460 854450 854452 3872789 3872787 3872787 3872789 2873093 -2961134 3872793 3872791 3872791 3872791 3636025 3636025 854461 854462 854453 854454 3872789 3872791 3872790 3872791 -2961131 2873094 2873093 -2961134 3872787 3872787 3872790 3872787 854458 854459 3872791 3872791 854450 854455 3872789 3872787 3636027 3636023 -2961135 2873092 3872787 3872786 3872790 3872789 854457 854460 3872791 3872790 854451 854453 3872787 3872787 3636028 3636023 3872789 3872791 2873091 -2961132 3872787 3872787 3872787 3872787 854450 854450 854457 854460 3636021 3636024 3872787 3872787 3872791 3872790 -2961130 2873092 3872789 3872789 3872787 3872787 854454 854454 854456 854462 3636025 3636025 3872787 3872790 3872789 3872787 2873091 -2961135 3872789 3872787 3872787 3872787 3636017 3636023 854454 854455 3872786 3872786 3872787 3872787 -2961136 2873091 3872790 3872787 3872787 3872787 3636017 3636024 854456 854455 3872787 3872787 3872784 3872785 3872786 3872784 2873089 -2961136 3872783 3872783 3872785 3872784 854453 854455 854459 854457 3872787 3872787 3872789 3872787 -2961133 2873090 3872787 3872787 3872790 3872789 854458 854460 854462 854460 3872789 3872787 3872790 3872791 2873092 -2961135 3872787 3872787 3872791 3872791 854455 854457 3872789 3872789 3872791 3872791 -2961135 2873092 3872787 3872789 3872791 3872791 854459 854454 3872790 3872789 3872789 3872787 2873091 -2961135 3872789 3872787 3872787 3872787 3872790 3872789 3872787 3872787 -2961136 2873092 3872785 3872787 3872786 3872469 


==> anc/finte_sl/length_2/sl4_5/confirm.sage <==
from sage.all import *

p = 5; R = GF(p)
identity = identity_matrix(R,4)
generators = [ matrix(R,[[1,1,0,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,-1,0,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,1,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,-1,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,1,0], [0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,-1,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,1], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,-1],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,1], [0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,-1],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,1], [0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,-1],[0,0,0,1]]), \
               matrix(R,[[1,1,0,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,-1,0,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,1,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,-1,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,1,0], [0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,-1,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,1], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,-1],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,1], [0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,-1],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,1], [0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,-1],[0,0,0,1]]).T]

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_2/sl4_5/optimal_value.txt <==
2.812099831


==> anc/finte_sl/length_2/sl4_5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 2812099831/1000000000 2.81209983100000
sqrt(2 epsilon/|S|) (numerical):  0.484088475986914
d=2, D=2
Error: 10319454810663/1250000000000000 0.00825556384853040

Certified
epsilon: 429071143783087/156250000000000 2.74605532021176
sqrt(2 epsilon/|S|):  1/25000000*sqrt(429071143783087/3) 0.478370090359943

Certified (no self-inverse)
epsilon: 868461742376837/312500000000000 2.77907757560588
sqrt(2 epsilon/|S|):  1/25000000*sqrt(868461742376837/6) 0.481237776953510



==> anc/finte_sl/length_2/sl4_7/confirm.sage <==
from sage.all import *

p = 7; R = GF(p)
identity = identity_matrix(R,4)
generators = [ matrix(R,[[1,1,0,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,-1,0,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,1,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,-1,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,1,0], [0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,-1,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,1], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,-1],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,1], [0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,-1],[0,0,1,0],[0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,1], [0,0,0,1]]), \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,-1],[0,0,0,1]]), \
               matrix(R,[[1,1,0,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,-1,0,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,1,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,-1,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,1,0], [0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,-1,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,1], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,-1],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,1], [0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,-1],[0,0,1,0],[0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,1], [0,0,0,1]]).T, \
               matrix(R,[[1,0,0,0],[0,1,0,0],[0,0,1,-1],[0,0,0,1]]).T]

d = 2

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_2/sl4_7/optimal_value.txt <==
1.313611540


==> anc/finte_sl/length_2/sl4_7/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 65680577/50000000 1.31361154000000
sqrt(2 epsilon/|S|) (numerical):  0.330858925122677
d=2, D=2
Error: 1174511196231/250000000000000 0.00469804478492400

Certified
epsilon: 39875849428769/31250000000000 1.27602718172061
sqrt(2 epsilon/|S|):  1/5000000*sqrt(39875849428769/15) 0.326091395894950

Certified (no self-inverse)
epsilon: 80926210053769/62500000000000 1.29481936086030
sqrt(2 epsilon/|S|):  1/5000000*sqrt(80926210053769/30) 0.328483809958764



==> anc/finte_sl/length_3/sl2_3/confirm.sage <==
from sage.all import *

p = 3; R = GF(p) # Finite field of order p
identity = identity_matrix(R, 2)
generators = [ matrix(R,[[1,1],[0,1]]), \
               matrix(R,[[1,-1],[0,1]]), \
               matrix(R,[[1,0],[1,1]]), \
               matrix(R,[[1,0],[-1,1]])]

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_3/sl2_3/optimal_value.txt <==
1.267949


==> anc/finte_sl/length_3/sl2_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1267949/1000000 1.26794900000000
sqrt(2 epsilon/|S|) (numerical):  0.796225156598308
d=3, D=3
Error: 2532048701/31250000000000 0.0000810255584320000

Certified
epsilon: 2471398793223/1953125000000 1.26535618213018
sqrt(2 epsilon/|S|):  1/625000*sqrt(2471398793223/10) 0.795410643042377

Certified (no self-inverse)
epsilon: 618482710481/488281250000 1.26665259106509
sqrt(2 epsilon/|S|):  1/312500*sqrt(618482710481/10) 0.795818004026388



==> anc/finte_sl/length_3/sl2_3/root_as_integral.txt <==
100000000
7760067 3759739 3759739 3759739 3759739 657340 -4578154 -4578154 657340 657340 -4578154 -4578154 657340 6359145 -3680226 -8915719 -3680226 -3680226 -8915719 -3680226 6359145 6359145 6359140 
0 7405559 -204886 -7405559 204886 7610445 7405559 -204886 -7610445 -7610445 -7405559 204886 7610445 204886 204886 0 -204886 7405559 0 -7405559 -7405559 -204886 7405559 
0 -2835575 -7927220 2835575 7927220 5091645 -2835575 -7927220 -5091645 -5091645 2835575 7927220 5091645 7927220 7927220 0 -7927220 -2835575 0 2835575 2835575 -7927220 -2835575 
0 23425801 5894794 -5894794 -23425801 0 -5894794 -23425801 0 0 23425801 5894794 0 -23425801 5894794 0 -23425801 -5894794 0 23425801 -5894794 5894794 23425801 
0 -5894794 23425801 -23425801 5894794 0 -23425801 5894794 0 0 -5894794 23425801 0 5894794 23425801 0 5894794 -23425801 0 -5894794 -23425801 23425801 -5894794 
-33394600 1389734 1389734 1389734 1389734 24942665 6386121 6386121 24942665 24942665 6386121 6386121 24942665 -7823675 -4845281 -23401825 -4845281 -4845281 -23401825 -4845281 -7823675 -7823675 -7823681 
0 -33000613 -98208 24820808 8278012 10929808 13326525 5783088 27289418 -27289418 841313 -19950926 -10929808 -8278012 19950926 18098199 -5783088 -13326525 -18098199 -841313 -24820808 98208 33000613 
0 -7913006 32551005 5482929 -30120928 -16654833 -10103450 -4121305 -11794679 11794679 14312467 -87712 16654833 30120928 87712 27842772 4121305 10103450 -27842772 -14312467 -5482929 -32551005 7913006 
0 -383105 9603400 -22487060 13266765 -28193505 18870557 -24193897 17546825 -17546825 20741731 -15418391 28193505 -13266765 15418391 -9431494 24193897 -18870557 9431494 -20741731 22487060 -9603400 383105 
26645242 -7480883 -7480883 -7480883 -7480883 13434064 -25327728 -25327728 13434064 13434064 -25327728 -25327728 13434064 -12475880 29713343 -9048449 29713343 29713343 -9048449 29713343 -12475880 -12475880 -12475888 
23482337 -6294482 -17187854 17783408 -41265745 17366635 -11072152 -13735718 30923573 -31094126 13310718 35774546 5491198 22628424 -39995059 -27479397 38551550 -12948622 26684342 -8295149 -22628424 -7457424 7457421 
-2491360 10313968 -7822606 22766544 -20275184 17688803 -28002771 -20904788 28727395 10185811 -32952355 7161956 13113227 -26343733 8654930 47909172 -19906401 -3392636 24297425 -55071128 26343733 9720591 -9720593 
8374794 -12233963 3859169 -7073217 -1301577 -8871493 21105456 -2152914 -1706255 47243160 -40169943 27842314 -26540736 -6999124 15870617 -22549445 1443989 -22146413 24299326 -5292869 6999124 -48687150 48687150 
-8459791 39278090 -30818299 -22602154 31061945 -24530966 -14747123 -9130580 39948879 22255677 346477 -26698854 -4363090 41495144 -16964178 25152588 -10405466 -7487120 16617700 1546265 -41495144 -11850211 11850211 
-12480609 41929737 -29449128 6901278 5579332 4737021 -46666758 44516688 -15067560 -16353984 9452706 418296 -5997627 -19937103 15200082 4451247 42215511 -19863900 -24652789 -4869543 19937103 -25861527 25861527 
43470883 -30235472 -13235411 -57630850 14159967 40133456 -9897984 7089272 6146139 17611492 40019358 2127353 -16287320 -14779257 -25354199 18798044 -8900060 7575888 -14665159 -20925396 14779257 -8711432 8711431 
14876602 16615962 -31492564 -3199582 -11677020 -37431700 20815738 1468460 30024104 -3802897 7002480 41137706 -29460686 2531327 34900373 -13644930 -7170809 40434392 -41902853 -27492776 -2531327 10973706 -10973706 
-42360619 4285748 38074874 5527057 36833564 15899652 -20185397 -44026524 5951653 -13860879 8333824 13039202 -49872763 -3981033 -11918616 -3106514 23291913 40441733 3584794 -9932685 3981035 -9431031 9431012 


==> anc/finte_sl/length_3/sl2_5/confirm.sage <==
from sage.all import *

p = 5; R = GF(p) # Finite field of order p
identity = identity_matrix(R, 2)
generators = [ matrix(R,[[1,1],[0,1]]), \
               matrix(R,[[1,-1],[0,1]]), \
               matrix(R,[[1,0],[1,1]]), \
               matrix(R,[[1,0],[-1,1]])]

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_3/sl2_5/optimal_value.txt <==
0.763932


==> anc/finte_sl/length_3/sl2_5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 7639320000000001/10000000000000000 0.763932000000000
sqrt(2 epsilon/|S|) (numerical):  0.618033979648369
d=3, D=3
Error: 1325518918157/2500000000000000 0.000530207567262800

Certified
epsilon: 1493930715695181/2000000000000000 0.746965357847591
sqrt(2 epsilon/|S|):  3/20000000*sqrt(165992301743909/10) 0.611132292489765

Certified (no self-inverse)
epsilon: 7554486789237953/10000000000000000 0.755448678923795
sqrt(2 epsilon/|S|):  1/100000000*sqrt(7554486789237953/2) 0.614592824121709



==> anc/finte_sl/length_3/sl2_5/root_as_integral.txt <==
100000000
0 -1115709 -1115709 1115709 1115709 -1075698 -685351 -1268368 -1075698 -1268368 -685351 685351 1268368 1075698 1268368 685351 1075698 283309 -955555 -469925 846421 -1052373 0 -846421 -1820852 -955555 283309 -846421 0 -1820852 846421 -469925 -1052373 1052373 469925 1820852 -283309 955555 1820852 1052373 469925 955555 -283309 
0 -792963 792963 792963 -792963 -376523 173798 -2073839 376523 2073839 -173798 -173798 2073839 376523 -2073839 173798 -376523 267776 -924028 91819 1362162 -170834 -2722969 -1362162 -983554 924028 -267776 1362162 2722969 983554 -1362162 -91819 170834 170834 -91819 983554 -267776 924028 -983554 -170834 91819 -924028 267776 
0 1074081 -1074081 -1074081 1074081 798302 2120683 78338 -798302 -78338 -2120683 -2120683 -78338 -798302 78338 2120683 798302 1182843 777055 1674390 1648332 1510352 46984 -1648332 741788 -777055 -1182843 1648332 -46984 -741788 -1648332 -1674390 -1510352 -1510352 -1674390 -741788 -1182843 -777055 741788 1510352 1674390 777055 1182843 
481841 325359 325359 325359 325359 2084378 -771841 -891093 2084378 -891093 -771841 -771841 -891093 2084378 -891093 -771841 2084378 1740070 1692323 -273508 -798222 -1297666 -226822 -798222 -1816845 1692323 1740070 -798222 -226822 -1816845 -798222 -273508 -1297666 -1297666 -273508 -1816845 1740070 1692323 -1816845 -1297666 -273508 1692323 1740053 
0 1158468 -1158468 1158468 -1158468 371071 1164281 1448616 -371071 -1448616 -1164281 1164281 1448616 371071 -1448616 -1164281 -371071 2132106 -2096792 -763709 3036881 -646965 0 3036881 -417076 2096792 -2132106 -3036881 0 417076 -3036881 763709 646965 -646965 -763709 -417076 2132106 -2096792 417076 646965 763709 2096792 -2132106 
0 258223 -258223 258223 -258223 1314636 59030 -627744 -1314636 627744 -59030 59030 -627744 1314636 627744 -59030 -1314636 1731176 2871673 1714776 422825 -2209379 0 422825 -2349811 -2871673 -1731176 -422825 0 2349811 -422825 -1714776 2209379 -2209379 1714776 -2349811 1731176 2871673 2349811 2209379 -1714776 -2871673 -1731176 
0 99004 99004 -99004 -99004 1856052 -2269944 691440 1856052 691440 -2269944 2269944 -691440 -1856052 -691440 2269944 -1856052 2166796 846850 -2769825 -1549898 -2019572 0 1549898 269900 846850 2166796 1549898 0 269900 -1549898 -2769825 -2019572 2019572 2769825 -269900 -2166796 -846850 -269900 2019572 2769825 -846850 -2166796 
4078452 2460352 2460352 2460352 2460352 149073 1727489 -571302 149073 -571302 1727489 1727489 -571302 149073 -571302 1727489 149073 -1860120 -1123628 2585459 -68827 -1102681 -2843477 -68827 -1793684 -1123628 -1860120 -68827 -2843477 -1793684 -68827 2585459 -1102681 -1102681 2585459 -1793684 -1860120 -1123628 -1793684 -1102681 2585459 -1123628 -1860142 
-2632719 -1560986 -1560986 -1560986 -1560986 -999244 -112373 551432 -999244 551432 -112373 -112373 551432 -999244 551432 -112373 -999244 -2106496 2677958 2540827 1388674 -2464230 3019872 1388674 -767315 2677958 -2106496 1388674 3019872 -767315 1388674 2540827 -2464230 -2464230 2540827 -767315 -2106496 2677958 -767315 -2464230 2540827 2677958 -2106509 
0 76369 -76369 -76369 76369 1751286 -1386492 -93639 -1751286 93639 1386492 1386492 93639 -1751286 -93639 -1386492 1751286 4387008 1670839 -2406650 1260546 -2426652 -12706 -1260546 805287 -1670839 -4387008 1260546 12706 -805287 -1260546 2406650 2426652 2426652 2406650 -805287 -4387008 -1670839 805287 -2426652 -2406650 1670839 4387008 
0 110593 -110593 110593 -110593 2408568 -2410815 516510 -2408568 -516510 2410815 -2410815 516510 2408568 -516510 2410815 -2408568 4081193 3428653 -6129445 -1046511 1714069 0 -1046511 2085058 -3428653 -4081193 1046511 0 -2085058 1046511 6129445 -1714069 1714069 -6129445 2085058 4081193 3428653 -2085058 -1714069 6129445 -3428653 -4081193 
0 712850 -712850 -712850 712850 -1599989 285596 1935283 1599989 -1935283 -285596 -285596 -1935283 1599989 1935283 285596 -1599989 1266597 -6481752 -4569238 955019 3404360 -2182776 -955019 5768269 6481752 -1266597 955019 2182776 -5768269 -955019 4569238 -3404360 -3404360 4569238 -5768269 -1266597 6481752 5768269 3404360 -4569238 -6481752 1266597 
-2092456 -1075502 -1075502 -1075502 -1075502 -1980064 1253272 1348915 -1980064 1348915 1253272 1253272 1348915 -1980064 1348915 1253272 -1980064 5997138 -5389350 130912 6638335 -2951324 1033637 6638335 -3966031 -5389350 5997138 6638335 1033637 -3966031 6638335 130912 -2951324 -2951324 130912 -3966031 5997138 -5389350 -3966031 -2951324 130912 -5389350 5997116 
0 1262812 1262812 -1262812 -1262812 -1659263 2629420 987408 -1659263 987408 2629420 -2629420 -987408 1659263 -987408 -2629420 1659263 5400556 -6855745 -5278381 2550192 4509932 0 -2550192 2908190 -6855745 5400556 -2550192 0 2908190 2550192 -5278381 4509932 -4509932 5278381 -2908190 -5400556 6855745 -2908190 -4509932 5278381 6855745 -5400556 
0 -1666112 -1666112 1666112 1666112 1731388 700601 -5230453 1731388 -5230453 700601 -700601 5230453 -1731388 5230453 -700601 -1731388 -5262546 7314482 -9515028 3960001 6281013 0 -3960001 -613275 7314482 -5262546 -3960001 0 -613275 3960001 -9515028 6281013 -6281013 9515028 613275 5262546 -7314482 613275 -6281013 9515028 -7314482 5262546 
0 6696336 6696336 -6696336 -6696336 4625254 1100650 2042848 4625254 2042848 1100650 -1100650 -2042848 -4625254 -2042848 -1100650 -4625254 -3340158 -4599033 -1973277 -6054680 4333392 0 6054680 -11588792 -4599033 -3340158 6054680 0 -11588792 -6054680 -1973277 4333392 -4333392 1973277 11588792 3340158 4599033 11588792 -4333392 1973277 4599033 3340158 
0 -4501930 4501930 -4501930 4501930 607764 1053912 -7224740 -607764 7224740 -1053912 1053912 -7224740 607764 7224740 -1053912 -607764 11021113 -5901066 5795862 -4374552 5359050 0 -4374552 1113408 5901066 -11021113 4374552 0 -1113408 4374552 -5795862 -5359050 5359050 5795862 1113408 11021113 -5901066 -1113408 -5359050 -5795862 5901066 -11021113 
0 -776884 776884 776884 -776884 2564922 -937509 -2732093 -2564922 2732093 937509 937509 2732093 -2564922 -2732093 -937509 2564922 3608448 4269713 -6510755 -6358840 12967129 -2208205 6358840 -6399428 -4269713 -3608448 -6358840 2208205 6399428 6358840 6510755 -12967129 -12967129 6510755 6399428 -3608448 -4269713 -6399428 12967129 -6510755 4269713 3608448 
0 -7421003 7421003 7421003 -7421003 -2540879 -1329057 -4371243 2540879 4371243 1329057 1329057 4371243 2540879 -4371243 -1329057 -2540879 -7141749 8802039 -5063189 7744669 3380099 6021333 -7744669 7055066 -8802039 7141749 7744669 -6021333 -7055066 -7744669 5063189 -3380099 -3380099 5063189 -7055066 7141749 -8802039 7055066 3380099 -5063189 8802039 -7141749 
0 8555212 8555212 -8555212 -8555212 2318373 4347366 2250581 2318373 2250581 4347366 -4347366 -2250581 -2318373 -2250580 -4347366 -2318373 -7825019 -3232253 -4368357 8378956 -11448089 0 -8378956 2301813 -3232253 -7825019 -8378956 0 2301813 8378956 -4368357 -11448089 11448089 4368357 -2301813 7825019 3232253 -2301813 11448089 4368357 3232253 7825018 
-5655749 -2040996 -2040996 -2040996 -2040996 4923092 3931439 -4889439 4923092 -4889439 3931441 3931441 -4889439 4923092 -4889439 3931441 4923092 -4453352 4925893 -7027496 11913057 -2895662 -15593426 11913057 4824120 4925893 -4453352 11913057 -15593426 4824120 11913057 -7027496 -2895662 -2895662 -7027496 4824120 -4453352 4925893 4824120 -2895662 -7027496 4925893 -4453381 
1 10335416 -10335414 -10335414 10335416 1327061 5789221 1239929 -1327059 -1239927 -5789219 -5789219 -1239927 -1327059 1239929 5789221 1327061 -6074864 -2297371 -11344653 8714374 -2304574 8523264 -8714372 -10315908 2297373 6074865 8714374 -8523262 10315910 -8714372 11344655 2304576 2304576 11344655 10315910 6074865 2297373 -10315908 -2304574 -11344653 -2297371 -6074905 
0 -15436441 15436441 -15436441 15436441 -6217089 -7026794 1903225 6217089 -1903225 7026794 -7026794 1903225 -6217089 -1903225 7026794 6217089 1291878 4585590 3412506 12211273 -948780 0 12211273 6275878 -4585590 -1291878 -12211273 0 -6275878 -12211273 -3412506 948780 -948780 3412506 6275878 1291878 4585590 -6275878 948780 -3412506 -4585590 -1291878 
5108282 962117 962117 962117 962117 2940102 -11297839 3300475 2940102 3300475 -11297839 -11297839 3300475 2940102 3300475 -11297839 2940102 3224962 -4951119 6447616 -744290 -11842038 -6109248 -744290 13737569 -4951119 3224962 -744291 -6109248 13737570 -744291 6447617 -11842039 -11842038 6447616 13737569 3224962 -4951119 13737570 -11842039 6447617 -4951119 3224956 
0 3784818 -3784817 3784817 -3784817 2790305 -7441970 9311543 -2790304 -9311543 7441969 -7441970 9311543 2790305 -9311543 7441969 -2790304 3665317 -3899175 7309122 -7606923 -11577449 0 -7606923 12088303 3899175 -3665317 7606923 0 -12088301 7606922 -7309122 11577448 -11577449 7309122 12088303 3665317 -3899175 -12088302 11577448 -7309122 3899175 -3665318 
0 11411752 -11411752 -11411752 11411752 6384317 1000605 -1150268 -6384317 1150268 -1000605 -1000605 1150268 -6384317 -1150268 1000605 6384317 -9811965 8544984 -3891948 -4718060 -3427927 -24289430 4718060 7579029 -8544984 9811965 -4718060 24289430 -7579029 4718060 3891948 3427928 3427928 3891948 -7579029 9811965 -8544984 7579029 -3427927 -3891948 8544984 -9811967 
30673443 3001522 3001522 3001522 3001522 -19067275 -5145728 -4645836 -19067275 -4645836 -5145728 -5145728 -4645836 -19067275 -4645836 -5145728 -19067275 6462920 11777562 -3138222 4042201 -15207 -4499154 4042201 1309284 11777562 6462920 4042201 -4499154 1309284 4042201 -3138222 -15207 -15207 -3138222 1309284 6462920 11777562 1309284 -15207 -3138222 11777562 6462901 
0 -2753605 -2753605 2753605 2753605 19253594 -7883263 -19093310 19253594 -19093310 -7883263 7883263 19093310 -19253594 19093310 7883263 -19253594 -5829104 -14882749 5740827 -1505881 2024768 0 1505881 10131525 -14882749 -5829104 1505881 0 10131525 -1505881 5740827 2024768 -2024768 -5740827 -10131525 5829104 14882749 -10131525 -2024768 -5740827 14882749 5829104 
31222728 -7449739 -7449739 -7449739 -7449739 9832241 -2974807 -26451136 9832240 -26451136 -2974807 -2974807 -26451136 9832240 -26451136 -2974807 9832240 -4537464 -9404414 2836773 8776190 3132494 26982145 8776190 4943113 -9404414 -4537464 8776190 26982145 4943113 8776190 2836773 3132494 3132494 2836773 4943113 -4537464 -9404414 4943113 3132494 2836773 -9404414 -4537483 
0 8412622 8412622 -8412622 -8412622 -9394112 23219217 -24044377 -9394111 -24044377 23219217 -23219218 24044378 9394112 24044377 -23219218 9394112 6043240 4264552 -4647630 -22071410 -10422352 0 22071410 4069872 4264552 6043240 22071411 0 4069872 -22071410 -4647630 -10422352 10422352 4647631 -4069872 -6043240 -4264552 -4069872 10422352 4647631 -4264552 -6043243 
13100652 -4575147 -4575147 -4575147 -4575147 8365877 -29154362 12531968 8365877 12531968 -29154362 -29154361 12531966 8365877 12531968 -29154361 8365877 -9860418 -426762 5717503 15055651 19870443 -11831308 15055650 -14884258 -426762 -9860418 15055650 -11831308 -14884258 15055651 5717503 19870443 19870443 5717503 -14884258 -9860418 -426762 -14884258 19870443 5717503 -426762 -9860432 
1 -13519205 13519207 13519204 -13519203 -20034045 34492709 6637847 20034047 -6637845 -34492707 -34492678 -6637863 20034034 6637865 34492680 -20034032 6842111 9373390 -11734172 -12693578 -11279824 -8684454 12693579 -970048 -9373388 -6842109 -12693577 8684456 970050 12693580 11734174 11279826 11279804 11734162 970071 -6842106 -9373381 -970069 -11279802 -11734160 9373383 6842066 
1 2638302 -2638300 2638316 -2638314 13041195 -29290823 17123971 -13041193 -17123970 29290825 -29290858 17123965 13041215 -17123963 29290860 -13041213 -2885899 -6881537 11171804 2445914 22103560 -3 2445927 -20450222 6881539 2885901 -2445925 5 20450224 -2445912 -11171802 -22103558 22103572 11171816 -20450221 -2885906 -6881547 20450223 -22103570 -11171814 6881549 2885866 
1 -4062677 4062682 -4062680 4062680 40569406 -3443354 -22332877 -40569406 22332878 3443353 -3443351 -22332876 40569407 22332879 3443356 -40569404 -16102499 -8709129 339172 14688479 -5051429 1 14688478 13263937 8709131 16102501 -14688477 1 -13263935 -14688477 -339170 5051432 -5051430 339172 13263937 -16102499 -8709129 -13263935 5051431 -339170 8709131 16102459 
0 37758332 37758331 -37758331 -37758332 -19123380 -29499619 -14952366 -19123378 -14952366 -29499619 29499619 14952367 19123377 14952364 29499620 19123381 4772725 6455022 5835490 6001547 8023804 1 -6001547 3681757 6455022 4772724 -6001547 0 3681758 6001548 5835490 8023803 -8023803 -5835490 -3681758 -4772724 -6455021 -3681757 -8023804 -5835490 -6455023 -4772727 
0 -1703381 1703383 1703381 -1703382 -20945885 -16858852 36818543 20945884 -36818543 16858851 16858852 -36818542 20945885 36818543 -16858851 -20945884 1930557 12726208 3324035 20115567 7803150 -30056495 -20115567 -14230612 -12726208 -1930557 20115567 30056495 14230612 -20115567 -3324035 -7803148 -7803150 -3324035 14230612 -1930557 -12726208 -14230612 7803148 3324035 12726208 1930555 
0 -34827272 34827272 34827269 -34827269 44960537 11940550 23778718 -44960537 -23778718 -11940550 -11940548 -23778715 -44960536 23778715 11940547 44960536 -12304685 -10345468 -3524929 5747245 -1246552 -12214771 -5747247 -6036430 10345468 12304685 5747247 12214771 6036430 -5747245 3524929 1246552 1246552 3524929 6036429 12304685 10345468 -6036429 -1246552 -3524929 -10345467 -12304685 
2 40956458 -40956458 40956461 -40956461 -24139960 -29035269 -32527849 24139963 32527852 29035272 -29035270 -32527851 -24139964 32527854 29035273 24139966 3227768 4360909 6154503 18529792 3262284 0 18529792 11421188 -4360907 -3227766 -18529790 1 -11421186 -18529791 -6154501 -3262283 3262284 6154503 11421188 3227769 4360910 -11421186 -3262283 -6154501 -4360908 -3227808 
-72352956 47123785 47123783 47123785 47123783 -10016268 -21226952 -24353254 -10016266 -24353253 -21226952 -21226953 -24353254 -10016267 -24353253 -21226952 -10016266 -1020360 -255981 2938098 11152885 6141674 12424148 11152885 1392548 -255983 -1020361 11152884 12424148 1392547 11152884 2938098 6141674 6141674 2938098 1392548 -1020360 -255981 1392547 6141674 2938098 -255981 -1020395 


==> anc/finte_sl/length_3/sl2_7/confirm.sage <==
from sage.all import *

p = 7; R = GF(p) # Finite field of order p
identity = identity_matrix(R, 2)
generators = [ matrix(R,[[1,1],[0,1]]), \
               matrix(R,[[1,-1],[0,1]]), \
               matrix(R,[[1,0],[1,1]]), \
               matrix(R,[[1,0],[-1,1]])]

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_3/sl2_7/optimal_value.txt <==
0.585787


==> anc/finte_sl/length_3/sl2_7/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 5857869999999999/10000000000000000 0.585787000000000
sqrt(2 epsilon/|S|) (numerical):  0.541196359928631
d=3, D=3
Error: 165863825589/500000000000000 0.000331727651178000

Certified
epsilon: 5751717151623039/10000000000000000 0.575171715162304
sqrt(2 epsilon/|S|):  3/100000000*sqrt(639079683513671/2) 0.536270321368945

Certified (no self-inverse)
epsilon: 5804793575811519/10000000000000000 0.580479357581152
sqrt(2 epsilon/|S|):  1/100000000*sqrt(5804793575811519/2) 0.538738970922446



==> anc/finte_sl/length_3/sl2_7/root_as_integral.txt <==
100000000
0 798693 -798693 -798693 798693 976144 -37737 1504918 -976144 -1504918 37737 37737 -1504918 -976144 1504918 -37737 976144 415482 631619 1118192 121766 -601690 -464698 1948380 601690 1265140 -415482 -1118192 -631619 -601690 -1948380 -1265140 601690 -121766 464698 464698 -121766 -1265140 -631619 -1118192 -415482 1265140 -464698 121766 1118192 631619 415482 
0 -222560 -222560 222560 222560 -951048 1088672 -837109 -951048 -837109 1088672 -1088672 837109 951048 837109 -1088672 951048 -1278892 -370766 -993336 723445 1131055 1632596 0 -1131055 -1219184 -1278892 -993336 -370766 -1131055 0 -1219184 1131055 723445 1632596 -1632596 -723445 1219184 370766 993336 1278892 1219184 -1632596 -723445 993336 370766 1278892 
0 -1056469 -1056469 1056469 1056469 -257344 -1367277 -1307941 -257344 -1307941 -1367277 1367277 1307941 257344 1307941 1367277 257344 -138953 879341 -533916 -2287232 874938 -1274669 0 -874938 -1868316 -138953 -533916 879341 -874938 0 -1868316 874938 -2287232 -1274669 1274670 2287232 1868316 -879341 533916 138953 1868316 1274670 2287232 533916 -879341 138951 
-15102 -49251 -49251 -49251 -49251 1089528 -795012 -637814 1089528 -637814 -795012 -795011 -637814 1089528 -637814 -795011 1089528 1163494 -509007 2404425 746383 -2169316 -925294 1070936 -2169316 -849826 1163494 2404425 -509007 -2169316 1070936 -849826 -2169316 746383 -925294 -925294 746383 -849824 -509007 2404425 1163494 -849824 -925294 746383 2404425 -509007 1163478 
0 -8921 8921 -8921 8921 -592028 -336471 867572 592028 -867572 336471 -336471 867572 -592028 -867572 336471 592028 8248 273481 -2015032 -2378062 401573 914994 0 401573 2357938 -8248 2015032 -273481 -401573 0 -2357938 -401573 2378062 -914994 914994 -2378062 2357938 273481 -2015032 8248 -2357938 -914994 2378062 2015032 -273481 -8248 
0 -228928 228928 228928 -228928 -1288822 -66134 1005990 1288822 -1005990 66134 66134 -1005990 1288822 1005990 -66134 -1288822 -337697 -3476249 690154 1322676 -2160165 1095117 1747067 2160165 -920963 337697 -690154 3476249 -2160165 -1747067 920963 2160165 -1322676 -1095117 -1095117 -1322676 920963 3476249 -690154 337697 -920963 1095117 1322676 690154 -3476249 -337697 
-3589216 -2297830 -2297830 -2297830 -2297830 -839771 -1667335 883576 -839771 883576 -1667335 -1667335 883576 -839771 883576 -1667335 -839771 10054 370759 678904 -690222 21904 -329751 2989539 21904 3262256 10054 678904 370759 21904 2989539 3262256 21904 -690222 -329751 -329751 -690222 3262256 370759 678904 10054 3262256 -329751 -690222 678904 370759 10016 
0 692169 -692169 692169 -692169 -1386493 1919438 931660 1386493 -931660 -1919438 1919438 931660 -1386493 -931660 -1919438 1386493 -515611 -509288 -3972663 3171717 1907571 -653107 0 1907571 -621105 515611 3972663 509288 -1907571 0 621105 -1907571 -3171717 653107 -653107 3171717 -621105 -509288 -3972663 -515611 621105 653107 -3171717 3972663 509288 515611 
0 -988647 988647 988647 -988647 571050 -2166387 -871647 -571050 871647 2166387 2166387 871647 -571050 -871647 -2166387 571050 670087 536548 1496780 1193912 -1406970 -4479456 -159175 1406970 -2961929 -670087 -1496780 -536548 -1406970 159175 2961929 1406970 -1193912 4479456 4479456 -1193912 2961929 -536548 -1496780 -670087 -2961929 -4479456 1193912 1496780 536548 670087 
-4036327 -2146202 -2146202 -2146202 -2146202 -1430791 1192228 86924 -1430791 86924 1192228 1192228 86924 -1430791 86924 1192228 -1430791 865844 -2643339 2418220 1614866 5400589 -1894362 984102 5400589 -2946940 865844 2418220 -2643339 5400589 984102 -2946940 5400589 1614866 -1894362 -1894362 1614866 -2946940 -2643339 2418220 865845 -2946940 -1894364 1614866 2418220 -2643339 865820 
0 -1546580 -1546580 1546580 1546580 -1357501 -406925 -1898375 -1357501 -1898375 -406925 406925 1898375 1357501 1898375 406926 1357501 2690881 -5051661 984249 3820907 1353528 -3923361 0 -1353528 -1537747 2690881 984249 -5051661 -1353528 0 -1537747 1353528 3820907 -3923361 3923361 -3820907 1537747 5051661 -984249 -2690881 1537747 3923361 -3820907 -984249 5051661 -2690882 
0 -527870 527870 -527870 527870 1016493 1144347 -2647050 -1016493 2647050 -1144347 1144347 -2647050 1016493 2647050 -1144347 -1016493 1628093 3301326 -2825465 -1716552 -206083 6680129 0 -206083 -5701016 -1628092 2825465 -3301326 206083 0 5701016 206083 1716552 -6680129 6680129 -1716552 -5701016 3301326 -2825465 1628093 5701016 -6680129 1716552 2825465 -3301326 -1628094 
1 -179208 -179208 179210 179210 -564027 -1368693 1198688 -564027 1198688 -1368693 1368695 -1198686 564029 -1198686 1368695 564029 4556150 2208648 -7314458 3039342 -5932983 691517 1 5932986 -3838598 4556150 -7314458 2208648 5932985 1 -3838597 -5932984 3039342 691517 -691515 -3039340 3838599 -2208646 7314460 -4556148 3838599 -691515 -3039340 7314460 -2208646 -4556194 
0 -1796352 1796352 -1796352 1796352 1148029 -2127168 -2284249 -1148029 2284249 2127168 -2127168 -2284249 1148030 2284249 2127168 -1148030 3966266 2901443 -2895004 5696853 -7138172 743768 0 -7138172 4666515 -3966266 2895004 -2901443 7138172 0 -4666515 7138172 -5696853 -743768 743768 5696853 4666515 2901443 -2895003 3966266 -4666515 -743768 -5696853 2895004 -2901443 -3966267 
-1290469 -912563 -912563 -912563 -912563 1298429 -456452 -891648 1298429 -891648 -456452 -456452 -891648 1298429 -891648 -456452 1298429 -5921699 4258438 5180496 -5443960 1228665 4734048 3099068 1228665 -4300663 -5921699 5180496 4258438 1228665 3099068 -4300663 1228665 -5443960 4734048 4734048 -5443960 -4300663 4258438 5180496 -5921699 -4300663 4734048 -5443960 5180496 4258438 -5921730 
0 740337 -740337 -740337 740337 3142151 -1656251 -474311 -3142151 474311 1656251 1656251 474311 -3142151 -474311 -1656251 3142151 2925346 -973669 3160896 -9425044 609705 3894475 4263381 -609705 -6300643 -2925346 -3160894 973669 609705 -4263381 6300643 -609705 9425044 -3894475 -3894475 9425044 6300643 973669 -3160896 -2925346 -6300643 3894475 -9425044 3160894 -973669 2925346 
0 791792 -791792 -791792 791792 -213177 -1407998 2360522 213177 -2360522 1407998 1407998 -2360522 213177 2360522 -1407998 -213177 -1934263 7487613 -5487582 906419 -7768309 4135026 432857 7768309 -4034308 1934263 5487582 -7487613 -7768309 -432857 4034308 7768309 -906419 -4135026 -4135026 -906418 4034308 -7487613 5487582 1934263 -4034308 4135026 906419 -5487582 7487613 -1934264 
0 7993678 -7993678 7993678 -7993678 5641929 3671646 2823931 -5641928 -2823932 -3671646 3671646 2823932 5641928 -2823931 -3671646 -5641929 8483772 -6862704 -2705508 -3583427 -4775132 -2659102 0 -4775131 -2382972 -8483772 2705508 6862704 4775132 0 2382972 4775131 3583427 2659102 -2659102 -3583427 -2382972 -6862704 -2705508 8483773 2382972 2659102 3583427 2705508 6862704 -8483773 
0 1986663 1986663 -1986664 -1986663 4484031 -1863920 -2166908 4484031 -2166908 -1863920 1863920 2166908 -4484031 2166908 1863920 -4484031 -4471037 -2570170 8514738 899590 -8627441 2800565 0 8627441 -9222688 -4471037 8514738 -2570170 8627440 0 -9222689 -8627441 899589 2800565 -2800565 -899589 9222688 2570171 -8514737 4471037 9222688 -2800565 -899589 -8514738 2570170 4471037 
1 -3507907 3507909 3507909 -3507907 -3419196 -1568756 -384561 3419198 384563 1568758 1568758 384563 3419198 -384561 -1568756 -3419196 -14625539 3566427 6518149 -1658146 2914945 493521 6254573 -2914943 -564058 14625541 -6518147 -3566425 2914945 -6254573 564060 -2914943 1658148 -493519 -493519 1658148 564060 -3566425 -6518147 14625541 -564058 493521 -1658146 6518149 3566427 -14625584 
4853681 2374422 2374423 2374424 2374424 1778622 -2527818 -2545520 1778622 -2545520 -2527818 -2527818 -2545520 1778623 -2545520 -2527818 1778623 -2392854 -2027501 9838854 -4637500 4427424 -4272993 -20067586 4427424 8805244 -2392855 9838854 -2027501 4427424 -20067586 8805244 4427424 -4637500 -4272993 -4272994 -4637500 8805244 -2027502 9838853 -2392855 8805244 -4272994 -4637500 9838853 -2027502 -2392882 
1 13998569 13998569 -13998567 -13998567 6326996 5845021 4334077 6326996 4334077 5845021 -5845020 -4334075 -6326994 -4334075 -5845020 -6326994 -2864916 -6132431 -7075345 -4374794 2768153 -7647180 0 -2768151 -4880734 -2864915 -7075344 -6132431 -2768151 -1 -4880734 2768153 -4374794 -7647180 7647182 4374795 4880737 6132432 7075348 2864917 4880737 7647182 4374795 7075347 6132432 2864876 
0 9988519 -9988519 9988519 -9988518 3134329 1445005 4512510 -3134329 -4512510 -1445005 1445004 4512510 3134329 -4512510 -1445004 -3134329 -16418768 6247581 -1997799 -702474 -11365488 -94206 0 -11365489 -1740104 16418768 1997799 -6247581 11365489 -1 1740104 11365488 702475 94206 -94206 -702475 -1740104 6247581 -1997799 -16418768 1740104 94206 702474 1997799 -6247581 16418768 
0 -6013115 6013115 6013115 -6013115 4407847 -5044197 -6450019 -4407847 6450019 5044197 5044197 6450019 -4407847 -6450019 -5044197 4407847 741840 844167 10896247 -882544 -9876037 7150296 -16359283 9876037 8232896 -741840 -10896247 -844167 -9876037 16359283 -8232897 9876037 882544 -7150297 -7150296 882544 -8232896 -844167 -10896247 -741841 8232897 7150297 -882544 10896247 844167 741841 
1 -15130755 15130757 15130757 -15130755 -4738151 -10371341 -4919753 4738152 4919754 10371344 10371343 4919755 4738152 -4919753 -10371341 -4738150 10725602 4867878 -2581448 6036477 5447298 6750577 19859004 -5447296 4277070 -10725600 2581450 -4867876 5447298 -19859002 -4277068 -5447296 -6036475 -6750575 -6750575 -6036474 -4277068 -4867876 2581450 -10725599 4277070 6750577 6036476 -2581449 4867878 10725556 
3 -819916 819916 -819915 819916 2427364 25556702 -27294337 -2427357 27294338 -25556704 25556703 -27294338 2427364 27294338 -25556703 -2427359 -5243331 923271 -506642 -6986542 -501985 -8275720 2 -501986 10024817 5243331 506642 -923270 501989 2 -10024815 501989 6986546 8275723 -8275721 -6986543 10024817 923271 -506642 -5243331 -10024815 8275723 6986545 506643 -923270 5243287 
46684987 2367283 2367282 2367279 2367280 -28029703 -10329262 -6349162 -28029702 -6349160 -10329263 -10329263 -6349165 -28029696 -6349167 -10329265 -28029695 6852943 7053528 6735955 2221383 2877920 2421267 7233645 2877920 -1110212 6852945 6735955 7053526 2877921 7233645 -1110212 2877921 2221383 2421267 2421267 2221384 -1110208 7053526 6735952 6852943 -1110208 2421268 2221385 6735950 7053525 6852908 
-33412391 8738645 8738644 8738643 8738643 -21263477 20046397 11666577 -21263475 11666581 20046392 20046391 11666572 -21263466 11666576 20046387 -21263466 5619279 8515260 8650024 -8251847 -13199989 -5353310 -9759467 -13199988 -1934726 5619279 8650023 8515259 -13199987 -9759467 -1934727 -13199988 -8251846 -5353308 -5353307 -8251844 -1934722 8515257 8650019 5619276 -1934723 -5353306 -8251842 8650020 8515257 5619268 
-2 7181794 7181793 -7181796 -7181795 -31058240 13715037 15382763 -31058239 15382763 13715037 -13715041 -15382768 31058255 -15382767 -13715042 31058255 6897563 7730147 14320253 -6512609 -3465780 -5676514 1 3465784 -11333381 6897562 14320252 7730146 3465784 2 -11333381 -3465780 -6512608 -5676513 5676515 6512611 11333383 -7730152 -14320258 -6897565 11333382 5676515 6512611 -14320258 -7730152 -6897567 
4 -3413939 -3413939 3413936 3413937 34017 29095401 -28267883 34019 -28267884 29095399 -29095396 28267885 -34024 28267883 -29095404 -34015 2477762 2372903 -2291665 -8777081 -18740310 -8885344 0 18740307 10040877 2477762 -2291666 2372902 18740311 0 10040877 -18740308 -8777080 -8885343 8885343 8777079 -10040877 -2372900 2291667 -2477760 -10040877 8885344 8777082 2291664 -2372903 -2477763 
-12473278 4565189 4565194 4565193 4565191 -1936316 -28450410 32217233 -1936301 32217226 -28450420 -28450416 32217228 -1936306 32217230 -28450415 -1936310 273206 201530 715371 8902818 5264 8830704 -19837630 5265 -12287446 273199 715365 201524 5267 -19837627 -12287444 5268 8902821 8830705 8830705 8902821 -12287445 201526 715367 273201 -12287445 8830705 8902819 715369 201527 273178 
4 -10335644 10335642 10335596 -10335599 -32326381 19726206 13831586 32326381 -13831600 -19726195 -19725948 -13831410 32325969 13831404 19725953 -32325968 15590810 13183605 15403028 -9364002 -3457917 -4056069 -11258834 3457728 -3277033 -15590810 -15403028 -13183603 -3457724 11258840 3277038 3457916 9363999 4056064 4056021 9363932 3276976 -13183444 -15402896 -15590657 -3276974 -4056023 -9363934 15402896 13183444 15590655 
2 3879668 -3879669 3879793 -3879793 33777187 -20644434 -15306167 -33777190 15306169 20644436 -20644676 -15306334 33777583 15306346 20644666 -33777585 -12517349 -13194631 -10834760 5530022 15625671 3757965 -73 15625713 4954053 12517350 10834762 13194633 -15625711 68 -4954054 -15625675 -5530023 -3757966 3758015 5530137 4954092 -13194792 -10834949 -12517540 -4954096 -3758012 -5530134 10834950 13194793 12517539 
2 -6706642 6706645 6706642 -6706644 5396853 31276209 -30143013 -5396852 30143014 -31276207 -31276209 30143013 -5396845 -30143008 31276211 5396850 -1504225 571579 -4549733 -7539711 -19857184 -9295604 29289392 19857188 6402497 1504228 4549735 -571576 -19857185 -29289392 -6402495 19857185 7539713 9295606 9295606 7539713 -6402494 -571579 4549733 1504225 6402495 -9295604 -7539711 -4549731 571580 -1504270 
-2 -41527929 -41527927 41527928 41527935 20296104 25559787 30566942 20296104 30566943 25559784 -25559787 -30566943 -20296101 -30566949 -25559788 -20296106 -4307988 -4984251 -1155246 -5234628 -461387 -5910100 2 461388 -10887922 -4307989 -1155246 -4984252 461387 0 -10887922 -461385 -5234627 -5910099 5910100 5234629 10887922 4984250 1155245 4307988 10887923 5910099 5234628 1155246 4984252 4307988 
-4 43326099 -43326089 -43326080 43326085 -29411580 -17548200 -27419556 29411582 27419550 17548196 17548194 27419548 29411575 -27419547 -17548193 -29411572 5782156 6011553 9098952 1372616 -3348396 2443950 10024518 3348401 5945560 -5782154 -9098952 -6011551 -3348398 -10024514 -5945556 3348400 -1372612 -2443947 -2443946 -1372612 -5945557 -6011550 -9098950 -5782152 5945558 2443949 1372615 9098951 6011551 5782109 
9 46830869 -46830885 46830884 -46830892 -29357431 -21618999 -26497302 29357435 26497313 21619007 -21619006 -26497311 -29357443 26497316 21619008 29357443 8306833 5119196 5669214 3469769 8722683 3940595 -2 8722683 4177176 -8306833 -5669212 -5119196 -8722685 -2 -4177179 -8722686 -3469771 -3940598 3940598 3469769 4177179 5119199 5669217 8306835 -4177179 -3940598 -3469770 -5669216 -5119198 -8306836 
76014269 -53473399 -53473392 -53473403 -53473378 7756421 24886437 32483543 7756419 32483536 24886434 24886442 32483539 7756426 32483523 24886426 7756416 837051 1890648 3527999 -5625065 -12573025 -4567922 -18860527 -12573027 -4715979 837052 3527999 1890648 -12573022 -18860529 -4715977 -12573021 -5625065 -4567922 -4567923 -5625066 -4715976 1890647 3527995 837051 -4715973 -4567920 -5625063 3527998 1890648 837007 


==> anc/finte_sl/length_3/sl3_3/confirm.sage <==
from sage.all import *

p = 3; R = GF(p)
identity = identity_matrix(GF(p), 3)
generators = [ matrix(R,[[1,1,0],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,-1,0],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,1],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,-1],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,1],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,-1],[0,0,1]]), \
               matrix(R,[[1,0,0],[1,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[-1,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[1,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[-1,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[0,1,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[0,-1,1]])]

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_3/sl3_3/optimal_value.txt <==
2.708497173


==> anc/finte_sl/length_3/sl3_3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 2708497173/1000000000 2.70849717300000
sqrt(2 epsilon/|S|) (numerical):  0.671875133860452
d=3, D=3
Error: 2245606184407/1250000000000000 0.00179648494752560

Certified
epsilon: 207110129271811/78125000000000 2.65100965467918
sqrt(2 epsilon/|S|):  19/12500000*sqrt(573712269451/3) 0.664706658945531

Certified (no self-inverse)
epsilon: 104677867728109/39062500000000 2.67975341383959
sqrt(2 epsilon/|S|):  1/6250000*sqrt(104677867728109/6) 0.668300507985192



==> anc/finte_sl/length_3/sl3_5/confirm.sage <==
from sage.all import *

p = 5; R = GF(p)
identity = identity_matrix(GF(p), 3)
generators = [ matrix(R,[[1,1,0],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,-1,0],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,1],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,-1],[0,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,1],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,-1],[0,0,1]]), \
               matrix(R,[[1,0,0],[1,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[-1,1,0],[0,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[1,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[-1,0,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[0,1,1]]), \
               matrix(R,[[1,0,0],[0,1,0],[0,-1,1]])]

d = 3

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*D-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/finte_sl/length_3/sl3_5/optimal_value.txt <==
1.767497


==> anc/finte_sl/length_3/sl3_5/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 1767497/1000000 1.76749700000000
sqrt(2 epsilon/|S|) (numerical):  0.542754855651549
d=3, D=3
Error: 5862450060583/156250000000000 0.0375196803877312

Certified
epsilon: 5535812769459/9765625000000 0.566867227592602
sqrt(2 epsilon/|S|):  1/3125000*sqrt(1845270923153/2) 0.307372528482026

Certified (no self-inverse)
epsilon: 5699131415021/4882812500000 1.16718211379630
sqrt(2 epsilon/|S|):  1/3125000*sqrt(5699131415021/3) 0.441055951438571



==> anc/ronan/G1/Identification.txt <==
Group 0
empty
-1 -1 -1 
-2 -2 -2 
-3 -3 -3 
Group 1
1 
1 1 
-1 -1 -1 -1 
-1 -2 -2 -2 
-2 -2 -2 1 
-2 -2 -2 -1 
1 -2 -2 -2 
-1 -3 -3 -3 
-3 -3 -3 1 
-3 -3 -3 -1 
1 -3 -3 -3 
Group 2
2 
2 2 
-1 -1 -1 2 
-1 -1 -1 -2 
-2 -1 -1 -1 
2 -1 -1 -1 
-2 -2 -2 -2 
-2 -3 -3 -3 
-3 -3 -3 2 
-3 -3 -3 -2 
2 -3 -3 -3 
Group 3
3 
3 3 
-1 -1 -1 3 
-1 -1 -1 -3 
-3 -1 -1 -1 
3 -1 -1 -1 
-2 -2 -2 3 
-2 -2 -2 -3 
-3 -2 -2 -2 
3 -2 -2 -2 
-3 -3 -3 -3 
Group 4
1 2 
-1 -1 2 
1 -2 -2 
-1 -1 -2 -2 
-2 -1 2 1 
2 1 -2 -1 
Group 5
1 3 
-1 -1 3 
1 -3 -3 
-1 -1 -3 -3 
-1 -3 -1 -3 
1 -3 -1 3 
Group 6
1 -2 
-1 -1 -2 
-2 -2 -1 
-1 -1 2 2 
-1 -2 -1 2 
Group 7
1 -3 
-1 -1 -3 
-3 -3 -1 
-1 -1 3 3 
-3 -1 -3 1 
Group 8
2 1 
-1 2 2 
1 1 -2 
-2 -1 -2 -1 
2 -1 -2 1 
-2 -2 -1 -1 
Group 9
2 3 
-2 -2 3 
2 -3 -3 
-2 -2 -3 -3 
-3 -2 3 2 
3 2 -3 -2 
Group 10
2 -3 
-2 -2 -3 
-3 -3 -2 
-2 -2 3 3 
-2 -3 -2 3 
Group 11
3 1 
-1 3 3 
1 1 -3 
-3 -1 3 1 
-3 -3 -1 -1 
3 1 -3 -1 
Group 12
3 2 
-2 3 3 
2 2 -3 
-3 -2 -3 -2 
3 -2 -3 2 
-3 -3 -2 -2 
Group 13
-1 2 
-1 -2 -2 
-2 -1 -1 
1 -2 -1 -2 
1 1 -2 -2 
Group 14
-1 3 
-1 -3 -3 
-3 -1 -1 
3 -1 -3 -1 
1 1 -3 -3 
Group 15
-2 3 
-2 -3 -3 
-3 -2 -2 
2 -3 -2 -3 
2 2 -3 -3 
Group 16
-1 2 1 
-2 -1 -2 
-2 -1 2 2 
2 -1 -1 2 
2 -1 -2 -1 
-1 -2 -1 -1 
-1 -2 -2 1 
-2 1 -2 -1 
1 1 -2 1 
2 1 -2 -2 
Group 17
-1 2 3 
-1 -2 -2 3 
-3 -2 -1 -1 
-1 2 -3 -3 
Group 18
-1 2 -1 
-2 1 -2 
-1 -1 -2 1 
-2 -1 -1 -2 
2 -1 -2 -2 
-1 -2 -1 -2 
-1 -2 -2 -1 
-2 -2 -1 2 
1 -2 -1 2 
1 -2 -1 -1 
Group 19
-1 2 -3 
-1 -2 -2 -3 
3 -2 -1 -1 
-3 -3 -2 1 
Group 20
-1 3 1 
3 1 -3 
-3 -1 3 -1 
3 -1 3 3 
3 -1 -1 -3 
-1 -3 -1 -1 
-1 -3 -3 1 
-3 -3 -1 -3 
-3 1 -3 -1 
1 1 -3 1 
Group 21
-1 3 2 
-1 -3 -3 2 
-2 -3 -1 -1 
2 2 -3 1 
Group 22
-1 3 -1 
-3 1 -3 
-1 -1 -3 1 
-3 -1 -1 -3 
-3 -1 -3 -1 
3 -1 -3 1 
3 -1 -3 -3 
-1 -3 -3 -1 
-3 -3 -1 3 
1 -3 -1 -1 
Group 23
-1 3 -2 
-2 -2 -3 1 
-1 -3 -3 -2 
2 -3 -1 -1 
Group 24
-1 -2 3 
-1 -2 -3 -3 
-3 -2 -2 1 
1 1 -2 3 
Group 25
-1 -2 -1 
2 1 -2 
-1 -1 2 1 
-2 -1 2 -1 
-2 -1 -2 1 
2 -1 2 2 
2 -1 -1 -2 
-2 -2 -1 -2 
1 -2 -2 1 
1 1 -2 -1 
Group 26
-1 -2 -3 
-1 -2 3 3 
3 -2 -2 1 
1 1 -2 -3 
Group 27
-1 -3 2 
-1 -3 -2 -2 
-2 -3 -3 1 
1 1 -3 2 
Group 28
-1 -3 -1 
-3 1 3 
-1 -1 3 1 
-3 -1 -1 3 
-3 -1 -3 -3 
1 -3 -1 -3 
1 -3 -3 1 
-3 1 -3 -3 
1 1 -3 -1 
3 1 -3 1 
Group 29
-1 -3 -2 
-2 -2 3 1 
2 -3 -3 1 
1 1 -3 -2 
Group 30
-2 1 2 
1 2 -1 
-1 -1 2 -1 
-1 -1 -2 -1 
-2 -1 -1 2 
-2 -1 -2 -2 
2 -1 2 1 
1 -2 -2 -1 
-2 1 -2 -2 
2 1 -2 1 
Group 31
-2 1 3 
-2 -1 -1 3 
-3 -1 -2 -2 
-2 1 -3 -3 
Group 32
-2 1 -3 
-2 -1 -1 -3 
3 -1 -2 -2 
-3 -3 -1 2 
Group 33
-2 3 2 
-3 -2 -3 
-3 -2 3 3 
3 -2 -2 3 
3 -2 -3 -2 
-2 -3 -2 -2 
-2 -3 -3 2 
-3 2 -3 -2 
2 2 -3 2 
3 2 -3 -3 
Group 34
-2 3 -1 
-1 -1 -3 2 
-2 -3 -3 -1 
1 -3 -2 -2 
Group 35
-2 3 -2 
-3 2 -3 
-2 -2 -3 2 
-3 -2 -2 -3 
3 -2 -3 -3 
-2 -3 -2 -3 
-2 -3 -3 -2 
-3 -3 -2 3 
2 -3 -2 3 
2 -3 -2 -2 
Group 36
-2 -1 3 
-2 -1 -3 -3 
-3 -1 -1 2 
-3 1 -2 -2 
Group 37
-2 -1 -3 
-2 -1 3 3 
3 -1 -1 2 
3 1 -2 -2 
Group 38
-2 -3 -1 
-1 -1 3 2 
1 -3 -3 2 
2 2 -3 -1 
Group 39
-2 -3 -2 
3 2 -3 
-2 -2 3 2 
-3 -2 3 -2 
-3 -2 -3 2 
3 -2 3 3 
3 -2 -2 -3 
-3 -3 -2 -3 
2 -3 -3 2 
2 2 -3 -2 
Group 40
-3 1 -2 
-3 -1 -1 -2 
2 -1 -3 -3 
-2 -2 -1 3 
Group 41
-3 2 3 
2 3 -2 
-2 -2 3 -2 
-2 -2 -3 -2 
-3 -2 -2 3 
-3 -2 -3 -3 
3 -2 3 2 
2 -3 -3 -2 
-3 2 -3 -3 
3 2 -3 2 
Group 42
-3 2 -1 
-1 -1 -2 3 
-3 -2 -2 -1 
1 -2 -3 -3 
Group 43
-3 -1 -2 
-3 -1 2 2 
2 -1 -1 3 
2 1 -3 -3 
Group 44
-3 -1 -3 
1 3 -1 
-1 -1 3 -1 
-1 -1 -3 -1 
-3 -1 3 3 
3 -1 3 1 
3 -1 -1 3 
-1 -3 -1 3 
1 -3 -3 -1 
3 1 -3 -3 
Group 45
-3 -2 -1 
-1 -1 2 3 
1 -2 -2 3 
1 2 -3 -3 
Group 46
1 2 -3 
-1 -1 2 -3 
1 -2 -2 -3 
-3 -3 -2 -1 
Group 47
1 3 -2 
-1 -1 3 -2 
-2 -2 -3 -1 
1 -3 -3 -2 
Group 48
1 -2 -3 
-1 -1 -2 -3 
1 -2 3 3 
3 -2 -2 -1 
Group 49
1 -3 -2 
-1 -1 -3 -2 
-2 -2 3 -1 
2 -3 -3 -1 
Group 50
2 1 -3 
2 -1 -1 -3 
3 -1 2 2 
-3 -3 -1 -2 
Group 51
2 -1 -3 
2 -1 3 3 
3 -1 -1 -2 
-2 -2 -1 -3 
Group 52
-2 -1 2 3 
-3 1 -2 -1 
Group 53
-2 -1 2 -3 
3 1 -2 -1 
Group 54
-2 -1 3 1 
3 1 -3 2 
Group 55
-2 -1 3 2 
Group 56
-2 -1 3 -1 
Group 57
-2 -1 3 -2 
Group 58
-2 -1 -2 3 
-3 -1 2 1 
Group 59
-2 -1 -2 -3 
3 -1 2 1 
Group 60
-2 -1 -3 1 
3 -1 -3 2 
Group 61
-2 -1 -3 2 
Group 62
-2 -1 -3 -1 
-2 -3 -1 3 
Group 63
-2 -1 -3 -2 
Group 64
-3 -1 2 3 
Group 65
-3 -1 2 -1 
Group 66
-3 -1 2 -3 
Group 67
-3 -1 3 2 
-1 -3 -1 2 
Group 68
-3 -1 3 -2 
-1 -3 -1 -2 
Group 69
-3 -1 -2 1 
-3 -2 -1 -2 
Group 70
-3 -1 -2 3 
Group 71
-3 -1 -2 -1 
2 1 -2 3 
Group 72
-3 -1 -2 -3 
Group 73
-3 -1 -3 2 
1 -3 -1 2 
Group 74
-3 -1 -3 -2 
1 -3 -1 -2 
Group 75
2 -1 2 3 
Group 76
2 -1 2 -1 
Group 77
2 -1 2 -3 
Group 78
2 -1 3 1 
3 1 -3 -2 
Group 79
2 -1 3 2 
Group 80
2 -1 3 -1 
Group 81
2 -1 3 -2 
Group 82
2 -1 -2 3 
-1 -2 -1 3 
Group 83
2 -1 -2 -3 
-1 -2 -1 -3 
Group 84
2 -1 -3 1 
3 -1 -3 -2 
Group 85
2 -1 -3 2 
Group 86
2 -1 -3 -1 
2 -3 -1 3 
Group 87
2 -1 -3 -2 
Group 88
3 -1 2 3 
Group 89
3 -1 2 -1 
Group 90
3 -1 2 -3 
Group 91
3 -1 3 2 
Group 92
3 -1 3 -1 
Group 93
3 -1 3 -2 
Group 94
3 -1 -2 1 
3 -2 -1 -2 
Group 95
3 -1 -2 3 
Group 96
3 -1 -2 -1 
2 1 -2 -3 
Group 97
3 -1 -2 -3 
Group 98
-1 -2 3 1 
Group 99
-1 -2 3 2 
-3 -2 -3 1 
Group 100
-1 -2 3 -1 
Group 101
-1 -2 3 -2 
Group 102
-1 -2 -3 1 
Group 103
-1 -2 -3 2 
-1 -3 -2 -3 
Group 104
-1 -2 -3 -1 
Group 105
-1 -2 -3 -2 
3 2 -3 1 
Group 106
-3 -2 3 1 
-1 2 -3 -2 
Group 107
-3 -2 3 -1 
1 2 -3 -2 
Group 108
-3 -2 -1 2 
1 -2 -1 3 
Group 109
-3 -2 -1 3 
Group 110
-3 -2 -1 -3 
Group 111
-3 -2 -3 -1 
1 -2 3 2 
Group 112
1 -2 3 1 
Group 113
1 -2 3 -1 
Group 114
1 -2 3 -2 
Group 115
1 -2 -1 -3 
3 -2 -1 2 
Group 116
1 -2 -3 1 
Group 117
1 -2 -3 2 
1 -3 -2 -3 
Group 118
1 -2 -3 -1 
Group 119
1 -2 -3 -2 
3 2 -3 -1 
Group 120
3 -2 3 1 
Group 121
3 -2 3 -1 
Group 122
3 -2 3 -2 
Group 123
3 -2 -1 3 
Group 124
3 -2 -1 -3 
Group 125
3 -2 -3 1 
-2 -3 -2 1 
Group 126
3 -2 -3 -1 
-2 -3 -2 -1 
Group 127
-1 -3 -2 1 
Group 128
-1 -3 -2 3 
2 -3 -2 1 
Group 129
-1 -3 -2 -1 
Group 130
-2 -3 -1 2 
Group 131
-2 -3 -1 -2 
Group 132
-2 -3 -1 -3 
-2 1 -3 -1 
Group 133
1 -3 -2 1 
Group 134
1 -3 -2 3 
2 -3 -2 -1 
Group 135
1 -3 -2 -1 
Group 136
2 -3 -1 2 
Group 137
2 -3 -1 -2 
Group 138
2 -3 -1 -3 
2 1 -3 -1 
Group 139
-2 1 -2 1 
Group 140
-2 1 -2 3 
Group 141
-2 1 -2 -3 
Group 142
-2 1 -3 1 
Group 143
-2 1 -3 2 
Group 144
-2 1 -3 -2 
Group 145
-3 1 -2 1 
Group 146
-3 1 -2 3 
Group 147
-3 1 -2 -3 
Group 148
-3 1 -3 1 
Group 149
-3 1 -3 2 
Group 150
-3 1 -3 -2 
Group 151
2 1 -3 1 
Group 152
2 1 -3 2 
Group 153
2 1 -3 -2 
Group 154
3 1 -2 1 
Group 155
3 1 -2 3 
Group 156
3 1 -2 -3 
Group 157
-1 2 -3 1 
Group 158
-1 2 -3 2 
Group 159
-1 2 -3 -1 
Group 160
-3 2 -3 1 
Group 161
-3 2 -3 2 
Group 162
-3 2 -3 -1 
Group 163
1 2 -3 1 
Group 164
1 2 -3 2 
Group 165
1 2 -3 -1 


==> anc/ronan/G1/confirm.sage <==
from sage.all import *

# Ronan G_1
# s : number of generators
s = 3 
# a^3, b^3, c^3, (ab)^2=ba, (bc)^2=cb, (ca)^2=ac
relations = [[1,1,1],[2,2,2],[3,3,3],[1,2,1,2,-1,-2],[2,3,2,3,-2,-3],[3,1,3,1,-3,-1]]

d = 2

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/ronan/G1/optimal_value.txt <==
0.171573


==> anc/ronan/G1/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 171573/1000000 0.171573000000000
sqrt(2 epsilon/|S|) (numerical):  0.239146398676627
d=2, D=2
Error: 5902676739/250000000000000 0.0000236107069560000

Certified
epsilon: 5355753573261/31250000000000 0.171384114344352
sqrt(2 epsilon/|S|):  1/2500000*sqrt(1785251191087/5) 0.239014723635980



==> anc/ronan/G1/root_as_integral.txt <==
100000000
-1 -536616 -536613 -536616 536615 536616 536614 536614 883837 2487372 -9553103 6810431 2487368 536616 883846 6810413 -9553127 883838 2487379 536616 -9553127 6810438 -6810413 9553116 -536616 -2487363 -883846 9553105 -6810436 -883838 -536613 -2487373 -6810431 9553133 -2487377 -883843 -536615 
0 -43020 245222 -202205 -175574 -80487 256063 -175574 3276260 -697682 -9643502 -7527844 5570913 -80486 -3604151 10133980 -1352611 327897 -4873225 256063 10996080 -2606113 -10306468 -4274175 -43021 -3840222 3983305 11841163 3306195 -1866750 245225 -2151097 7000246 -7566950 5991307 -2116556 -202206 
0 -258324 91909 166419 194306 -249205 54901 194304 2270169 -6029921 7129531 -7355510 2410751 -249205 1702239 -2841566 -11916267 -3972407 3619170 54901 4786760 10197060 2132769 -11205279 -258320 4701020 -144228 1901076 -9992028 3521761 91908 -5676236 7859271 9304189 975229 -3377530 166383 
-1211026 159679 159683 159684 159682 159678 159681 159679 -388099 -4682680 -7476835 12430096 -4682675 159681 -388094 12430094 -7476849 -388098 -4682690 159682 -7476844 12430114 12430095 -7476839 159680 -4682677 -388099 -7476840 12430110 -388095 159683 -4682694 12430098 -7476847 -4682675 -388092 159649 
0 2141873 1226895 -3368771 -2403121 3296669 -893548 -2403121 2346658 11389994 -2675732 -13463565 -8433967 3296670 669006 11932106 -7457982 -3015662 -2956031 -893545 10133717 1531461 12775439 3704999 2141873 -11004807 -2552789 -10363757 -17047 2900193 1226893 1764564 -12758390 6658754 9240238 -347400 -3368767 
-2 2653305 -3181566 528264 2419222 871550 -3290774 2419222 2127347 -3162695 -10156581 6004817 -8282679 871551 -3095942 8657401 7395522 968590 11445370 -3290772 2761034 -14662184 7356222 -9827965 2653303 -4316087 1874998 1705356 -14741962 1273285 -3181568 11688477 7385767 8122594 -7372394 -3148290 528264 
3 3385933 -4124675 738754 331488 -3964312 3632825 331473 2844955 11784124 -13525463 -3249896 -20956065 -3964314 9200789 -7311265 19937521 -12045708 9171900 3632832 -6412040 10561154 10296680 -4583826 3385942 7370590 -11651337 19468061 -8022455 9961841 -4124691 -20724345 -2274233 -14884208 13353720 1689530 738718 
0 -2807896 -1528360 4336275 -4386197 1906029 2480158 -4386207 12266693 -17394404 15212932 -10318661 -1508172 1906031 -8597130 7973818 4106938 -3669548 18902557 2480173 -19319875 2344844 -3318746 19833302 -2807893 -19674984 4776024 -5946929 -7257805 7702338 -1528369 3454355 10576553 -13886362 16220618 -12478355 4336255 
-57 14035445 -15758264 1722848 17275211 -9201358 -8073816 17275202 23032883 -4168572 2068842 -15141043 -4840922 -9201361 -855250 2785823 3647228 -22178255 9010338 -8073824 -5716405 12355322 -8559013 -1686288 14035425 1619740 10621801 -3952634 16107094 -25973785 -15758251 6873830 -7547986 5638602 -8492716 15351333 1722833 
28 10092711 7108672 -17201412 650987 14635266 -15286240 650976 -12310724 7996892 -5406055 5524936 -7609011 14635263 26102781 -15875060 4494893 -13791728 -388307 -15286248 911331 10350077 -13657279 5537547 10092712 -8872009 23859170 -4228949 -583744 -2730489 7108668 5838269 14240978 -1308444 3033319 -21128375 -17201402 
-4273941 564896 565263 564879 564788 565227 565005 564770 -16636658 22152559 -8539394 2605679 22152446 565205 -16636083 2605317 -8539322 -16636081 22152328 565003 -8539251 2605376 2605494 -8539256 564902 22152373 -16636283 -8539281 2605248 -16635943 565247 22152380 2605656 -8539425 22152618 -16636621 564880 
-1 8428106 8428105 8428119 -8428125 -8428143 -8428116 -8428063 29112345 -22835237 -9173346 -6977499 -22835246 -8428108 29112371 -6977505 -9173354 29112361 -22835265 -8428093 -9173342 -6977512 6977504 9173352 8428093 22835217 -29112346 9173356 6977512 -29112323 8428127 22835242 6977501 9173361 22835229 -29112355 8428078 
0 -5090677 30359465 -25268730 -30348187 25288820 5059293 -30348070 37611936 -4714390 -6641369 1902139 -22404651 25288883 -40828213 -7018256 -167810 3216340 27119029 5059338 6809172 5116124 6454782 5325175 -5090794 28946931 17022208 2234599 -6104281 -44961876 30359479 -15646789 -350481 -7559790 -13300081 27939574 -25268842 
-5 32116926 -11649872 -20467190 11679548 20442518 -32122085 11679549 -25429101 -28592515 -4028164 -7005782 18379020 20442576 -19858252 1855593 7765690 45287464 10213451 -32121931 -3737494 5150190 -3321960 5654782 32117005 -1354859 -42089682 -7439142 -3929031 6303104 -11649814 -24391329 7250968 1784359 25746177 35786511 -20467223 
-42 36008549 36008554 36008408 -36008535 -36008485 -36008524 -36008450 -25572355 119490 -10689334 -6044624 119517 -36008499 -25572384 -6044632 -10689320 -25572292 119554 -36008583 -10689313 -6044600 6044591 10689341 36008579 -119538 25572329 10689322 6044611 25572335 36008552 -119556 6044614 10689337 -119523 25572408 36008498 
-26 -1972685 -55536583 57509402 -44992387 63478134 -18485703 -44992452 2166149 9174795 -2204246 376125 21333838 63478217 20782474 12680117 9050986 -22948615 -30508676 -18485931 -6846761 -13056270 10188702 4477959 -1972936 26796230 18450544 -9435479 -14466597 -24268561 -55536508 -27416383 4277901 4957569 620166 5818041 57509450 
40 65267213 -34341987 -30925098 -47321959 -15303615 62625442 -47321984 -25248122 -29931305 -9178581 -14858902 22911245 -15303580 14499992 7755199 2680365 10748141 7020056 62625646 6498198 7103720 10822157 8309833 65267059 16186943 17370516 -276885 3412600 7293351 -34342187 15112755 -14234731 -8032945 -31299674 -24663882 -30925034 
1203 -30480829 -77331153 -44062495 -161827979 45565808 57859648 161827696 -31 33 13 34 91 -45566080 39 81 52 7 115 -57859765 -10 95 55 10 30480599 26 -13 -8 28 43 77330613 42 39 -45 54 -46 44062030 
295 -18291093 -107523276 -23384811 20303863 54218593 -157061907 -20304075 38 94 10 28 1 -54218616 45 6 -4 -129 -36 157061842 10 -9 28 -15 18290891 48 115 6 8 -27 107523174 18 12 11 -32 -31 23384925 
168 14292785 -111085956 130076416 55134416 44299732 77437003 -55134626 -80 -40 -37 -11 18 -44299912 9 4 -5 56 27 -77436891 14 11 43 23 -14292573 20 -7 18 1 65 111085941 38 -15 -2 -13 -38 -130076602 
1321 2479426 73937250 140377031 -94681461 23182687 -76043647 94681098 -66 146 5 76 115 -23182962 94 68 7 -95 -39 76043176 13 28 45 -17 -2479829 41 68 0 52 53 -73937759 43 57 44 47 -11 -140377105 
-870 192656803 -29761137 -12925421 -32823497 -31385923 -15215228 32824051 -119 -1 15 -22 -21 31385928 -9 -57 -13 10 -4 15215359 -25 -9 -65 -38 -192656640 -146 -108 5 -34 158 29761493 -23 -13 -16 51 -26 12925592 
1543 -43275009 -65032448 34381568 -27941685 -178780736 -20887141 27941272 -49 154 16 73 107 178780225 48 62 12 -112 83 20886863 11 67 58 -10 43274583 57 82 12 62 61 65031982 121 39 3 31 -63 -34381942 
346086171 -45733155 -45733929 -45735625 -45732920 -45733852 -45734231 -45736286 2418958 14666679 2689336 14013163 14666666 -45735328 2418929 14013172 2689336 2418925 14666663 -45735105 2689324 14013159 14013174 2689353 -45736002 14666677 2418960 2689359 14013164 2418958 -45735199 14666653 14013185 2689372 14666698 2419000 -45733402 


==> anc/ronan/G2/Identification.txt <==
Group 0
empty
-1 -1 -1 
-2 -2 -2 
-3 -3 -3 
Group 1
1 
1 1 
-1 -1 -1 -1 
-1 -2 -2 -2 
-2 -2 -2 1 
-2 -2 -2 -1 
1 -2 -2 -2 
-1 -3 -3 -3 
-3 -3 -3 1 
-3 -3 -3 -1 
1 -3 -3 -3 
Group 2
2 
2 2 
-1 -1 -1 2 
-1 -1 -1 -2 
-2 -1 -1 -1 
2 -1 -1 -1 
-2 -2 -2 -2 
-2 -3 -3 -3 
-3 -3 -3 2 
-3 -3 -3 -2 
2 -3 -3 -3 
Group 3
3 
3 3 
-1 -1 -1 3 
-1 -1 -1 -3 
-3 -1 -1 -1 
3 -1 -1 -1 
-2 -2 -2 3 
-2 -2 -2 -3 
-3 -2 -2 -2 
3 -2 -2 -2 
-3 -3 -3 -3 
Group 4
1 2 
-1 -1 2 
1 -2 -2 
-1 -1 -2 -2 
-2 -1 2 1 
2 1 -2 -1 
Group 5
1 3 
-1 -1 3 
1 -3 -3 
-1 -1 -3 -3 
-3 -1 3 1 
3 1 -3 -1 
Group 6
1 -2 
-1 -1 -2 
-2 -2 -1 
-1 -1 2 2 
-1 -2 -1 2 
Group 7
1 -3 
-1 -1 -3 
-3 -3 -1 
-1 -1 3 3 
-1 -3 -1 3 
Group 8
2 1 
-1 2 2 
1 1 -2 
-2 -1 -2 -1 
2 -1 -2 1 
-2 -2 -1 -1 
Group 9
2 3 
-2 -2 3 
2 -3 -3 
-2 -2 -3 -3 
-3 -2 3 2 
3 2 -3 -2 
Group 10
2 -3 
-2 -2 -3 
-3 -3 -2 
-2 -2 3 3 
-2 -3 -2 3 
Group 11
3 1 
-1 3 3 
1 1 -3 
-3 -1 -3 -1 
3 -1 -3 1 
-3 -3 -1 -1 
Group 12
3 2 
-2 3 3 
2 2 -3 
-3 -2 -3 -2 
3 -2 -3 2 
-3 -3 -2 -2 
Group 13
-1 2 
-1 -2 -2 
-2 -1 -1 
1 -2 -1 -2 
1 1 -2 -2 
Group 14
-1 3 
-1 -3 -3 
-3 -1 -1 
1 -3 -1 -3 
1 1 -3 -3 
Group 15
-2 3 
-2 -3 -3 
-3 -2 -2 
2 -3 -2 -3 
2 2 -3 -3 
Group 16
-1 2 1 
-2 -1 -2 
-2 -1 2 2 
2 -1 -1 2 
2 -1 -2 -1 
-1 -2 -1 -1 
-1 -2 -2 1 
-2 1 -2 -1 
1 1 -2 1 
2 1 -2 -2 
Group 17
-1 2 3 
-1 -2 -2 3 
-3 -2 -1 -1 
-1 2 -3 -3 
Group 18
-1 2 -1 
-2 1 -2 
-1 -1 -2 1 
-2 -1 -1 -2 
2 -1 -2 -2 
-1 -2 -1 -2 
-1 -2 -2 -1 
-2 -2 -1 2 
1 -2 -1 2 
1 -2 -1 -1 
Group 19
-1 2 -3 
-1 -2 -2 -3 
3 -2 -1 -1 
-3 -3 -2 1 
Group 20
-1 3 1 
-3 -1 -3 
-3 -1 3 3 
3 -1 -1 3 
3 -1 -3 -1 
-1 -3 -1 -1 
-1 -3 -3 1 
-3 1 -3 -1 
1 1 -3 1 
3 1 -3 -3 
Group 21
-1 3 2 
-1 -3 -3 2 
-2 -3 -1 -1 
2 2 -3 1 
Group 22
-1 3 -1 
-3 1 -3 
-1 -1 -3 1 
-3 -1 -1 -3 
3 -1 -3 -3 
-1 -3 -1 -3 
-1 -3 -3 -1 
-3 -3 -1 3 
1 -3 -1 3 
1 -3 -1 -1 
Group 23
-1 3 -2 
-2 -2 -3 1 
-1 -3 -3 -2 
2 -3 -1 -1 
Group 24
-1 -2 3 
-1 -2 -3 -3 
-3 -2 -2 1 
1 1 -2 3 
Group 25
-1 -2 -1 
2 1 -2 
-1 -1 2 1 
-2 -1 2 -1 
-2 -1 -2 1 
2 -1 2 2 
2 -1 -1 -2 
-2 -2 -1 -2 
1 -2 -2 1 
1 1 -2 -1 
Group 26
-1 -2 -3 
-1 -2 3 3 
3 -2 -2 1 
1 1 -2 -3 
Group 27
-1 -3 2 
-1 -3 -2 -2 
-2 -3 -3 1 
1 1 -3 2 
Group 28
-1 -3 -1 
3 1 -3 
-1 -1 3 1 
-3 -1 3 -1 
-3 -1 -3 1 
3 -1 3 3 
3 -1 -1 -3 
-3 -3 -1 -3 
1 -3 -3 1 
1 1 -3 -1 
Group 29
-1 -3 -2 
-2 -2 3 1 
2 -3 -3 1 
1 1 -3 -2 
Group 30
-2 1 2 
1 2 -1 
-1 -1 2 -1 
-1 -1 -2 -1 
-2 -1 -1 2 
-2 -1 -2 -2 
2 -1 2 1 
1 -2 -2 -1 
-2 1 -2 -2 
2 1 -2 1 
Group 31
-2 1 3 
-2 -1 -1 3 
-3 -1 -2 -2 
-2 1 -3 -3 
Group 32
-2 1 -3 
-2 -1 -1 -3 
3 -1 -2 -2 
-3 -3 -1 2 
Group 33
-2 3 2 
-3 -2 -3 
-3 -2 3 3 
3 -2 -2 3 
3 -2 -3 -2 
-2 -3 -2 -2 
-2 -3 -3 2 
-3 2 -3 -2 
2 2 -3 2 
3 2 -3 -3 
Group 34
-2 3 -1 
-1 -1 -3 2 
-2 -3 -3 -1 
1 -3 -2 -2 
Group 35
-2 3 -2 
-3 2 -3 
-2 -2 -3 2 
-3 -2 -2 -3 
3 -2 -3 -3 
-2 -3 -2 -3 
-2 -3 -3 -2 
-3 -3 -2 3 
2 -3 -2 3 
2 -3 -2 -2 
Group 36
-2 -1 3 
-2 -1 -3 -3 
-3 -1 -1 2 
-3 1 -2 -2 
Group 37
-2 -1 -3 
-2 -1 3 3 
3 -1 -1 2 
3 1 -2 -2 
Group 38
-2 -3 -1 
-1 -1 3 2 
1 -3 -3 2 
2 2 -3 -1 
Group 39
-2 -3 -2 
3 2 -3 
-2 -2 3 2 
-3 -2 3 -2 
-3 -2 -3 2 
3 -2 3 3 
3 -2 -2 -3 
-3 -3 -2 -3 
2 -3 -3 2 
2 2 -3 -2 
Group 40
-3 1 3 
1 3 -1 
-1 -1 3 -1 
-1 -1 -3 -1 
-3 -1 -1 3 
-3 -1 -3 -3 
3 -1 3 1 
1 -3 -3 -1 
-3 1 -3 -3 
3 1 -3 1 
Group 41
-3 1 -2 
-3 -1 -1 -2 
2 -1 -3 -3 
-2 -2 -1 3 
Group 42
-3 2 3 
2 3 -2 
-2 -2 3 -2 
-2 -2 -3 -2 
-3 -2 -2 3 
-3 -2 -3 -3 
3 -2 3 2 
2 -3 -3 -2 
-3 2 -3 -3 
3 2 -3 2 
Group 43
-3 2 -1 
-1 -1 -2 3 
-3 -2 -2 -1 
1 -2 -3 -3 
Group 44
-3 -1 -2 
-3 -1 2 2 
2 -1 -1 3 
2 1 -3 -3 
Group 45
-3 -2 -1 
-1 -1 2 3 
1 -2 -2 3 
1 2 -3 -3 
Group 46
1 2 -3 
-1 -1 2 -3 
1 -2 -2 -3 
-3 -3 -2 -1 
Group 47
1 3 -2 
-1 -1 3 -2 
-2 -2 -3 -1 
1 -3 -3 -2 
Group 48
1 -2 -3 
-1 -1 -2 -3 
1 -2 3 3 
3 -2 -2 -1 
Group 49
1 -3 -2 
-1 -1 -3 -2 
-2 -2 3 -1 
2 -3 -3 -1 
Group 50
2 1 -3 
2 -1 -1 -3 
3 -1 2 2 
-3 -3 -1 -2 
Group 51
2 -1 -3 
2 -1 3 3 
3 -1 -1 -2 
-2 -2 -1 -3 
Group 52
-2 -1 2 3 
-3 1 -2 -1 
Group 53
-2 -1 2 -3 
3 1 -2 -1 
Group 54
-2 -1 3 1 
-3 -1 -3 2 
Group 55
-2 -1 3 2 
Group 56
-2 -1 3 -1 
Group 57
-2 -1 3 -2 
Group 58
-2 -1 -2 3 
-3 -1 2 1 
Group 59
-2 -1 -2 -3 
3 -1 2 1 
Group 60
-2 -1 -3 1 
-2 -3 -1 -3 
Group 61
-2 -1 -3 2 
Group 62
-2 -1 -3 -1 
3 1 -3 2 
Group 63
-2 -1 -3 -2 
Group 64
-3 -1 2 3 
Group 65
-3 -1 2 -1 
Group 66
-3 -1 2 -3 
Group 67
-3 -1 3 2 
-2 1 -3 -1 
Group 68
-3 -1 3 -2 
2 1 -3 -1 
Group 69
-3 -1 -2 1 
-3 -2 -1 -2 
Group 70
-3 -1 -2 3 
Group 71
-3 -1 -2 -1 
2 1 -2 3 
Group 72
-3 -1 -2 -3 
Group 73
-3 -1 -3 -2 
2 -1 3 1 
Group 74
2 -1 2 3 
Group 75
2 -1 2 -1 
Group 76
2 -1 2 -3 
Group 77
2 -1 3 2 
Group 78
2 -1 3 -1 
Group 79
2 -1 3 -2 
Group 80
2 -1 -2 3 
-1 -2 -1 3 
Group 81
2 -1 -2 -3 
-1 -2 -1 -3 
Group 82
2 -1 -3 1 
2 -3 -1 -3 
Group 83
2 -1 -3 2 
Group 84
2 -1 -3 -1 
3 1 -3 -2 
Group 85
2 -1 -3 -2 
Group 86
3 -1 2 3 
Group 87
3 -1 2 -1 
Group 88
3 -1 2 -3 
Group 89
3 -1 3 2 
Group 90
3 -1 3 -1 
Group 91
3 -1 3 -2 
Group 92
3 -1 -2 1 
3 -2 -1 -2 
Group 93
3 -1 -2 3 
Group 94
3 -1 -2 -1 
2 1 -2 -3 
Group 95
3 -1 -2 -3 
Group 96
3 -1 -3 2 
-1 -3 -1 2 
Group 97
3 -1 -3 -2 
-1 -3 -1 -2 
Group 98
-1 -2 3 1 
Group 99
-1 -2 3 2 
-3 -2 -3 1 
Group 100
-1 -2 3 -1 
Group 101
-1 -2 3 -2 
Group 102
-1 -2 -3 1 
Group 103
-1 -2 -3 2 
-1 -3 -2 -3 
Group 104
-1 -2 -3 -1 
Group 105
-1 -2 -3 -2 
3 2 -3 1 
Group 106
-3 -2 3 1 
-1 2 -3 -2 
Group 107
-3 -2 3 -1 
1 2 -3 -2 
Group 108
-3 -2 -1 2 
1 -2 -1 3 
Group 109
-3 -2 -1 3 
Group 110
-3 -2 -1 -3 
Group 111
-3 -2 -3 -1 
1 -2 3 2 
Group 112
1 -2 3 1 
Group 113
1 -2 3 -1 
Group 114
1 -2 3 -2 
Group 115
1 -2 -1 -3 
3 -2 -1 2 
Group 116
1 -2 -3 1 
Group 117
1 -2 -3 2 
1 -3 -2 -3 
Group 118
1 -2 -3 -1 
Group 119
1 -2 -3 -2 
3 2 -3 -1 
Group 120
3 -2 3 1 
Group 121
3 -2 3 -1 
Group 122
3 -2 3 -2 
Group 123
3 -2 -1 3 
Group 124
3 -2 -1 -3 
Group 125
3 -2 -3 1 
-2 -3 -2 1 
Group 126
3 -2 -3 -1 
-2 -3 -2 -1 
Group 127
-1 -3 -2 1 
Group 128
-1 -3 -2 3 
2 -3 -2 1 
Group 129
-1 -3 -2 -1 
Group 130
-2 -3 -1 2 
Group 131
-2 -3 -1 3 
1 -3 -1 2 
Group 132
-2 -3 -1 -2 
Group 133
1 -3 -1 -2 
2 -3 -1 3 
Group 134
1 -3 -2 1 
Group 135
1 -3 -2 3 
2 -3 -2 -1 
Group 136
1 -3 -2 -1 
Group 137
2 -3 -1 2 
Group 138
2 -3 -1 -2 
Group 139
-2 1 -2 1 
Group 140
-2 1 -2 3 
Group 141
-2 1 -2 -3 
Group 142
-2 1 -3 1 
Group 143
-2 1 -3 2 
Group 144
-2 1 -3 -2 
Group 145
-3 1 -2 1 
Group 146
-3 1 -2 3 
Group 147
-3 1 -2 -3 
Group 148
-3 1 -3 1 
Group 149
-3 1 -3 2 
Group 150
-3 1 -3 -2 
Group 151
2 1 -3 1 
Group 152
2 1 -3 2 
Group 153
2 1 -3 -2 
Group 154
3 1 -2 1 
Group 155
3 1 -2 3 
Group 156
3 1 -2 -3 
Group 157
-1 2 -3 1 
Group 158
-1 2 -3 2 
Group 159
-1 2 -3 -1 
Group 160
-3 2 -3 1 
Group 161
-3 2 -3 2 
Group 162
-3 2 -3 -1 
Group 163
1 2 -3 1 
Group 164
1 2 -3 2 
Group 165
1 2 -3 -1 


==> anc/ronan/G2/confirm.sage <==
from sage.all import *

# Ronan G_2
# s : number of generators
s = 3
# a^3, b^3, c^3, (ab)^2=ba, (bc)^2=cb, (ac)^2=ca
relations = [[1,1,1],[2,2,2],[3,3,3],[1,2,1,2,-1,-2],[2,3,2,3,-2,-3],[1,3,1,3,-1,-3]]

d = 2

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/ronan/G2/optimal_value.txt <==
0.171573


==> anc/ronan/G2/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 171573/1000000 0.171573000000000
sqrt(2 epsilon/|S|) (numerical):  0.239146398676627
d=2, D=2
Error: 99857135697/1250000000000000 0.0000798857085576000

Certified
epsilon: 26708424114303/156250000000000 0.170933914331539
sqrt(2 epsilon/|S|):  1/12500000*sqrt(8902808038101) 0.238700589533931



==> anc/ronan/G2/root_as_integral.txt <==
100000000
0 -163535 -549941 171535 -171533 549938 163536 -171533 1718667 -1321952 -8672215 6907803 2117573 549939 -196361 7865672 -9142768 -2501705 3754103 163536 -5910434 6016748 -6016762 5910437 -163536 -3754107 2501707 9142786 -7865659 196356 -549941 -2117572 -6907800 8672193 1321956 -1718665 171534 
3 891063 -87446 470052 -470048 87448 -891065 -470050 -2118322 -559693 1797159 12821456 -5167067 87448 1904924 -4622580 7987011 -3422851 1769392 -891065 -8965822 -2916290 2916284 8965823 891063 -1769384 3422855 -7987005 4622570 -1904922 -87446 5167073 -12821454 -1797150 559693 2118322 470021 
424573 -181658 -707643 721084 721083 -707642 -181658 721083 265491 1935394 -12378175 2858192 2385367 -707643 -3415302 8014884 8834951 3665823 -4398116 -181660 1435724 -9080074 -9080060 1435714 -181658 -4398110 3665819 8834930 8014899 -3415300 -707644 2385370 2858203 -12378193 1935390 265497 721065 
-1371036 59897 2217982 -1735269 -1735271 2217986 59894 -1735267 317185 2966562 -5353243 1603916 -4232791 2217987 -561982 14589482 -11366833 -2468072 -8831644 59891 820806 12116926 12116958 820807 59896 -8831665 -2468073 -11366851 14589461 -561977 2217985 -4232761 1603902 -5353227 2966556 317181 -1735298 
-747130 2378295 -1965956 -115224 -115215 -1965950 2378285 -115215 4090567 2408267 1686851 -10734261 405822 -1965948 -1128199 1200774 1476739 -13086570 -1952305 2378283 18643794 -3232138 -3232090 18643776 2378296 -1952338 -13086578 1476717 1200732 -1128191 -1965959 405866 -10734252 1686882 2408250 4090556 -115233 
1 2769311 -2166893 -1363357 1363364 2166890 -2769316 1363363 2307296 4228322 -8900932 -1826200 -11836545 2166891 -2893447 12087993 5180509 2581748 8750046 -2769317 5089063 -13876553 13876541 -5089143 2769308 -8750016 -2581690 -5180486 -12088031 2893452 -2166891 11836547 1826237 8900939 -4228343 -2307305 -1363356 
791334 1494767 224601 -2031687 -2031673 224604 1494760 -2031669 227551 6750471 -12186313 3699147 -24135894 224611 14915904 -9014986 17351333 -8880430 2022575 1494752 -1514190 10993805 10993801 -1514204 1494764 2022603 -8880441 17351331 -9014965 14915875 224604 -24135891 3699134 -12186296 6750452 227561 -2031701 
484584 -8472961 16163913 -7883114 -7883317 16163900 -8472781 -7883306 -23179381 16387514 -2785811 9861235 9170943 16163916 5382560 -9258423 -5029433 -4672437 -572463 -8472784 11080299 -6242544 -6242414 11080377 -8472962 -572649 -4672472 -5029470 -9258606 5382878 16163914 9170852 9861249 -2786041 16387799 -23179423 -7883141 
-4 5671190 2553567 -8191182 8191084 -2553368 -5671285 8191091 -7846018 15323706 -18988530 12844971 -3212580 -2553369 15895133 -9512083 -6161829 11180410 -20909842 -5671296 12206554 -858797 858705 -12206419 5671186 20909840 -11180459 6161736 9511991 -15895102 2553568 3212740 -12844852 18988507 -15323511 7845729 -8191182 
8 -12955289 2947117 10094317 -10094264 -2947277 12955363 -10094249 -10134684 -11478689 1376784 18443050 9740741 -2947269 -16445960 6579026 -3326549 20605740 -8315125 12955364 8211271 -15356537 15356602 -8211371 -12955280 8315154 -20605721 3326603 -6578948 16445903 2947125 -9740827 -18443139 -1376768 11478550 10134897 10094331 
1795470 -3858976 6378881 -3230169 -3230165 6378876 -3858959 -3230160 4783787 -14046331 13982385 -8005303 -13676174 6378888 24094749 -3710679 1121709 27727597 -34091332 -3858966 13142785 -10800424 -10800418 13142772 -3858959 -34091324 27727587 1121715 -3710688 24094775 6378872 -13676206 -8005327 13982399 -14046360 4783832 -3230159 
3 -1762862 8677063 6277194 -6277190 -8677039 1762863 -6277201 41374671 -39226492 -343102 -1549731 -26005172 -8677095 27102754 -2685916 -8577229 14112465 -13451803 1762832 -1493634 -4711598 4711589 1493641 -1762823 13451770 -14112416 8577250 2685926 -27102748 8677066 26005137 1549710 343115 39226454 -41374615 6277163 
-20 -14439567 20983953 34028216 -34028384 -20983657 14439392 -34028414 10613579 41421074 -5787110 -7995418 -12435239 -20983709 1365859 -2061362 -11453423 -27737878 -13961921 14439460 -7269104 -12232584 12232586 7269165 -14439458 13962094 27737985 11453470 2061308 -1366233 20983926 12435005 7995376 5787080 -41421134 -10613185 34028272 
7387237 11592229 -30640636 16124277 16124091 -30640928 11592385 16123967 -41260506 5108738 2321983 3216964 23592086 -30640933 41571068 6426157 -2898699 -11721363 -18176978 11592432 -7154507 1129812 1129932 -7154440 11592299 -18176851 -11721116 -2898583 6426178 41571054 -30640772 23592226 3217033 2322038 5108368 -41260627 16124385 
-17 -48809054 -53566609 -7107796 7107397 53566707 48809454 7107689 29149583 27086788 9791422 9493318 6142700 53566490 33469006 11597834 11547104 -3020565 -11450317 48809260 4266854 193168 -193149 -4266827 -48809211 11450379 3020674 -11547117 -11597837 -33469004 -53566607 -6142628 -9493363 -9791471 -27086866 -29149694 -7107695 
948 47526230 -50097121 55978636 -55975396 50096633 -47529923 -55975986 -16943079 -18825439 -14769762 -12404744 23979584 50096753 19514539 8294431 6902938 -4816187 -33018675 -47529569 -7475276 -13009444 13009096 7474863 47526226 33017756 4814619 -6902979 -8294276 -19514516 -50096532 -23980173 12405479 14770687 18826652 16944484 55978523 
-34581689 69060083 1998702 -57348114 -57350958 2000902 69057158 -57350654 -28292303 -23486969 -17979483 -14356476 12175814 2000784 119748 -2691562 401835 30415715 17952458 69057027 8371916 7240580 7241274 8372351 69059652 17954143 30415955 401503 -2691950 118874 1998131 12174566 -14355785 -17978659 -23485811 -28291255 -57347503 
-929 34396528 16527454 29611575 131218884 143711496 -10392667 -131218403 -24 29 8 34 -53 -143711279 -55 -49 -3 12 6 10392984 16 -26 -57 -40 -34396545 -97 -48 -1 -48 48 -16527052 -53 -45 -41 -37 -1 -29611521 
-381 46132368 -102453401 -53866026 -4598825 27247651 154991756 4598996 -108 20 8 -27 20 -27247844 -19 -34 -31 -85 -33 -154991903 -51 -40 -29 -6 -46132197 -67 -6 17 11 126 102453634 32 46 33 12 10 53866373 
-443 -52607933 -85057341 129266204 83363881 -78882078 20700664 -83363930 -51 11 -13 -14 12 78882006 59 -10 -10 129 98 -20699457 51 44 -13 -12 52608136 -18 123 1 -10 31 85057447 135 -127 -131 -241 -284 -129266916 
-50 -102389814 92759429 68696390 -51295792 54087782 104636041 51295474 -112 -66 -49 -42 96 -54087514 -1 24 23 -21 -65 -104636429 -37 -36 45 12 102390218 83 12 -27 -30 -10 -92759680 -94 48 56 66 118 -68696048 
-741 -130082424 3749272 -122648678 87937867 -23928561 5386948 -87937397 84 22 1 38 -58 23929004 -82 -33 34 15 70 -5386722 5 9 -71 -50 130082304 -25 -55 -23 -53 -115 -3749057 -82 -28 -62 -15 41 122648618 
-756 -82635683 -117002736 7910153 -75890010 95899624 -69107572 75890286 -154 -47 -31 -18 20 -95899625 20 -43 8 32 34 69107964 -4 2 -57 -23 82636087 -91 -2 0 -20 111 117002952 38 -38 -47 -33 -97 -7910244 
293148795 -19346134 -34765143 -62103603 -62102620 -34763857 -19345505 -62104010 7638675 235942 1621030 191006 8000076 -34765448 -4062202 11558413 889398 13690362 16638526 -19345703 13797844 15653677 15653632 13797829 -19345005 16638452 13690354 889410 11558436 -4062172 -34763973 8000120 191021 1621046 235938 7638689 -62103296 


==> anc/ronan/G3/Identification.txt <==
Group 0
empty
-1 -1 -1 
-2 -2 -2 
-3 -3 -3 
Group 1
1 
1 1 
-1 -1 -1 -1 
-1 -2 -2 -2 
-2 -2 -2 1 
-2 -2 -2 -1 
1 -2 -2 -2 
-1 -3 -3 -3 
-3 -3 -3 1 
-3 -3 -3 -1 
1 -3 -3 -3 
Group 2
2 
2 2 
-1 -1 -1 2 
-1 -1 -1 -2 
-2 -1 -1 -1 
2 -1 -1 -1 
-2 -2 -2 -2 
-2 -3 -3 -3 
-3 -3 -3 2 
-3 -3 -3 -2 
2 -3 -3 -3 
Group 3
3 
3 3 
-1 -1 -1 3 
-1 -1 -1 -3 
-3 -1 -1 -1 
3 -1 -1 -1 
-2 -2 -2 3 
-2 -2 -2 -3 
-3 -2 -2 -2 
3 -2 -2 -2 
-3 -3 -3 -3 
Group 4
1 2 
-1 -1 2 
1 -2 -2 
-1 -1 -2 -2 
-2 -1 2 1 
2 1 -2 -1 
Group 5
1 3 
-1 -1 3 
1 -3 -3 
-1 -1 -3 -3 
-3 -1 3 1 
3 1 -3 -1 
Group 6
1 -2 
-1 -1 -2 
-2 -2 -1 
-1 -1 2 2 
-1 -2 -1 2 
Group 7
1 -3 
-1 -1 -3 
-3 -3 -1 
-1 -1 3 3 
-1 -3 -1 3 
Group 8
2 1 
-1 2 2 
1 1 -2 
-2 -1 -2 -1 
2 -1 -2 1 
-2 -2 -1 -1 
Group 9
2 3 
-2 -2 3 
2 -3 -3 
-2 -2 -3 -3 
3 -2 3 2 
Group 10
2 -3 
-2 -2 -3 
-3 -3 -2 
-2 -2 3 3 
-3 2 -3 2 
3 2 -3 -2 
Group 11
3 1 
-1 3 3 
1 1 -3 
-3 -1 -3 -1 
3 -1 -3 1 
-3 -3 -1 -1 
Group 12
3 2 
-2 3 3 
2 2 -3 
-3 -2 3 -2 
-3 -3 -2 -2 
Group 13
-1 2 
-1 -2 -2 
-2 -1 -1 
1 -2 -1 -2 
1 1 -2 -2 
Group 14
-1 3 
-1 -3 -3 
-3 -1 -1 
1 -3 -1 -3 
1 1 -3 -3 
Group 15
-2 3 
-2 -3 -3 
-3 -2 -2 
3 -2 -3 2 
2 -3 -2 3 
2 2 -3 -3 
Group 16
-1 2 1 
-2 -1 -2 
-2 -1 2 2 
2 -1 -1 2 
2 -1 -2 -1 
-1 -2 -1 -1 
-1 -2 -2 1 
-2 1 -2 -1 
1 1 -2 1 
2 1 -2 -2 
Group 17
-1 2 3 
-1 -2 -2 3 
-3 -2 -1 -1 
-1 2 -3 -3 
Group 18
-1 2 -1 
-2 1 -2 
-1 -1 -2 1 
-2 -1 -1 -2 
2 -1 -2 -2 
-1 -2 -1 -2 
-1 -2 -2 -1 
-2 -2 -1 2 
1 -2 -1 2 
1 -2 -1 -1 
Group 19
-1 2 -3 
-1 -2 -2 -3 
3 -2 -1 -1 
-3 -3 -2 1 
Group 20
-1 3 1 
-3 -1 -3 
-3 -1 3 3 
3 -1 -1 3 
3 -1 -3 -1 
-1 -3 -1 -1 
-1 -3 -3 1 
-3 1 -3 -1 
1 1 -3 1 
3 1 -3 -3 
Group 21
-1 3 2 
-1 -3 -3 2 
-2 -3 -1 -1 
2 2 -3 1 
Group 22
-1 3 -1 
-3 1 -3 
-1 -1 -3 1 
-3 -1 -1 -3 
3 -1 -3 -3 
-1 -3 -1 -3 
-1 -3 -3 -1 
-3 -3 -1 3 
1 -3 -1 3 
1 -3 -1 -1 
Group 23
-1 3 -2 
-2 -2 -3 1 
-1 -3 -3 -2 
2 -3 -1 -1 
Group 24
-1 -2 3 
-1 -2 -3 -3 
-3 -2 -2 1 
1 1 -2 3 
Group 25
-1 -2 -1 
2 1 -2 
-1 -1 2 1 
-2 -1 2 -1 
-2 -1 -2 1 
2 -1 2 2 
2 -1 -1 -2 
-2 -2 -1 -2 
1 -2 -2 1 
1 1 -2 -1 
Group 26
-1 -2 -3 
-1 -2 3 3 
3 -2 -2 1 
1 1 -2 -3 
Group 27
-1 -3 2 
-1 -3 -2 -2 
-2 -3 -3 1 
1 1 -3 2 
Group 28
-1 -3 -1 
3 1 -3 
-1 -1 3 1 
-3 -1 3 -1 
-3 -1 -3 1 
3 -1 3 3 
3 -1 -1 -3 
-3 -3 -1 -3 
1 -3 -3 1 
1 1 -3 -1 
Group 29
-1 -3 -2 
-2 -2 3 1 
2 -3 -3 1 
1 1 -3 -2 
Group 30
-2 1 2 
1 2 -1 
-1 -1 2 -1 
-1 -1 -2 -1 
-2 -1 -1 2 
-2 -1 -2 -2 
2 -1 2 1 
1 -2 -2 -1 
-2 1 -2 -2 
2 1 -2 1 
Group 31
-2 1 3 
-2 -1 -1 3 
-3 -1 -2 -2 
-2 1 -3 -3 
Group 32
-2 1 -3 
-2 -1 -1 -3 
3 -1 -2 -2 
-3 -3 -1 2 
Group 33
-2 3 2 
-3 2 3 
-3 -2 -2 3 
-3 -2 -3 -3 
3 -2 -3 -2 
-2 -3 -2 -2 
-2 -3 -3 2 
2 -3 -2 -3 
-3 2 -3 -3 
2 2 -3 2 
Group 34
-2 3 -1 
-1 -1 -3 2 
-2 -3 -3 -1 
1 -3 -2 -2 
Group 35
-2 3 -2 
3 2 -3 
-2 -2 -3 2 
3 -2 3 3 
3 -2 -2 -3 
-2 -3 -2 3 
-2 -3 -3 -2 
-3 -3 -2 -3 
2 -3 -2 -2 
-3 2 -3 -2 
Group 36
-2 -1 3 
-2 -1 -3 -3 
-3 -1 -1 2 
-3 1 -2 -2 
Group 37
-2 -1 -3 
-2 -1 3 3 
3 -1 -1 2 
3 1 -2 -2 
Group 38
-2 -3 -1 
-1 -1 3 2 
1 -3 -3 2 
2 2 -3 -1 
Group 39
-2 -3 -2 
-3 -2 -3 
-2 -2 3 2 
-3 -2 3 2 
-3 -2 3 3 
3 -2 3 -2 
3 -2 -2 3 
2 -3 -3 2 
2 2 -3 -2 
3 2 -3 -3 
Group 40
-3 1 3 
1 3 -1 
-1 -1 3 -1 
-1 -1 -3 -1 
-3 -1 -1 3 
-3 -1 -3 -3 
3 -1 3 1 
1 -3 -3 -1 
-3 1 -3 -3 
3 1 -3 1 
Group 41
-3 1 -2 
-3 -1 -1 -2 
2 -1 -3 -3 
-2 -2 -1 3 
Group 42
-3 2 -1 
-1 -1 -2 3 
-3 -2 -2 -1 
1 -2 -3 -3 
Group 43
-3 2 -3 
2 3 -2 
-2 -2 3 -2 
-2 -2 -3 -2 
-3 -2 -2 -3 
-3 -2 -3 2 
3 -2 -3 -3 
-3 -3 -2 3 
2 -3 -3 -2 
3 2 -3 2 
Group 44
-3 -1 -2 
-3 -1 2 2 
2 -1 -1 3 
2 1 -3 -3 
Group 45
-3 -2 -1 
-1 -1 2 3 
1 -2 -2 3 
1 2 -3 -3 
Group 46
1 2 -3 
-1 -1 2 -3 
1 -2 -2 -3 
-3 -3 -2 -1 
Group 47
1 3 -2 
-1 -1 3 -2 
-2 -2 -3 -1 
1 -3 -3 -2 
Group 48
1 -2 -3 
-1 -1 -2 -3 
1 -2 3 3 
3 -2 -2 -1 
Group 49
1 -3 -2 
-1 -1 -3 -2 
-2 -2 3 -1 
2 -3 -3 -1 
Group 50
2 1 -3 
2 -1 -1 -3 
3 -1 2 2 
-3 -3 -1 -2 
Group 51
2 -1 -3 
2 -1 3 3 
3 -1 -1 -2 
-2 -2 -1 -3 
Group 52
-2 -1 2 3 
-3 1 -2 -1 
Group 53
-2 -1 2 -3 
3 1 -2 -1 
Group 54
-2 -1 3 1 
-3 -1 -3 2 
Group 55
-2 -1 3 2 
Group 56
-2 -1 3 -1 
Group 57
-2 -1 3 -2 
Group 58
-2 -1 -2 3 
-3 -1 2 1 
Group 59
-2 -1 -2 -3 
3 -1 2 1 
Group 60
-2 -1 -3 1 
-2 -3 -1 -3 
Group 61
-2 -1 -3 2 
Group 62
-2 -1 -3 -1 
3 1 -3 2 
Group 63
-2 -1 -3 -2 
Group 64
-3 -1 2 3 
Group 65
-3 -1 2 -1 
Group 66
-3 -1 2 -3 
Group 67
-3 -1 3 2 
-2 1 -3 -1 
Group 68
-3 -1 3 -2 
2 1 -3 -1 
Group 69
-3 -1 -2 1 
-3 -2 -1 -2 
Group 70
-3 -1 -2 3 
Group 71
-3 -1 -2 -1 
2 1 -2 3 
Group 72
-3 -1 -2 -3 
Group 73
-3 -1 -3 -2 
2 -1 3 1 
Group 74
2 -1 2 3 
Group 75
2 -1 2 -1 
Group 76
2 -1 2 -3 
Group 77
2 -1 3 2 
Group 78
2 -1 3 -1 
Group 79
2 -1 3 -2 
Group 80
2 -1 -2 3 
-1 -2 -1 3 
Group 81
2 -1 -2 -3 
-1 -2 -1 -3 
Group 82
2 -1 -3 1 
2 -3 -1 -3 
Group 83
2 -1 -3 2 
Group 84
2 -1 -3 -1 
3 1 -3 -2 
Group 85
2 -1 -3 -2 
Group 86
3 -1 2 3 
Group 87
3 -1 2 -1 
Group 88
3 -1 2 -3 
Group 89
3 -1 3 2 
Group 90
3 -1 3 -1 
Group 91
3 -1 3 -2 
Group 92
3 -1 -2 1 
3 -2 -1 -2 
Group 93
3 -1 -2 3 
Group 94
3 -1 -2 -1 
2 1 -2 -3 
Group 95
3 -1 -2 -3 
Group 96
3 -1 -3 2 
-1 -3 -1 2 
Group 97
3 -1 -3 -2 
-1 -3 -1 -2 
Group 98
-1 -2 3 1 
Group 99
-1 -2 3 2 
-3 -2 3 1 
Group 100
-1 -2 3 -1 
Group 101
-1 -2 3 -2 
3 2 -3 1 
Group 102
-1 -2 -3 1 
Group 103
-1 -2 -3 2 
-1 -3 -2 3 
Group 104
-1 -2 -3 -1 
Group 105
-1 -2 -3 -2 
Group 106
-3 -2 3 -1 
1 -2 3 2 
Group 107
-3 -2 -1 2 
1 -2 -1 3 
Group 108
-3 -2 -1 3 
Group 109
-3 -2 -1 -3 
Group 110
-3 -2 -3 1 
Group 111
-3 -2 -3 -1 
Group 112
-3 -2 -3 -2 
Group 113
1 -2 3 1 
Group 114
1 -2 3 -1 
Group 115
1 -2 3 -2 
3 2 -3 -1 
Group 116
1 -2 -1 -3 
3 -2 -1 2 
Group 117
1 -2 -3 1 
Group 118
1 -2 -3 2 
1 -3 -2 3 
Group 119
1 -2 -3 -1 
Group 120
1 -2 -3 -2 
Group 121
3 -2 3 1 
-1 2 -3 -2 
Group 122
3 -2 3 -1 
1 2 -3 -2 
Group 123
3 -2 -1 3 
Group 124
3 -2 -1 -3 
Group 125
3 -2 -3 1 
-1 2 -3 2 
Group 126
3 -2 -3 -1 
1 2 -3 2 
Group 127
-1 -3 -2 1 
Group 128
-1 -3 -2 -1 
Group 129
-1 -3 -2 -3 
Group 130
-2 -3 -1 2 
Group 131
-2 -3 -1 3 
1 -3 -1 2 
Group 132
-2 -3 -1 -2 
Group 133
-2 -3 -2 1 
Group 134
-2 -3 -2 -1 
Group 135
-2 -3 -2 -3 
Group 136
1 -3 -1 -2 
2 -3 -1 3 
Group 137
1 -3 -2 1 
Group 138
1 -3 -2 -1 
Group 139
1 -3 -2 -3 
Group 140
2 -3 -1 2 
Group 141
2 -3 -1 -2 
Group 142
2 -3 -2 1 
-3 2 -3 1 
Group 143
2 -3 -2 -1 
-3 2 -3 -1 
Group 144
-2 1 -2 1 
Group 145
-2 1 -2 3 
Group 146
-2 1 -2 -3 
Group 147
-2 1 -3 1 
Group 148
-2 1 -3 2 
Group 149
-2 1 -3 -2 
Group 150
-3 1 -2 1 
Group 151
-3 1 -2 3 
Group 152
-3 1 -2 -3 
Group 153
-3 1 -3 1 
Group 154
-3 1 -3 2 
Group 155
-3 1 -3 -2 
Group 156
2 1 -3 1 
Group 157
2 1 -3 2 
Group 158
2 1 -3 -2 
Group 159
3 1 -2 1 
Group 160
3 1 -2 3 
Group 161
3 1 -2 -3 
Group 162
-1 2 -3 1 
Group 163
-1 2 -3 -1 
Group 164
1 2 -3 1 
Group 165
1 2 -3 -1 


==> anc/ronan/G3/confirm.sage <==
from sage.all import *

# Ronan G_3
# s : number of generators
s = 3
# a^3, b^3, c^3, (ab)^2=ba, (ac)^2=ca, (c^{-1}b)^2=bc^{-1}
relations = [[1,1,1],[2,2,2],[3,3,3],[1,2,1,2,-1,-2],[1,3,1,3,-1,-3],[-3,2,-3,2,3,-2]]

d = 2

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/ronan/G3/optimal_value.txt <==
0.171573


==> anc/ronan/G3/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 171573/1000000 0.171573000000000
sqrt(2 epsilon/|S|) (numerical):  0.239146398676627
d=2, D=2
Error: 165893956277/1250000000000000 0.000132715165021600

Certified
epsilon: 26642387293723/156250000000000 0.170511278679827
sqrt(2 epsilon/|S|):  1/12500000*sqrt(26642387293723/3) 0.238405312216980



==> anc/ronan/G3/root_as_integral.txt <==
100000000
0 0 1 1 0 0 -1 0 -1700935 1700937 7411278 -7411281 -3501461 0 7276102 -7276096 3501459 3501460 -7276103 0 7276100 -3501457 7276104 -7276103 1 3501456 -3501457 -7411282 -1700936 1700936 0 7411284 7411284 1700935 -1700935 -7411284 -7 
0 784046 180232 657094 -837324 -168762 -615284 -837324 -2484950 -1613570 6118475 11902247 -5241168 -168762 4354645 -7329510 4810569 -4207088 -1445062 -615285 -9400841 2637176 5046196 8774569 784044 -603479 2603992 -11002183 1806478 -924289 180231 7123299 -13241774 2537861 678469 -900060 657092 
0 257801 862802 -587488 -275315 -807903 550105 -275317 651260 -1998873 11757777 -5832464 19150 -807902 -8341005 -5900296 -2080545 -3125798 9297692 550105 399267 4529408 7941748 -3397394 257800 5206341 -4548566 -7391425 1826402 2396830 862802 -11177641 -580134 -397956 -2477660 13223881 -587489 
-4 -436159 1455284 -1271146 -184154 3446897 -3010718 -184151 -2689025 1821024 -8259490 9573854 -8160827 3446897 -1524388 10995690 -2504747 8923307 5305257 -3010723 -13577984 392583 15102439 -16300864 -436158 -6418628 7768181 -8748591 4328917 2530816 1455279 -1638682 9898132 -4351819 -1639864 -825290 -1271145 
-2 3728305 -627575 -946530 1574102 -1486420 -2241878 1574102 3446078 3973699 -6660800 -4574523 -4258300 -1486418 -16558651 12474320 8857665 -2259683 -15759676 -2241878 9599518 9196613 6959145 3285376 3728303 -6597997 -4938324 -6003940 605732 -3563893 -627576 10483310 -3822520 -409803 -4051804 10578458 -946535 
-1538677 2247983 -1842998 -1842990 -1842987 2247987 2247994 -1842995 3712237 3712232 -4984625 -4984665 -9936477 2247987 11060382 11060341 -9936506 -9936525 11060361 2247998 11060398 -9936516 11060324 11060411 2247987 -9936493 -9936519 -4984629 3712229 3712231 -1842997 -4984645 -4984671 3712246 3712243 -4984656 -1843000 
3 -6 8 3 -4 -8 9 0 8124891 -8124893 16422508 -16422495 12331278 6 -8894101 8894091 -12331269 -12331293 8894092 3 -8894102 12331306 -8894096 8894106 -18 -12331302 12331291 -16422489 8124874 -8124864 14 16422492 16422506 -8124907 8124906 -16422506 -34 
1 2201045 -11037827 8500757 2537076 -9575995 7374948 2537077 26653888 -24953832 10385374 -11606510 -12315580 -9575996 6842510 8856793 -3753972 15932291 -3752929 7374939 -8337838 -3556367 1495332 -5103854 2201045 -12178332 15871938 6012631 -11574172 4177823 -11037823 -699826 -9685546 20776011 -15079706 5593875 8500751 
-7 9786644 -3443126 -7837476 11280611 -2987148 -6799502 11280593 -2023921 9582962 -5187884 -241798 11216949 -2987149 5677179 -779963 -16229676 4863788 8060183 -6799490 3087190 -16274064 -8764402 -7280199 9786653 11365848 5057165 -9930669 24094916 -26402145 -3443130 11587970 -6400029 16819167 -22070985 10172413 -7837468 
1 5261363 -4634730 3181042 1453698 -16774434 11513074 1453673 6207913 1714168 -13844667 5712413 -1642370 -16774444 -2926275 3782000 -12765394 -14658809 11528902 11513085 -12116227 24547511 15042511 -15310879 5261368 27424195 -22905158 10802622 -13125252 -12132096 -4634714 15124832 -1280170 10417904 6917371 -16515044 3181017 
-2 16331818 -997297 -3515166 4512430 -3609425 -12722365 4512450 11571634 13019259 -9471430 -15771873 -27396844 -3609416 15680116 -15495949 24296658 -23203491 11023282 -12722381 -10374294 12276104 -5305810 4472680 16331789 -1093189 15120745 12833032 -409640 -5025086 -997309 -7254130 16725546 -7994133 -11162029 2938840 -3515124 
-11 4 -13 -15 -17 50 -9 16 -38521708 38521671 2921922 -2921910 19678470 -47 -2511637 2511638 -19678460 -19678436 2511619 13 -2511628 19678456 -2511611 2511608 2 -19678437 19678419 -2921924 -38521712 38521704 -13 2921924 2921917 38521703 -38521667 -2921927 46 
-95 34949372 -12141009 -27782005 39922627 -10628400 -24320787 39922598 -33306383 -43386846 2082318 2944049 11451585 -10628264 8901724 -2487893 5701056 21836097 11717558 -24320674 2959144 17414016 -11860850 -9229656 34949393 -27536993 -28865487 -2629363 -10155900 33478960 -12140871 1100760 -3183148 9907735 43462204 -314744 -27781828 
53 -7905357 39089307 -30058825 -9030284 34219586 -26314356 -9030288 30956449 -13608830 -2473306 1336356 -26719494 34219637 -8556328 -12093878 -28505594 19189958 3892354 -26314439 11987276 23277060 -3430951 8201522 -7905379 9315564 3442371 1881468 -44322381 -30769643 39089177 3040018 -566682 44378540 13365978 -3217796 -30058863 
-172 -16352927 37450297 -55701403 18250541 -33556461 49910263 18250238 6472860 9702500 3724383 4435522 -22277219 -33556670 -4125375 -11166774 4315947 16809544 10458156 49910232 12286323 9905214 -8160872 708661 -16352834 -21125145 12372348 8089933 17878014 15314094 37450572 8654453 -12379037 -25016809 -24351230 -12525590 -55701577 
276 48189351 42696587 11085295 -53780880 -38257297 -9932868 -53781036 -24380918 -23284966 -12143619 -11902323 1424171 -38257602 -11805208 -5628908 -21901751 14688246 -6856294 -9933114 2329861 -20005065 9475283 12485152 48189157 7212963 18580367 9792596 17796406 20045385 42696367 9297386 2846471 3240011 6584951 2109963 11085604 
30302273 -42906237 34894470 34894274 34895420 -42905747 -42905150 34895849 15433437 15433519 8834354 8834381 -18619067 -42905580 -2687915 -2688050 -18618662 -18618974 -2687873 -42905546 -2687986 -18618689 -2688215 -2688211 -42906145 -18619282 -18619181 8834172 15433297 15433374 34894673 8834179 8834104 15433081 15433197 8834132 34894324 
-253 -33037678 25494179 98177451 -94012514 -129769627 45544882 94012145 -222 -46 -76 -57 61 129769432 -21 -33 -25 87 23 -45544464 27 8 20 30 33038308 5 128 22 34 136 -25493985 17 -51 -45 -129 -37 -98177732 
-281 -160537911 50722615 -60609873 70166913 -34905682 31187406 -70166814 18 34 19 -16 -4 34905732 -23 -13 11 -65 -28 -31187355 -36 8 -23 1 160537876 -11 10 4 -16 -4 -50722542 1 20 -21 -21 -9 60610080 
-660 -21311498 82942054 -84483125 -145319623 56590149 -18497209 145320044 69 -47 18 22 -53 -56590089 -27 -28 17 61 35 18497817 30 42 -43 -50 21311483 -26 -74 -13 54 -61 -82941838 20 -92 -134 -26 -79 84482880 
105 -51503093 58279136 104624507 14859581 43258852 -141584417 -14859526 0 -40 15 -24 -87 -43259271 -17 -36 -68 -46 -12 141583887 -41 -77 -7 28 51503114 -94 3 47 71 120 -58278742 29 84 66 113 58 -104624218 
35 71763778 60992725 -77354367 33662339 -121386840 -91715677 -33662273 67 128 25 41 -76 121386507 -41 -13 -61 -18 -15 91715913 17 -45 7 -4 -71764161 -40 34 53 62 57 -60992371 40 -27 -28 -115 -27 77354371 
-37 -63344729 -148036689 -41876081 -53850057 -35584395 -85360999 53849365 29 -33 -63 -55 -40 35584467 -62 -26 -85 54 -48 85361021 8 -50 69 75 63345011 142 163 23 -10 -94 148037003 11 15 36 -63 5 41876119 
350618453 -22587143 -70076172 -70076848 -70077007 -22586823 -22586834 -70076052 1537003 1537048 1667024 1667016 15668173 -22586840 15354765 15354770 15668136 15668131 15354758 -22586865 15354752 15668127 15354747 15354751 -22586421 15668114 15668137 1667011 1537060 1537076 -70077002 1667030 1667027 1537069 1537042 1667043 -70076256 


==> anc/ronan/G4/Identification.txt <==
Group 0
empty
-1 -1 -1 
-2 -2 -2 
-3 -3 -3 
Group 1
1 
1 1 
-1 -1 -1 -1 
-1 -2 -2 -2 
-2 -2 -2 1 
-2 -2 -2 -1 
1 -2 -2 -2 
-1 -3 -3 -3 
-3 -3 -3 1 
-3 -3 -3 -1 
1 -3 -3 -3 
Group 2
2 
2 2 
-1 -1 -1 2 
-1 -1 -1 -2 
-2 -1 -1 -1 
2 -1 -1 -1 
-2 -2 -2 -2 
-2 -3 -3 -3 
-3 -3 -3 2 
-3 -3 -3 -2 
2 -3 -3 -3 
Group 3
3 
3 3 
-1 -1 -1 3 
-1 -1 -1 -3 
-3 -1 -1 -1 
3 -1 -1 -1 
-2 -2 -2 3 
-2 -2 -2 -3 
-3 -2 -2 -2 
3 -2 -2 -2 
-3 -3 -3 -3 
Group 4
1 2 
-1 -1 2 
1 -2 -2 
-1 -1 -2 -2 
-2 -1 2 1 
2 1 -2 -1 
Group 5
1 3 
-1 -1 3 
1 -3 -3 
-1 -1 -3 -3 
-3 -1 3 1 
3 1 -3 -1 
Group 6
1 -2 
-1 -1 -2 
-2 -2 -1 
-1 -1 2 2 
-1 -2 -1 2 
Group 7
1 -3 
-1 -1 -3 
-3 -3 -1 
-1 -1 3 3 
-1 -3 -1 3 
Group 8
2 1 
-1 2 2 
1 1 -2 
-2 -1 -2 -1 
2 -1 -2 1 
-2 -2 -1 -1 
Group 9
2 3 
-2 -2 3 
2 -3 -3 
-2 -2 -3 -3 
3 2 -3 2 
Group 10
2 -3 
-2 -2 -3 
-3 -3 -2 
-2 -2 3 3 
3 -2 -3 2 
2 -3 -2 3 
Group 11
3 1 
-1 3 3 
1 1 -3 
-3 -1 -3 -1 
3 -1 -3 1 
-3 -3 -1 -1 
Group 12
3 2 
-2 3 3 
2 2 -3 
-3 -3 -2 -2 
-3 2 -3 -2 
Group 13
-1 2 
-1 -2 -2 
-2 -1 -1 
1 -2 -1 -2 
1 1 -2 -2 
Group 14
-1 3 
-1 -3 -3 
-3 -1 -1 
1 -3 -1 -3 
1 1 -3 -3 
Group 15
-2 3 
-2 -3 -3 
-3 -2 -2 
-3 -2 3 2 
3 -2 3 -2 
2 2 -3 -3 
Group 16
-1 2 1 
-2 -1 -2 
-2 -1 2 2 
2 -1 -1 2 
2 -1 -2 -1 
-1 -2 -1 -1 
-1 -2 -2 1 
-2 1 -2 -1 
1 1 -2 1 
2 1 -2 -2 
Group 17
-1 2 3 
-1 -2 -2 3 
-3 -2 -1 -1 
-1 2 -3 -3 
Group 18
-1 2 -1 
-2 1 -2 
-1 -1 -2 1 
-2 -1 -1 -2 
2 -1 -2 -2 
-1 -2 -1 -2 
-1 -2 -2 -1 
-2 -2 -1 2 
1 -2 -1 2 
1 -2 -1 -1 
Group 19
-1 2 -3 
-1 -2 -2 -3 
3 -2 -1 -1 
-3 -3 -2 1 
Group 20
-1 3 1 
-3 -1 -3 
-3 -1 3 3 
3 -1 -1 3 
3 -1 -3 -1 
-1 -3 -1 -1 
-1 -3 -3 1 
-3 1 -3 -1 
1 1 -3 1 
3 1 -3 -3 
Group 21
-1 3 2 
-1 -3 -3 2 
-2 -3 -1 -1 
2 2 -3 1 
Group 22
-1 3 -1 
-3 1 -3 
-1 -1 -3 1 
-3 -1 -1 -3 
3 -1 -3 -3 
-1 -3 -1 -3 
-1 -3 -3 -1 
-3 -3 -1 3 
1 -3 -1 3 
1 -3 -1 -1 
Group 23
-1 3 -2 
-2 -2 -3 1 
-1 -3 -3 -2 
2 -3 -1 -1 
Group 24
-1 -2 3 
-1 -2 -3 -3 
-3 -2 -2 1 
1 1 -2 3 
Group 25
-1 -2 -1 
2 1 -2 
-1 -1 2 1 
-2 -1 2 -1 
-2 -1 -2 1 
2 -1 2 2 
2 -1 -1 -2 
-2 -2 -1 -2 
1 -2 -2 1 
1 1 -2 -1 
Group 26
-1 -2 -3 
-1 -2 3 3 
3 -2 -2 1 
1 1 -2 -3 
Group 27
-1 -3 2 
-1 -3 -2 -2 
-2 -3 -3 1 
1 1 -3 2 
Group 28
-1 -3 -1 
3 1 -3 
-1 -1 3 1 
-3 -1 3 -1 
-3 -1 -3 1 
3 -1 3 3 
3 -1 -1 -3 
-3 -3 -1 -3 
1 -3 -3 1 
1 1 -3 -1 
Group 29
-1 -3 -2 
-2 -2 3 1 
2 -3 -3 1 
1 1 -3 -2 
Group 30
-2 1 2 
1 2 -1 
-1 -1 2 -1 
-1 -1 -2 -1 
-2 -1 -1 2 
-2 -1 -2 -2 
2 -1 2 1 
1 -2 -2 -1 
-2 1 -2 -2 
2 1 -2 1 
Group 31
-2 1 3 
-2 -1 -1 3 
-3 -1 -2 -2 
-2 1 -3 -3 
Group 32
-2 1 -3 
-2 -1 -1 -3 
3 -1 -2 -2 
-3 -3 -1 2 
Group 33
-2 3 2 
-3 2 -3 
-3 -2 3 -2 
-3 -2 -2 -3 
3 -2 -3 -3 
-2 -3 -2 -2 
-2 -3 -3 2 
-3 -3 -2 3 
2 -3 -2 -3 
2 2 -3 2 
Group 34
-2 3 -1 
-1 -1 -3 2 
-2 -3 -3 -1 
1 -3 -2 -2 
Group 35
-2 3 -2 
-3 2 3 
-2 -2 -3 2 
-3 -2 -2 3 
-3 -2 -3 -3 
3 -2 3 2 
3 -2 -3 -2 
-2 -3 -3 -2 
2 -3 -2 -2 
-3 2 -3 -3 
Group 36
-2 -1 3 
-2 -1 -3 -3 
-3 -1 -1 2 
-3 1 -2 -2 
Group 37
-2 -1 -3 
-2 -1 3 3 
3 -1 -1 2 
3 1 -2 -2 
Group 38
-2 -3 -1 
-1 -1 3 2 
1 -3 -3 2 
2 2 -3 -1 
Group 39
-2 -3 -2 
-3 -2 -3 
-2 -2 3 2 
-3 -2 3 3 
3 -2 -2 3 
2 -3 -3 2 
-3 2 -3 2 
2 2 -3 -2 
3 2 -3 -2 
3 2 -3 -3 
Group 40
-3 1 3 
1 3 -1 
-1 -1 3 -1 
-1 -1 -3 -1 
-3 -1 -1 3 
-3 -1 -3 -3 
3 -1 3 1 
1 -3 -3 -1 
-3 1 -3 -3 
3 1 -3 1 
Group 41
-3 1 -2 
-3 -1 -1 -2 
2 -1 -3 -3 
-2 -2 -1 3 
Group 42
-3 2 -1 
-1 -1 -2 3 
-3 -2 -2 -1 
1 -2 -3 -3 
Group 43
-3 -1 -2 
-3 -1 2 2 
2 -1 -1 3 
2 1 -3 -3 
Group 44
-3 -2 -1 
-1 -1 2 3 
1 -2 -2 3 
1 2 -3 -3 
Group 45
1 2 -3 
-1 -1 2 -3 
1 -2 -2 -3 
-3 -3 -2 -1 
Group 46
1 3 -2 
-1 -1 3 -2 
-2 -2 -3 -1 
1 -3 -3 -2 
Group 47
1 -2 -3 
-1 -1 -2 -3 
1 -2 3 3 
3 -2 -2 -1 
Group 48
1 -3 -2 
-1 -1 -3 -2 
-2 -2 3 -1 
2 -3 -3 -1 
Group 49
2 1 -3 
2 -1 -1 -3 
3 -1 2 2 
-3 -3 -1 -2 
Group 50
2 3 -2 
3 2 -3 
-2 -2 3 -2 
-2 -2 -3 -2 
-3 -2 -3 2 
3 -2 3 3 
3 -2 -2 -3 
-2 -3 -2 3 
-3 -3 -2 -3 
2 -3 -3 -2 
Group 51
2 -1 -3 
2 -1 3 3 
3 -1 -1 -2 
-2 -2 -1 -3 
Group 52
-2 -1 2 3 
-3 1 -2 -1 
Group 53
-2 -1 2 -3 
3 1 -2 -1 
Group 54
-2 -1 3 1 
-3 -1 -3 2 
Group 55
-2 -1 3 2 
Group 56
-2 -1 3 -1 
Group 57
-2 -1 3 -2 
Group 58
-2 -1 -2 3 
-3 -1 2 1 
Group 59
-2 -1 -2 -3 
3 -1 2 1 
Group 60
-2 -1 -3 1 
-2 -3 -1 -3 
Group 61
-2 -1 -3 2 
Group 62
-2 -1 -3 -1 
3 1 -3 2 
Group 63
-2 -1 -3 -2 
Group 64
-3 -1 2 3 
Group 65
-3 -1 2 -1 
Group 66
-3 -1 2 -3 
Group 67
-3 -1 3 2 
-2 1 -3 -1 
Group 68
-3 -1 3 -2 
2 1 -3 -1 
Group 69
-3 -1 -2 1 
-3 -2 -1 -2 
Group 70
-3 -1 -2 3 
Group 71
-3 -1 -2 -1 
2 1 -2 3 
Group 72
-3 -1 -2 -3 
Group 73
-3 -1 -3 -2 
2 -1 3 1 
Group 74
2 -1 2 3 
Group 75
2 -1 2 -1 
Group 76
2 -1 2 -3 
Group 77
2 -1 3 2 
Group 78
2 -1 3 -1 
Group 79
2 -1 3 -2 
Group 80
2 -1 -2 3 
-1 -2 -1 3 
Group 81
2 -1 -2 -3 
-1 -2 -1 -3 
Group 82
2 -1 -3 1 
2 -3 -1 -3 
Group 83
2 -1 -3 2 
Group 84
2 -1 -3 -1 
3 1 -3 -2 
Group 85
2 -1 -3 -2 
Group 86
3 -1 2 3 
Group 87
3 -1 2 -1 
Group 88
3 -1 2 -3 
Group 89
3 -1 3 2 
Group 90
3 -1 3 -1 
Group 91
3 -1 3 -2 
Group 92
3 -1 -2 1 
3 -2 -1 -2 
Group 93
3 -1 -2 3 
Group 94
3 -1 -2 -1 
2 1 -2 -3 
Group 95
3 -1 -2 -3 
Group 96
3 -1 -3 2 
-1 -3 -1 2 
Group 97
3 -1 -3 -2 
-1 -3 -1 -2 
Group 98
-1 -2 3 1 
Group 99
-1 -2 3 2 
-3 2 -3 1 
Group 100
-1 -2 3 -1 
Group 101
-1 -2 3 -2 
-1 -3 -2 3 
Group 102
-1 -2 -3 1 
Group 103
-1 -2 -3 2 
3 -2 3 1 
Group 104
-1 -2 -3 -1 
Group 105
-1 -2 -3 -2 
Group 106
-3 -2 3 1 
-1 2 -3 2 
Group 107
-3 -2 3 -1 
1 2 -3 2 
Group 108
-3 -2 -1 2 
1 -2 -1 3 
Group 109
-3 -2 -1 3 
Group 110
-3 -2 -1 -3 
Group 111
-3 -2 -3 1 
Group 112
-3 -2 -3 -1 
Group 113
-3 -2 -3 -2 
Group 114
1 -2 3 1 
Group 115
1 -2 3 2 
-3 2 -3 -1 
Group 116
1 -2 3 -1 
Group 117
1 -2 3 -2 
1 -3 -2 3 
Group 118
1 -2 -1 -3 
3 -2 -1 2 
Group 119
1 -2 -3 1 
Group 120
1 -2 -3 2 
3 -2 3 -1 
Group 121
1 -2 -3 -1 
Group 122
1 -2 -3 -2 
Group 123
3 -2 -1 3 
Group 124
3 -2 -1 -3 
Group 125
3 -2 -3 1 
2 -3 -2 1 
Group 126
3 -2 -3 -1 
2 -3 -2 -1 
Group 127
-1 -3 -2 1 
Group 128
-1 -3 -2 -1 
Group 129
-1 -3 -2 -3 
Group 130
-2 -3 -1 2 
Group 131
-2 -3 -1 3 
1 -3 -1 2 
Group 132
-2 -3 -1 -2 
Group 133
-2 -3 -2 1 
Group 134
-2 -3 -2 -1 
Group 135
-2 -3 -2 -3 
Group 136
1 -3 -1 -2 
2 -3 -1 3 
Group 137
1 -3 -2 1 
Group 138
1 -3 -2 -1 
Group 139
1 -3 -2 -3 
Group 140
2 -3 -1 2 
Group 141
2 -3 -1 -2 
Group 142
-2 1 -2 1 
Group 143
-2 1 -2 3 
Group 144
-2 1 -2 -3 
Group 145
-2 1 -3 1 
Group 146
-2 1 -3 2 
Group 147
-2 1 -3 -2 
Group 148
-3 1 -2 1 
Group 149
-3 1 -2 3 
Group 150
-3 1 -2 -3 
Group 151
-3 1 -3 1 
Group 152
-3 1 -3 2 
Group 153
-3 1 -3 -2 
Group 154
2 1 -3 1 
Group 155
2 1 -3 2 
Group 156
2 1 -3 -2 
Group 157
3 1 -2 1 
Group 158
3 1 -2 3 
Group 159
3 1 -2 -3 
Group 160
-1 2 -3 1 
Group 161
-1 2 -3 -1 
Group 162
-1 2 -3 -2 
3 2 -3 1 
Group 163
1 2 -3 1 
Group 164
1 2 -3 -1 
Group 165
1 2 -3 -2 
3 2 -3 -1 


==> anc/ronan/G4/confirm.sage <==
from sage.all import *

# Ronan G_4
# s : number of generators
s = 3
# a^3, b^3, c^3, (ab)^2=ba, (ac)^2=ca, (bc^{-1})^2=c^{-1}b
relations = [[1,1,1],[2,2,2],[3,3,3],[1,2,1,2,-1,-2],[1,3,1,3,-1,-3],[2,-3,2,-3,-2,3]]

d = 2

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/ronan/G4/optimal_value.txt <==
0.171573


==> anc/ronan/G4/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 171573/1000000 0.171573000000000
sqrt(2 epsilon/|S|) (numerical):  0.239146398676627
d=2, D=2
Error: 121088747891/1250000000000000 0.0000968709983128000

Certified
epsilon: 26687192502109/156250000000000 0.170798032013498
sqrt(2 epsilon/|S|):  23/12500000*sqrt(50448379021/3) 0.238605694269505



==> anc/ronan/G4/root_as_integral.txt <==
100000000
0 0 423199 -423196 -1 725881 -725881 -1 1108867 -1108871 7122020 -7122001 -118958 725880 -10988015 -3338673 2061653 118954 10988017 -725881 3338655 -2061650 5304901 -5304892 0 3844692 -3844687 -1870625 -4438163 3413900 423198 -9843664 1870604 4438167 -3413904 9843672 -423197 
2 0 -416409 416408 0 484721 -484721 -1 1102014 -1102014 -8899342 8899342 2121523 484721 -8032309 6932397 388492 -2121527 8032314 -484721 -6932399 -388492 -7163062 7163064 0 -3964945 3964945 8910406 -2322297 -423353 -416408 -5810333 -8910405 2322300 423356 5810325 416408 
280846 -534160 -289930 -289934 1181782 -149040 -149045 1181780 1746229 1746231 -8988639 -8988649 5544882 -149040 -3441772 8528371 -2759057 5544884 -3441750 -149044 8528377 -2759065 -7381605 -7381616 -534161 -865639 -865645 11962140 -2833514 -236011 -289931 -1185488 11962145 -2833506 -236018 -1185467 -289941 
2 -1 -1729569 1729569 3 -3178465 3178469 6 2731600 -2731608 9165944 -9165929 8959737 -3178467 3481859 -11034464 -611283 -8959711 -3481832 3178469 11034426 611280 -14978877 14978843 -3 6862808 -6862777 8339128 -2492813 -2555498 -1729569 -797450 -8339101 2492840 2555494 797406 1729534 
-1329111 1345258 302671 302680 -1635970 368268 368282 -1635967 2730516 2730504 -4009094 -4009124 -4759467 368270 -8001633 13172066 -160495 -4759497 -8001644 368285 13172105 -160496 9543692 9543746 1345257 -9075828 -9075854 -7568385 -6010187 832051 302672 12920147 -7568420 -6010176 832059 12920154 302665 
19585 3557737 -2658559 -2658559 851473 445904 445906 851472 3866775 3866775 -6418899 -6418907 -9316033 445905 8021721 8458382 -3582936 -9316027 8021722 445907 8458390 -3582940 6942035 6942022 3557734 -7908834 -7908842 -386037 12751920 2842042 -2658556 -15263823 -386033 12751925 2842036 -15263817 -2658566 
1 -6 1390658 -1390666 -4 998486 -998469 3 4010101 -4010106 13139808 -13139801 15078698 998477 -18468000 9389322 -7052126 -15078669 18467989 -998470 -9389295 7052101 -9213338 9213341 0 -10297158 10297154 -16472351 14929436 -9250348 1390656 10200515 16472332 -14929405 9250341 -10200518 -1390689 
11 11 13448134 -13448140 19 13245811 -13245833 24 -21932767 21932814 -10593277 10593256 3796278 13245803 -5424258 -14536863 16002463 -3796338 5424286 -13245825 14536841 -16002418 -7494335 7494335 17 7093165 -7093148 -3680927 9304090 -5977332 13448121 428989 3680939 -9304095 5977284 -428951 -13448184 
278363 -17607253 8868906 8868915 -15111943 7383907 7383893 -15111917 -12218240 -12218130 11328606 11328686 15031769 7383892 -7818972 6502422 -12927497 15031729 -7818946 7383893 6502456 -12927509 4566400 4566369 -17607263 -6917668 -6917778 -4028524 -926809 20741921 8868935 -13259015 -4028528 -926837 20741951 -13259027 8868843 
-2621504 1637407 -3986774 -3986794 7840819 285299 285291 7840810 -2360337 -2360325 3672979 3673011 20536465 285314 -9073068 8929488 -17768299 20536501 -9073107 285266 8929497 -17768338 -6351287 -6351289 1637422 4029979 4029994 -17073075 27916647 -20147286 -3986785 6923288 -17073091 27916664 -20147300 6923304 -3986786 
-8 30 -3260030 3259998 26 -11755029 11755007 41 -5797091 5797119 -15974337 15974303 11657837 -11755028 -11569415 4930935 -13435438 -11657859 11569433 11755004 -4930946 13435465 16434758 -16434786 34 36124900 -36124880 4318377 6623021 -16800715 -3260012 7395632 -4318376 -6622995 16800638 -7395585 3259972 
22 -14 -4343216 4343269 24 4805493 -4805468 -20 -42585213 42585244 -342618 342605 28661867 4805517 7197872 3835581 -35923986 -28661883 -7197864 -4805542 -3835577 35923999 -22123 22126 20 -7154986 7155002 -7992598 -21868601 26921052 -4343351 -4006840 7992600 21868609 -26921092 4006861 4343229 
-5293416 -21709596 25598179 25597993 -38097002 6405255 6405139 -38097067 35620022 35619868 -8170498 -8170489 -21240640 6405308 -8157300 -2384296 -12486812 -21240556 -8157319 6405238 -2384283 -12486555 9962872 9962883 -21709524 27086076 27086024 8198090 7672435 -34874113 25598202 -2779436 8198082 7672554 -34873960 -2779431 25598073 
-9 -85 -20140102 20140191 -90 -30782089 30782136 -120 -27426196 27426373 1223968 -1224018 13057207 -30782098 -7364915 1877339 46537524 -13057311 7364883 30782133 -1877360 -46537574 3009234 -3009186 9 -9830283 9830441 2630197 27152083 31967705 -20140050 4825179 -2630156 -27152049 -31967901 -4825187 20140177 
-15300518 84340966 20440253 20439726 -56344273 -28375213 -28374787 -56343483 -37552745 -37552675 -19493291 -19493298 10593687 -28375760 -7635926 -6691127 -11260339 10593951 -7635724 -28374915 -6690911 -11259917 9490093 9490172 84340864 15875039 15875265 6965619 14380968 15220135 20440677 5631073 6965427 14380922 15219786 5630936 20439343 
-87 931 -66140871 66141332 -628 48644500 -48644338 -443 2762214 -2762702 -908645 908317 20931967 48643694 14604373 14275367 30086565 -20931822 -14604447 -48644256 -14275440 -30086675 4071995 -4071795 324 17157091 -17156743 -14674910 -3484906 -26523193 -66141282 -9897784 14675009 3485012 26523299 9897804 66141173 
-22050384 33281135 -48921676 -48921227 -51892476 66971049 66971132 -51892092 -8277111 -8277107 -9625067 -9625041 20216097 66970486 11329796 9094350 16972691 20216214 11329849 66970697 9094426 16972810 7456908 7456916 33279179 24533646 24533691 -10861043 -28518093 -23889514 -48920926 -14894259 -10861105 -28518087 -23889587 -14894280 -48921997 
1358 34699506 81095373 123118787 114594152 28316522 37989525 -114594791 71 -63 -8 -23 -64 -28317410 -85 5 -63 100 16 -37989931 56 -44 63 93 -34699563 44 115 72 199 30 -81095163 136 -5 88 5 58 -123119161 
2352 136708271 17031209 -70344715 -26087872 61324494 99733086 26087704 151 227 86 104 -174 -61326198 -114 -17 -135 -29 16 -99733938 93 -14 58 67 -136709333 -98 17 144 280 208 -17030707 218 17 192 -34 135 70344249 
227 90746158 84314959 -47867902 22901172 -78628092 -118211310 -22901751 -210 -171 -55 -46 104 78627758 -46 -10 -14 102 10 118211265 2 -48 58 44 -90745520 65 63 19 81 124 -84314913 32 -10 3 65 -8 47867795 
902 -78930199 151710465 -26156333 -69703830 -17916555 56622386 69702604 31 -164 -73 -58 84 17917011 57 90 178 227 83 -56621800 99 20 135 108 78930549 231 185 -11 -90 -154 -151711249 -58 -74 -184 -54 -77 26155518 
1099 -59921782 2049909 -122557160 137623981 8121398 26350959 -137625655 -237 -331 -126 -98 277 -8120929 73 99 154 221 25 -26350954 68 5 176 152 59922796 318 135 -51 -106 -74 -2050957 -54 -17 -109 160 -14 122556649 
1169 19158201 -36332237 14614536 13409601 -164875965 95139443 -13410330 -29 -78 -26 -36 134 164875979 43 76 159 -39 -48 -95140306 -21 -167 84 80 -19158058 164 14 -34 68 -88 36331483 16 105 51 182 96 -14614222 
-291341502 19952946 42811906 42809789 63333541 31053542 31055827 63331387 -4208943 -4208843 -1203147 -1203132 -11517001 31054070 -3268070 -12402350 -4252595 -11517076 -3268078 31051606 -12402371 -4252632 -14534795 -14534778 19950696 -16289389 -16289364 -438949 -8888845 2927218 42809140 -11265346 -438907 -8888831 2927194 -11265320 42811402 


==> anc/sl3z/OurRootOfP.txt <==
	1452	-4386174	-4387268	1335084	1337797	5725184	5722801	4389271	4386472	-1339898	-1332038	-5721948	-5725050	1348447	-540677	-546977	-4435025	-4424638	5168515	3633660	-871978	-879388	-1775667	-1794781	1350769	-529508	-525472	-4426696	-4446205	3623041	5169200	-887073	-873241	-1806923	-1780716	-407578	1254666	1256737	-1743675	-1743698	-1565459	-1126327	3337112	3346423	-415203	1225004	1237912	-1723294	-1727304	-1082080	-1580088	3358384	3360177	4231417	4239471	-1760197	1784423	1799940	2683330	2706233	-6746599	-4721537	4229433	4231532	-1755209	1791443	1784484	2691357	2691995	-4740876	-6735388	-5171627	-3626642	879954	869517	-1351612	539481	551239	4429583	4432758	-3625288	-5162688	884535	869794	-1344698	530300	520586	4441888	4427184	1739246	1737527	1587900	1091324	-3356465	-3344277	416782	-1248927	-1264494	1725688	1739035	1113423	1557128	-3350063	-3351557	403907	-1235945	-1228652	-2695330	-2694078	6735258	4739737	-4224412	-4234961	1755909	-2685107	-2703789	4719005	6745720	-4232948	-4231925	1759764	
-2194	4072765	4077468	5835297	5840552	1764987	1758183	-4078294	-4074648	-5840474	-5835964	-1759294	-1767557	-1246066	1763086	1721809	546956	562012	-4791942	-3382663	4370993	4387861	449858	369457	-1254886	1740416	1775412	543002	568512	-3359018	-4813282	4387206	4380609	425183	381328	-1786711	1372627	1313390	4101280	4121186	-6865215	-4845127	2946556	2945620	-1798842	1353039	1329989	4138170	4108940	-4806988	-6891038	2955159	2956520	-1420866	-1426250	-550035	-447245	-420531	3576178	3579625	-2085099	-1443886	-1435800	-1433387	-534133	-373132	-386274	3550543	3543854	-1469670	-2068535	4809129	3352967	-4389240	-4377024	1252539	-1739271	-1745012	-557196	-564115	3384345	4793293	-4371994	-4381350	1245550	-1761152	-1749437	-541237	-559538	-4136221	-4106302	6891941	4811039	-2959197	-2949853	1798419	-1360046	-1321782	-4102828	-4124473	4845522	6863668	-2949922	-2947743	1788133	-1351985	-1331293	-3567869	-3565842	2061525	1461812	1432319	1429554	535018	-3549511	-3562196	1454986	2091462	1426894	1423960	548972	
1207	1464653	-1456360	-1576090	1566046	375529	-392848	1456377	-1463305	-1566421	1577291	394756	-375685	-2544825	1082992	-913783	1976885	2090056	-5783314	7795298	2766934	1279174	4598856	-4417372	2542593	-1278482	1103749	-2317706	-1722037	-7802839	5774698	-1351028	-2704962	-4548591	4380462	2736489	-4236646	4063645	-2811574	-1556857	6223387	-8385655	-2473549	-1901751	-2735098	4271174	-4099982	1487132	2876282	8395067	-6208614	2117621	2232208	-255855	1311961	-666296	-4374057	4416318	1121850	-64399	-1508851	2064260	-1073650	-8146	672066	4539127	-4593613	285213	-1368227	-2049129	1531490	-5774067	7802519	2714833	1341759	-2540877	-1104889	1277738	1719929	2321543	-7797072	5783238	-1286587	-2763213	2543450	923569	-1091711	-2078279	-1987410	-2870456	-1484444	6210791	-8393493	-2230776	-2113524	2735034	4098173	-4295937	1547597	2808824	8382970	-6223866	1896653	2474280	-2739082	-4037773	4238515	1368599	-292291	-1534360	2044488	992	1073295	-672830	68699	-1121326	-2060687	1511852	-1307293	258859	668795	
-1068	1607814	-1598491	1352382	-1323314	-613209	631568	1598631	-1609687	1323000	-1353446	-631941	612509	-2793152	-1657093	1805553	2395949	2061220	-6350214	8561498	1587790	2878236	-3748166	3972531	2790676	1769623	-1906381	-1837166	-2632116	-8568877	6338307	-2772795	-1654404	3637805	-3868781	-2332816	-4513493	4724573	1100323	2624523	-5312656	7138114	2023809	1722054	2326841	4410675	-4609265	-2524153	-1162745	-7158420	5277039	-1432226	-2271585	-1487783	-230924	1080320	3888235	-3926752	-1599896	-110524	2450486	-3329863	40635	1682473	-1087927	-3734218	3777058	406634	1348018	3313078	-2474427	-6340796	8566140	1666047	2769732	-2792742	1988225	-1753728	2596984	1846435	-8556339	6352584	-2904071	-1569746	2795162	-1785453	1541646	-2033195	-2398702	1175873	2527028	-5276971	7161663	2239582	1440914	-2326808	4620267	-4516166	-2655496	-1085240	-7132598	5314535	-1701252	-2024505	2334385	-4666847	4547228	-1356868	-386658	2472596	-3315657	-1710701	-24269	1086188	129733	1568757	3329244	-2450850	257967	1477593	-1080856	
-3372	210287	-213420	695916	-704826	2049969	-2056224	211517	-212145	701315	-696899	2053969	-2051072	-368544	5912280	-5915795	-684641	1281780	-838532	1138376	131745	453000	-1848520	1894072	370327	-5808615	5814023	-1170892	575384	-1137188	838453	-773218	186497	2104127	-2153273	-1218837	-430531	505563	1034122	900020	-2767768	3739830	11176	1914860	1220615	688345	-773250	-1222562	-716273	-3732215	2776197	-1881114	-58831	2811583	2880226	-3574128	2110911	-1880518	2504321	3188373	-8121984	10967467	-3000667	-2689906	3576682	-2107112	1879799	-3147709	-2555618	-10958472	8126801	-841352	1135082	-184394	777526	-368874	-5798696	5848107	-582112	1161416	-1136204	838660	-438865	-147029	367104	5860205	-5911962	-1273952	693835	710501	1239822	-2771559	3740398	64917	1892282	-1219173	769460	-678408	-905449	-1037125	-3745714	2761646	-1911605	-32382	1216671	-542170	460966	2548020	3153022	-8125398	10966906	2704002	2998674	-3575900	-3170361	-2519469	-10965587	8118961	-2896740	-2805936	3572976	
3412	3601	16401	-1975	8999	-2044	-7359	-16479	295	-8426	3265	9717	4582	11166	-12208002	-69028	-612669	2739904	16341	-62171	722070	-2907758	5450546	6876672	-14892	3463459	8831966	1214054	-3314901	45120	-38548	118601	2088142	-11679867	-647410	7469	4641067	4106731	1208966	-2745197	20408	-33349	-1725270	3232848	-12672	-10866549	2107757	-52601	1610935	25507	-25356	2300663	-3821720	-838981	1917931	-795	-674543	6910587	-3722530	2629259	-2644	10020	2015151	-3114847	8006	-11647986	5413240	2894532	-1809723	-1967	17406	49349	-30996	2059540	77542	16068	8809678	3463174	-3349966	1184669	44994	-27053	-2892440	728826	-12140	-68082	-12225727	2745751	-600850	1579473	-78078	26983	-28365	-3839937	2300635	11537	2069415	-10817593	-2740158	1211278	29368	-19393	3264578	-1709770	-7941	4161067	4596797	-1796066	2900961	-14882	2282	-3084717	2018845	-7258	2626876	-3725528	-17274	-37	1930350	-839086	4764	
1063	3252	4969	4365	7373	1125	4708	-1705	-4629	-7346	-6227	-4562	23	-156	1784819	-7811174	3900111	-2824990	-4301	12769	450452	-1469561	-4198871	10183376	1081	11666689	-5631933	-3233260	2157074	-17756	-4966	-1694769	2735297	-2850724	-3137386	-2122	-8627238	-4849510	3064565	-685126	-4161	-1130	-2184775	-155935	-4346	1578724	11893400	-2472119	118133	-12930	-12473	2853023	-499420	3915229	-2687589	3587	-3138243	10186328	-1337370	106305	4473	-9780	-3357965	2131625	-2522	-2846414	-4197585	2623617	-1377431	7991	-10304	-5935	3520	2730370	-1710439	-570	-5629122	11651193	2173312	-3237863	3070	14249	-1472799	429723	4590	-7824730	1791229	-2829320	3899013	107080	-2485787	5815	878	-513848	2845247	275	11897663	1572493	-702132	3060770	6985	9943	-158796	-2190563	-1313	-4853452	-8616803	-1387257	2603484	12243	-4564	2136086	-3371590	5039	95246	-1331105	12512	-3383	-2680724	3917689	-2364	
-3337	-11468	-15545	-18758	-17217	-9420	-326	14548	9235	15827	15371	861	6253	1081	671303	-9597855	832775	735812	10220	23076	-3928287	2354360	10321720	-1420083	7002	2328152	6576215	-2105252	532737	477	19140	3616431	-2100426	3058715	-11961932	3498	7583691	-10605891	-2339546	2839868	28877	13626	-2900591	2359302	2504	5761302	-2735498	3154278	-3719745	20496	18149	1630100	-1130527	-71267	-2254805	8668	-11963796	-1412928	-694673	3015689	28143	-11428	901238	1434418	-6060	3065477	10315280	968389	-3337081	24233	-13982	-24288	-4601	-2071821	3657478	-8284	6615328	2316315	541512	-2098986	-15403	-7099	2374169	-3904776	-1214	-9610394	703462	744721	821712	-3686880	3176495	-22397	-25813	-1106388	1646762	-5469	-2722001	5753217	2872430	-2298961	-7062	-24696	2376219	-2871905	-5412	-10620232	7587790	-3325734	981822	3564	-35177	1404361	902147	6212	3063004	-671321	25936	-20531	-2251613	-60791	-6220	
-711	-363792	357872	-38126	23531	-322230	312200	361623	-357995	38515	-24731	324001	-316297	38421	-4748794	-3930657	1534829	7086730	2207481	3235840	6782735	1827390	-499408	-8186904	-38976	3943154	4736140	-7497079	-1123287	-3228626	-2199359	-6196326	-2435158	8162663	522402	3012	-4214100	3487807	1566641	-822267	204055	289718	5821239	-5065887	-1625	-3495687	4212749	5145897	-5910468	-275242	-184829	128998	-905225	224704	7410866	33873	524820	-8184518	1641900	5977312	1949636	2869181	-6951025	-684083	-27562	8160477	-504644	-1068602	-6573077	-2859670	-1938796	-2198722	-3248260	-2418129	-6197505	-36531	4735198	3946558	-1130518	-7492788	3244066	2191653	1834487	6801596	35141	-3928538	-4750040	7075746	1545645	-5913838	5169475	-200206	-292411	-898360	140409	-3276	4215371	-3488834	-812526	1574206	279620	181928	-5041651	5821586	-737	3499305	-4217679	-6558877	-1049273	-1955900	-2873482	-673276	-6958896	-35448	5977540	1659374	2865053	1942229	7406829	226285	33752	
-2504	-217612	214571	-326982	334517	283920	-275078	216732	-217169	323551	-333608	-281624	269880	24512	-6590745	1370488	7428630	-2245629	1319162	1948581	3783679	1405327	-5935366	716300	-19818	-1385155	6598449	-2241650	-2943583	-1950734	-1322273	2383545	-7557068	-735706	5959412	35019	-607769	-7301303	7846417	36761	2009216	2954553	2832215	5067994	-38546	7310780	609086	-3804790	-4068314	-2961142	-2023691	-8018212	140731	-7593068	960968	-32550	5957285	725249	-1719327	-4906278	-1705433	-2498041	3556365	3084313	29846	-733793	-5947741	7883608	-1232118	2485896	1689976	-1323989	-1945476	-7574649	2384135	-26260	6597297	-1373719	-2931845	-2243414	1943303	1323548	1412966	3767766	21179	1380346	-6590551	-2241764	7419462	-4070112	-3817194	-2000909	-2961613	105629	-8015005	-29825	606774	7303271	19853	7863803	2973423	2012001	5053089	2831344	35044	-7308012	-611358	-1237821	7864496	1696847	2502735	3094321	3551681	24717	-4927909	-1724755	-2492061	-1681861	952671	-7607249	-27464	
-1342	230787	-243041	-350489	348936	-224933	235577	-229496	241117	349432	-352181	226862	-239353	-23968	-1365088	7078631	-2600770	-3066599	-1435112	-2115543	2027521	-7686852	5623783	50864	27769	-7080946	1368452	-1742970	7384715	2128676	1451639	4503986	1138243	-45865	-5633458	32589	-7033554	-1416634	403012	7980467	2137602	3156018	4758800	3642292	-36844	1429129	7023858	-4821618	-3575243	-3154082	-2137429	-420481	-7969858	2604917	2970743	19762	-5625531	49550	7670013	-2114778	1402258	2093481	1819739	-7367745	-22500	-45508	5629200	-1116241	-4434418	-2101269	-1417796	1429275	2117516	1135781	4524306	21705	1359800	-7068561	7394569	-1720666	-2129760	-1448529	-7685074	2039663	-22682	7083689	-1376354	-3047540	-2596112	-3567971	-4818136	-2140570	-3145041	-7975258	-419477	-36803	7025053	1428265	7984830	411448	3149961	2142788	3627653	4752284	35077	-1423340	-7033376	-4431331	-1123845	-1414465	-2066643	-7382448	1819795	-23540	-2119086	7659184	2082896	1431488	2959353	2580652	28692	
-994	617	-3953	-310	-2683	2	311	3238	-1674	1870	630	1444	-189	-3608	-1382460	27301	10064194	-7719112	-477	-6320	-2152385	-184034	1213276	146593	2379	-36833	1370180	-2743308	411964	3032	841	-7653156	9977649	-139625	-1206530	-391	187324	1255896	-9814353	7347966	1599	-981	2556157	-112761	2483	-1241293	-180476	473976	1978694	5494	4147	-9871879	7431111	10814815	-8984704	1526	1207001	-153885	-1010596	-817008	2393	406	-1496746	-342219	-344	148643	-1211703	10792563	-8963138	1930	-1473	-2217	-8135	-9971734	7642288	-6146	-1380213	44474	-413106	2744642	2434	-444	187595	2149923	-951	-32537	1394367	7729345	-10070783	-1973362	-465125	1236	1012	-7420893	9879152	-953	173448	1229972	-7359092	9805700	-3621	-3448	99517	-2559905	-808	-1238160	-183480	8967984	-10803672	-3667	-5996	346405	1491349	1154	825162	1009693	3090	-1466	8984590	-10807073	4411	
428	-2176	-1659	-1277	1680	3869	832	1152	2201	-1363	1476	-550	-2724	-2886	-440612	1245574	1267030	-2653155	8337	3555	-9631890	11011027	-1025271	216214	-2125	-1226176	449046	-9758512	11118706	2131	2389	-1952601	566056	-223087	1016364	28	1447623	214168	5847538	-8747078	2707	4729	2735295	160991	-1956	-224900	-1451830	-332790	3228397	-1342	-352	5725253	-8631740	2383930	-4497612	-3025	-1001772	-201115	9799582	-7684327	-6535	-7071	-7886083	10025508	1648	212798	1006280	1791104	-3909804	-1762	-2349	-5170	-8497	-568015	1944416	1705	-450489	1244391	-11121806	9746779	-1503	-5878	-11014822	9645655	-1132	-1249926	426620	2654925	-1254223	-3227020	322319	-524	1754	8639737	-5738714	3720	1461952	228548	8733334	-5826314	-479	-1824	-153622	-2736050	-1484	-221102	-1456448	3908496	-1779030	4766	4795	-10014167	7889041	1678	7681009	-9806239	1911	3466	4495078	-2391654	3898	
1623	1627	992	192	960	-250	127	455	-1613	494	648	1037	1213	-105	604615	979291	5248599	-7974773	-1897	6788	5753548	-3008266	-34963	-1563422	-114	-959849	-604096	5281138	-2559145	-8163	-967	-8271538	5538812	1547763	30077	566	-592246	954465	-492012	-137617	345	-4834	-10793937	11413655	-2874	-958766	583324	11410248	-10771928	1062	-1356	249039	-882304	-2790767	5434592	-794	-15328	1558784	5772969	-8414490	4151	4238	-8127066	5483099	-1085	-1550533	27287	-3262922	5889178	-549	1712	-1452	4576	-5526692	8250845	-1685	602487	975477	2552213	-5290992	111	7160	3006366	-5738533	1856	-979302	-621381	7988949	-5256709	10776472	-11407581	1880	-1992	887500	-246852	3377	-570671	935361	125845	500951	-350	-3217	-11421084	10794172	2116	-935236	581465	-5897503	3259928	-499	-510	-5488405	8116756	-88	8423943	-5772551	-35	76	-5423531	2789431	-606	
5098	-1944	2825	12455	-9655	7053	-4397	-897	6027	11310	-5816	9312	-6804	7558	8946370	8926760	-3895058	-3908335	-4057	4931	3904951	3916196	-8948826	-8967114	4179	8941444	8925185	-3919967	-3863461	-11633	-3184	3898290	3906419	-8915318	-8960010	-12166	-8900917	-8940837	3891192	3924292	690	-28342	-3913292	-3872231	14726	-8938830	-8960989	3887181	3913963	26172	1490	-3932285	-3904386	3888984	3892757	-9812	8950695	8950329	-3954263	-3857440	8434	-12195	3897192	3890956	731	8951575	8935851	-3916598	-3909005	23393	10274	5491	11736	-3938953	-3895520	-3266	-8935977	-8962495	3901055	3898410	-5621	5733	-3922180	-3867120	-11988	-8912215	-8939595	3881520	3892962	-3876972	-3913181	-507	-28948	3885265	3926538	1152	8947099	8937325	-3912128	-3907349	19131	-6055	3922050	3895725	9898	8922104	8929925	3900324	3921398	-6774	-23432	-3841326	-3929918	-9284	3896036	3917092	15838	-1445	-3899131	-3914088	14485	
1390	-2779806	2786887	-4299429	4301760	1979486	-1978033	-2784540	2781953	-4296238	4304796	1974865	-1984885	2845706	-7214167	1087352	-8135106	4717465	522702	5936104	3370875	-6683918	401939	-6605964	-2815372	-2271368	8422052	2058258	1349752	-5939244	-531841	9800039	-6436564	3971958	2209146	4368879	-1745396	-7827502	115313	-5267001	807374	9167120	-7874134	2602428	-4377595	6109851	3435244	8384791	-3211400	-9186580	-816048	1781327	3467845	8751927	-6335782	-2011188	-2131194	6535999	5661620	-3267304	-370761	-4221919	-247322	-2158828	2011950	-3987529	-381442	7677519	-10065873	4228367	372569	527902	5936689	6483391	-9903505	2819579	-8474186	2258855	-1428465	-1909128	-5933926	-521806	6845528	-3436977	-2839620	-1106174	7278403	-4686395	8007824	3228726	-8474568	798085	9162417	-3507056	-1630205	4394207	-3362466	-6117688	5427833	-150850	-9190144	-824537	-2591613	7777656	-4352881	7770345	1744801	9896470	-7505263	-355200	-4213430	2109100	242609	-2034618	3234932	-5654413	4240657	390536	6503201	-8928300	1990333	
11954	-2604599	2604494	-528965	527141	-4801140	4813777	-2594907	2614068	-529405	526248	-4801932	4813525	2660592	-4887623	-896535	5465725	-8579417	483832	5539181	2891860	-6040383	-8080361	2266275	-2636136	3733695	2058187	9469351	-6303627	-5571283	-504270	-1310787	4481894	-2661421	8371348	525214	-5168623	3963934	7390542	-8001669	116811	1144999	5102552	-5782905	-549591	-5540088	6707729	646165	-31111	-1108371	-83587	9789561	-9145237	1531673	-7274743	4894078	-8330822	-2260696	-4129099	-1773171	902062	10239868	6524444	-735116	-4886956	2575330	8063010	5794400	74298	-10271294	-918740	484642	5539090	-4544904	1371466	2661608	-2000217	-3751579	6154525	-9297549	-5569007	-502532	6190717	-3059852	-2642310	819390	4938047	8564524	-5362409	-161101	-569496	134983	1156511	9050364	-9698980	503723	-6653488	5525108	8090286	-7482597	-1095741	-65184	5602520	-5021449	-571538	-3932753	5111837	-59508	-5698576	896064	10238319	636108	-6487135	4917857	1654499	4134829	-10274044	-926079	7401985	-1481002	-4865179	
-8645	-3954690	3955052	3373355	-3376973	1776971	-1766711	-3957187	3950894	3367820	-3378477	1762292	-1777641	4028791	-132250	-8605749	-2500403	-2327359	740610	8438005	-8872421	4128268	-3448215	-5325380	-4017578	7549819	1142752	-2984377	7876814	-8441363	-751699	-1449072	6162083	7422736	1418559	-3451396	6975663	602933	6673506	-2676273	-625259	-7188161	-3829512	7959150	3413316	-2963842	-4481867	5329433	-9416387	7208550	646564	-1695338	-2453678	4505649	-2391702	-1799651	-1431131	5301241	-7278476	9477470	-342568	-3786388	7541945	-9666146	1801654	-7315482	3386410	-3183699	1023058	3771614	322680	745312	8439152	-6260129	1417466	4013447	-1177975	-7598811	-7653904	2904843	-8438064	-745142	-4217311	9086239	-4028171	8718206	122723	2232382	2466472	9644110	-5470854	-637861	-7194045	2330135	1710839	-3415993	4481223	2893635	2692647	-6794003	7199061	630608	-7729456	3691476	3439615	-644396	-6855983	-1088858	3183210	-330434	-3776518	9917765	-7720212	-1791622	-9227182	7097541	3778672	331091	2407907	-4560185	1798821	
-9132	24690	-21716	-26313	9246	-7169	-5721	14268	-34324	-7181	29243	-2178	-3304	-8997	2140622	1452993	7990838	-12959388	-10871	-44885	2551739	2507720	-6066692	2584861	41975	-6193107	2519116	2616934	2365839	51862	-1389	7999544	-13008216	2098614	1480250	23533	2037462	1881079	-12782608	7221064	-6986	20770	3408956	2136002	-16356	-6075343	2126542	3269974	2307162	-50316	-17960	7212130	-12712594	3241190	2367735	27170	1483111	2506769	-12651808	7091769	-2891	17337	-12769999	7162143	22861	2126852	-6170365	2274976	3379185	6934	1602	13145	-32601	-12954439	7968630	-58741	2564974	-6061449	2387356	2586988	68618	26705	2511807	2449664	-7173	1395878	2162180	-13032292	7950904	2234115	3334770	-24680	10218	-12766628	7218867	52717	2113116	-6118740	7195667	-12678057	-61081	-35594	2188508	3394616	13149	1917353	2105081	3348765	2210488	19662	26026	7034583	-12691090	-52344	7139966	-12796938	20593	27800	2298439	3258826	-45180	
3722	-9902	28339	-49720	37089	-14714	19324	-27184	11990	-36305	46905	-14628	20224	44664	-5828054	3366947	4515960	-1150808	-1416	33627	9616551	-12998712	-369326	2764907	-953	347484	2106146	-12796315	9481291	-48442	-20436	4705565	-1311900	3529717	-5865548	17482	2803902	2478535	3550187	-11153590	33176	106424	2694992	4734621	-77925	327385	-5609512	2815934	4702088	-74233	10500	-11028123	3549286	8051428	-12458274	58136	-6009834	2763025	-1678452	6119642	-11862	23744	-1602760	6086693	20839	3514733	-344984	-12345734	7985297	-50384	-22767	17791	43042	-1242380	4568524	7270	1980909	389867	9556283	-12958537	-38586	-1350	-12826500	9473422	-41708	3310066	-5670413	-1156022	4538056	4709325	2770074	4904	89916	3587777	-11134995	60825	-5758890	283193	-10995780	3558168	-90398	-16084	4830205	2738945	-27437	2552023	2929206	8073022	-12553494	11705	34044	6030799	-1646438	-9324	6202085	-1793255	-38639	1923	-12352646	7932394	-48591	
-159	18737	-29847	-9634	20239	-42970	42487	35682	-18990	-21648	9437	-44573	41011	-31042	141700	4996590	-9516821	2417269	-2652	-53591	8927948	-1786859	-266987	-4788343	12170	39158	-5245348	-1723115	8841174	47564	5947	-9550258	2376171	4487305	571704	29964	4972956	-5202708	-952028	1292431	-7164	30947	-12447956	12098916	4397	-704656	1039142	-12606609	12279912	-34633	-3111	1216492	-837035	-10152756	4031387	9997	521465	-4939070	-3325890	9264975	28154	105601	-3450712	9471794	-81719	4647127	-239253	4004259	-10006399	-79611	7409	-22759	-66574	2422913	-9487558	-9502	-5163507	137436	9027732	-1851459	39662	-8959	-1672891	8806896	53751	4912800	176888	2478055	-9648359	12110911	-12482562	10586	40397	-791176	1091601	-6982	875932	-707187	1286637	-923366	-29370	11359	12262267	-12624653	-38311	-5330833	5073003	-10020328	3962824	501	90125	9366944	-3351928	75412	9423119	-3336540	-94684	-20144	4082926	-10000061	-16455	
-6031	1980142	1970898	-1979430	-1982715	1965356	1981677	-1967812	-1979030	1969860	1967667	-1981181	-1966254	11348063	16184	8486	4972172	5033756	-4999577	-2637568	4983739	5015201	6190	-13646	11355325	13343	-30619	5033183	4988990	-2619127	-4996707	4932339	5037735	-19979	8814	-11360314	-9615	-2943	-4986993	-4988434	5008217	2641017	-5028816	-5011715	-11360947	7838	21866	-5057357	-4982210	2644800	5005914	-4985081	-4994733	4945580	5040386	11356845	1707	-47374	5010546	4971613	-4987354	-2603838	5030442	5001037	11336095	6164	12018	5014981	4952858	-2635357	-4995171	4962571	2584532	-4954177	-5024510	-11331179	-11391	19473	-4971463	-4958508	2606339	4968576	-4971180	-5003169	-11315466	-4599	12769	-4929898	-5043839	4975805	4951601	-4956181	-2584776	5003703	4983327	11313717	10332	22114	4988029	4996917	-2582794	-4960117	4998168	4919384	11311708	-26075	12401	-5052780	-4962185	4973531	2617581	-4998191	-4951529	-11321782	-5002373	-4961168	2589444	4968080	-4947559	-5007272	-11337057	
4707	1554018	1554398	30254	23572	-1585608	-1578558	1563461	1561273	33910	27450	-1585539	-1582228	8681518	-2397872	-2402000	3100491	3091942	-8821361	-9738888	6787091	6801478	33918	39033	8672554	-2385934	-2392694	3089875	3090428	-9745747	-8828592	6797818	6806523	33982	34749	156573	2343483	2359284	3702525	3696554	-154216	-178804	-3508149	-3532591	162707	2339022	2341830	3702304	3695172	-162876	-152499	-3529899	-3518553	-3273781	-3278491	-8825975	38297	41202	-6789937	-6795754	8986613	9917872	-3267135	-3278494	-8839599	44858	50385	-6800870	-6774824	9905564	8977657	-8827700	-9744897	6792863	6806184	8675585	-2372203	-2383473	3085718	3090264	-9746151	-8830372	6788752	6795329	8676866	-2383155	-2386681	3098848	3089846	3684931	3708781	-151409	-176256	-3521374	-3530382	139189	2344754	2354063	3681852	3699572	-163666	-151227	-3534186	-3527111	145362	2345827	2346194	-6788158	-6790134	8982035	9913861	-3278586	-3264388	-8818574	-6795611	-6779847	9908591	8978601	-3278919	-3256879	-8821406	
354	-934594	-925011	1810143	1801662	-890631	-862936	-936657	-925544	1824960	1816675	-900622	-876368	-5144239	-1358242	-1349509	-6031316	-6036459	5259424	5827301	166895	138487	2722635	2736544	-5149022	-1316632	-1351507	-6032022	-6045633	5802827	5262516	133420	206592	2719743	2738112	10076906	-1410637	-1386536	5747402	5658173	-10271976	-11351313	5818066	5793567	10087464	-1410547	-1397060	5682312	5697530	-11333047	-10268688	5805156	5803127	-5952052	-5980853	-4882090	2709957	2723209	365995	358667	4998259	5548909	-5906346	-5964457	-4909945	2746463	2774590	359154	362412	5494342	4993541	5285220	5839602	137361	128888	-5214777	-1321556	-1323832	-6053527	-6108346	5812332	5286782	120750	135560	-5225663	-1312396	-1325679	-6018220	-6106990	5714633	5711146	-10295629	-11365852	5878797	5775512	10124547	-1418852	-1369531	5708207	5719542	-11344690	-10290834	5840298	5794673	10134948	-1423552	-1394482	324574	314409	5021630	5560587	-5970676	-5964972	-4936248	325255	379920	5508532	5018922	-5963769	-5972927	-4960627	
-6494	-2404962	-2410731	2875780	2881641	5287212	5284898	2410890	2401706	-2886372	-2881497	-5289656	-5288997	4640275	612975	626404	3893728	3858734	-168040	438865	1240543	1218507	-10111852	-10083138	4637574	600962	624612	3872682	3871125	451622	-173619	1262714	1200734	-10102338	-10101365	-5550479	10729906	10749811	-1835859	-1815939	203735	-517199	-4266309	-4310800	-5559094	10739445	10739961	-1808641	-1814822	-534237	206371	-4295418	-4302513	-5513200	-5541818	-10188747	10108037	10110542	-5679243	-5685832	369148	-977406	-5558292	-5520284	-10179980	10105356	10079251	-5692845	-5656338	-970212	373188	166899	-453022	-1237641	-1212454	-4646500	-602602	-614275	-3864804	-3875872	-431555	169256	-1239754	-1236421	-4631471	-616456	-620283	-3902618	-3843732	1799491	1845837	-208252	536220	4276953	4291528	5546337	-10738605	-10749132	1809623	1811031	528246	-199120	4292233	4308137	5550542	-10722784	-10743576	5707949	5666704	-376393	970290	5528234	5529625	10188787	5691511	5660142	970490	-377703	5520903	5566937	10186754	
-2258	-4719970	-4720256	-4446339	-4450299	282631	267241	4718442	4719038	4446019	4441124	-266683	-275853	9086043	-12031065	-12041208	4317663	4351898	-331669	866377	5655022	5669807	-6537759	-6558894	9092262	-12034514	-12035851	4308788	4347461	876862	-326322	5669041	5670242	-6551251	-6569057	8552814	-5461670	-5476383	5512557	5498236	-300886	822669	3893381	3913665	8556882	-5469186	-5488166	5520377	5490637	839857	-300173	3890916	3915500	-1750490	-1766694	-529075	6549222	6555012	1208121	1193239	11240	-71225	-1762147	-1771060	-510356	6548060	6552693	1171251	1185247	-48625	12951	327725	-873418	-5659642	-5679222	-9091801	12047183	12042717	-4340694	-4318206	-865633	330263	-5693304	-5659478	-9087452	12044654	12027510	-4325722	-4319191	-5513443	-5519592	315678	-820502	-3906300	-3908822	-8576721	5478949	5479667	-5525353	-5513264	-800569	318851	-3926946	-3894894	-8562246	5475187	5464317	-1180685	-1192565	-28316	29579	1771216	1785928	534723	-1187353	-1176483	47315	-31502	1769692	1780595	532466	
30135	-927180	936767	-379676	397155	-1163037	1179052	-915480	934065	-377226	393860	-1160826	1180207	7541387	-5407585	-2758215	-5961735	4120810	7196005	7203277	-8234246	6392192	-9340389	1169204	-7545113	2011213	6144108	-7478587	9306786	-7209102	-7182567	3794401	-1965656	-943697	9088239	3134628	-7132462	3725181	-10812870	10058009	2983378	2982810	-3051010	2293911	-3133585	-3154525	6531438	141744	628889	-3006226	-2989492	-10371977	11145529	-8166666	5868517	9492992	-9082028	-1186288	676545	-2988046	9050748	9062677	-2506126	4805603	-9482179	939229	9325069	-5104330	7407101	-9076301	-9046178	7185917	7192315	1967247	-3789852	7513670	-6134673	-2015787	-9318539	7492763	-7189278	-7166187	-6395121	8207759	-7520037	2739236	5391384	-4137422	5944963	-633206	-137961	2989539	2988243	-11152432	10392250	3133479	-6533528	3139155	-10050996	10801173	-2988838	-2973335	-2299586	3047254	-3115516	-3740405	7114740	-7404509	5115621	9050265	9063171	-4813615	2503393	9491710	2982615	-671041	-9074788	-9046014	-5859164	8162466	-9480753	
5699	798675	-792643	943726	-933886	-931751	935917	790841	-791614	930979	-938684	-939798	946093	-6432867	7886365	-916177	-8666701	10229880	-6133062	-6153014	2078828	-513677	-345939	7302694	6431829	341426	-7274365	-2108291	523094	6139428	6127568	8666055	-10233919	-7894538	935092	-7608151	249634	7972029	1393599	454635	-7240616	-7264295	-7897747	9749729	7577754	-8470519	249687	7717826	-9559955	7249206	7233084	-2861432	1011274	7709167	-9534703	7594472	-930955	-7287856	996583	-2845484	7243124	7265320	1394893	439284	-7571958	7873522	339304	9729306	-7904229	-7257196	-7237187	-6120007	-6136839	10226777	-8670603	-6414453	7278863	-338226	-533861	2086188	6137341	6124658	509959	-2056004	6414959	915488	-7890218	-10227694	8685269	9540536	-7702989	-7219612	-7240536	-1022903	2839151	-7563199	-269975	8463805	-451699	-1389539	7251771	7235738	-9756910	7916932	7587190	-7967166	-234075	7897829	-9745563	7252665	7275524	-450753	-1401948	7610750	2861607	-992875	-7280336	-7255541	9545695	-7689136	-7620447	
13040	951952	-945682	-1167575	1179603	-359832	370201	945919	-939715	-1158174	1163328	-364894	368213	-7666629	-860267	9146042	3905640	-2031514	-7302279	-7330038	-7343476	9215156	2172974	6110838	7663690	-9382956	1088065	-8094837	6227903	7324600	7302840	-6034975	4171704	-5386027	-2917585	9476035	-6417728	-3816525	2670310	-4988638	9021078	9045549	-7357480	5044114	-9463796	3225217	7020722	8159963	-5852550	-9047107	-9016798	3162009	-852396	-15165	-714277	2945771	2901867	-6109659	-11158711	10439091	2824757	2829833	10838859	-10127631	-2967408	5375807	-2165947	-2228403	2937835	-2831091	-2816097	-7288448	-7313693	-4172980	6018618	-7629006	-1088863	9357933	-6243764	8093926	7312685	7292639	-9203315	7349986	7651686	-9136632	847264	2059268	-3905281	5867844	-8143275	9001502	9020935	877766	-3152262	9421284	-7015551	-3209372	4966434	-2688865	-9027366	-8998539	-5060390	7340322	-9428864	3794583	6415751	-2945682	2224961	2824741	2831455	10133020	-10852256	2968355	-10430090	11154197	-2836863	-2822081	700739	16026	-2957145	
170746	4611674	-4518031	1549159	-1457002	-2856348	2954797	-4518976	4616737	-1455536	1549356	2950650	-2860706	-17692988	7084730	3557624	7506777	4746165	-8142810	-9809367	4021661	8226359	8727688	1915946	17736014	-3621847	-7150945	-7047301	-5207418	9764869	8190812	-3787092	-8477009	-1971709	-8790453	-5820981	-1665956	5151863	4594889	-578014	-2664168	-3245196	5261921	-1238331	5845720	-5189645	1632152	-3883148	-173627	3196573	2715648	-5758158	1709953	-5437728	-2381869	11288988	-8794780	1923532	-7273046	-535046	5228529	6204232	4667700	3118101	-11274720	-1974996	8745326	7505313	286107	-6262622	-5184491	8204251	9776779	-8475021	-3794270	17743604	-7148412	-3619025	-5227716	-7052519	-9822021	-8154044	8221138	4029813	-17713138	3575503	7101784	4729356	7504381	-170799	-3884267	2717420	3203832	1700504	-5741925	5848227	1612519	-5198530	-590019	4608471	-3247096	-2662388	-1244017	5267152	-5819577	5135850	-1673890	270257	7513256	-5167720	-6253193	3113937	4676570	-11253015	-535012	-7277862	6210805	5224722	-2391780	-5423023	11293897	
-70877	2911596	-2952494	-4106384	4071295	2474083	-2516564	-2953393	2916228	4068517	-4113645	-2509806	2477525	-11364044	-1342878	8242882	598469	7265879	-5246248	-6262667	5518455	2350050	522511	6364297	11382132	-8212454	1374195	-1007498	-6868818	6293943	5233376	-6177484	-1706055	-6345472	-501245	15841096	-1854924	-7713430	-7159075	-3800929	7297662	8767220	-3031087	-7933665	-15888278	7731471	1876418	7627629	3363669	-8759369	-7326293	3448188	7534964	6233273	465890	-9681179	-507507	6386489	782196	5912648	-4476783	-5342219	-6727963	34286	9687710	-6361901	530750	-1437741	-5269385	5363976	4458813	5244911	6310294	-1686546	-6173988	11384007	1357133	-8248885	-6844609	-1008956	-6299434	-5278865	2382010	5519117	-11411982	8254687	-1352149	7278862	620811	3332392	7638170	-7334497	-8764537	7524210	3457496	-15873058	1898054	7738810	-3827708	-7155218	8794819	7323131	-7926915	-3054351	15891877	-7712998	-1865771	-5257500	-1427184	4451562	5354527	7968	-6699941	9653368	5943152	765901	-5334440	-4469341	459926	6238611	-9696960	
-69680	-1468322	1428828	-3563268	3522218	-4131728	4087271	1428811	-1466399	3528494	-3565564	4091294	-4127745	5611784	-5835219	2462998	-4334491	442618	2582239	3117932	-5367883	1482208	3131732	-6509703	-5621770	-2441898	5859897	4989801	-1103528	-3086607	-2594019	4806818	-917215	6524700	-3114744	13736288	-8966256	678237	-1717379	-7780141	6321897	7597847	-6201899	-3310072	-13753313	-664975	8981263	1511401	8015319	-7584217	-6345547	5534880	3982164	-2671735	-8350558	15950368	-3111252	-6516924	-4683054	-6338315	7345109	8829633	2928030	8112763	-15953819	6535600	3131855	4136577	6905014	-8813471	-7371551	-2608652	-3102437	-893885	4792271	-5638196	5879900	-2448902	-1098820	4983216	3118109	2584860	1498233	-5372122	5614498	2482152	-5853949	426801	-4315167	8024704	1492899	-6366919	-7605549	3990222	5531337	-13782038	8999692	-639737	-7781551	-1740993	7627713	6349595	-3324949	-6194821	13763765	666619	-8977860	6924572	4113639	-7364927	-8794837	8109961	2928342	-15948350	-6328758	-4694241	8823099	7345625	-8326799	-2694730	15947738	
-40022620	-11026515	-11060321	-11024535	-11061839	-11060557	-11032928	-11062157	-11025261	-11067136	-11018950	-11033331	-11043411	-3575926	6174357	6141074	1552031	1528467	-6008527	5495325	1530194	1542141	6166841	6158626	-3445068	6150344	6096901	1474152	1515325	5567932	-5952406	1498032	1489137	6119212	6126606	-3595242	6138315	6183580	1554455	1533762	-6016756	5484305	1557280	1534028	-3450587	6099316	6139101	1497326	1505762	5558100	-5958806	1476573	1522614	1481478	1517581	-3474405	6098416	6145721	1491966	1510437	-5955267	5553295	1551299	1514896	-3578911	6135836	6184700	1542463	1526919	5483903	-6013936	-5959425	5557414	1504654	1508213	-3446081	6086288	6141200	1515552	1492674	5481260	-6025335	1549461	1547867	-3585730	6128678	6183816	1535242	1567525	1491672	1470196	-5941123	5573766	1510870	1483349	-3434456	6126403	6113215	1523790	1557218	5472304	-6028710	1535263	1563178	-3607644	6186176	6174919	1510874	1545831	-5991284	5512947	1509966	1549727	-3554594	1526278	1499013	5529206	-5979220	1518387	1492131	-3507647	
13346	-2173163	-2167550	2183022	2175288	-2170991	-2170999	2177482	2176433	-2175304	-2167161	2182599	2175104	15474545	-3211	-9281	-6670184	-6690482	4907151	5060240	-6687870	-6675858	-306	-9464	15458389	111	-4738	-6683929	-6669058	5049699	4901226	-6678335	-6669266	9609	-6476	-15473393	9435	1916	6686072	6671670	-4902394	-5063355	6684147	6687351	-15449611	900	-5244	6668000	6672266	-5050219	-4897400	6678210	6668236	-6690222	-6680580	15461205	-4442	-5928	-6683994	-6674329	4904621	5051539	-6675325	-6690814	15457995	-8173	-10289	-6682084	-6667983	5056747	4909100	-4905088	-5055536	6670050	6692795	-15456244	-9321	6846	6683987	6684271	-5051214	-4899618	6678422	6681591	-15443255	-12704	3258	6682636	6677833	-6684820	-6689568	4919019	5063223	-6682760	-6686533	15476482	-3415	-12133	-6674291	-6679169	5038024	4892078	-6671823	-6677146	15433612	16419	710	6684279	6685109	-4911318	-5069043	6683124	6677745	-15477249	6666808	6684275	-5046726	-4893137	6670932	6671858	-15447524	
-269	525148	526174	-1075404	-1074153	558796	558549	523616	525993	-1087580	-1086389	551094	550502	-8510520	-4485770	-4487893	6991665	6994492	-769953	-6592922	-11065494	-11069596	8728510	8724038	-8506716	-4491074	-4486850	6993555	6989205	-6587866	-769873	-11063235	-11074133	8728926	8720488	17542360	-4237634	-4231841	4017549	4016248	1588617	13585798	4371340	4376711	17537195	-4233812	-4226267	4022769	4019260	13583924	1587081	4376281	4376026	6690447	6690998	-9016928	8725211	8725195	-11020673	-11021967	-808011	-6976443	6691627	6700168	-9024895	8728330	8723101	-11022591	-11021321	-6984777	-813342	-770052	-6593919	-11076971	-11083638	-8513603	-4493784	-4489326	7009199	7008465	-6589742	-772214	-11071338	-11078184	-8512272	-4493917	-4490966	7008394	7010027	4025311	4019474	1583287	13573158	4367525	4376698	17535743	-4234539	-4240135	4026236	4023990	13574266	1584931	4365141	4367817	17539563	-4235435	-4238206	-11019707	-11019151	-823704	-6998628	6711755	6704693	-9040238	-11020060	-11028015	-6996989	-820187	6708120	6709928	-9029596	
19092	-938321	-934455	34036	31305	939726	941181	-940768	-943892	16950	11792	926520	924602	15345348	-7482359	-7489223	8671603	8673188	1393238	11878288	-1334505	-1332679	-155324	-154616	15328605	-7481301	-7482929	8679644	8674566	11868667	1384994	-1330141	-1329413	-148401	-148981	-284632	7629405	7634370	-10414469	-10404465	-19126	-220456	10255543	10262747	-282026	7624528	7633224	-10419513	-10418145	-213753	-11966	10261888	10259516	-8926867	-8931022	-15031284	-149894	-153781	1729178	1725911	-1350178	-11632632	-8930098	-8916406	-15039150	-146116	-152282	1730052	1727638	-11642991	-1356316	1388857	11869059	-1359271	-1356520	15337559	-7484889	-7489738	8696830	8696808	11873821	1392504	-1366220	-1357183	15348798	-7486494	-7493601	8690497	8695364	-10395611	-10395308	-36945	-253613	10258431	10268545	-315390	7630376	7629453	-10398019	-10398062	-241732	-25962	10260389	10257906	-303855	7618376	7619706	1715950	1710399	-1362584	-11656819	-8911384	-8907496	-15042101	1710552	1708437	-11658888	-1360435	-8908299	-8914318	-15040349	
9433	2383550	2381636	-7080111	-7081730	-9457629	-9461793	-2375576	-2380421	7083863	7084920	9466998	9468392	2467909	-784590	-796774	11434993	11432956	1976918	3869794	-12935477	-12940686	1968282	1960634	2465791	-784705	-792449	11424581	11435006	3872048	1978753	-12941069	-12929576	1963428	1956219	-7290228	-2728887	-2743485	10945687	10949703	-5861097	-11477514	-6471399	-6459033	-7273186	-2740254	-2745455	10952225	10952067	-11468729	-5859767	-6466535	-6467191	6443233	6455493	-9765929	-1952118	-1960996	-472552	-460301	-7840941	-15361973	6449969	6440860	-9753698	-1952359	-1956696	-470983	-473185	-15357056	-7834423	-1979602	-3867355	12927704	12921146	-2453612	770326	774118	-11403208	-11408422	-3853707	-1968071	12922970	12918864	-2438900	758786	763753	-11407497	-11413257	-10970417	-10968362	5869167	11489167	6488896	6489725	7304730	2741493	2745827	-10964168	-10966923	11484899	5861860	6490733	6485978	7295378	2741788	2751546	457716	457736	7836767	15330471	-6453328	-6458600	9729863	458476	466166	15328903	7838357	-6457155	-6460268	9722758	
9304	9556979	9557646	6843530	6842443	-2713904	-2710293	-9548941	-9550799	-6836575	-6839436	2713323	2719104	9826491	2721734	2720628	-6064993	-6065586	7911373	15480725	17150	17199	2023131	2034631	9828160	2722794	2715718	-6060716	-6067067	15481676	7908422	17616	16440	2023356	2039296	7036844	674871	685456	6858421	6868146	5664291	11084619	-11196961	-11192215	7045362	669660	683337	6869199	6865015	11088935	5666386	-11202073	-11193352	-11208722	-11200052	-2777311	-2035737	-2040014	12918781	12922993	-2237955	-4386498	-11200303	-11202947	-2789490	-2032461	-2035039	12924966	12919988	-4398490	-2247482	-7910232	-15494790	-8841	-17338	-9836034	-2714058	-2715887	6057794	6054983	-15491342	-7908608	-8400	-17292	-9838356	-2714613	-2714940	6050516	6058449	-6856999	-6860894	-5664759	-11094693	11184304	11189097	-7041978	-692627	-680989	-6857955	-6858055	-11092172	-5662271	11177976	11191713	-7045243	-690582	-682600	-12921436	-12912649	2254037	4410488	11197482	11205168	2810987	-12921059	-12922138	4393622	2241327	11213096	11207166	2790898	
1594	914197	-910565	-502234	502960	-3906974	3908815	-909951	912644	500373	-499559	3905384	-3909709	2199637	99361	329629	11679663	-6978168	-2491844	-1637691	22042047	-17246827	1164464	-723917	-2200578	-331884	-97346	1690971	-6411583	1634984	2491280	-23730151	18947602	726510	-1172828	-1214347	-1066360	820767	-20278664	17622846	1373324	902512	-12768152	10189127	1213863	-827862	1070785	23361653	-20715287	-900553	-1370524	-606365	3190891	-14422785	-6057709	-9414678	-1138574	-711221	-6194249	-14036694	10677699	7016834	11330928	9160849	9421473	702987	1142439	4470048	15750254	-7011661	-10675208	2490688	1637551	19025258	-23729518	-2192206	-101681	-347232	-6405361	1618739	-1638357	-2490623	-17293188	22005216	2188053	347362	99904	-6874925	11651088	-20786672	23365274	-1369595	-898939	3183193	-540841	1205814	1038028	-802655	17660751	-20239946	900970	1370339	10094210	-12734216	-1203172	807067	-1045655	15875465	4608998	-10675842	-7013936	9044285	11184590	9415909	-14179091	-6313931	7015180	10677046	-5918088	-14297340	-9416660	
1174	-3254580	3253741	2161868	-2163689	-1038673	1035834	3256401	-3255869	-2160443	2165108	1037425	-1036361	-7844725	-266230	-1289397	-18054677	1115864	8894160	5841836	620732	-17598832	-533404	-1025660	7845453	1287590	266342	21598550	-4650369	-5843436	-8893450	6713703	10251911	1030861	529434	5209379	276689	773955	-5307087	16674740	-5909105	-3882082	20895339	-9730897	-5210432	-778530	-279198	-5786491	-5576339	3883498	5909986	-24433317	13264023	14185998	-19591091	-2497726	530709	-1028084	-16077800	10673124	2835870	1861139	-3089974	8492084	2501254	1024084	-526961	23492632	-18088012	-1861794	-2834665	-8896536	-5847098	10206559	6736789	7843041	255786	1309170	-4622767	21600676	5844671	8895858	-17621049	679567	-7846182	-1306224	-254376	1090703	-18068557	-5472249	-5701723	5912404	3887320	13164207	-24533606	-5213894	-259581	-756291	16580956	-5404607	-3881797	-5911584	-9630207	20991172	5217169	759366	260159	-18042897	23452201	-2834244	-1865013	8502999	-3108243	2495705	10709489	-16108378	1862331	2832106	-19615266	14216587	-2497732	
-6366	2222162	-2220908	3378545	-3381903	79010	-86359	-2223207	2212766	-3381472	3376064	-83872	84364	5352558	1328588	-281615	-12153400	23599949	-6065708	-3982754	11149815	530017	526965	556720	-5354848	285603	-1320035	11873328	-23329612	3984470	6062628	360813	-12031232	-556607	-517965	8147773	836640	792262	13023935	4629288	-9235917	-6065296	-2735898	20298817	-8149367	-794044	-823751	-5506014	-12144342	6068899	9234501	3012179	-20581825	14173724	-13761241	199789	-506408	546297	17647395	-17185573	-229281	-150617	-21704298	21293464	-201658	-544881	496644	-6103379	5653385	148934	226013	6060847	3981828	-11925945	493357	-5342032	-1359933	271083	-23414454	11741621	-3987003	-6064268	387143	11062365	5338572	-270453	1357679	23703489	-12042192	-12152853	-5415311	9232954	6068657	-20594619	2958807	-8139065	-830063	-780270	4529791	13026777	-6068290	-9235073	20309196	-2658506	8137592	789823	826929	5670492	-6095925	230022	153591	21309597	-21760069	-203309	-17188882	17602499	-146907	-229288	-13697731	14159646	205433	
-2603	10507	-3876	1970	2003	-10110	1280	-11793	7829	3515	-3008	304	-7999	15856	-454849	5779135	9727908	20257912	-25095	-16888	-20776771	-9117280	-3805643	-1495024	-19703	-5775864	470270	-14811452	-15164841	16218	23029	7035987	22850781	1489452	3809337	3290	4274112	1958901	22398057	12766099	3414	4349	-12764654	-22410750	-1450	-1956311	-4282009	-10673689	-24484675	-3010	-4672	17859689	17313579	-2056448	15114784	-17831	-3821308	1498499	-1967918	-11151542	14023	9083	-9662298	-3403914	16646	-1494033	3816857	15684534	-2563938	-8730	-14611	28072	16965	-22846936	-7149079	-26261	-468619	5773963	15121594	14770866	-20397	-29357	9115140	20876397	22699	-5767909	465717	-20236756	-9648682	24410172	10772230	-4707	-1414	-17383314	-17769179	8180	4278427	1950110	-12753665	-22427149	3071	3215	22521289	12641786	-6889	-1956577	-4275832	2690770	-15766116	-12694	-6293	3445559	9669071	10543	11032159	2029696	11368	13682	-15099028	1988188	-6695	
-3502	-4199	-1730	6486	-8730	6799	-8506	-3444	30	1025	-554	-8144	8392	-5429	2244681	1698458	19572737	2608203	2342	696	-13832400	-8360191	1799707	-5737675	1643	-1692109	-2236159	-3021679	-19157928	-849	-2874	15030020	7160616	5718988	-1786645	17827	-4039449	3494127	6141424	-9189999	-17756	-12854	-4992092	8105421	-24185	-3489363	4035140	2524807	523827	6128	14208	-11552628	8438409	-25265450	-17153904	22447	1790084	5738837	18935168	23568474	-21477	-10219	16610045	25806831	-20790	-5723987	-1806348	-20139919	-22362942	16093	22174	2629	3685	-7259551	-14923903	-1715	2241083	1697810	19147245	3028250	4032	94	8435482	13752501	7410	-1694387	-2236967	-2543250	-19638443	-448839	-2626916	2861	2845	-8489782	11557523	2416	-4038828	3490732	9122949	-6031109	-4558	-4681	-8119812	5040003	-4561	-3492985	4043693	22312225	20110362	23947	18490	-25818967	-16698296	-20353	-23534456	-18875227	-16176	-25187	17157546	25346112	20839	
3542	7491	-6549	7477	-2856	-3956	12690	4491	-370	-13802	15707	2243	-3365	22259	5571859	-218142	14097705	16189355	-10731	-4080	-7315969	-22920194	-4305412	-1068736	-21095	199597	-5568774	-21170391	-9134208	3545	11442	20075023	10181802	1086452	4282271	6870	-1253163	-4491971	-11798403	-20714014	-19392	-17326	22150789	10424239	-4470	4483316	1278466	23594834	8900198	16294	21584	-15056507	-17506417	5705934	12435934	-23993	-4286091	1060915	-17779328	-432737	18743	9699	-17543535	-592331	20436	-1087555	4304623	5124858	13078781	-9908	-15512	1535	4498	-10162045	-20101845	11619	5557761	-199359	8992200	21273225	-244	2310	22846861	7415610	-5168	205910	-5571005	-16100207	-14174196	-9014167	-23581194	32855	15176	17453500	15017356	-42960	-1279859	-4491816	20802788	11783841	-21112	-32920	-10327117	-22130819	39812	4507340	1261237	-13063762	-5093378	-10952	-10943	735747	17459949	4541	347904	17803118	8471	13736	-12556745	-5633709	-3559	
2116	1244810	-1242591	-458066	461294	5477383	-5473948	1246549	-1241948	-459229	461006	5472576	-5478650	4171185	-11517027	10382939	-6681371	10577093	-1545876	-327915	20954406	-17093389	-4017200	2875575	-4172345	11936368	-10805726	-13619071	9726935	324766	1544832	-19248687	15393012	-1005917	2140380	-1539253	234259	185505	15156428	-16588038	570427	120196	-14991795	13559110	1541275	-5253684	4833885	-19763873	21186491	-119812	-569744	-5305144	6745866	4707258	12368932	18380830	-2143128	-2871902	5258547	11808726	-6803178	-1425591	-9323073	-7752924	-18381982	1003370	4018051	-3555010	-13517471	1425382	6803517	-1545724	-326759	-15391866	19250835	4173053	10801036	-11933732	-9727527	13624875	328057	1546842	17089939	-20957806	-4172592	-10383591	11517482	-10569465	6675261	-21189101	19759053	572425	122255	-6740470	5305729	-1541320	-4834826	5251664	16588869	-15153232	-120627	-571161	-13559241	14991790	1543699	-186771	-237564	13518510	3558467	-6803194	-1427568	7751515	9317065	18379978	-11815422	-5263416	1425127	6804863	-12371897	-4699621	-18380618	
-4355	5018840	-5022176	-2188056	2186133	-1322017	1321175	5021774	-5022201	-2188153	2182920	-1328576	1321849	16852439	1393924	-5994548	17533021	-1897358	-6239313	-1307954	7477022	8198394	-6144106	1544904	-16855604	602170	4005719	-12613588	-3016523	1305967	6236558	607845	-16281539	7364467	-2765103	-7338428	11842242	-9827504	-17087007	10304769	2719108	575510	-17646771	10784952	7340405	-10634968	8625568	-1538900	8319177	-570139	-2719875	22543531	-15679602	-18646368	14483950	-4439581	2770559	-1545484	-14643745	10566269	1640681	344907	36465	4118404	4439149	-7360738	6146216	22766545	-18681579	-342322	-1642448	-6241993	-1309817	16267706	-599418	16852305	-4000274	-603040	3041206	12609727	1308939	6239673	-8186183	-7496883	-16854671	5998355	-1392788	1893895	-17527446	-8292956	1534437	2714303	571057	15675907	-22541698	-7335504	-8625309	10632894	-10321602	17091850	-569756	-2716179	-10793196	17652367	7335875	9830444	-11839942	18676267	-22770120	1648034	347586	-4138014	-40233	-4447125	-10549698	14644359	-346699	-1647607	-14474406	18642774	4445698	
-1705	2231283	-2233827	5169819	-5172698	-75547	71301	2233025	-2234009	5173749	-5171833	-71468	72769	7491089	-3243166	1194238	-13550983	20507450	-2771824	-579906	-6345746	13299928	9547738	-11593350	-7494014	-1491731	3542572	13812551	-20766260	576371	2770645	-12828463	5865445	-9488092	11533580	17358870	2212423	-6959022	3668641	12441618	-6424899	-1345137	805046	15332437	-17359963	-2143862	6884818	-11937424	-4160076	1345735	6424170	-525792	-15617428	12930464	-13122965	-244954	-11532383	11594056	-17141844	16873729	93101	20595	-21197018	21401200	246622	9488435	-9549760	-2046605	2308875	-21205	-93242	-2778893	-584984	-5857467	12820874	7493385	-3536088	1496706	20777280	-13811980	583553	2777657	-13306853	6344047	-7497965	-1194336	3240896	-20528866	13556063	4160922	11954350	-6429276	-1346306	15632740	516445	17364590	-6885410	2141581	-12435780	-3674492	1351755	6430156	-15351146	-803096	-17362444	6960844	-2215141	-2311324	2055207	88548	18551	-21406421	21219290	-243122	-16866692	17122178	-15388	-88819	13127742	-12934765	245507	
2183	1521	5407	1797	3307	-3100	-1254	5343	1352	-1986	816	-3678	1483	1301	164	2000	-16892485	-16890948	2244	1090	16886774	16894762	-3556	711	-2166	3335	4594	-16890750	-16888005	-8	-1318	16895253	16886488	450	-1373	232	566	-3343	-16888653	-16886391	733	1447	16887263	16885172	-1032	-35	-572	-16904683	-16892511	-1370	-2540	16898542	16905967	16889136	16892946	-1876	944	1381	-16896688	-16885137	-1410	-3278	16887984	16882609	2007	-511	-5030	-16889442	-16899008	2097	4037	-3920	-4849	16895919	16901526	2228	-1432	3444	-16883777	-16892944	2442	2065	16888274	16887298	-1013	-1151	-135	-16886734	-16893327	-16892050	-16894633	1780	643	16898096	16886995	836	-6544	1140	-16897561	-16890985	-1372	-221	16887942	16898863	-680	-2797	-2846	-16886293	-16887501	2479	-76	16882708	16883263	2355	-16892100	-16900985	-4929	-3583	16898683	16904001	157	
-347	-6269	-5209	1356	231	898	849	-2949	-2508	2569	-358	2694	3740	171	540360	-4413753	-16540021	-11112836	1448	1006	750196	26895149	6365617	-2506985	3842	6519909	-2669588	8437712	19204241	2516	1692	-26040419	-1608865	-4108214	241049	-288	-4200526	-2852807	-18832419	-31790853	-1276	-198	20537659	30090360	161	6478824	603466	32640978	17978837	2172	1091	-28629180	-21988381	16354457	-134467	-2873	242860	-2504333	3808156	-20022714	-1868	-2225	-2530293	-13666677	-2671	-4106485	6366732	21468216	-5274187	-174	311	2644	3889	-1611419	-26039408	2626	-2664659	6520803	19202533	8436399	1180	-932	26891717	746207	2182	-4408977	545876	-11107241	-16533902	17978028	32643034	298	2042	-21992623	-28623560	1020	601393	6472087	-31789326	-18832807	-255	-1117	30092591	20535943	-84	-2857130	-4201001	-5270910	21479728	-297	-1794	-13671164	-2537611	-759	-20015516	3808699	-2641	-1607	-136301	16346240	-2427	
2534	2730	5577	-3870	-4577	5636	4749	259	-1240	-4628	-5603	2365	90	830	5101020	-4951804	15278685	-14119484	-42	-648	-3782400	2625382	-2810206	2666995	-163	-2481935	2308738	13113951	-14295447	-1202	-1939	-5618413	6804682	-5107392	5292399	-1144	-5212415	2575947	-8216626	-10635234	751	-1742	23651600	-4815843	70	-2737104	5360741	7620022	11210933	-322	1132	4744222	-23593727	-28222043	-28630728	2972	5289866	2666159	33169560	23694221	174	225	27645431	29223419	-1913	-5112557	-2812135	-23753818	-33108830	-471	-245	-332	-207	6800445	-5610750	48	2307024	-2483766	-14294572	13116345	1498	1355	2626274	-3787166	-610	-4955178	5103000	-14118306	15280718	11206567	7625385	410	-1540	-23594034	4748925	1883	5361117	-2735181	-10636579	-8225541	5	340	-4811998	23659546	1333	2574474	-5212441	-33104438	-23748160	-3077	-2246	29225127	27647049	-98	23696265	33167250	1901	764	-28633398	-28219993	-1614	
-1483	-5171	-5876	4103	3136	755	581	-5436	-6817	3872	3202	175	426	754	4887199	2530747	24829282	28304802	699	-341	-33304151	-19843226	-1349543	-6089669	408	-1270049	-6155490	-29671340	-23473320	-1251	-443	20346444	32786484	2685576	4721122	564	2345934	-5945697	-26484855	575411	-1764	-177	11946953	13976109	-2102	-973214	4612338	-60585	25978212	1229	-121	-16776087	-9131696	-7738468	17433941	-818	4723432	-6082863	3032318	-12722601	-1664	687	-18798715	9121683	-22	2693853	-1348122	9917012	-232965	575	-1245	-841	-827	32782947	20349431	2126	-6157294	-1269435	-23465449	-29677552	2202	898	-19848398	-33307381	585	2531441	4887510	28304133	24836610	25986611	-47407	-1314	-783	-9139146	-16788120	-934	4609959	-971470	572070	-26484679	1326	712	13976691	11945693	-884	-5949375	2341319	-232123	9910478	-731	-1988	9119188	-18794720	-1080	-12721312	3030001	-276	552	17434977	-7746090	-482	
-1135	18208839	18205570	-12433115	-12433969	-5775689	-5775096	18204532	18209956	-12431260	-12434811	-5776324	-5776438	-3721654	10045711	10046739	11046386	11055352	-2078766	104769	15303550	15308839	21617302	21613854	-3719295	10044906	10040375	11034998	11039750	107592	-2077216	15317374	15321852	21617020	21616658	2542758	-31661644	-31664842	-16702201	-16695763	1418745	-72840	-1299476	-1292997	2538098	-31658585	-31661457	-16680688	-16679807	-75144	1417965	-1318053	-1310279	-14001506	-14001943	1181707	21616721	21613657	5642265	5635674	660199	-31441	-14022667	-14009999	1181992	21621997	21617093	5654934	5654453	-32328	658949	-2079879	106138	15322103	15314402	-3722205	10043803	10050372	11047223	11037017	107349	-2079564	15311193	15303870	-3718649	10047035	10045779	11056257	11050024	-16678079	-16684259	1416933	-74770	-1309516	-1317353	2539895	-31660906	-31660321	-16690147	-16697603	-73048	1419207	-1300202	-1309461	2538632	-31660308	-31657225	5651773	5657483	659852	-33099	-14016164	-14022888	1179429	5635253	5645441	-32780	659531	-14000884	-14006324	1178937	
1473	-3841316	-3837383	-13843683	-13844928	17691144	17687052	-3840545	-3841466	-13845053	-13844085	17689759	17689137	786168	-30766247	-30757813	-12899974	-12888821	439072	-23724	7332591	7331481	24082685	24076937	781428	-30762678	-30761091	-12904615	-12900333	-25614	437055	7339201	7338075	24085080	24079408	2829779	6683673	6680702	-3113834	-3110418	1582711	-77505	-16940206	-16933693	2829325	6681417	6679898	-3127442	-3123707	-80257	1580792	-16924219	-16917382	9602482	9612866	-3612696	24076131	24075141	16002144	16004301	-2018999	102054	9590308	9590366	-3612860	24081180	24078623	16020554	16014696	106505	-2016753	436572	-26160	7330901	7336092	784097	-30763985	-30758914	-12887281	-12897652	-23510	439814	7333422	7333419	786284	-30766460	-30762939	-12893723	-12901158	-3122564	-3118837	1582885	-78526	-16924041	-16931557	2832016	6677901	6679036	-3116300	-3121428	-80885	1581417	-16922645	-16932372	2828681	6678126	6678517	16022551	16015938	-2018937	101139	9588300	9590958	-3615001	16003198	15999654	106282	-2016401	9606576	9606492	-3613046	
1805	-3293	2814	-1204	411	-2223	-56	2151	-1748	-2432	-1532	5608	-5012	259	-18769667	-18765235	-21496080	-21495527	490	434	21496700	21495243	18765862	18768803	-648	-18769894	-18767274	-21496833	-21501848	-1153	-895	21501391	21501903	18766596	18768207	795	18771231	18771317	21501499	21504239	-114	86	-21502496	-21500566	89	18765748	18769562	21490096	21493347	310	605	-21494167	-21491421	21497021	21500201	-1649	-18767441	-18768807	-21500652	-21497534	-794	-658	21500252	21498847	-1351	-18771255	-18772555	-21499787	-21500002	-1022	-694	524	1595	-21498395	-21493600	608	18772747	18770858	21494840	21494123	167	2	-21502581	-21497635	69	18775251	18772303	21500372	21497791	-21496172	-21498116	-661	-229	21500133	21499427	-1223	-18768726	-18769301	-21496725	-21500877	1106	462	21497640	21501990	1254	-18768420	-18769346	21500793	21497140	557	837	-21501907	-21505340	397	21495257	21493549	1017	749	-21496544	-21496577	414	
-654	6880397	6911734	-68449693	-68401163	-75215914	-75246762	-6882051	-6877190	68355657	68307292	75291819	75321141	-20478	15301844	15291554	-15626654	-15628744	510952	-610546	13231107	13228164	-20428764	-20439765	-21716	15297497	15290626	-15624868	-15626407	-615888	505957	13222372	13227360	-20434079	-20443480	216159	35714745	35715494	3649413	3651988	-5036619	6082162	20148735	20143452	216176	35707503	35706490	3643766	3643885	6082347	-5036548	20143592	20144762	6905911	6905746	225186	20414261	20413238	19256601	19264501	-5555549	6690215	6912120	6910911	231174	20417487	20414721	19255307	19259337	6693487	-5550941	-510626	609742	-13228468	-13226643	15238	-15275331	-15270370	15623488	15622708	613268	-509065	-13225545	-13226430	20183	-15282083	-15276360	15617877	15619859	-3638920	-3633126	5044700	-6079621	-20138760	-20132106	-204318	-35709174	-35714924	-3630821	-3629370	-6078526	5044646	-20133779	-20133789	-205293	-35701695	-35704886	-19268336	-19267683	5543598	-6694423	-6914879	-6913327	-237076	-19262143	-19267730	-6693197	5548486	-6926141	-6925200	-235501	
9169	-82969390	-82980830	-47384441	-47368993	35499836	35455537	82899937	82883448	47484177	47522744	-35538235	-35531369	259668	32404428	32402987	13229735	13232634	-6113040	7374952	15620140	15623428	29464974	29456242	263352	32403044	32402049	13226585	13233744	7377424	-6110631	15622814	15627338	29464200	29456313	138417	2956190	2959956	20134470	20132980	-3503101	4215752	-3648722	-3649313	136562	2955738	2958406	20134895	20137090	4211636	-3504889	-3654295	-3652876	-19260127	-19263409	-106863	-29431573	-29430995	6918706	6917016	2617513	-3157783	-19258597	-19256950	-105021	-29425488	-29423094	6921809	6916684	-3153962	2619276	6117642	-7372104	-15616046	-15616790	-250936	-32408444	-32415099	-13214832	-13218252	-7370033	6120195	-15619719	-15615132	-249992	-32408062	-32414003	-13213195	-13214529	-20146248	-20144169	3490263	-4221309	3636296	3633921	-156422	-2972285	-2975610	-20154231	-20158804	-4221327	3492772	3633830	3635702	-154368	-2980036	-2983662	-6914533	-6915274	-2617700	3155793	19268952	19269913	110813	-6918888	-6917636	3160568	-2613999	19273097	19269938	113966	
10296	99291574	99313546	-41644283	-41644392	-57680978	-57691313	99341079	99335717	-41589153	-41579740	-57734250	-57757400	-11712178	-13219647	-13219754	-11102246	-11109380	-9065283	-4410643	-11941338	-11933796	-9530846	-9520207	-11712272	-13222741	-13220551	-11105900	-11107293	-4413992	-9066288	-11937705	-11942843	-9533424	-9525081	4906848	22769102	22774072	792546	793723	3794851	1851799	8877994	8876667	4905597	22772248	22773246	794365	795530	1849433	3795362	8870214	8873037	3056302	3054519	6806619	-9550545	-9556099	10331454	10332677	5264153	2561895	3058589	3059973	6808627	-9551832	-9556633	10326910	10328379	2566356	5267589	-9060375	-4415410	-11946599	-11942736	-11713917	-13238285	-13240551	-11111966	-11116780	-4414137	-9057449	-11947495	-11944509	-11708982	-13240451	-13242043	-11113189	-11115071	780080	776834	3794680	1847832	8872384	8871280	4904003	22773008	22780421	771837	776934	1847025	3797129	8869807	8873415	4904076	22768278	22779906	10326809	10331954	5268390	2570811	3067253	3068298	6807722	10329085	10328769	2564360	5260646	3079726	3082425	6801906	
5149	-9236224	-9255432	90655726	90669910	-81438375	-81439840	-9341273	-9350883	90687505	90660707	-81278737	-81343371	1095902	-18664496	-18671268	5496611	5492639	850364	408718	-3352734	-3350595	20753600	20764706	1099415	-18664746	-18668337	5499555	5496489	410338	854340	-3350827	-3357511	20755827	20762807	-10692164	-2115513	-2113631	-12387064	-12387306	-8274517	-4030731	-8652357	-8647559	-10688250	-2118126	-2118368	-12385867	-12390509	-4028324	-8270321	-8657315	-8656168	12031385	12028200	9595309	20815856	20816888	6873857	6874598	7419889	3621187	12032649	12032726	9595740	20813997	20818439	6871175	6876116	3622363	7420842	844599	419722	-3351627	-3354161	1094925	-18639961	-18640536	5526869	5524418	416276	844050	-3351951	-3350951	1095195	-18637508	-18641202	5531833	5528736	-12370534	-12373814	-8275903	-4035413	-8673702	-8674644	-10697241	-2156020	-2144040	-12369565	-12363961	-4029868	-8269951	-8676668	-8678305	-10689815	-2156496	-2143908	6861496	6860964	7428404	3609304	11995168	11994368	9593783	6863416	6865599	3609533	7426578	12007639	12006299	9595786	
8260	-85296055	-85363766	85332163	85323346	-85214002	-85488454	85394299	85349659	-85342650	-85369488	85119929	85541569	1380417	-2114	-5109	9702460	9710784	5695464	4843405	9705409	9701113	23195	-33896	1381835	4205	4366	9707988	9717960	4845282	5697324	9711375	9717389	34139	-22183	-1384784	-15631	21039	-9705435	-9710248	-5700530	-4847465	-9705426	-9713551	-1380743	-14747	20049	-9708707	-9709516	-4842764	-5697390	-9702948	-9710953	9694011	9694033	1383690	-22524	-20651	9701906	9701736	5698901	4841396	9726420	9725240	1390469	9916	12470	9725675	9727151	4851689	5702102	-5702459	-4850506	-9715497	-9716724	-1389544	-9348	-4367	-9716623	-9717761	-4847067	-5698744	-9709745	-9711368	-1384154	-3460	3187	-9711703	-9713311	9709885	9708366	5703296	4850742	9701359	9713600	1388331	32078	-27212	9719299	9709848	4846106	5699101	9706647	9718181	1384729	37734	-21919	-9685625	-9688724	-5699150	-4839956	-9678129	-9682987	-1381164	-9728996	-9732286	-4852608	-5698457	-9735352	-9739812	-1387229	
-17206	-55711831	55923202	52859753	-52973302	128007769	-127848462	55668867	-55861293	-52888307	53086595	-128170183	127971404	1147493	361933	13696228	3301189	9057082	698693	2304643	6834717	5527370	23174157	-9108337	-1151163	-13711701	-374072	-8705869	-3707182	-2313977	-705316	-4639359	-7769036	9104181	-23176484	-1090133	-22794960	9446382	-6581511	-5151858	-658719	-2186350	-2983385	-8744232	1087903	-9455983	22782720	4250232	7504341	2188683	669608	8358307	3393912	-12842026	-15561151	-2633873	-23146422	-9090768	-13292096	-15117986	-1607882	-5289581	15165537	13207219	2636515	9095662	23151841	15487839	12873667	5285546	1603330	-693237	-2296872	-7741692	-4607184	-1146155	-349134	-13702443	-3682096	-8667188	2311005	705783	5544764	6857175	1151868	13703428	352071	9071056	3328930	7490537	4244257	660908	2187791	3380117	8360020	1092519	22813637	-9465141	-5174946	-6603908	-2198500	-675229	-8775943	-3003548	-1097532	9464579	-22814392	12917313	15536732	1619771	5303680	13230202	15200786	2641844	-15111706	-13283222	-5288029	-1599544	-15564877	-12845611	-2635168	
-45551	-44969431	44879562	123729617	-123626587	-70769876	70645547	44842489	-44727274	-123650516	123605014	70789522	-70611673	926876	-9921122	21252293	6035248	3948681	569512	1859799	7840504	2146314	-3254351	14567030	-922243	-21248995	9927541	-3058284	-6902038	-1851569	-559057	-2635437	-7323754	-14578925	3242413	-2547984	-6676154	-24495060	-14922647	-12533240	-1558255	-5114669	-15049693	-12398578	2545377	24501586	6677395	13025404	14409824	5111995	1550827	12073065	15362304	9228339	6468840	1459485	3268195	14554812	10293095	5422119	893095	2927442	-7343302	-8337971	-1455951	-14549893	-3265162	-5076208	-10590246	-2920658	-884724	-563169	-1853698	-7317575	-2633632	-921639	9931221	-21229393	-6894195	-3048542	1849020	560220	2114178	7804412	922381	21213629	-9945219	3923361	6007345	14407056	13030927	1560154	5114200	15359620	12068096	2546987	6654650	24478858	-12525876	-14900038	-5107988	-1544771	-12395734	-15037465	-2544438	-24504653	-6682601	-10608520	-5106620	-888998	-2927854	-8356128	-7346404	-1456549	5397341	10264956	2915960	885411	6451269	9222417	1453947	
-23417	131106310	-131025550	64918215	-64955319	30333737	-30309506	-131077653	131041882	-64750004	64833883	-30276376	30255003	-2701143	-24705891	-8337202	-15415075	-13689779	-1646336	-5420370	-13288594	-15799136	-12710071	-20335109	2701090	8327326	24693637	14127140	14938789	5417849	1647216	16009084	13070648	20327226	12699671	-1338017	-12000994	-4356573	-4345916	-10060508	-814801	-2682288	-7031707	-7374683	1340416	4364818	12010529	9850849	4567373	2687718	819866	8313822	6108156	-5882965	-844687	-622066	12693281	-20341506	-1536269	-5193973	-380455	-1253009	386502	6341635	627703	20335730	-12698572	4262930	2464469	1254948	382265	1648363	5418886	13074210	16005038	2699782	24675980	8348376	14952802	14141667	-5415831	-1642356	-15790735	-13289964	-2697447	-8358607	-24683584	-13669988	-15406902	4545082	9826066	812648	2677891	6079986	8282245	1332965	11972675	4346669	-10052749	-4339873	-2681996	-813685	-7356596	-7022343	-1335254	-4357289	-11982004	2466606	4246908	384517	1252172	6343073	375532	626363	-5177160	-1531573	-1252179	-376765	-838675	-5874306	-624837	
256	-3937434	3979890	-78322959	78312947	-129900597	129909311	-4138979	4117447	-78303092	78357787	-129814327	129745108	116106	12131644	-11073846	-6183861	7172604	124631	238237	-2011512	2995033	17421160	-16346625	-118555	8990142	-10070081	-5827091	4830106	-237574	-124850	-5238722	4244354	17603137	-18665244	2306027	28058709	-6924466	10704448	8836701	2435939	4665687	3727184	15807283	-2304061	6990358	-28122324	-11073195	-8464689	-4663970	-2434571	-15741656	-3796224	16686591	15714586	3825222	18710372	16345134	12547400	19863291	4038520	7736830	-17066061	-15336905	-3824915	-17587089	-17452807	-19787461	-12615578	-7737832	-4040473	126385	244462	-4229558	5252865	119520	10083359	-8977496	-4811736	5848865	-241951	-125154	-3020114	1990070	-121019	11040338	-12165602	-7190046	6169950	8459379	11075605	2434739	4664829	3796974	15731628	2306875	28107501	-6973728	-8845183	-10703834	-4668766	-2438829	-15810784	-3732218	-2308270	6908775	-28040978	12606827	19781195	4041282	7733798	15329054	17048325	3824284	-19839017	-12526235	-7728551	-4033562	-15698945	-16675883	-3819981	
16920	-72395667	72347135	-113087828	113149803	70483806	-70528574	-72459417	72462591	-113167698	113094192	70512297	-70455110	2131971	24463301	-4933701	11315502	6749372	2252160	4308392	3191614	14869200	-650437	20174838	-2131407	6060045	-25586378	-4787971	-13258980	-4311875	-2250896	-13649377	-4404604	-18370971	-1155880	3329065	5169426	25348193	10147443	18060044	3515892	6735293	16743531	11469412	-3331301	-24200061	-6334240	-16851347	-11372308	-6738941	-3519655	-10229597	-17997921	-11163148	-6415078	-2076511	1169092	-20189216	-14647584	-2938639	-2191832	-4199190	4468472	13121531	2076119	18390090	641156	4189634	13404093	4201700	2193221	2250659	4311746	4414533	13662855	2133387	25607059	-6042885	13272295	4800691	-4314542	-2254074	-14872904	-3196057	-2131116	4929686	-24470338	-6753313	-11324161	11375775	16859416	3519765	6740839	17994978	10227110	3329930	6330596	24197126	-18065085	-10146220	-6735098	-3517123	-11470319	-16742671	-3330185	-25349657	-5173769	-13405633	-4191015	-2193933	-4199268	-13115598	-4471944	-2074476	2932530	14643511	4196426	2188617	6414060	11162416	2072172	
11879	-133246188	133195263	63798290	-63771334	-34373720	34359606	-133231559	133261640	63948964	-63948850	-34399760	34371723	3921990	9645883	26310944	15580426	17660580	4142748	7937184	19866001	13368300	23130800	12829961	-3921696	-26851491	-9087574	-18752086	-14472473	-7934977	-4143377	-13955980	-19269870	-13839050	-22097713	-1879521	-5033767	-12180533	-13821151	-2089092	-1988014	-3804891	-10698248	-5220412	1873941	14304294	2903712	1501843	14417477	3798678	1982166	7508959	8393638	-2425079	10995008	1013269	22100061	-12834960	6090297	2486894	1070005	2047079	-9898581	1324347	-1009764	13843222	-23128546	-185046	-8384543	-2047262	-1067771	4143354	7935913	19276277	13959967	3922180	9073713	26872888	14475578	18758280	-7937218	-4142305	-13372888	-19873194	-3921994	-26329429	-9628004	-17661205	-15584428	-14435018	-1518387	-1989061	-3810790	-8414110	-7528633	-1884026	-2920625	-14326715	2109389	13839995	3807203	1985619	5238152	10715733	1879906	12209958	5056901	8397572	187235	1068551	2049906	-1321266	9897784	1012129	-2483412	-6093728	-2046291	-1069153	-10998422	2424077	-1010151	
319269331	-69827528	-69863598	-69791601	-69899134	-69837985	-69833133	-69853941	-69877333	-69888179	-69803722	-69840468	-69832195	-2152576	17475912	17484414	4605715	4604289	-7592632	-409604	4605375	4604121	17476190	17476639	-2147185	17471357	17486617	4607485	4612935	-405904	-7589946	4611167	4609102	17484445	17477634	-2156839	17477796	17470888	4595906	4600588	-7592840	-410588	4601533	4601887	-2152976	17491716	17482272	4614464	4609503	-407695	-7589613	4612892	4613636	4609481	4610183	-2157158	17486740	17487586	4606330	4607924	-7594139	-409874	4603344	4602728	-2151746	17485782	17487720	4605782	4609150	-408315	-7591115	-7590165	-406192	4604422	4611579	-2153561	17485436	17474572	4605648	4607548	-408104	-7591747	4615912	4614349	-2153328	17490384	17481401	4605842	4609876	4611556	4610751	-7593054	-405252	4611938	4618006	-2152470	17490210	17488557	4607155	4598168	-411114	-7591224	4597662	4598749	-2154760	17480213	17477945	4608893	4611273	-7593808	-410809	4608167	4606823	-2154546	4606226	4605912	-409041	-7590109	4605830	4604747	-2155463	


==> anc/sl3z/Sl3ZComment.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     29984,        797]
NotebookOptionsPosition[     28583,        742]
NotebookOutlinePosition[     28938,        758]
CellTagsIndexPosition[     28895,        755]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Proof of property (T) for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["SL", "3"], TraditionalForm]]],
 "(\[DoubleStruckCapitalZ])"
}], "Title",
 CellChangeTimes->{{3.608887046304109*^9, 3.6088872826180763`*^9}, {
   3.608888602272376*^9, 3.6088886170786867`*^9}, {3.608892783829413*^9, 
   3.608892796643879*^9}, 3.608893985338703*^9, {3.609672153627829*^9, 
   3.609672179167204*^9}, {3.6096733066744537`*^9, 3.60967333985926*^9}, {
   3.6096733795477953`*^9, 3.609673408716484*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The matrices m[1],....,m[13] generate ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["SL", "3"], "(", "\[DoubleStruckCapitalZ]", ")"}], 
   TraditionalForm]], "Subsection"], "Subsection"],
 StyleBox[". The identity matrix and inverse matrices are already included in \
the list of generators.", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.608887046304109*^9, 3.6088872826180763`*^9}, {
   3.608888602272376*^9, 3.6088886170786867`*^9}, {3.608892783829413*^9, 
   3.608892796643879*^9}, 3.608893985338703*^9, {3.609672153627829*^9, 
   3.609672179167204*^9}, 3.6096733066744537`*^9, {3.609673415336278*^9, 
   3.6096734456202497`*^9}, {3.6096735422784147`*^9, 3.609673679927579*^9}, {
   3.609673794040374*^9, 3.6096738292090673`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "3", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "2", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "5", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "4", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", "6", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "7", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "6", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "8", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "9", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "8", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "10", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "11", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "10", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "12", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "13", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "12", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"numgen", "=", "13"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"number", " ", "of", " ", "generators", " ", "we", " ", "use"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.608887046304109*^9, 3.6088872826180763`*^9}, {
   3.608888602272376*^9, 3.6088886170786867`*^9}, {3.608892783829413*^9, 
   3.608892796643879*^9}, 3.608893985338703*^9, {3.609672153627829*^9, 
   3.609672179167204*^9}, 3.6096733066744537`*^9, 3.609673415336278*^9, 
   3.6096734506415777`*^9, {3.609674094197588*^9, 3.6096740974119463`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We compute all words in the generators m[i] up to \
length \[OpenCurlyDoubleQuote]depth\[CloseCurlyDoubleQuote] and store them in \
the vector \[OpenCurlyDoubleQuote]col\[CloseCurlyDoubleQuote], after removing \
duplicates. \[OpenCurlyDoubleQuote]row\[CloseCurlyDoubleQuote] contains the \
corresponding inverse matrices. The matrix \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote] contains in its (i,j)-entry the product of the i-th \
element of row and the j-th element of col (which is itself a matrix of size \
2 by 2).     ", "Subsection"]], "Section",
 CellChangeTimes->{{3.6088873138390007`*^9, 3.608887351615233*^9}, {
  3.608958842204505*^9, 3.608958845108829*^9}, {3.608958933933477*^9, 
  3.608958934724599*^9}, {3.609672430470458*^9, 3.609672447510394*^9}, {
  3.609673698853053*^9, 3.609673765775443*^9}, {3.609673861121379*^9, 
  3.609673870273039*^9}, {3.609674139140153*^9, 3.6096741913484907`*^9}, {
  3.609674237884595*^9, 3.6096743051817513`*^9}, {3.609734307951173*^9, 
  3.609734310732895*^9}, {3.6097345386948223`*^9, 3.609734553503028*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"depth", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"comb", "=", 
    RowBox[{"Tuples", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"i", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "numgen"}], "}"}]}], "]"}], ",", 
      "depth"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"all", " ", "\"\<depth\>\""}], "-", 
     RowBox[{"tuples", " ", "of", " ", "numbers", " ", "1"}]}], ",", "...", 
    ",", "numgen"}], "*)"}], " "}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "comb", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", " ", 
    RowBox[{
     RowBox[{"help", "=", 
      RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "depth"}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"help", "=", 
        RowBox[{"help", ".", 
         RowBox[{"m", "[", 
          RowBox[{"comb", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}]}]}]}], "]"}], ";", 
     " ", 
     RowBox[{
      RowBox[{"mc", "[", "i", "]"}], "=", "help"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"col", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"mc", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "comb", "]"}]}], "}"}]}], "]"}], "]"}]}], ";", 
  
  RowBox[{"row", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"col", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "col", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"row", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ".", 
      RowBox[{"col", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "row", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "col", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6088873138390007`*^9, 3.608887351615233*^9}, {
   3.608958842204505*^9, 3.608958845108829*^9}, {3.608958933933477*^9, 
   3.608958934724599*^9}, {3.609672430470458*^9, 3.609672447510394*^9}, 
   3.609673698853053*^9, {3.6096738966426153`*^9, 3.6096739317859697`*^9}, {
   3.6096740346719418`*^9, 3.6096740530018044`*^9}, {3.609674093276895*^9, 
   3.609674103398054*^9}, {3.609674212620946*^9, 3.609674223985317*^9}, {
   3.609674349986348*^9, 3.609674394324188*^9}, {3.620980394124405*^9, 
   3.620980394927493*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We check \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote] for multiple entries. Matrix \
\[OpenCurlyDoubleQuote]b\[CloseCurlyDoubleQuote] contains in its (i,j)-entry \
a matrix (of same size as mat) indicating (by 0 or 1) which other entries of \
\[OpenCurlyDoubleQuote]mat\[CloseCurlyDoubleQuote] coincide with the \
(i,j)-entry of \[OpenCurlyDoubleQuote]mat\[CloseCurlyDoubleQuote]. \
Computation takes long, so instead you can load \[OpenCurlyDoubleQuote]b\
\[CloseCurlyDoubleQuote] from the file \[OpenCurlyDoubleQuote]EqMatrixSL3Z.m\
\[CloseCurlyDoubleQuote]. ", "Subsection"]], "Section",
 CellChangeTimes->{{3.6088914314607153`*^9, 3.608891524498551*^9}, 
   3.608892041880549*^9, {3.608961870409565*^9, 3.6089618706880083`*^9}, {
   3.609155271176271*^9, 3.609155271894946*^9}, {3.609481111884869*^9, 
   3.609481112276428*^9}, {3.609672348430973*^9, 3.6096723660578814`*^9}, {
   3.609674431715847*^9, 3.609674599320252*^9}, {3.609674636649425*^9, 
   3.6096746489856358`*^9}, {3.609737549104088*^9, 3.609737551997905*^9}, {
   3.609739734942597*^9, 3.609739773532082*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"mat", ",", 
       RowBox[{"mat", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Length", "[", "row", "]"}], ",", 
         RowBox[{"Length", "[", "col", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"\"\<EqMatrixSL3Z.m\>\"", ",", "b"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"Get", "[", "\"\<EqMatrixSL3Z.m\>\"", "]"}]}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6088914314607153`*^9, 3.608891524498551*^9}, 
   3.608892041880549*^9, {3.608961870409565*^9, 3.6089618706880083`*^9}, {
   3.609155271176271*^9, 3.609155271894946*^9}, {3.609481111884869*^9, 
   3.609481112276428*^9}, {3.609672348430973*^9, 3.6096723660578814`*^9}, {
   3.609674431715847*^9, 3.609674459322534*^9}, {3.60967466212962*^9, 
   3.6096746988185997`*^9}, {3.609734615625639*^9, 3.609734617274859*^9}, {
   3.641267521169469*^9, 3.641267521358234*^9}, {3.641267968643711*^9, 
   3.641267968795401*^9}, {3.6982756632912846`*^9, 3.6982756728073015`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Matrix \[OpenCurlyDoubleQuote]delta\[CloseCurlyDoubleQuote] stores \
the coefficients of ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta]. The (i,j) entry of \
\[OpenCurlyDoubleQuote]delta\[CloseCurlyDoubleQuote] contains the coefficient \
of the matrix from the (i,j)-entry of \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote].", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.608895205689373*^9, 3.608895210522503*^9}, {
  3.608895256283503*^9, 3.6088954912136097`*^9}, {3.609672424014435*^9, 
  3.609672424157422*^9}, {3.6096724643332577`*^9, 3.609672484910021*^9}, {
  3.609672634607066*^9, 3.609672634698238*^9}, {3.609734624267024*^9, 
  3.609734741017304*^9}, {3.609739805709262*^9, 3.609739808019986*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"delta", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", 
          RowBox[{"1", ";;", "numgen"}], ",", 
          RowBox[{"1", ";;", "numgen"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", 
     RowBox[{"Length", "[", "mat", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", " ", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", 
       RowBox[{"Length", "[", "mat", "]"}]}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"l", "=", "2"}], ",", 
         RowBox[{"l", "\[LessEqual]", "numgen"}], ",", 
         RowBox[{"l", "++"}], ",", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"mat", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", " ", 
            RowBox[{"m", "[", "l", "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", " ", 
             RowBox[{"eps", "-", "24"}]}], ";"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mat", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", 
          RowBox[{"m", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"delta", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"numgen", "-", "1"}], ")"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"numgen", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "eps"}], ")"}]}]}]}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.608895205689373*^9, 3.608895210522503*^9}, {
   3.608895256283503*^9, 3.6088954912136097`*^9}, {3.609672424014435*^9, 
   3.609672424157422*^9}, {3.6096724643332577`*^9, 3.609672484910021*^9}, {
   3.609672634607066*^9, 3.609672634698238*^9}, 3.609734624267024*^9, 
   3.6097347939855547`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Load matrix \[OpenCurlyDoubleQuote]s\[CloseCurlyDoubleQuote] from \
file \[OpenCurlyDoubleQuote]RootOfP.txt\[CloseCurlyDoubleQuote]. The entries \
of \[OpenCurlyDoubleQuote]s\[CloseCurlyDoubleQuote] are integers, so \
computations are exact. Change \[OpenCurlyDoubleQuote]s\
\[CloseCurlyDoubleQuote] such that all rows sum to 0. The resulting matrix \
\[OpenCurlyDoubleQuote]t\[CloseCurlyDoubleQuote] (divided by 1.000.000.000) \
is the square-root of the matrix \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote] that will provide a sum-of-squares representation \
for ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta]. Entries of \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote] are rational. We check that the total sum over \
elements of \[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote] is zero (so the \
resulting sum of squares will be in the augmentation ideal of the group ring \
of ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["SL", "3"], TraditionalForm]], "Subsection"], "Subsection"],
 StyleBox["(\[DoubleStruckCapitalZ])). ", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.609672598490094*^9, 3.609672598603725*^9}, {
  3.609734846596074*^9, 3.609734919330825*^9}, {3.609734953443613*^9, 
  3.609735066252078*^9}, {3.609735101980865*^9, 3.609735114524837*^9}, {
  3.609737589486195*^9, 3.6097376097341557`*^9}, {3.609739825487135*^9, 
  3.6097398933096523`*^9}, {3.6097399381033897`*^9, 3.609740024469413*^9}, {
  3.609740288278748*^9, 3.609740327025312*^9}, {3.6982757032585545`*^9, 
  3.6982757247241926`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<OurRootOfP.txt\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"s", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", 
        RowBox[{
         RowBox[{"Dimensions", "[", "s", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "s", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "s", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "t", "]"}], ".", "t"}], "/", 
    RowBox[{"(", 
     RowBox[{"100000000", "^", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Total", "[", 
   RowBox[{"p", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "\[Equal]", "0"}]}], "Input",
 CellChangeTimes->{{3.609672598490094*^9, 3.609672598603725*^9}, 
   3.609734846596074*^9, 3.609735045801291*^9, {3.6412666466859283`*^9, 
   3.6412666747220078`*^9}, {3.641267527406255*^9, 3.641267527606646*^9}, {
   3.641267979708398*^9, 3.641267979846046*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.624082627812961*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We compute the sum of squares provided by \
\[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote]. \[OpenCurlyDoubleQuote]res\
\[CloseCurlyDoubleQuote] contains in the (i,j)-entry the coefficient of the \
matrix from the (i,j)-entry of \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote] in this sum of squares.", "Subsection"]], "Section",
 CellChangeTimes->{{3.608976625788542*^9, 3.6089766673877697`*^9}, {
  3.609154888780674*^9, 3.6091548891721287`*^9}, {3.6096726227036943`*^9, 
  3.60967266189645*^9}, {3.609735135321859*^9, 3.6097352215338707`*^9}, {
  3.609737625878847*^9, 3.609737627613832*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"p", ".", 
       RowBox[{"b", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "p", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "p", "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.608976625788542*^9, 3.6089766673877697`*^9}, {
   3.609154888780674*^9, 3.6091548891721287`*^9}, {3.6096726227036943`*^9, 
   3.60967266189645*^9}, 3.609735135321859*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We choose \[OpenCurlyDoubleQuote]exeps\
\[CloseCurlyDoubleQuote] as some explicit value for \[Epsilon].", \
"Subsection"]], "Section",
 CellChangeTimes->{{3.6092198337563868`*^9, 3.609219913773655*^9}, {
  3.609220250066153*^9, 3.609220284836378*^9}, {3.60923135194954*^9, 
  3.609231355797346*^9}, {3.609236816408304*^9, 3.609236844749812*^9}, {
  3.6096726652664022`*^9, 3.609672667922741*^9}, {3.609734806327652*^9, 
  3.6097348115044813`*^9}, {3.609735302547295*^9, 3.609735373111195*^9}, {
  3.609737639694261*^9, 3.6097376414301863`*^9}, {3.6097400730731792`*^9, 
  3.6097400816790247`*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"exeps", "=", 
   RowBox[{"280407", "/", "1000000"}]}]}]], "Input",
 CellChangeTimes->{{3.6092198337563868`*^9, 3.609219913773655*^9}, {
   3.609220250066153*^9, 3.609220284836378*^9}, {3.60923135194954*^9, 
   3.609231355797346*^9}, {3.609236816408304*^9, 3.609236844749812*^9}, {
   3.6096726652664022`*^9, 3.609672667922741*^9}, {3.609734806327652*^9, 
   3.6097348115044813`*^9}, 3.609735302547295*^9, 3.6097353644382963`*^9, {
   3.624082643462743*^9, 3.624082655109111*^9}, {3.624082781643482*^9, 
   3.62408282588624*^9}, {3.624082861392166*^9, 3.624082983078005*^9}, {
   3.6240830236017942`*^9, 3.624083115212038*^9}, {3.641266655103898*^9, 
   3.6412666604494343`*^9}, {3.641268260335248*^9, 3.641268264141954*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["We compute the difference between ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta] and the sum of squares provided by \
\[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote]. We sum the difference (in \
absolute value) over all coefficients from ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta]. The result is stored in \
\[OpenCurlyDoubleQuote]err\[CloseCurlyDoubleQuote].", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.60923152799009*^9, 3.609231544053822*^9}, {
  3.609231660936953*^9, 3.6092318181527367`*^9}, {3.609232084115952*^9, 
  3.609232084811195*^9}, {3.609232116149914*^9, 3.609232118888839*^9}, {
  3.6092321938505077`*^9, 3.609232225691963*^9}, {3.609233308142717*^9, 
  3.609233310568088*^9}, {3.609236805936304*^9, 3.609236811101462*^9}, {
  3.609672672913877*^9, 3.609672701118759*^9}, {3.609735402602682*^9, 
  3.609735417099947*^9}, {3.609735513338732*^9, 3.609735609642962*^9}, {
  3.609737109569522*^9, 3.609737131112938*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Dimensions", "[", "p", "]"}]}], "]"}]}], ";", 
  RowBox[{"v", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Dimensions", "[", "p", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "p", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", " ", 
     RowBox[{"For", " ", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", 
        RowBox[{"Length", "[", "p", "]"}]}], ",", 
       RowBox[{"j", "++"}], ",", " ", 
       RowBox[{
        RowBox[{"If", "[", "  ", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "0"}], " ", 
          ",", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", "1"}]}], "]"}], ";", 
        " ", 
        RowBox[{"z", "=", 
         RowBox[{"z", "+", 
          RowBox[{"b", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}]}]}], " ", "]"}]}], 
    "]"}], ";"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "v", " ", "checks", " ", "which", " ", "entries", " ", "of", " ", "mat", 
    " ", "have", " ", "to", " ", "be", " ", 
    RowBox[{"considered", ".", " ", "We"}], " ", "want", " ", "to", " ", 
    "avoid", " ", "checking", " ", "the", " ", "same", " ", "coefficient", 
    " ", "several", " ", 
    RowBox[{"times", ".", " ", "This"}], " ", "would", " ", "unnecessarily", 
    " ", "increase", " ", "the", " ", "error"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"err", "=", 
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"res", "-", "delta"}], "]"}], "]"}], ".", "v"}], "]"}], "/.", 
    
    RowBox[{"eps", "\[Rule]", "exeps"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.60923152799009*^9, 3.609231544053822*^9}, {
   3.609231660936953*^9, 3.6092318181527367`*^9}, {3.609232084115952*^9, 
   3.609232084811195*^9}, {3.609232116149914*^9, 3.609232118888839*^9}, {
   3.6092321938505077`*^9, 3.609232225691963*^9}, {3.609233308142717*^9, 
   3.609233310568088*^9}, {3.609236805936304*^9, 3.609236811101462*^9}, {
   3.609672672913877*^9, 3.609672701118759*^9}, 3.609735402602682*^9, {
   3.6097356409948*^9, 3.609735693289774*^9}, {3.6097370441667356`*^9, 
   3.6097371340930967`*^9}, {3.609740120105682*^9, 3.60974015175716*^9}, {
   3.620980407257563*^9, 3.620980409760416*^9}, 3.6240828305203238`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The final epsilon in a sum of square representation of ", 
  "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta] (after the error has been corrected) is \
\[OpenCurlyDoubleQuote]exeps -8*err\[CloseCurlyDoubleQuote]. If this value is \
strictly positive, ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["SL", "3"], "(", "\[DoubleStruckCapitalZ]", ")"}], " ", 
    "has", " ", "property", " ", 
    RowBox[{"(", "T", ")"}]}], TraditionalForm]], "Subsection"], "Subsection"],
 StyleBox[": ", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.60923344565518*^9, 3.609233446575148*^9}, {
   3.60923584632311*^9, 3.609235850120379*^9}, 3.609481534221252*^9, {
   3.60948833339817*^9, 3.609488337458889*^9}, {3.6094884375968533`*^9, 
   3.6094884390362*^9}, {3.609734827951833*^9, 3.6097348293352423`*^9}, {
   3.609737139239387*^9, 3.609737299011091*^9}, {3.6097374419887047`*^9, 
   3.6097374915845823`*^9}, {3.609740180253529*^9, 3.60974021536017*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"exeps", "-", 
    RowBox[{"4", "*", "err"}]}], "//", "N"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.60923344565518*^9, 3.609233446575148*^9}, {
   3.60923584632311*^9, 3.609235850120379*^9}, 3.609481534221252*^9, {
   3.60948833339817*^9, 3.609488337458889*^9}, {3.6094884375968533`*^9, 
   3.6094884390362*^9}, {3.609734827951833*^9, 3.6097348293352423`*^9}, {
   3.609737139239387*^9, 3.609737151677608*^9}, {3.609737305888585*^9, 
   3.6097373098266897`*^9}, {3.6097376753947487`*^9, 3.609737675707232*^9}, {
   3.6240153756824207`*^9, 3.624015375904662*^9}, {3.624082704384618*^9, 
   3.6240827048150597`*^9}, 3.624082832495482*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{875, 849},
WindowMargins->{{Automatic, 299}, {Automatic, 0}},
FrontEndVersion->"6.0 for Microsoft Windows (64-bit) (2007\:5e746\:670819\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[602, 23, 503, 11, 83, "Title"],
Cell[CellGroupData[{
Cell[1130, 38, 803, 15, 81, "Section"],
Cell[1936, 55, 3346, 103, 292, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5319, 163, 1091, 14, 99, "Section"],
Cell[6413, 179, 2962, 85, 152, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9412, 269, 1110, 15, 99, "Section"],
Cell[10525, 286, 2028, 53, 92, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12590, 344, 884, 16, 83, "Section"],
Cell[13477, 362, 2778, 77, 112, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16292, 444, 1718, 30, 137, "Section"],
Cell[CellGroupData[{
Cell[18035, 478, 1627, 47, 112, "Input"],
Cell[19665, 527, 73, 1, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19787, 534, 626, 8, 81, "Section"],
Cell[20416, 544, 690, 19, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21143, 568, 621, 9, 63, "Section"],
Cell[21767, 579, 764, 12, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22568, 596, 1250, 23, 85, "Section"],
Cell[23821, 621, 2836, 73, 152, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26694, 699, 1155, 24, 83, "Section"],
Cell[27852, 725, 703, 13, 52, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/sl3z/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 280407/1000000 0.280407000000000
sqrt(2 epsilon/|S|) (numerical):  0.216181636592935
d=2, D=2
Error: 549574982671/1250000000000000 0.000439659986136800

Certified
epsilon: 43264018767329/156250000000000 0.276889720110906
sqrt(2 epsilon/|S|):  1/12500000*sqrt(43264018767329/6) 0.214821522862936

Certified (no self-inverse)
epsilon: 87077612517329/312500000000000 0.278648360055453
sqrt(2 epsilon/|S|):  1/25000000*sqrt(87077612517329/3) 0.215502652750669



==> anc/sl3z/sl3z.sage <==
from sage.all import *

identity = identity_matrix(3)
generators = [ matrix([[1,1,0], [0,1,0],[0,0,1]]), \
               matrix([[1,-1,0],[0,1,0],[0,0,1]]), \
               matrix([[1,0,1], [0,1,0],[0,0,1]]), \
               matrix([[1,0,-1],[0,1,0],[0,0,1]]), \
               matrix([[1,0,0],[0,1,1], [0,0,1]]), \
               matrix([[1,0,0],[0,1,-1],[0,0,1]]), \
               matrix([[1,1,0], [0,1,0],[0,0,1]]).T, \
               matrix([[1,-1,0],[0,1,0],[0,0,1]]).T, \
               matrix([[1,0,1], [0,1,0],[0,0,1]]).T, \
               matrix([[1,0,-1],[0,1,0],[0,0,1]]).T, \
               matrix([[1,0,0],[0,1,1], [0,0,1]]).T, \
               matrix([[1,0,0],[0,1,-1],[0,0,1]]).T]

d = 2

# Read the expected epsilon.
epsilon = Rational('280407/1000000')

# Read a rational matrix from a file.
Q = []
for line in open("OurRootOfP.txt", 'r'):
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)
X = (Q.T)*Q/(10**16)
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*d-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*d-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/sl4z/SL4ZComment.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     34287,        904]
NotebookOptionsPosition[     32974,        853]
NotebookOutlinePosition[     33306,        868]
CellTagsIndexPosition[     33263,        865]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Proof of property (T) for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["SL", "4"], TraditionalForm]]],
 "(\[DoubleStruckCapitalZ])"
}], "Title",
 CellChangeTimes->{{3.608887046304109*^9, 3.6088872826180763`*^9}, {
   3.608888602272376*^9, 3.6088886170786867`*^9}, {3.608892783829413*^9, 
   3.608892796643879*^9}, 3.608893985338703*^9, {3.609672153627829*^9, 
   3.609672179167204*^9}, {3.6096733066744537`*^9, 3.60967333985926*^9}, {
   3.6096733795477953`*^9, 3.609673408716484*^9}, {3.649824901703826*^9, 
   3.649824903920279*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The matrices m[1],....,m[25] generate ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["SL", "4"], "(", "\[DoubleStruckCapitalZ]", ")"}], 
   TraditionalForm]], "Subsection"], "Subsection"],
 StyleBox[". The identity matrix and inverse matrices are already included in \
the list of generators.", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.608887046304109*^9, 3.6088872826180763`*^9}, {
   3.608888602272376*^9, 3.6088886170786867`*^9}, {3.608892783829413*^9, 
   3.608892796643879*^9}, 3.608893985338703*^9, {3.609672153627829*^9, 
   3.609672179167204*^9}, 3.6096733066744537`*^9, {3.609673415336278*^9, 
   3.6096734456202497`*^9}, {3.6096735422784147`*^9, 3.609673679927579*^9}, {
   3.609673794040374*^9, 3.6096738292090673`*^9}, {3.64982490637217*^9, 
   3.64982491492258*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "3", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "2", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "5", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "4", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", "6", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "7", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "6", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", "8", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "9", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "8", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", "10", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "11", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "10", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", "12", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "13", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "12", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "14", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "15", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "14", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "16", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "17", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "16", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "18", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "19", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "18", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "20", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "8", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "21", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "20", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "22", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "10", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "23", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "22", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "24", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "12", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "25", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "24", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"numgen", "=", "25"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"number", " ", "of", " ", "generators", " ", "we", " ", "use"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.608887046304109*^9, 3.6088872826180763`*^9}, {
   3.608888602272376*^9, 3.6088886170786867`*^9}, {3.608892783829413*^9, 
   3.608892796643879*^9}, 3.608893985338703*^9, {3.609672153627829*^9, 
   3.609672179167204*^9}, 3.6096733066744537`*^9, 3.609673415336278*^9, 
   3.6096734506415777`*^9, {3.609674094197588*^9, 3.6096740974119463`*^9}, {
   3.64982440641623*^9, 3.649824454979417*^9}, {3.649824505730198*^9, 
   3.649824581567751*^9}, {3.649824639730451*^9, 3.649824657699709*^9}, {
   3.649824693287619*^9, 3.6498248946434193`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We compute all words in the generators m[i] up to \
length \[OpenCurlyDoubleQuote]depth\[CloseCurlyDoubleQuote] and store them in \
the vector \[OpenCurlyDoubleQuote]col\[CloseCurlyDoubleQuote], after removing \
duplicates. \[OpenCurlyDoubleQuote]row\[CloseCurlyDoubleQuote] contains the \
corresponding inverse matrices. The matrix \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote] contains in its (i,j)-entry the product of the i-th \
element of row and the j-th element of col (which is itself a matrix of size \
2 by 2).     ", "Subsection"]], "Section",
 CellChangeTimes->{{3.6088873138390007`*^9, 3.608887351615233*^9}, {
  3.608958842204505*^9, 3.608958845108829*^9}, {3.608958933933477*^9, 
  3.608958934724599*^9}, {3.609672430470458*^9, 3.609672447510394*^9}, {
  3.609673698853053*^9, 3.609673765775443*^9}, {3.609673861121379*^9, 
  3.609673870273039*^9}, {3.609674139140153*^9, 3.6096741913484907`*^9}, {
  3.609674237884595*^9, 3.6096743051817513`*^9}, {3.609734307951173*^9, 
  3.609734310732895*^9}, {3.6097345386948223`*^9, 3.609734553503028*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"depth", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"comb", "=", 
    RowBox[{"Tuples", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"i", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "numgen"}], "}"}]}], "]"}], ",", 
      "depth"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"all", " ", "\"\<depth\>\""}], "-", 
     RowBox[{"tuples", " ", "of", " ", "numbers", " ", "1"}]}], ",", "...", 
    ",", "numgen"}], "*)"}], " "}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "comb", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", " ", 
    RowBox[{
     RowBox[{"help", "=", 
      RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "depth"}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"help", "=", 
        RowBox[{"help", ".", 
         RowBox[{"m", "[", 
          RowBox[{"comb", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}]}]}]}], "]"}], ";", 
     " ", 
     RowBox[{
      RowBox[{"mc", "[", "i", "]"}], "=", "help"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"col", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"mc", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "comb", "]"}]}], "}"}]}], "]"}], "]"}]}], ";", 
  
  RowBox[{"row", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"col", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "col", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"row", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ".", 
      RowBox[{"col", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "row", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "col", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6088873138390007`*^9, 3.608887351615233*^9}, {
   3.608958842204505*^9, 3.608958845108829*^9}, {3.608958933933477*^9, 
   3.608958934724599*^9}, {3.609672430470458*^9, 3.609672447510394*^9}, 
   3.609673698853053*^9, {3.6096738966426153`*^9, 3.6096739317859697`*^9}, {
   3.6096740346719418`*^9, 3.6096740530018044`*^9}, {3.609674093276895*^9, 
   3.609674103398054*^9}, {3.609674212620946*^9, 3.609674223985317*^9}, {
   3.609674349986348*^9, 3.609674394324188*^9}, {3.620980394124405*^9, 
   3.620980394927493*^9}, {3.6498253234926147`*^9, 3.649825323812396*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We check \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote] for multiple entries. Matrix \
\[OpenCurlyDoubleQuote]b\[CloseCurlyDoubleQuote] contains in its (i,j)-entry \
a matrix (of same size as mat) indicating (by 0 or 1) which other entries of \
\[OpenCurlyDoubleQuote]mat\[CloseCurlyDoubleQuote] coincide with the \
(i,j)-entry of \[OpenCurlyDoubleQuote]mat\[CloseCurlyDoubleQuote]. \
Computation takes long, so instead you can load \[OpenCurlyDoubleQuote]b\
\[CloseCurlyDoubleQuote] from the file \[OpenCurlyDoubleQuote]EqMatrixSL4Z.m\
\[CloseCurlyDoubleQuote]. ", "Subsection"]], "Section",
 CellChangeTimes->{{3.6088914314607153`*^9, 3.608891524498551*^9}, 
   3.608892041880549*^9, {3.608961870409565*^9, 3.6089618706880083`*^9}, {
   3.609155271176271*^9, 3.609155271894946*^9}, {3.609481111884869*^9, 
   3.609481112276428*^9}, {3.609672348430973*^9, 3.6096723660578814`*^9}, {
   3.609674431715847*^9, 3.609674599320252*^9}, {3.609674636649425*^9, 
   3.6096746489856358`*^9}, {3.609737549104088*^9, 3.609737551997905*^9}, {
   3.609739734942597*^9, 3.609739773532082*^9}, {3.6501546959155197`*^9, 
   3.650154696714398*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"mat", ",", 
       RowBox[{"mat", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Length", "[", "row", "]"}], ",", 
         RowBox[{"Length", "[", "col", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Save", "[", 
     RowBox[{"\"\<EqMatrixSL4Z.m\>\"", ",", "b"}], "]"}], ";", "\n", 
    RowBox[{"b", "=", 
     RowBox[{"Get", "[", "\"\<EqMatrixSL4Z.m\>\"", "]"}]}], ";"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6088914314607153`*^9, 3.608891524498551*^9}, 
   3.608892041880549*^9, {3.608961870409565*^9, 3.6089618706880083`*^9}, {
   3.609155271176271*^9, 3.609155271894946*^9}, {3.609481111884869*^9, 
   3.609481112276428*^9}, {3.609672348430973*^9, 3.6096723660578814`*^9}, {
   3.609674431715847*^9, 3.609674459322534*^9}, {3.60967466212962*^9, 
   3.6096746988185997`*^9}, {3.609734615625639*^9, 3.609734617274859*^9}, {
   3.641267521169469*^9, 3.641267521358234*^9}, {3.641267968643711*^9, 
   3.641267968795401*^9}, {3.649822324214904*^9, 3.649822346600584*^9}, {
   3.6498252456045713`*^9, 3.6498252905611477`*^9}, {3.650154685239662*^9, 
   3.6501546876073303`*^9}, {3.650604070132495*^9, 3.6506040993012342`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Matrix \[OpenCurlyDoubleQuote]delta\[CloseCurlyDoubleQuote] stores \
the coefficients of ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta]. The (i,j) entry of \
\[OpenCurlyDoubleQuote]delta\[CloseCurlyDoubleQuote] contains the coefficient \
of the matrix from the (i,j)-entry of \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote].", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.608895205689373*^9, 3.608895210522503*^9}, {
  3.608895256283503*^9, 3.6088954912136097`*^9}, {3.609672424014435*^9, 
  3.609672424157422*^9}, {3.6096724643332577`*^9, 3.609672484910021*^9}, {
  3.609672634607066*^9, 3.609672634698238*^9}, {3.609734624267024*^9, 
  3.609734741017304*^9}, {3.609739805709262*^9, 3.609739808019986*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"delta", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", 
          RowBox[{"1", ";;", "numgen"}], ",", 
          RowBox[{"1", ";;", "numgen"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", 
     RowBox[{"Length", "[", "mat", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", " ", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", 
       RowBox[{"Length", "[", "mat", "]"}]}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"l", "=", "2"}], ",", 
         RowBox[{"l", "\[LessEqual]", "numgen"}], ",", 
         RowBox[{"l", "++"}], ",", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"mat", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", " ", 
            RowBox[{"m", "[", "l", "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", " ", 
             RowBox[{"eps", "-", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{"numgen", "-", "1"}], ")"}]}]}]}], ";"}]}], "]"}]}], 
        "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mat", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", 
          RowBox[{"m", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"delta", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"numgen", "-", "1"}], ")"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"numgen", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "eps"}], ")"}]}]}]}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.608895205689373*^9, 3.608895210522503*^9}, {
   3.608895256283503*^9, 3.6088954912136097`*^9}, {3.609672424014435*^9, 
   3.609672424157422*^9}, {3.6096724643332577`*^9, 3.609672484910021*^9}, {
   3.609672634607066*^9, 3.609672634698238*^9}, 3.609734624267024*^9, 
   3.6097347939855547`*^9, {3.650161157848227*^9, 3.650161161980938*^9}, {
   3.650176213077642*^9, 3.6501762135354433`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Load matrix \[OpenCurlyDoubleQuote]s\[CloseCurlyDoubleQuote] from \
file \[OpenCurlyDoubleQuote]RootOfPForSL4Z.txt\[CloseCurlyDoubleQuote]. This \
matrix has been computed with a SDP solver SDPA. The entries of \
\[OpenCurlyDoubleQuote]s\[CloseCurlyDoubleQuote] are integers, so \
computations are exact. Change \[OpenCurlyDoubleQuote]s\
\[CloseCurlyDoubleQuote] such that all rows sum to 0. The resulting matrix \
\[OpenCurlyDoubleQuote]t\[CloseCurlyDoubleQuote] (divided by 100.000.000) is \
the square-root of the matrix \
\[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote] that will provide a \
sum-of-squares representation for ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta]. Entries of \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote] are rational. We check that the total sum over \
elements of \[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote] is zero (so the \
resulting sum of squares will be in the augmentation ideal of the group ring \
of ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["SL", "4"], TraditionalForm]], "Subsection"], "Subsection"],
 StyleBox["(\[DoubleStruckCapitalZ])). ", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.609672598490094*^9, 3.609672598603725*^9}, {
  3.609734846596074*^9, 3.609734919330825*^9}, {3.609734953443613*^9, 
  3.609735066252078*^9}, {3.609735101980865*^9, 3.609735114524837*^9}, {
  3.609737589486195*^9, 3.6097376097341557`*^9}, {3.609739825487135*^9, 
  3.6097398933096523`*^9}, {3.6097399381033897`*^9, 3.609740024469413*^9}, {
  3.609740288278748*^9, 3.609740327025312*^9}, {3.649825008557897*^9, 
  3.6498250197814627`*^9}, {3.649825261799129*^9, 3.6498252629889193`*^9}, {
  3.650346944999485*^9, 3.650346969484377*^9}, {3.6503470190874*^9, 
  3.6503470204925756`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<RootOfPForSL4Z.txt\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"s", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", 
        RowBox[{
         RowBox[{"Dimensions", "[", "s", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "s", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "s", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "t", "]"}], ".", "t"}], "/", 
    RowBox[{"(", 
     RowBox[{"100000000", "^", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Total", "[", 
   RowBox[{"p", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "\[Equal]", "0"}]}], "Input",
 CellChangeTimes->{{3.609672598490094*^9, 3.609672598603725*^9}, 
   3.609734846596074*^9, 3.609735045801291*^9, {3.6412666466859283`*^9, 
   3.6412666747220078`*^9}, {3.641267527406255*^9, 3.641267527606646*^9}, {
   3.641267979708398*^9, 3.641267979846046*^9}, {3.649824968165908*^9, 
   3.649824976971014*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We compute the sum of squares provided by \
\[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote]. \[OpenCurlyDoubleQuote]res\
\[CloseCurlyDoubleQuote] contains in the (i,j)-entry the coefficient of the \
matrix from the (i,j)-entry of \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote] in this sum of squares.", "Subsection"]], "Section",
 CellChangeTimes->{{3.608976625788542*^9, 3.6089766673877697`*^9}, {
  3.609154888780674*^9, 3.6091548891721287`*^9}, {3.6096726227036943`*^9, 
  3.60967266189645*^9}, {3.609735135321859*^9, 3.6097352215338707`*^9}, {
  3.609737625878847*^9, 3.609737627613832*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"p", ".", 
       RowBox[{"b", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "p", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "p", "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.608976625788542*^9, 3.6089766673877697`*^9}, {
   3.609154888780674*^9, 3.6091548891721287`*^9}, {3.6096726227036943`*^9, 
   3.60967266189645*^9}, 3.609735135321859*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We choose \[OpenCurlyDoubleQuote]exeps\
\[CloseCurlyDoubleQuote] as some explicit value for \[Epsilon].", \
"Subsection"]], "Section",
 CellChangeTimes->{{3.6092198337563868`*^9, 3.609219913773655*^9}, {
  3.609220250066153*^9, 3.609220284836378*^9}, {3.60923135194954*^9, 
  3.609231355797346*^9}, {3.609236816408304*^9, 3.609236844749812*^9}, {
  3.6096726652664022`*^9, 3.609672667922741*^9}, {3.609734806327652*^9, 
  3.6097348115044813`*^9}, {3.609735302547295*^9, 3.609735373111195*^9}, {
  3.609737639694261*^9, 3.6097376414301863`*^9}, {3.6097400730731792`*^9, 
  3.6097400816790247`*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"exeps", "=", 
   RowBox[{"1313", "/", "1000"}]}]}]], "Input",
 CellChangeTimes->{{3.6092198337563868`*^9, 3.609219913773655*^9}, {
   3.609220250066153*^9, 3.609220284836378*^9}, {3.60923135194954*^9, 
   3.609231355797346*^9}, {3.609236816408304*^9, 3.609236844749812*^9}, {
   3.6096726652664022`*^9, 3.609672667922741*^9}, {3.609734806327652*^9, 
   3.6097348115044813`*^9}, 3.609735302547295*^9, 3.6097353644382963`*^9, {
   3.624082643462743*^9, 3.624082655109111*^9}, {3.624082781643482*^9, 
   3.62408282588624*^9}, {3.624082861392166*^9, 3.624082983078005*^9}, {
   3.6240830236017942`*^9, 3.624083115212038*^9}, {3.641266655103898*^9, 
   3.6412666604494343`*^9}, {3.641268260335248*^9, 3.641268264141954*^9}, {
   3.649825476544058*^9, 3.649825500718191*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["We compute the difference between ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta] and the sum of squares provided by \
\[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote]. We sum the difference (in \
absolute value) over all coefficients from ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta]. The result is stored in \
\[OpenCurlyDoubleQuote]err\[CloseCurlyDoubleQuote].", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.60923152799009*^9, 3.609231544053822*^9}, {
  3.609231660936953*^9, 3.6092318181527367`*^9}, {3.609232084115952*^9, 
  3.609232084811195*^9}, {3.609232116149914*^9, 3.609232118888839*^9}, {
  3.6092321938505077`*^9, 3.609232225691963*^9}, {3.609233308142717*^9, 
  3.609233310568088*^9}, {3.609236805936304*^9, 3.609236811101462*^9}, {
  3.609672672913877*^9, 3.609672701118759*^9}, {3.609735402602682*^9, 
  3.609735417099947*^9}, {3.609735513338732*^9, 3.609735609642962*^9}, {
  3.609737109569522*^9, 3.609737131112938*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Dimensions", "[", "p", "]"}]}], "]"}]}], ";", 
  RowBox[{"v", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Dimensions", "[", "p", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "p", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", " ", 
     RowBox[{"For", " ", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", 
        RowBox[{"Length", "[", "p", "]"}]}], ",", 
       RowBox[{"j", "++"}], ",", " ", 
       RowBox[{
        RowBox[{"If", "[", "  ", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "0"}], " ", 
          ",", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", "1"}]}], "]"}], ";", 
        " ", 
        RowBox[{"z", "=", 
         RowBox[{"z", "+", 
          RowBox[{"b", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}]}]}], " ", "]"}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "v", " ", "checks", " ", "which", " ", "entries", " ", "of", " ", "mat", 
    " ", "have", " ", "to", " ", "be", " ", 
    RowBox[{"considered", ".", " ", "We"}], " ", "want", " ", "to", " ", 
    "avoid", " ", "checking", " ", "the", " ", "same", " ", "coefficient", 
    " ", "several", " ", 
    RowBox[{"times", ".", " ", "This"}], " ", "would", " ", "unnecessarily", 
    " ", "increase", " ", "the", " ", "error"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"err", "=", 
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"res", "-", "delta"}], "]"}], "]"}], ".", "v"}], "]"}], "/.", 
    
    RowBox[{"eps", "\[Rule]", "exeps"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.60923152799009*^9, 3.609231544053822*^9}, {
   3.609231660936953*^9, 3.6092318181527367`*^9}, {3.609232084115952*^9, 
   3.609232084811195*^9}, {3.609232116149914*^9, 3.609232118888839*^9}, {
   3.6092321938505077`*^9, 3.609232225691963*^9}, {3.609233308142717*^9, 
   3.609233310568088*^9}, {3.609236805936304*^9, 3.609236811101462*^9}, {
   3.609672672913877*^9, 3.609672701118759*^9}, 3.609735402602682*^9, {
   3.6097356409948*^9, 3.609735693289774*^9}, {3.6097370441667356`*^9, 
   3.6097371340930967`*^9}, {3.609740120105682*^9, 3.60974015175716*^9}, {
   3.620980407257563*^9, 3.620980409760416*^9}, 3.6240828305203238`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The final epsilon in a sum of square representation of ", 
  "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta] (after the error has been corrected) is \
\[OpenCurlyDoubleQuote]exeps -4*err\[CloseCurlyDoubleQuote]. If this value is \
strictly positive, ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["SL", "4"], "(", "\[DoubleStruckCapitalZ]", ")"}], " ", 
    "has", " ", "property", " ", 
    RowBox[{"(", "T", ")"}]}], TraditionalForm]], "Subsection"], "Subsection"],
 StyleBox[": ", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.60923344565518*^9, 3.609233446575148*^9}, {
   3.60923584632311*^9, 3.609235850120379*^9}, 3.609481534221252*^9, {
   3.60948833339817*^9, 3.609488337458889*^9}, {3.6094884375968533`*^9, 
   3.6094884390362*^9}, {3.609734827951833*^9, 3.6097348293352423`*^9}, {
   3.609737139239387*^9, 3.609737299011091*^9}, {3.6097374419887047`*^9, 
   3.6097374915845823`*^9}, {3.609740180253529*^9, 3.60974021536017*^9}, {
   3.6503468956412373`*^9, 3.650346898894157*^9}, {3.650347038285975*^9, 
   3.6503470385962057`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"exeps", "-", 
    RowBox[{"4", "*", "err"}]}], "//", "N"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.60923344565518*^9, 3.609233446575148*^9}, {
   3.60923584632311*^9, 3.609235850120379*^9}, 3.609481534221252*^9, {
   3.60948833339817*^9, 3.609488337458889*^9}, {3.6094884375968533`*^9, 
   3.6094884390362*^9}, {3.609734827951833*^9, 3.6097348293352423`*^9}, {
   3.609737139239387*^9, 3.609737151677608*^9}, {3.609737305888585*^9, 
   3.6097373098266897`*^9}, {3.6097376753947487`*^9, 3.609737675707232*^9}, {
   3.6240153756824207`*^9, 3.624015375904662*^9}, {3.624082704384618*^9, 
   3.6240827048150597`*^9}, 3.624082832495482*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{875, 849},
WindowMargins->{{12, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (July 9, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 553, 12, 96, "Title"],
Cell[CellGroupData[{
Cell[1157, 38, 851, 16, 87, "Section"],
Cell[2011, 56, 6892, 206, 583, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8940, 267, 1091, 14, 174, "Section"],
Cell[10034, 283, 3010, 85, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13081, 373, 1162, 16, 145, "Section"],
Cell[14246, 391, 2185, 54, 121, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16468, 450, 884, 16, 87, "Section"],
Cell[17355, 468, 2997, 82, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20389, 555, 1923, 33, 232, "Section"],
Cell[22315, 590, 1681, 48, 121, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24033, 643, 626, 8, 87, "Section"],
Cell[24662, 653, 690, 19, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25389, 677, 621, 9, 58, "Section"],
Cell[26013, 688, 809, 13, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26859, 706, 1250, 23, 116, "Section"],
Cell[28112, 731, 2832, 72, 209, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30981, 808, 1259, 26, 116, "Section"],
Cell[32243, 836, 703, 13, 55, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/sl4z/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 131361/100000 1.31361000000000
sqrt(2 epsilon/|S|) (numerical):  0.330858731182963
d=2, D=2
Error: 5621133170897/1250000000000000 0.00449690653671760

Certified
epsilon: 199630429329103/156250000000000 1.27763474770626
sqrt(2 epsilon/|S|):  1/25000000*sqrt(199630429329103/3) 0.326296739654038

Certified (no self-inverse)
epsilon: 404881991829103/312500000000000 1.29562237385313
sqrt(2 epsilon/|S|):  1/25000000*sqrt(404881991829103/6) 0.328585652691087



==> anc/sl4z/sl4z.sage <==
from sage.all import *

identity = identity_matrix(4)
generators = [ matrix([[1,1,0,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix([[1,-1,0,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix([[1,0,1,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix([[1,0,-1,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix([[1,0,0,0],[0,1,1,0], [0,0,1,0],[0,0,0,1]]), \
               matrix([[1,0,0,0],[0,1,-1,0],[0,0,1,0],[0,0,0,1]]), \
               matrix([[1,0,0,1], [0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix([[1,0,0,-1],[0,1,0,0],[0,0,1,0],[0,0,0,1]]), \
               matrix([[1,0,0,0],[0,1,0,1], [0,0,1,0],[0,0,0,1]]), \
               matrix([[1,0,0,0],[0,1,0,-1],[0,0,1,0],[0,0,0,1]]), \
               matrix([[1,0,0,0],[0,1,0,0],[0,0,1,1], [0,0,0,1]]), \
               matrix([[1,0,0,0],[0,1,0,0],[0,0,1,-1],[0,0,0,1]]), \
               matrix([[1,1,0,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix([[1,-1,0,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix([[1,0,1,0], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix([[1,0,-1,0],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix([[1,0,0,0],[0,1,1,0], [0,0,1,0],[0,0,0,1]]).T, \
               matrix([[1,0,0,0],[0,1,-1,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix([[1,0,0,1], [0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix([[1,0,0,-1],[0,1,0,0],[0,0,1,0],[0,0,0,1]]).T, \
               matrix([[1,0,0,0],[0,1,0,1], [0,0,1,0],[0,0,0,1]]).T, \
               matrix([[1,0,0,0],[0,1,0,-1],[0,0,1,0],[0,0,0,1]]).T, \
               matrix([[1,0,0,0],[0,1,0,0],[0,0,1,1], [0,0,0,1]]).T, \
               matrix([[1,0,0,0],[0,1,0,0],[0,0,1,-1],[0,0,0,1]]).T]

d = 2

# Read the expected epsilon.
epsilon = Rational('131361/100000')

# Read a rational matrix from a file.
Q = []
for line in open("RootOfPForSL4Z.txt", 'r'):
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)
X = (Q.T)*Q/(10**16)
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

# Return the list of the elements of word lenght less than or equal to d.
# identity : the identity element 
# gens : list of generators
# d : word length ( >= 1, integer)
def length_leq_d(identity, gens, d):
    length_k = [[identity], gens] # length_k[i] : list of elements of word length i 
    length_leq_k = [identity] + gens
    for i in range(2,d+1):
        length_k.append([])
        for j in length_k[i-1]:
            for k in gens:
                l = j*k
                if (not l in length_leq_k) and (not l in length_k[i]):
                    length_k[i].append(l)
        length_leq_k = length_leq_k + length_k[i]
    return length_leq_k

# word length less than or equal to d.
W = length_leq_d(identity, generators, d)

# WiW : list of (W[i].inverse())*W[j] without duplication.
#
#    rows[k] = [i_1, i_2, ... ],
#    cols[k] = [j_1, j_2, ... ],
# if W[rows[k][i_a]].inverse()*W[cols[k][j_a]] = WiW[k].
WiW = []
rows = []
cols = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = (W[i].inverse())*(W[j])
        is_new_element = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                rows[k].append(i)
                cols[k].append(j)
                is_new_element = False
                break
        if is_new_element:
            WiW.append(prod)                    
            rows.append([i])
            cols.append([j])

# Delta
delta = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta[i] = len(generators)
    if WiW[i] in generators:
        delta[i] = -1

# Delta^2
delta_sq = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    if WiW[i] == identity:
        delta_sq[i] = len(generators)**2
    if WiW[i] in generators:
        delta_sq[i] = -2*len(generators)
for j in generators:
    for k in generators:
        prod = j*k
        for i in range(len(WiW)):
            if WiW[i] == prod:
                delta_sq[i] = delta_sq[i] + 1
                break

# a = Delta^2 - epsilon * Delta
a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(WiW))]

# b is the sum of squares
b = [0 for i in range(len(WiW))]
for i in range(len(WiW)):
    for j in range(len(rows[i])):
            b[i] = b[i] + X[rows[i][j]][cols[i][j]]

# err = || a - b || w.r.t. L^1 norm
err = sum( [ abs( a[i] - b[i] ) for i in range(len(WiW)) ] )

D = ceil(log(d*2, 2))

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / len(generators)))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*d-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""

certified_epsilon = epsilon - (2**(2*d-2))*err
print "Certified (no self-inverse)"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / len(generators)), \
    N(sqrt(2 * certified_epsilon / len(generators)))
print ""


==> anc/st3z/Identification.txt <==
Group 0
empty
-2 -1 2 1 
-6 -1 6 1 
2 -1 -2 1 
6 -1 -6 1 
-3 -2 3 2 
1 -2 -1 2 
3 -2 -3 2 
-4 -3 4 3 
2 -3 -2 3 
4 -3 -4 3 
-5 -4 5 4 
3 -4 -3 4 
5 -4 -5 4 
-6 -5 6 5 
4 -5 -4 5 
6 -5 -6 5 
1 -6 -1 6 
5 -6 -5 6 
2 1 -2 -1 
6 1 -6 -1 
3 2 -3 -2 
4 3 -4 -3 
5 4 -5 -4 
6 5 -6 -5 
Group 1
1 
-2 1 2 
-6 1 6 
2 1 -2 
6 1 -6 
-3 -1 2 3 
-3 -1 3 2 
-5 -1 5 -6 
-5 -1 -6 5 
3 -1 -2 -3 
3 -1 -3 -2 
5 -1 6 -5 
5 -1 -5 6 
3 -2 -1 -3 
6 -2 -6 2 
2 -3 -1 3 
-6 -5 -1 5 
-5 -6 -1 5 
2 -6 -2 6 
-3 1 -2 3 
3 1 -3 2 
5 1 -5 -6 
5 1 -6 -5 
6 2 -6 -2 
Group 2
2 
-1 2 1 
-3 2 3 
1 2 -1 
3 2 -3 
-6 -1 2 6 
3 -1 -3 1 
6 -1 -2 -6 
-4 -2 4 -3 
-4 -2 -3 4 
-6 -2 6 1 
4 -2 3 -4 
4 -2 -4 3 
6 -2 -1 -6 
6 -2 -6 -1 
-4 -3 -2 4 
1 -3 -1 3 
-3 -4 -2 4 
1 -6 -2 6 
-6 1 -2 6 
3 1 -3 -1 
4 2 -3 -4 
4 2 -4 -3 
6 2 -6 1 
Group 3
3 
-2 3 2 
-4 3 4 
2 3 -2 
4 3 -4 
-2 -1 -3 1 
2 -1 3 1 
-1 -2 -3 1 
1 -2 3 -1 
4 -2 -4 2 
-1 -3 -2 1 
-5 -3 4 5 
-5 -3 5 4 
1 -3 -1 2 
5 -3 -4 -5 
5 -3 -5 -4 
2 -4 -2 4 
5 -4 -3 -5 
4 -5 -3 5 
2 1 -3 -1 
1 2 -3 -1 
4 2 -4 -2 
-5 3 -4 5 
5 3 -5 4 
Group 4
4 
-3 4 3 
-5 4 5 
3 4 -3 
5 4 -5 
-3 -2 4 2 
3 -2 -4 2 
-2 -3 4 2 
2 -3 -4 -2 
5 -3 -5 3 
-6 -4 6 -5 
-6 -4 -5 6 
2 -4 -2 -3 
2 -4 -3 -2 
6 -4 5 -6 
6 -4 -6 5 
-6 -5 -4 6 
3 -5 -3 5 
-5 -6 -4 6 
-3 2 -4 -2 
-2 3 -4 2 
5 3 -5 -3 
6 4 -5 -6 
6 4 -6 -5 
Group 5
5 
-4 5 4 
-6 5 6 
4 5 -4 
6 5 -6 
-6 -1 5 1 
6 -1 -5 1 
-4 -3 -5 3 
4 -3 5 3 
-3 -4 -5 3 
3 -4 5 -3 
6 -4 -6 4 
-1 -5 6 1 
-3 -5 -4 3 
1 -5 -1 -6 
1 -5 -6 -1 
3 -5 -3 4 
1 -6 -5 -1 
4 -6 -4 6 
-6 1 -5 -1 
4 3 -5 -3 
3 4 -5 -3 
6 4 -6 -4 
-1 5 -6 1 
Group 6
6 
-1 6 1 
-5 6 5 
1 6 -1 
5 6 -5 
-2 -1 -6 2 
2 -1 6 -2 
5 -1 -5 1 
-1 -2 -6 2 
1 -2 6 2 
-5 -4 6 4 
5 -4 -6 4 
-4 -5 6 4 
1 -5 -1 5 
4 -5 -6 -4 
-2 -6 -1 2 
2 -6 -2 1 
4 -6 -4 -5 
4 -6 -5 -4 
2 1 -6 -2 
5 1 -5 -1 
1 2 -6 -2 
-5 4 -6 -4 
-4 5 -6 4 
Group 7
1 1 
-2 -1 2 -1 
-2 -1 -1 2 
-6 -1 6 -1 
-6 -1 -1 6 
2 -1 -1 -2 
2 -1 -2 -1 
6 -1 -1 -6 
6 -1 -6 -1 
-1 -2 -1 2 
-1 -6 -1 6 
2 1 -2 1 
6 1 -6 1 
Group 8
1 2 
2 1 
-3 1 3 
-6 2 6 
-1 -1 -2 1 
-6 -1 6 -2 
2 -1 -2 -2 
6 -1 -6 -2 
-2 -2 -1 2 
-3 -2 3 -1 
1 -2 -1 -1 
3 -2 -3 -1 
-1 -3 -2 3 
-2 -6 -1 6 
6 1 -6 2 
3 2 -3 1 
Group 9
1 3 
-1 -2 -3 
-1 -3 -2 
-2 -1 -3 
-3 -2 -1 2 
1 -2 3 2 
-2 -3 -1 2 
-4 -3 4 -1 
2 -3 -1 -2 
2 -3 -2 -1 
4 -3 -4 -1 
-3 -6 -1 6 
2 1 -2 3 
6 1 -6 3 
4 2 -4 1 
Group 10
1 4 
-4 -2 -1 2 
1 -3 4 3 
-5 -4 5 -1 
3 -4 -3 -1 
5 -4 -5 -1 
-4 -6 -1 6 
2 1 -2 4 
6 1 -6 4 
Group 11
1 5 
-1 6 -5 
-1 -5 6 
5 1 -6 
-5 -2 -1 2 
1 -4 5 4 
-6 -5 6 -1 
-6 -5 -1 6 
4 -5 -4 -1 
6 -5 -1 -6 
6 -5 -6 -1 
-5 -6 -1 6 
4 -6 -4 1 
2 1 -2 5 
6 1 -6 5 
Group 12
1 6 
6 1 
2 6 -2 
5 1 -5 
-1 -1 -6 1 
-2 -1 2 -6 
2 -1 -2 -6 
6 -1 -6 -6 
-6 -2 -1 2 
-1 -5 -6 5 
1 -5 6 5 
-6 -6 -1 6 
1 -6 -1 -1 
5 -6 -5 -1 
2 1 -2 6 
-1 5 -6 -5 
Group 13
1 -2 
-1 2 
3 1 -3 
6 2 -6 
-1 -1 2 1 
-2 -1 2 2 
-6 -1 6 2 
6 -1 -6 2 
-3 -2 3 1 
3 -2 -3 1 
1 -3 -2 3 
2 -6 -1 6 
1 1 -2 -1 
2 1 -2 -2 
6 1 -6 -2 
3 2 -3 -1 
Group 14
1 -3 
-1 2 3 
-1 3 2 
-3 1 -2 
1 -2 -3 2 
3 -2 -1 2 
4 -2 -4 1 
1 -4 -3 4 
3 -6 -1 6 
-2 1 -3 2 
2 1 -2 -3 
2 1 -3 -2 
6 1 -6 -3 
1 2 -3 -2 
6 2 -6 3 
4 3 -4 -1 
Group 15
1 -4 
4 -2 -1 2 
1 -3 -4 3 
1 -5 -4 5 
4 -6 -1 6 
2 1 -2 -4 
6 1 -6 -4 
1 3 -4 -3 
5 4 -5 -1 
Group 16
1 -5 
-1 5 -6 
-1 -6 5 
-5 1 6 
5 -2 -1 2 
1 -4 -5 4 
1 -6 -5 6 
2 -6 -2 5 
5 -6 -1 6 
-6 1 -5 6 
2 1 -2 -5 
6 1 -5 -6 
6 1 -6 -5 
-1 4 -6 -4 
1 4 -5 -4 
6 5 -6 -1 
Group 17
1 -6 
-1 6 
-2 6 2 
-5 1 5 
-1 -1 6 1 
-2 -1 2 6 
-6 -1 6 6 
2 -1 -2 6 
6 -2 -1 2 
-1 -5 6 5 
1 -5 -6 5 
5 -6 -5 1 
1 1 -6 -1 
2 1 -2 -6 
6 1 -6 -6 
1 5 -6 -5 
Group 18
2 2 
-2 -1 -2 1 
2 -1 2 1 
-1 -2 -2 1 
-3 -2 3 -2 
-3 -2 -2 3 
1 -2 -1 -2 
1 -2 -2 -1 
3 -2 -2 -3 
3 -2 -3 -2 
-2 -3 -2 3 
-2 1 -2 -1 
3 2 -3 2 
Group 19
2 3 
3 2 
1 3 -1 
4 2 -4 
-3 -1 -2 1 
3 -1 2 1 
-2 -2 -3 2 
1 -2 -1 -3 
3 -2 -3 -3 
-3 -3 -2 3 
-4 -3 4 -2 
2 -3 -2 -2 
4 -3 -4 -2 
-2 -4 -3 4 
-3 1 -2 -1 
4 3 -4 2 
Group 20
2 4 
-2 3 -4 
-2 -4 3 
3 -2 -4 
-4 -1 -2 1 
-4 -3 -2 3 
2 -3 4 3 
5 -3 -5 2 
-3 -4 -2 3 
-5 -4 5 -2 
3 -4 -2 -3 
3 -4 -3 -2 
5 -4 -5 -2 
-4 1 -2 -1 
3 2 -3 4 
Group 21
2 5 
-5 -1 -2 1 
-5 -3 -2 3 
2 -4 5 4 
-6 -5 6 -2 
4 -5 -4 -2 
6 -5 -6 -2 
-5 1 -2 -1 
3 2 -3 5 
Group 22
2 6 
-1 -2 -6 
-2 -1 -6 
-2 -6 -1 
-6 -1 -2 1 
2 -1 6 1 
-6 -3 -2 3 
2 -5 6 5 
-1 -6 -2 1 
1 -6 -1 -2 
1 -6 -2 -1 
5 -6 -5 -2 
-6 1 -2 -1 
5 1 -5 2 
3 2 -3 6 
Group 23
2 -3 
-2 3 
-1 3 1 
-4 2 4 
-3 -1 2 1 
3 -1 -2 1 
-2 -2 3 2 
-3 -2 3 3 
1 -2 -1 3 
-4 -3 4 2 
4 -3 -4 2 
2 -4 -3 4 
3 1 -2 -1 
2 2 -3 -2 
3 2 -3 -3 
4 3 -4 -2 
Group 24
2 -4 
-2 4 -3 
-2 -3 4 
-3 -2 4 
4 -1 -2 1 
1 -3 -1 4 
2 -3 -4 3 
4 -3 -2 3 
2 -5 -4 5 
4 1 -2 -1 
-3 2 -4 3 
3 2 -3 -4 
3 2 -4 -3 
2 3 -4 -3 
5 3 -5 2 
5 4 -5 -2 
Group 25
2 -5 
5 -1 -2 1 
5 -3 -2 3 
2 -4 -5 4 
2 -6 -5 6 
5 1 -2 -1 
3 2 -3 -5 
2 4 -5 -4 
6 5 -6 -2 
Group 26
2 -6 
-1 -6 2 
-2 1 6 
-6 2 -1 
2 -1 -6 1 
5 -1 -5 2 
6 -1 -2 1 
6 -3 -2 3 
2 -5 -6 5 
2 1 -6 -1 
3 1 -3 6 
6 1 -2 -1 
-1 2 -6 1 
1 2 -6 -1 
3 2 -3 -6 
2 5 -6 -5 
Group 27
3 1 
-2 1 3 
-3 2 -1 
1 3 -2 
-2 -1 2 -3 
-2 -1 -3 2 
-6 -1 6 -3 
2 -1 -2 -3 
2 -1 -3 -2 
6 -1 -6 -3 
-1 -2 -3 2 
6 -2 -6 3 
-1 -4 -3 4 
-1 2 -3 -2 
4 3 -4 1 
Group 28
3 3 
-3 -2 -3 2 
3 -2 3 2 
-2 -3 -3 2 
-4 -3 4 -3 
-4 -3 -3 4 
2 -3 -2 -3 
2 -3 -3 -2 
4 -3 -3 -4 
4 -3 -4 -3 
-3 -4 -3 4 
-3 2 -3 -2 
4 3 -4 3 
Group 29
3 4 
4 3 
-2 4 2 
-5 3 5 
-4 -2 -3 2 
4 -2 3 2 
-3 -3 -4 3 
2 -3 -2 -4 
4 -3 -4 -4 
-4 -4 -3 4 
-5 -4 5 -3 
3 -4 -3 -3 
5 -4 -5 -3 
-3 -5 -4 5 
-4 2 -3 -2 
5 4 -5 3 
Group 30
3 5 
-3 -4 -5 
-3 -5 -4 
-4 -3 -5 
-5 -2 -3 2 
-5 -4 -3 4 
3 -4 5 4 
-4 -5 -3 4 
-6 -5 6 -3 
4 -5 -3 -4 
4 -5 -4 -3 
6 -5 -6 -3 
-5 2 -3 -2 
4 3 -4 5 
6 4 -6 3 
Group 31
3 6 
3 -1 6 1 
-6 -2 -3 2 
-6 -4 -3 4 
3 -5 6 5 
1 -6 -1 -3 
5 -6 -5 -3 
-6 2 -3 -2 
4 3 -4 6 
Group 32
3 -4 
-3 4 
2 4 -2 
5 3 -5 
-4 -2 3 2 
4 -2 -3 2 
-3 -3 4 3 
-4 -3 4 4 
2 -3 -2 4 
-5 -4 5 3 
5 -4 -5 3 
3 -5 -4 5 
4 2 -3 -2 
3 3 -4 -3 
4 3 -4 -4 
5 4 -5 -3 
Group 33
3 -5 
-3 4 5 
-3 5 4 
-5 3 -4 
5 -2 -3 2 
3 -4 -5 4 
5 -4 -3 4 
6 -4 -6 3 
3 -6 -5 6 
-5 2 -4 -2 
5 2 -3 -2 
-4 3 -5 4 
4 3 -4 -5 
4 3 -5 -4 
3 4 -5 -4 
6 5 -6 -3 
Group 34
3 -6 
3 -1 -6 1 
6 -2 -3 2 
6 -4 -3 4 
3 -5 -6 5 
3 1 -6 -1 
6 2 -3 -2 
4 3 -4 -6 
3 5 -6 -5 
Group 35
4 1 
-2 -1 2 -4 
-6 -1 6 -4 
2 -1 -2 -4 
6 -1 -6 -4 
-1 -3 -4 3 
-1 -5 -4 5 
-1 3 -4 -3 
5 4 -5 1 
Group 36
4 2 
-3 -4 -2 
-4 -2 -3 
-4 -3 -2 
4 -1 2 1 
-3 -2 3 -4 
-3 -2 -4 3 
1 -2 -1 -4 
3 -2 -3 -4 
3 -2 -4 -3 
-2 -3 -4 3 
-2 -5 -4 5 
-4 1 -3 -1 
-2 3 -4 -3 
5 4 -5 2 
Group 37
4 4 
-4 -3 -4 3 
4 -3 4 3 
-3 -4 -4 3 
-5 -4 5 -4 
-5 -4 -4 5 
3 -4 -3 -4 
3 -4 -4 -3 
5 -4 -4 -5 
5 -4 -5 -4 
-4 -5 -4 5 
-4 3 -4 -3 
5 4 -5 4 
Group 38
4 5 
5 4 
3 5 -3 
6 4 -6 
-5 -3 -4 3 
5 -3 4 3 
-4 -4 -5 4 
3 -4 -3 -5 
5 -4 -5 -5 
-5 -5 -4 5 
-6 -5 6 -4 
4 -5 -4 -4 
6 -5 -6 -4 
-4 -6 -5 6 
-5 3 -4 -3 
6 5 -6 4 
Group 39
4 6 
-4 5 -6 
-4 -6 5 
5 -4 -6 
4 -1 6 1 
-6 -3 -4 3 
-6 -5 -4 5 
1 -5 -1 4 
4 -5 6 5 
-5 -6 -4 5 
1 -6 -1 -4 
5 -6 -4 -5 
5 -6 -5 -4 
-6 3 -4 -3 
5 4 -5 6 
Group 40
4 -5 
-4 5 
-3 5 3 
-6 4 6 
-5 -3 4 3 
5 -3 -4 3 
-4 -4 5 4 
-5 -4 5 5 
3 -4 -3 5 
-6 -5 6 4 
6 -5 -6 4 
4 -6 -5 6 
5 3 -4 -3 
4 4 -5 -4 
5 4 -5 -5 
6 5 -6 -4 
Group 41
4 -6 
-4 6 -5 
-4 -5 6 
-5 -4 6 
4 -1 -6 1 
6 -3 -4 3 
3 -5 -3 6 
4 -5 -6 5 
6 -5 -4 5 
-4 1 -5 -1 
4 1 -6 -1 
6 3 -4 -3 
-5 4 -6 5 
5 4 -5 -6 
5 4 -6 -5 
4 5 -6 -5 
Group 42
5 1 
-5 -1 -6 
-5 -6 -1 
-6 -5 -1 
-2 -1 2 -5 
-6 -1 6 -5 
-6 -1 -5 6 
2 -1 -2 -5 
6 -1 -5 -6 
6 -1 -6 -5 
-1 -4 -5 4 
-1 -6 -5 6 
-5 2 -6 -2 
-1 4 -5 -4 
6 5 -6 1 
Group 43
5 2 
5 -1 2 1 
-3 -2 3 -5 
1 -2 -1 -5 
3 -2 -3 -5 
-2 -4 -5 4 
-2 -6 -5 6 
-2 4 -5 -4 
6 5 -6 2 
Group 44
5 3 
-4 3 5 
-5 4 -3 
3 5 -4 
5 -2 3 2 
-4 -3 4 -5 
-4 -3 -5 4 
2 -3 -2 -5 
4 -3 -4 -5 
4 -3 -5 -4 
-3 -4 -5 4 
2 -4 -2 5 
-3 -6 -5 6 
-3 4 -5 -4 
6 5 -6 3 
Group 45
5 5 
-5 -4 -5 4 
5 -4 5 4 
-4 -5 -5 4 
-6 -5 6 -5 
-6 -5 -5 6 
4 -5 -4 -5 
4 -5 -5 -4 
6 -5 -5 -6 
6 -5 -6 -5 
-5 -6 -5 6 
-5 4 -5 -4 
6 5 -6 5 
Group 46
5 6 
6 5 
-1 5 1 
-4 6 4 
-5 -1 -6 1 
5 -1 6 1 
-6 -4 -5 4 
6 -4 5 4 
-5 -5 -6 5 
4 -5 -4 -6 
6 -5 -6 -6 
-6 -6 -5 6 
1 -6 -1 -5 
5 -6 -5 -5 
-5 1 -6 -1 
-6 4 -5 -4 
Group 47
5 -6 
-5 6 
1 5 -1 
4 6 -4 
-5 -1 6 1 
5 -1 -6 1 
-6 -4 5 4 
6 -4 -5 4 
-5 -5 6 5 
-6 -5 6 6 
4 -5 -4 6 
1 -6 -1 5 
5 1 -6 -1 
6 4 -5 -4 
5 5 -6 -5 
6 5 -6 -6 
Group 48
6 2 
-1 2 6 
-6 1 -2 
1 -6 -2 
-2 -1 -6 1 
3 -1 -3 6 
6 -1 2 1 
-1 -2 -6 1 
-3 -2 3 -6 
1 -2 -1 -6 
1 -2 -6 -1 
3 -2 -3 -6 
-2 -5 -6 5 
-2 1 -6 -1 
-2 5 -6 -5 
Group 49
6 3 
-3 -1 -6 1 
6 -2 3 2 
-4 -3 4 -6 
2 -3 -2 -6 
4 -3 -4 -6 
-3 -5 -6 5 
-3 1 -6 -1 
-3 5 -6 -5 
Group 50
6 4 
-5 -6 -4 
-6 -4 -5 
-6 -5 -4 
-4 -1 -6 1 
6 -3 4 3 
-5 -4 5 -6 
-5 -4 -6 5 
3 -4 -3 -6 
5 -4 -5 -6 
5 -4 -6 -5 
-4 -5 -6 5 
-4 1 -6 -1 
-6 3 -5 -3 
-4 5 -6 -5 
Group 51
6 6 
-6 -1 -6 1 
6 -1 6 1 
-6 -5 -6 5 
6 -5 6 5 
-1 -6 -6 1 
-5 -6 -6 5 
1 -6 -1 -6 
1 -6 -6 -1 
5 -6 -5 -6 
5 -6 -6 -5 
-6 1 -6 -1 
-6 5 -6 -5 
Group 52
-1 3 
-2 3 -1 
1 2 -3 
2 1 -3 
-2 -1 2 3 
-2 -1 3 2 
-6 -1 6 3 
2 -1 3 -2 
2 -1 -2 3 
6 -1 -6 3 
-1 -2 3 2 
-4 -3 4 1 
2 -3 -2 1 
4 -3 -4 1 
Group 53
-1 4 
-2 -1 2 4 
-6 -1 6 4 
2 -1 -2 4 
6 -1 -6 4 
-1 -3 4 3 
-5 -4 5 1 
3 -4 -3 1 
5 -4 -5 1 
Group 54
-1 5 
-6 1 -5 
1 -5 -6 
1 -6 -5 
-2 -1 2 5 
-6 -1 5 6 
-6 -1 6 5 
2 -1 -2 5 
6 -1 5 -6 
6 -1 -6 5 
-1 -4 5 4 
-6 -5 6 1 
4 -5 -4 1 
6 -5 -6 1 
Group 55
-2 4 
-3 2 -4 
2 -3 -4 
2 -4 -3 
-4 -1 2 1 
-3 -2 3 4 
-3 -2 4 3 
1 -2 -1 4 
3 -2 4 -3 
3 -2 -3 4 
-2 -3 4 3 
-5 -4 5 2 
3 -4 -3 2 
5 -4 -5 2 
Group 56
-2 5 
-5 -1 2 1 
-3 -2 3 5 
1 -2 -1 5 
3 -2 -3 5 
-2 -4 5 4 
-6 -5 6 2 
4 -5 -4 2 
6 -5 -6 2 
Group 57
-2 6 
-1 6 -2 
1 2 -6 
2 1 -6 
-2 -1 6 1 
-6 -1 2 1 
-1 -2 6 1 
-3 -2 3 6 
1 -2 6 -1 
1 -2 -1 6 
3 -2 -3 6 
-2 -5 6 5 
1 -6 -1 2 
5 -6 -5 2 
Group 58
-3 5 
-4 5 -3 
3 4 -5 
4 3 -5 
-5 -2 3 2 
-4 -3 4 5 
-4 -3 5 4 
2 -3 -2 5 
4 -3 5 -4 
4 -3 -4 5 
-3 -4 5 4 
-6 -5 6 3 
4 -5 -4 3 
6 -5 -6 3 
Group 59
-3 6 
-3 -1 6 1 
-6 -2 3 2 
-4 -3 4 6 
2 -3 -2 6 
4 -3 -4 6 
-3 -5 6 5 
1 -6 -1 3 
5 -6 -5 3 
Group 60
-4 6 
-5 4 -6 
4 -5 -6 
4 -6 -5 
-4 -1 6 1 
-6 -3 4 3 
-5 -4 5 6 
-5 -4 6 5 
3 -4 -3 6 
5 -4 6 -5 
5 -4 -5 6 
-4 -5 6 5 
1 -6 -1 4 
5 -6 -5 4 
Group 61
-1 2 2 
-2 1 -2 
1 -2 -2 
3 -1 2 -3 
3 -1 -3 2 
6 -2 -6 -2 
3 1 -2 -3 
3 1 -3 -2 
6 2 -6 2 
Group 62
-1 2 4 
-4 1 -2 
3 -1 4 -3 
3 -1 -3 4 
3 -2 -4 1 
-1 -3 4 2 
6 2 -6 4 
-2 3 -4 1 
Group 63
-1 2 5 
-5 1 -2 
3 -1 -3 5 
6 -5 -2 -6 
6 2 -6 5 
Group 64
-1 2 -1 
-1 -1 2 
1 1 -2 
3 -1 -3 -1 
6 -1 2 -6 
6 -2 -6 1 
3 1 -3 1 
6 1 -2 -6 
6 2 -6 -1 
Group 65
-1 2 -3 
-1 -3 2 
2 -1 -3 
-3 -1 2 2 
3 -1 -3 -3 
1 -2 3 -2 
1 -2 -2 3 
2 -3 -1 2 
-2 1 -2 3 
2 2 -3 -1 
6 2 -6 -3 
Group 66
-1 2 -4 
2 -1 -4 
3 -1 -3 -4 
3 -1 -4 -3 
-3 -2 4 1 
-2 -3 4 1 
6 2 -6 -4 
-1 3 -4 2 
Group 67
-1 2 -5 
2 -1 -5 
3 -1 -3 -5 
2 -5 -1 -6 
2 -5 -6 -1 
2 -6 -5 -1 
6 2 -5 -6 
6 2 -6 -5 
Group 68
-1 2 -6 
1 6 -2 
2 -1 -6 
-1 -1 -6 2 
-6 -1 2 -1 
-6 -1 -1 2 
3 -1 -3 -6 
1 -2 6 1 
-1 -6 -1 2 
1 1 -2 6 
5 1 -5 -2 
2 2 -6 -2 
6 2 -6 -6 
Group 69
-1 3 3 
Group 70
-1 3 4 
-1 4 3 
Group 71
-1 3 5 
-4 -3 -5 1 
-3 -4 -5 1 
-3 -5 -4 1 
Group 72
-1 3 6 
Group 73
-1 3 -1 
-1 -1 2 3 
-1 -1 3 2 
2 -1 -1 3 
-3 1 -2 1 
Group 74
-1 3 -2 
-1 -2 3 
-2 -1 3 
Group 75
-1 3 -4 
-1 -4 3 
2 -1 -4 -2 
5 -3 -5 1 
-1 2 -4 -2 
Group 76
-1 3 -5 
4 -3 5 1 
-1 -4 -5 3 
-1 -5 -4 3 
Group 77
-1 3 -6 
Group 78
-1 4 1 
Group 79
-1 4 2 
-4 1 -3 
2 -1 3 4 
2 -1 4 3 
-4 -2 -3 1 
-4 -3 -2 1 
-3 -4 -2 1 
Group 80
-1 4 4 
Group 81
-1 4 5 
-1 5 4 
6 -1 4 -6 
6 -4 -6 1 
3 -5 -3 1 
Group 82
-1 4 6 
-4 1 5 
6 -1 4 -5 
6 -1 -5 4 
5 -4 -6 1 
-1 -5 6 4 
-4 5 -6 1 
Group 83
-1 4 -1 
Group 84
-1 4 -2 
-3 -1 4 
-2 -1 4 -3 
-2 -1 -3 4 
-1 -2 4 -3 
-1 -2 -3 4 
-1 -3 -2 4 
Group 85
-1 4 -3 
-1 -3 4 
-3 -1 2 4 
2 -1 4 -2 
2 -3 -1 4 
2 -4 -2 1 
-4 1 -2 3 
5 3 -5 1 
Group 86
-1 4 -5 
-1 -5 4 
-5 -1 -6 4 
-6 -5 -1 4 
-5 -6 -1 4 
Group 87
-1 4 -6 
-4 1 -5 
-6 -1 4 5 
-6 -1 5 4 
-5 -4 6 1 
-4 -5 6 1 
-1 5 -6 4 
Group 88
-1 5 2 
Group 89
-1 5 3 
-5 -3 4 1 
4 -5 -3 1 
-1 3 -4 5 
Group 90
-1 5 5 
Group 91
-1 5 6 
-1 6 5 
-5 1 -6 
Group 92
-1 5 -1 
-1 -1 5 -6 
-1 -1 -6 5 
-6 -1 -1 5 
-1 -6 -1 5 
Group 93
-1 5 -2 
Group 94
-1 5 -3 
-1 -3 4 5 
-1 -3 5 4 
-5 3 -4 1 
Group 95
-1 5 -4 
-1 -4 5 
Group 96
-1 6 2 
-2 1 -6 
1 -2 -6 
-1 -1 2 6 
2 -1 6 -1 
2 -1 -1 6 
6 -2 -6 -6 
1 -6 -2 1 
-6 1 -2 1 
1 1 -6 -2 
3 1 -3 -6 
Group 97
-1 6 3 
-3 1 -6 
Group 98
-1 6 4 
-4 1 -6 
-6 -4 -5 1 
-6 -5 -4 1 
-5 -6 -4 1 
Group 99
-1 6 6 
-6 1 -6 
1 -6 -6 
Group 100
-1 6 -1 
-1 -1 6 
1 1 -6 
Group 101
-1 6 -3 
3 1 -6 
1 -2 3 -6 
6 -3 -1 2 
6 2 -3 -1 
Group 102
-1 6 -4 
4 1 -6 
-1 -4 6 -5 
-1 -4 -5 6 
-1 -5 -4 6 
Group 103
-1 -1 3 
Group 104
-1 -1 4 
Group 105
-1 -1 5 
Group 106
-1 -1 -1 
Group 107
-1 -1 -2 
-1 -2 -1 
-2 -1 -1 
Group 108
-1 -1 -3 
2 -1 -3 -1 
1 -2 3 1 
-1 -3 -1 2 
-1 2 -3 -1 
Group 109
-1 -1 -4 
Group 110
-1 -1 -5 
-6 -1 -5 -1 
-1 -5 -1 -6 
-1 -5 -6 -1 
-1 -6 -5 -1 
Group 111
-1 -1 -6 
-1 -6 -1 
-6 -1 -1 
2 -1 -6 -2 
5 -1 -5 -1 
2 -6 -1 -2 
2 -6 -2 -1 
5 1 -5 1 
-1 2 -6 -2 
Group 112
-1 -2 4 
-2 -1 4 
Group 113
-1 -2 5 
-2 -1 5 
Group 114
-1 -2 6 
-2 6 -1 
-2 -1 6 
Group 115
-1 -2 -2 
-2 -1 -2 
-2 -2 -1 
Group 116
-1 -2 -4 
-2 -1 -4 
-1 -3 -4 -2 
-1 -4 -2 -3 
-1 -4 -3 -2 
Group 117
-1 -2 -5 
-2 -1 -5 
-2 -5 -1 -6 
-2 -5 -6 -1 
-2 -6 -5 -1 
Group 118
-1 -3 5 
-3 -1 2 5 
2 -3 -1 5 
-5 1 -2 3 
Group 119
-1 -3 6 
-2 -6 3 
-3 -1 2 6 
2 -3 6 -1 
2 -3 -1 6 
1 -6 -2 3 
-6 1 -2 3 
Group 120
-1 -3 -1 
-1 -1 -2 -3 
-1 -1 -3 -2 
-2 -1 -1 -3 
-3 -1 2 -1 
-3 -1 -1 2 
-1 -2 -1 -3 
2 -3 -1 -1 
1 1 -2 3 
Group 121
-1 -3 -3 
-3 -1 2 -3 
-3 -1 -3 2 
2 -3 -1 -3 
3 1 -2 3 
Group 122
-1 -3 -4 
-1 -4 -3 
-3 -1 2 -4 
2 -3 -1 -4 
4 1 -2 3 
Group 123
-1 -3 -5 
-3 -1 2 -5 
2 -3 -1 -5 
3 -4 5 1 
-1 -5 -3 4 
5 1 -2 3 
-1 4 -5 -3 
Group 124
-1 -3 -6 
-3 -1 2 -6 
2 -3 -1 -6 
2 -3 -6 -1 
6 1 -2 3 
-3 2 -6 -1 
Group 125
-1 -4 2 
Group 126
-1 -4 6 
Group 127
-1 -4 -1 
Group 128
-1 -4 -2 
-2 -1 3 -4 
-2 -1 -4 3 
-1 -2 3 -4 
-1 -2 -4 3 
4 2 -3 1 
Group 129
-1 -4 -4 
Group 130
-1 -4 -5 
-1 -5 -4 
-5 -1 -6 -4 
6 -1 -4 -6 
-6 -5 -1 -4 
-5 -6 -1 -4 
-1 3 -5 -3 
6 4 -6 1 
Group 131
-1 -4 -6 
-6 -1 -4 -5 
-6 -1 -5 -4 
-1 -5 -6 -4 
-1 -6 -4 -5 
-1 -6 -5 -4 
Group 132
-1 -5 2 
-5 2 -6 
-5 -1 -6 2 
1 -2 5 6 
1 -2 6 5 
-6 -5 -1 2 
-5 -6 -1 2 
Group 133
-1 -5 3 
-5 -1 -6 3 
-6 -5 -1 3 
-5 -6 -1 3 
Group 134
-1 -5 -1 
-1 -1 6 -5 
-1 -1 -5 6 
-5 -1 -1 -6 
-5 -1 -6 -1 
6 -1 -1 -5 
-6 -5 -1 -1 
-5 -6 -1 -1 
5 1 -6 1 
Group 135
-1 -5 -2 
-5 -1 -6 -2 
-6 -5 -1 -2 
-6 -5 -2 -1 
-5 -6 -1 -2 
-5 -6 -2 -1 
Group 136
-1 -5 -3 
-5 -1 -6 -3 
-1 -3 -4 -5 
-1 -3 -5 -4 
-1 -4 -3 -5 
-6 -5 -1 -3 
-5 -6 -1 -3 
Group 137
-1 -5 -5 
-5 -1 -5 -6 
-5 -1 -6 -5 
-6 -5 -1 -5 
-5 -6 -1 -5 
Group 138
-1 -5 -6 
-1 -6 -5 
-6 -1 -5 
-5 -1 -6 -6 
5 -1 -5 -5 
-6 -5 -1 -6 
-6 -5 -6 -1 
-5 -6 -1 -6 
-5 -6 -6 -1 
-6 -6 -5 -1 
2 -6 -2 -5 
Group 139
-1 -6 3 
-3 1 6 
5 -1 -5 3 
2 -3 6 -2 
2 -6 -2 3 
Group 140
-1 -6 4 
-4 1 6 
5 -1 4 -5 
5 -1 -5 4 
2 -6 -2 4 
Group 141
-1 -6 -2 
-6 -1 -2 
-6 -2 -1 
-1 -1 -2 -6 
-2 -1 -1 -6 
-2 -1 -6 -1 
5 -1 -5 -2 
-1 -2 -1 -6 
-1 -2 -6 -1 
-2 -6 -1 -1 
2 -6 -2 -2 
Group 142
-1 -6 -3 
-6 -1 -3 
5 -1 -5 -3 
1 -2 3 6 
-6 -3 -1 2 
2 -6 -2 -3 
2 -6 -3 -2 
-6 2 -3 -1 
Group 143
-1 -6 -4 
-6 -1 -4 
5 -1 -4 -5 
5 -1 -5 -4 
-1 -4 5 -6 
-1 -4 -6 5 
2 -6 -2 -4 
6 4 -5 1 
Group 144
-1 -6 -6 
-6 -1 -6 
-6 -6 -1 
5 -1 -5 -6 
5 -1 -6 -5 
2 -6 -2 -6 
5 -6 -1 -5 
5 1 -5 6 
-6 2 -6 -2 
Group 145
-2 1 4 
-4 2 -1 
6 -2 -6 4 
3 -4 -1 -3 
3 1 -3 4 
Group 146
-2 1 5 
-5 2 -1 
6 -1 -5 2 
6 -2 5 -6 
6 -2 -6 5 
-1 -5 6 2 
3 1 -3 5 
-2 5 -6 1 
Group 147
-2 1 -3 
1 -2 -3 
1 -3 -2 
2 -1 2 3 
2 -1 3 2 
-2 -2 -3 1 
-3 -2 -2 1 
6 -2 -6 -3 
-2 -3 -2 1 
-3 1 -2 -2 
1 1 -3 -1 
3 1 -3 -3 
4 2 -4 -1 
Group 148
-2 1 -4 
1 -2 -4 
6 -2 -6 -4 
1 -3 -4 -2 
1 -4 -2 -3 
1 -4 -3 -2 
3 1 -3 -4 
3 1 -4 -3 
Group 149
-2 1 -5 
1 -2 -5 
-6 -1 5 2 
6 -2 -5 -6 
6 -2 -6 -5 
-2 -5 6 1 
3 1 -3 -5 
-1 5 -6 2 
Group 150
-2 3 3 
-3 2 -3 
2 -3 -3 
Group 151
-2 3 4 
-2 4 3 
-4 2 -3 
Group 152
-2 3 5 
-5 2 -3 
-4 -3 -5 2 
-3 -4 -5 2 
-3 -5 -4 2 
Group 153
-2 3 6 
-6 2 -3 
Group 154
-2 3 -2 
-2 -2 3 
2 2 -3 
Group 155
-2 3 -5 
3 -2 -5 
4 -3 5 2 
-2 -4 -5 3 
-2 -5 -4 3 
Group 156
-2 3 -6 
3 -2 -6 
2 -1 6 -3 
3 -6 -2 1 
3 1 -6 -2 
Group 157
-2 4 4 
Group 158
-2 4 5 
-2 5 4 
3 -2 5 -3 
6 -4 -6 2 
3 -5 -3 2 
Group 159
-2 4 6 
5 -4 -6 2 
-2 -5 6 4 
-4 5 -6 2 
Group 160
-2 4 -1 
Group 161
-2 4 -2 
-2 -2 4 -3 
-2 -2 -3 4 
-3 -2 -2 4 
-2 -3 -2 4 
Group 162
-2 4 -5 
-2 -5 4 
Group 163
-2 4 -6 
-5 -4 6 2 
-4 -5 6 2 
-2 5 -6 4 
Group 164
-2 5 2 
Group 165
-2 5 3 
-4 -2 5 
3 -2 5 -4 
3 -2 -4 5 
-5 -3 4 2 
4 -5 -3 2 
-2 3 -4 5 
Group 166
-2 5 5 
Group 167
-2 5 6 
-2 6 5 
Group 168
-2 5 -1 
-5 2 6 
-2 -1 5 -6 
-2 -1 -6 5 
-1 -2 5 -6 
-1 -2 -6 5 
-2 -6 -1 5 
Group 169
-2 5 -2 
Group 170
-2 5 -3 
-5 2 -4 
-3 -2 4 5 
-3 -2 5 4 
-2 -3 4 5 
-2 -3 5 4 
-5 3 -4 2 
Group 171
-2 5 -4 
-2 -4 5 
-4 -2 -3 5 
-4 -3 -2 5 
-3 -4 -2 5 
Group 172
-2 5 -6 
-2 -6 5 
-5 -1 2 6 
1 -2 5 -1 
1 -5 -1 2 
1 -6 -2 5 
-6 1 -2 5 
-2 4 -6 -4 
Group 173
-2 6 3 
Group 174
-2 6 4 
-6 -4 -5 2 
-6 -5 -4 2 
-5 -6 -4 2 
Group 175
-2 6 6 
Group 176
-2 6 -2 
-6 -1 2 2 
-2 -2 6 1 
1 -2 -2 6 
-2 1 -2 6 
Group 177
-2 6 -3 
Group 178
-2 6 -4 
-2 -4 6 -5 
-2 -4 -5 6 
-2 -5 -4 6 
Group 179
-2 6 -5 
-2 -5 6 
1 -2 -5 -1 
4 -6 -4 2 
-2 1 -5 -1 
Group 180
-2 -2 4 
Group 181
-2 -2 5 
Group 182
-2 -2 6 
Group 183
-2 -2 -2 
Group 184
-2 -2 -3 
-2 -3 -2 
-3 -2 -2 
1 -2 -3 -1 
4 -2 -4 -2 
1 -3 -1 -2 
1 -3 -2 -1 
-2 1 -3 -1 
4 2 -4 2 
Group 185
-2 -2 -4 
-3 -2 -4 -2 
-2 -3 -4 -2 
-2 -4 -2 -3 
-2 -4 -3 -2 
Group 186
-2 -2 -5 
Group 187
-2 -2 -6 
2 -1 6 2 
1 -2 -6 -2 
-2 -6 -2 1 
-2 1 -6 -2 
Group 188
-2 -3 5 
-3 -2 5 
4 -2 5 -4 
4 -2 -4 5 
1 -3 -1 5 
Group 189
-2 -3 6 
-3 -2 6 
4 -2 -4 6 
1 -3 6 -1 
1 -3 -1 6 
Group 190
-2 -3 -1 
-3 -1 -2 
-3 -2 -1 
-2 -1 -2 -3 
-2 -1 -3 -2 
-1 -2 -2 -3 
-1 -2 -3 -2 
-2 -2 -1 -3 
4 -2 -4 -1 
-1 -3 -2 -2 
1 -3 -1 -1 
Group 191
-2 -3 -3 
-3 -2 -3 
-3 -3 -2 
4 -2 -3 -4 
4 -2 -4 -3 
1 -3 -1 -3 
4 -3 -2 -4 
-3 1 -3 -1 
4 2 -4 3 
Group 192
-2 -3 -4 
-2 -4 -3 
-3 -2 -4 
-4 -2 -3 -3 
4 -2 -4 -4 
-3 -3 -4 -2 
-4 -3 -2 -3 
-4 -3 -3 -2 
1 -3 -1 -4 
-3 -4 -2 -3 
-3 -4 -3 -2 
Group 193
-2 -3 -5 
-3 -2 -5 
4 -2 -4 -5 
4 -2 -5 -4 
1 -3 -1 -5 
3 -4 5 2 
-2 -5 -3 4 
-2 4 -5 -3 
Group 194
-2 -3 -6 
-3 -2 -6 
2 -1 6 3 
4 -2 -4 -6 
1 -3 -1 -6 
1 -3 -6 -1 
-3 -6 -2 1 
-3 1 -6 -2 
Group 195
-2 -4 6 
-4 -2 -3 6 
-4 -3 -2 6 
-3 -4 -2 6 
Group 196
-2 -4 -1 
-4 -2 -3 -1 
-4 -3 -1 -2 
-4 -3 -2 -1 
-3 -4 -1 -2 
-3 -4 -2 -1 
Group 197
-2 -4 -2 
-2 -2 3 -4 
-2 -2 -4 3 
-4 -2 -2 -3 
-4 -2 -3 -2 
3 -2 -2 -4 
-4 -3 -2 -2 
-3 -4 -2 -2 
4 2 -3 2 
Group 198
-2 -4 -4 
-4 -2 -3 -4 
-4 -2 -4 -3 
-4 -3 -2 -4 
-3 -4 -2 -4 
Group 199
-2 -4 -5 
-2 -5 -4 
-4 -2 -3 -5 
3 -2 -5 -3 
-4 -3 -2 -5 
-3 -4 -2 -5 
-2 3 -5 -3 
6 4 -6 2 
Group 200
-2 -4 -6 
-4 -2 -3 -6 
-4 -3 -2 -6 
-3 -4 -2 -6 
-2 -5 -6 -4 
-2 -6 -4 -5 
-2 -6 -5 -4 
Group 201
-2 -5 3 
Group 202
-2 -5 -1 
-2 -1 6 -5 
-2 -1 -5 6 
-1 -2 6 -5 
-1 -2 -5 6 
5 1 -6 2 
Group 203
-2 -5 -2 
Group 204
-2 -5 -3 
-3 -2 -4 -5 
-3 -2 -5 -4 
-2 -3 -4 -5 
-2 -3 -5 -4 
-2 -4 -3 -5 
Group 205
-2 -5 -5 
Group 206
-2 -5 -6 
-2 -6 -5 
5 -1 2 6 
1 -6 -2 -5 
-6 1 -2 -5 
Group 207
-2 -6 4 
-4 -1 2 6 
1 -6 -2 4 
-6 1 -2 4 
Group 208
-2 -6 -2 
-2 -1 -2 -6 
2 -1 2 6 
-1 -2 -2 -6 
-2 -2 -1 -6 
-2 -2 -6 -1 
-6 -2 -2 1 
1 -6 -2 -2 
-6 1 -2 -2 
Group 209
-2 -6 -3 
3 -1 2 6 
1 -6 -2 -3 
1 -6 -3 -2 
-6 1 -2 -3 
-6 1 -3 -2 
Group 210
-2 -6 -4 
4 -1 2 6 
-2 -4 5 -6 
-2 -4 -6 5 
1 -6 -2 -4 
-6 1 -2 -4 
6 4 -5 2 
Group 211
-2 -6 -6 
6 -1 2 6 
-6 -2 -6 1 
1 -6 -2 -6 
-6 1 -2 -6 
Group 212
-3 1 4 
Group 213
-3 1 5 
6 -1 -5 3 
-1 -5 6 3 
-3 5 -6 1 
Group 214
-3 1 -3 
2 -1 3 3 
-3 -2 -3 1 
-2 -3 -3 1 
-3 -3 -2 1 
Group 215
-3 1 -4 
Group 216
-3 1 -5 
-6 -1 5 3 
-3 -5 6 1 
-1 5 -6 3 
Group 217
-3 2 4 
-4 3 -2 
2 4 -3 
3 -2 3 -4 
3 -2 -4 3 
-3 -3 4 2 
4 -3 -3 2 
2 -4 -2 -2 
4 2 -3 -3 
-2 3 -4 3 
5 3 -5 -2 
Group 218
-3 2 5 
-5 3 -2 
Group 219
-3 2 6 
-6 3 -2 
-2 -1 -6 3 
-1 -2 -6 3 
-2 -6 -1 3 
Group 220
-3 2 -5 
2 -3 -5 
3 -4 5 -2 
2 -5 -3 4 
2 4 -5 -3 
Group 221
-3 2 -6 
2 -3 -6 
-3 -1 -6 2 
1 -2 6 3 
-3 -6 -1 2 
Group 222
-3 4 4 
-4 3 -4 
3 -4 -4 
5 -3 4 -5 
5 -3 -5 4 
2 -4 -2 -4 
-4 2 -4 -2 
5 3 -4 -5 
5 3 -5 -4 
Group 223
-3 4 6 
-6 3 -4 
5 -3 6 -5 
5 -3 -5 6 
5 -4 -6 3 
-3 -5 6 4 
-6 2 -4 -2 
-4 5 -6 3 
Group 224
-3 4 -1 
1 3 -4 
4 -1 -2 -3 
4 -1 -3 -2 
4 -2 -1 -3 
5 -3 -5 -1 
2 1 -4 -2 
1 2 -4 -2 
Group 225
-3 4 -2 
2 3 -4 
3 2 -4 
-3 -2 4 -3 
-3 -2 -3 4 
-2 -3 4 -3 
-2 -3 -3 4 
-3 -3 -2 4 
5 -3 -5 -2 
4 1 -3 -1 
2 2 -4 -2 
4 2 -4 -4 
3 3 -4 2 
Group 226
-3 4 -3 
-3 -3 4 
3 3 -4 
2 -3 4 -2 
5 -3 -5 -3 
2 -4 -2 3 
3 2 -4 -2 
2 3 -4 -2 
5 3 -5 3 
Group 227
-3 4 -5 
-3 -5 4 
4 -3 -5 
-5 -3 4 4 
5 -3 -5 -5 
3 -4 5 -4 
3 -4 -4 5 
4 -5 -3 4 
5 2 -4 -2 
-4 3 -4 5 
4 4 -5 -3 
Group 228
-3 4 -6 
4 -3 -6 
5 -3 -5 -6 
5 -3 -6 -5 
-5 -4 6 3 
-4 -5 6 3 
6 2 -4 -2 
-3 5 -6 4 
Group 229
-3 5 5 
Group 230
-3 5 6 
-3 6 5 
Group 231
-3 5 -1 
-3 -1 5 -6 
-3 -1 -6 5 
-3 -6 -1 5 
Group 232
-3 5 -2 
Group 233
-3 5 -3 
-3 -3 4 5 
-3 -3 5 4 
4 -3 -3 5 
-5 3 -4 3 
Group 234
-3 5 -4 
-3 -4 5 
-4 -3 5 
Group 235
-3 5 -6 
-3 -6 5 
4 -3 -6 -4 
1 -5 -1 3 
-3 4 -6 -4 
Group 236
-3 6 3 
Group 237
-3 6 4 
-6 3 -5 
4 -3 5 6 
4 -3 6 5 
-6 -4 -5 3 
-6 -5 -4 3 
-5 -6 -4 3 
Group 238
-3 6 6 
Group 239
-3 6 -1 
-3 -1 6 
-2 -1 -3 6 
-1 -2 -3 6 
-1 -3 -2 6 
Group 240
-3 6 -2 
-6 3 -1 
-6 -1 2 3 
-6 -1 3 2 
-3 -2 6 1 
-2 -3 6 1 
-3 1 -2 6 
Group 241
-3 6 -3 
Group 242
-3 6 -4 
-5 -3 6 
-4 -3 6 -5 
-4 -3 -5 6 
-3 -4 6 -5 
-3 -4 -5 6 
-3 -5 -4 6 
Group 243
-3 6 -5 
-3 -5 6 
-5 -3 4 6 
4 -3 6 -4 
4 -5 -3 6 
4 -6 -4 3 
-3 1 -5 -1 
-6 3 -4 5 
Group 244
-3 -1 5 
-2 -1 -3 5 
-1 -2 -3 5 
-1 -3 -2 5 
Group 245
-3 -1 -1 
-2 -1 -3 -1 
-1 -2 -3 -1 
-1 -3 -1 -2 
-1 -3 -2 -1 
Group 246
-3 -1 -3 
-2 -1 -3 -3 
-1 -2 -3 -3 
1 -2 3 3 
-1 -3 -2 -3 
-1 -3 -3 -2 
-3 -3 -1 2 
2 -3 -3 -1 
-3 2 -3 -1 
Group 247
-3 -1 -4 
-2 -1 -3 -4 
-2 -1 -4 -3 
-1 -2 -3 -4 
-1 -2 -4 -3 
-1 -3 -2 -4 
Group 248
-3 -1 -5 
-2 -1 -3 -5 
-1 -2 -3 -5 
-1 -3 -2 -5 
-3 -5 -1 -6 
-3 -5 -6 -1 
-3 -6 -5 -1 
Group 249
-3 -1 -6 
-3 -6 -1 
-2 -1 -3 -6 
-1 -2 -3 -6 
-1 -3 -2 -6 
2 -3 -6 -2 
5 1 -5 3 
-3 2 -6 -2 
Group 250
-3 -3 5 
Group 251
-3 -3 6 
Group 252
-3 -3 -1 
-3 -1 -2 -3 
-3 -1 -3 -2 
-3 -2 -1 -3 
-2 -3 -1 -3 
Group 253
-3 -3 -3 
Group 254
-3 -3 -4 
-3 -4 -3 
-4 -3 -3 
Group 255
-3 -3 -5 
4 -3 -5 -3 
3 -4 5 3 
-3 -5 -3 4 
-3 4 -5 -3 
Group 256
-3 -3 -6 
Group 257
-3 -4 6 
-4 -3 6 
Group 258
-3 -4 -1 
-4 -3 -1 
-4 -1 -2 -3 
-4 -1 -3 -2 
-4 -2 -1 -3 
Group 259
-3 -4 -4 
-4 -3 -4 
-4 -4 -3 
Group 260
-3 -4 -6 
-4 -3 -6 
-3 -5 -6 -4 
-3 -6 -4 -5 
-3 -6 -5 -4 
Group 261
-3 -5 -1 
-3 -1 6 -5 
-3 -1 -5 6 
-5 -3 4 -1 
4 -5 -3 -1 
5 1 -6 3 
1 3 -4 5 
Group 262
-3 -5 -2 
-5 -3 4 -2 
4 -5 -2 -3 
4 -5 -3 -2 
3 2 -4 5 
2 3 -4 5 
Group 263
-3 -5 -3 
-3 -3 -4 -5 
-3 -3 -5 -4 
-4 -3 -3 -5 
-5 -3 4 -3 
-5 -3 -3 4 
-3 -4 -3 -5 
4 -5 -3 -3 
3 3 -4 5 
Group 264
-3 -5 -5 
-5 -3 4 -5 
-5 -3 -5 4 
4 -5 -3 -5 
5 3 -4 5 
Group 265
-3 -5 -6 
-3 -6 -5 
-5 -3 4 -6 
4 -5 -3 -6 
6 3 -4 5 
Group 266
-3 -6 4 
Group 267
-3 -6 -2 
-3 -1 -2 -6 
-3 -2 -1 -6 
-3 -2 -6 -1 
-2 -3 -1 -6 
-2 -3 -6 -1 
Group 268
-3 -6 -3 
Group 269
-3 -6 -4 
-4 -3 5 -6 
-4 -3 -6 5 
-3 -4 5 -6 
-3 -4 -6 5 
6 4 -5 3 
Group 270
-3 -6 -6 
Group 271
-4 1 4 
Group 272
-4 1 -4 
Group 273
-4 2 5 
Group 274
-4 2 6 
-2 -1 -6 4 
-1 -2 -6 4 
-2 -6 -1 4 
Group 275
-4 2 -4 
-3 -2 4 4 
-2 -3 4 4 
3 -4 -4 2 
-4 3 -4 2 
Group 276
-4 2 -5 
Group 277
-4 2 -6 
-4 -1 -6 2 
1 -2 6 4 
-4 -6 -1 2 
Group 278
-4 3 6 
-6 4 -3 
2 -4 -2 6 
5 -6 -3 -5 
5 3 -5 6 
Group 279
-4 3 -1 
1 4 -3 
-4 -1 2 3 
-4 -1 3 2 
2 -4 -1 -2 
2 -4 -2 -1 
-3 1 -2 4 
5 3 -5 -1 
Group 280
-4 3 -5 
3 -4 -5 
3 -5 -4 
4 -3 4 5 
4 -3 5 4 
-4 -4 -5 3 
-5 -4 -4 3 
2 -4 -2 -5 
-4 -5 -4 3 
-5 3 -4 -4 
3 3 -5 -3 
5 3 -5 -5 
6 4 -6 -3 
Group 281
-4 3 -6 
3 -4 -6 
2 -4 -2 -6 
3 -5 -6 -4 
3 -6 -4 -5 
3 -6 -5 -4 
5 3 -5 -6 
5 3 -6 -5 
Group 282
-4 5 5 
-5 4 -5 
4 -5 -5 
Group 283
-4 5 6 
-4 6 5 
-6 4 -5 
Group 284
-4 5 -1 
1 4 -5 
-4 -1 5 -6 
-4 -1 -6 5 
-4 -6 -1 5 
Group 285
-4 5 -2 
2 4 -5 
5 -2 3 -4 
5 -2 -4 3 
4 2 -3 -5 
Group 286
-4 5 -4 
-4 -4 5 
4 4 -5 
Group 287
-4 6 6 
Group 288
-4 6 -1 
-4 -1 6 
Group 289
-4 6 -2 
-6 -1 2 4 
-4 -2 6 1 
-4 1 -2 6 
Group 290
-4 6 -3 
Group 291
-4 6 -4 
-4 -4 6 -5 
-4 -4 -5 6 
-5 -4 -4 6 
-4 -5 -4 6 
Group 292
-4 -1 5 
Group 293
-4 -1 -1 
Group 294
-4 -1 -2 
-4 -2 -1 
3 -2 -4 -1 
1 -3 4 2 
-2 3 -4 -1 
Group 295
-4 -1 -3 
1 -2 3 4 
1 -2 4 3 
-4 -3 -1 2 
-3 -4 -1 2 
-4 2 -3 -1 
Group 296
-4 -1 -4 
Group 297
-4 -1 -5 
-5 -4 -1 -6 
-5 -4 -6 -1 
-4 -5 -1 -6 
-4 -5 -6 -1 
-4 -6 -5 -1 
Group 298
-4 -1 -6 
-4 -6 -1 
-6 -4 -5 -1 
5 -4 -1 -5 
-6 -5 -4 -1 
-5 -6 -4 -1 
5 1 -5 4 
-4 2 -6 -2 
Group 299
-4 -2 6 
3 -2 -4 6 
-6 -3 4 2 
-2 3 -4 6 
Group 300
-4 -2 -2 
3 -2 -4 -2 
2 -3 4 2 
-2 -4 -2 3 
-2 3 -4 -2 
Group 301
-4 -2 -4 
3 -2 -4 -4 
-4 -3 -4 -2 
4 -3 4 2 
-2 -4 -4 3 
-3 -4 -4 -2 
-4 -4 -2 -3 
-4 -4 -3 -2 
-2 3 -4 -4 
Group 302
-4 -2 -5 
3 -2 -4 -5 
3 -2 -5 -4 
5 -3 4 2 
-2 3 -4 -5 
-2 3 -5 -4 
Group 303
-4 -2 -6 
2 -1 6 4 
3 -2 -4 -6 
6 -3 4 2 
-4 -6 -2 1 
-4 1 -6 -2 
-2 3 -4 -6 
Group 304
-4 -4 6 
Group 305
-4 -4 -1 
Group 306
-4 -4 -2 
-4 -2 3 -4 
-4 -2 -4 3 
3 -4 -2 -4 
4 2 -3 4 
Group 307
-4 -4 -4 
Group 308
-4 -4 -5 
-4 -5 -4 
-5 -4 -4 
3 -4 -5 -3 
6 -4 -6 -4 
3 -5 -3 -4 
3 -5 -4 -3 
-4 3 -5 -3 
6 4 -6 4 
Group 309
-4 -4 -6 
-5 -4 -6 -4 
-4 -5 -6 -4 
-4 -6 -4 -5 
-4 -6 -5 -4 
Group 310
-4 -5 -1 
-5 -4 -1 
-4 -1 6 -5 
-4 -1 -5 6 
6 -4 -1 -6 
6 -4 -6 -1 
3 -5 -3 -1 
5 1 -6 4 
Group 311
-4 -5 -2 
-5 -4 -2 
-5 -2 3 -4 
-5 -2 -4 3 
6 -4 -6 -2 
3 -5 -2 -3 
3 -5 -3 -2 
4 2 -3 5 
Group 312
-4 -5 -3 
-5 -3 -4 
-5 -4 -3 
-4 -3 -4 -5 
-4 -3 -5 -4 
-3 -4 -4 -5 
-3 -4 -5 -4 
-4 -4 -3 -5 
6 -4 -6 -3 
-3 -5 -4 -4 
3 -5 -3 -3 
Group 313
-4 -5 -5 
-5 -4 -5 
-5 -5 -4 
6 -4 -5 -6 
6 -4 -6 -5 
3 -5 -3 -5 
6 -5 -4 -6 
-5 3 -5 -3 
6 4 -6 5 
Group 314
-4 -5 -6 
-4 -6 -5 
-5 -4 -6 
-6 -4 -5 -5 
6 -4 -6 -6 
-5 -5 -6 -4 
-6 -5 -4 -5 
-6 -5 -5 -4 
3 -5 -3 -6 
-5 -6 -4 -5 
-5 -6 -5 -4 
Group 315
-4 -6 -2 
-4 -1 -2 -6 
-4 -2 -1 -6 
-4 -2 -6 -1 
-6 -4 -5 -2 
-6 -5 -4 -2 
-5 -6 -4 -2 
Group 316
-4 -6 -3 
-6 -4 -5 -3 
-6 -5 -3 -4 
-6 -5 -4 -3 
-5 -6 -3 -4 
-5 -6 -4 -3 
Group 317
-4 -6 -4 
-4 -4 5 -6 
-4 -4 -6 5 
-6 -4 -4 -5 
-6 -4 -5 -4 
5 -4 -4 -6 
-6 -5 -4 -4 
-5 -6 -4 -4 
6 4 -5 4 
Group 318
-4 -6 -6 
-6 -4 -5 -6 
-6 -4 -6 -5 
-6 -5 -4 -6 
-5 -6 -4 -6 
Group 319
-5 1 -3 
2 -1 3 5 
-5 -2 -3 1 
-5 -3 -2 1 
Group 320
-5 1 -4 
Group 321
-5 1 -5 
-6 -1 5 5 
-5 -5 6 1 
6 -5 -5 1 
-1 5 -6 5 
Group 322
-5 2 5 
Group 323
-5 2 -5 
Group 324
-5 3 6 
Group 325
-5 3 -1 
-5 -1 2 3 
-5 -1 3 2 
-3 1 -2 5 
Group 326
-5 3 -5 
4 -3 5 5 
-5 -4 -5 3 
-4 -5 -5 3 
-5 -5 -4 3 
Group 327
-5 3 -6 
Group 328
-5 4 6 
-6 5 -4 
4 6 -5 
5 -4 5 -6 
5 -4 -6 5 
-5 -5 6 4 
6 -5 -5 4 
4 -6 -4 -4 
4 1 -5 -1 
6 4 -5 -5 
-4 5 -6 5 
Group 329
-5 4 -1 
1 5 -4 
4 -1 6 -5 
4 -1 -5 6 
5 1 -6 -4 
Group 330
-5 4 -2 
2 5 -4 
-5 -2 4 -3 
-5 -2 -3 4 
-5 -3 -2 4 
Group 331
-5 6 6 
-6 5 -6 
5 -6 -6 
1 -5 6 -1 
1 -5 -1 6 
4 -6 -4 -6 
6 1 -5 -1 
-6 4 -6 -4 
1 5 -6 -1 
Group 332
-5 6 -1 
-5 -1 6 
1 5 -6 
6 -1 6 -5 
6 -1 -5 6 
-1 -5 6 6 
1 -5 -1 -1 
5 -6 -6 1 
5 1 -6 -6 
1 4 -6 -4 
-6 5 -6 1 
Group 333
-5 6 -2 
2 5 -6 
-6 -1 2 5 
-5 -2 6 1 
1 -5 -1 -2 
1 -5 -2 -1 
-5 1 -2 6 
2 4 -6 -4 
Group 334
-5 6 -3 
3 5 -6 
6 -3 -4 -5 
6 -3 -5 -4 
6 -4 -3 -5 
1 -5 -1 -3 
4 3 -6 -4 
3 4 -6 -4 
Group 335
-5 6 -4 
4 5 -6 
5 4 -6 
-5 -4 6 -5 
-5 -4 -5 6 
-4 -5 6 -5 
-4 -5 -5 6 
-5 -5 -4 6 
1 -5 -1 -4 
6 3 -5 -3 
4 4 -6 -4 
6 4 -6 -6 
5 5 -6 4 
Group 336
-5 6 -5 
-5 -5 6 
5 5 -6 
1 -5 -1 -5 
4 -5 6 -4 
4 -6 -4 5 
-5 1 -5 -1 
5 4 -6 -4 
4 5 -6 -4 
Group 337
-5 -1 -1 
6 -1 -5 -1 
-1 -5 6 -1 
-1 -5 -1 6 
1 5 -6 1 
Group 338
-5 -1 -2 
-5 -2 -1 
6 -1 -5 -2 
-1 -5 6 -2 
2 5 -6 1 
Group 339
-5 -1 -3 
6 -1 -5 -3 
1 -2 3 5 
-5 -3 -1 2 
-1 -5 6 -3 
-5 2 -3 -1 
3 5 -6 1 
Group 340
-5 -1 -4 
6 -1 -4 -5 
6 -1 -5 -4 
-1 -5 6 -4 
5 4 -6 1 
4 5 -6 1 
Group 341
-5 -1 -5 
6 -1 -5 -5 
-1 -5 6 -5 
-1 -5 -5 6 
-5 -5 -1 -6 
-5 -5 -6 -1 
-6 -5 -5 -1 
-5 -6 -5 -1 
5 5 -6 1 
Group 342
-5 -2 6 
Group 343
-5 -2 -2 
Group 344
-5 -2 -3 
-5 -3 -2 
-4 -3 -5 -2 
-3 -4 -5 -2 
-3 -5 -4 -2 
4 -5 -2 -4 
-5 1 -3 -1 
4 2 -4 5 
Group 345
-5 -2 -4 
-5 -3 -4 -2 
-5 -4 -2 -3 
-5 -4 -3 -2 
-4 -5 -2 -3 
-4 -5 -3 -2 
Group 346
-5 -2 -5 
Group 347
-5 -2 -6 
2 -1 5 6 
2 -1 6 5 
-6 -5 -2 1 
-5 -6 -2 1 
-5 1 -6 -2 
Group 348
-5 -3 -1 
-5 -1 -2 -3 
-5 -1 -3 -2 
-5 -2 -1 -3 
-4 -3 -5 -1 
-3 -4 -5 -1 
-3 -5 -4 -1 
Group 349
-5 -3 -3 
-4 -3 -5 -3 
-3 -4 -5 -3 
-3 -5 -3 -4 
-3 -5 -4 -3 
Group 350
-5 -3 -5 
-4 -3 -5 -5 
-3 -4 -5 -5 
3 -4 5 5 
-3 -5 -4 -5 
-3 -5 -5 -4 
-5 -5 -3 4 
4 -5 -5 -3 
-5 4 -5 -3 
Group 351
-5 -3 -6 
-4 -3 -5 -6 
-4 -3 -6 -5 
-3 -4 -5 -6 
-3 -4 -6 -5 
-3 -5 -4 -6 
Group 352
-5 -5 -1 
-5 -1 6 -5 
-5 -1 -5 6 
6 -5 -1 -5 
5 1 -6 5 
Group 353
-5 -5 -2 
Group 354
-5 -5 -3 
-5 -3 -4 -5 
-5 -3 -5 -4 
-5 -4 -3 -5 
-4 -5 -3 -5 
Group 355
-5 -5 -5 
Group 356
-5 -5 -6 
-5 -6 -5 
-6 -5 -5 
Group 357
-5 -6 -2 
-6 -5 -2 
-5 -1 -2 -6 
-5 -2 -1 -6 
-5 -2 -6 -1 
Group 358
-5 -6 -3 
-6 -5 -3 
-6 -3 -4 -5 
-6 -3 -5 -4 
-6 -4 -3 -5 
Group 359
-5 -6 -6 
-6 -5 -6 
-6 -6 -5 
Group 360
-6 1 -3 
1 -6 -3 
2 -1 3 6 
-6 -2 -3 1 
-6 -3 -2 1 
Group 361
-6 1 -4 
1 -6 -4 
1 -4 5 -6 
1 -4 -6 5 
6 4 -5 -1 
Group 362
-6 2 -4 
-3 -2 4 6 
-2 -3 4 6 
-6 3 -4 2 
Group 363
-6 2 -5 
Group 364
-6 2 -6 
-6 -1 -6 2 
1 -2 6 6 
-1 -6 -6 2 
-6 -6 -1 2 
Group 365
-6 3 6 
Group 366
-6 3 -6 
Group 367
-6 4 -1 
Group 368
-6 4 -2 
-6 -2 4 -3 
-6 -2 -3 4 
-6 -3 -2 4 
Group 369
-6 4 -6 
-5 -4 6 6 
-4 -5 6 6 
5 -6 -6 4 
-6 5 -6 4 
Group 370
-6 5 -1 
1 6 -5 
5 -1 -6 
-6 -1 5 -6 
-6 -1 -6 5 
6 -5 6 1 
-1 -6 -6 5 
-6 -6 -1 5 
4 -6 -4 -1 
1 1 -5 -1 
5 1 -5 -5 
5 2 -6 -2 
-1 5 -6 -6 
Group 371
-6 5 -2 
2 6 -5 
5 -1 -2 -6 
5 -2 -1 -6 
5 -2 -6 -1 
4 -6 -4 -2 
2 1 -5 -1 
1 2 -5 -1 
Group 372
-6 5 -3 
3 6 -5 
-6 -3 4 5 
-6 -3 5 4 
4 -6 -3 -4 
4 -6 -4 -3 
3 1 -5 -1 
-5 3 -4 6 
Group 373
-6 -2 -2 
-2 -1 -6 -2 
-1 -2 -6 -2 
-2 -6 -1 -2 
-2 -6 -2 -1 
Group 374
-6 -2 -3 
-6 -3 -2 
-2 -1 -6 -3 
-1 -2 -6 -3 
-2 -6 -1 -3 
1 -6 -3 -1 
-6 1 -3 -1 
4 2 -4 6 
Group 375
-6 -2 -4 
-2 -1 -6 -4 
-1 -2 -6 -4 
-6 -3 -4 -2 
-6 -4 -2 -3 
-6 -4 -3 -2 
-2 -6 -1 -4 
Group 376
-6 -2 -5 
-2 -1 -5 -6 
-2 -1 -6 -5 
-1 -2 -5 -6 
-1 -2 -6 -5 
-2 -6 -1 -5 
Group 377
-6 -2 -6 
-2 -1 -6 -6 
2 -1 6 6 
-1 -2 -6 -6 
-2 -6 -1 -6 
-2 -6 -6 -1 
-6 -6 -2 1 
1 -6 -6 -2 
-6 1 -6 -2 
Group 378
-6 -3 -1 
-6 -1 -2 -3 
-6 -1 -3 -2 
-6 -2 -1 -3 
-1 -6 -2 -3 
-1 -6 -3 -2 
Group 379
-6 -3 -3 
Group 380
-6 -3 -4 
-6 -4 -3 
5 -4 -6 -3 
3 -5 6 4 
-4 5 -6 -3 
Group 381
-6 -3 -5 
3 -4 5 6 
3 -4 6 5 
-6 -5 -3 4 
-5 -6 -3 4 
-6 4 -5 -3 
Group 382
-6 -3 -6 
Group 383
-6 -4 -1 
5 -4 -1 -6 
5 -4 -6 -1 
1 -5 6 4 
6 1 -5 4 
-4 5 -6 -1 
Group 384
-6 -4 -2 
-6 -2 3 -4 
-6 -2 -4 3 
5 -4 -6 -2 
2 -5 6 4 
4 2 -3 6 
-4 5 -6 -2 
Group 385
-6 -4 -4 
5 -4 -6 -4 
4 -5 6 4 
-4 -6 -4 5 
-4 5 -6 -4 
Group 386
-6 -4 -6 
5 -4 -6 -6 
-6 -5 -6 -4 
6 -5 6 4 
-4 -6 -6 5 
-5 -6 -6 -4 
-6 -6 -4 -5 
-6 -6 -5 -4 
-4 5 -6 -6 
Group 387
-6 -6 -2 
-6 -1 -2 -6 
-6 -2 -1 -6 
-6 -2 -6 -1 
-1 -6 -2 -6 
Group 388
-6 -6 -3 
Group 389
-6 -6 -4 
-6 -4 5 -6 
-6 -4 -6 5 
5 -6 -4 -6 
6 4 -5 6 
Group 390
-6 -6 -6 
Group 391
1 1 -3 
2 -1 3 -1 
1 -2 -3 1 
1 -3 -2 1 
-2 1 -3 1 
Group 392
1 1 -4 
Group 393
1 1 -5 
-6 -1 5 -1 
1 -5 6 1 
6 1 -5 1 
-1 5 -6 -1 
Group 394
1 2 -4 
2 1 -4 
-3 -2 4 -1 
-2 -3 4 -1 
1 3 -4 2 
Group 395
1 2 -5 
2 1 -5 
-6 -1 5 -2 
2 -5 6 1 
-1 5 -6 -2 
Group 396
1 3 -5 
5 -1 -2 -3 
5 -1 -3 -2 
5 -2 -1 -3 
4 -3 5 -1 
1 -4 -5 3 
1 -5 -4 3 
Group 397
1 3 -6 
6 -1 -2 -3 
6 -1 -3 -2 
6 -2 -1 -3 
3 2 -6 1 
2 3 -6 1 
Group 398
1 4 -1 
Group 399
1 4 -2 
1 -2 4 -3 
1 -2 -3 4 
1 -3 -2 4 
3 -4 -1 2 
-2 1 -3 4 
Group 400
1 4 -6 
-5 -4 6 -1 
-5 -4 -1 6 
-4 -5 6 -1 
-4 -5 -1 6 
1 5 -6 4 
Group 401
1 5 -2 
5 -2 -6 
2 -1 6 -5 
2 -1 -5 6 
5 -6 -2 1 
5 1 -6 -2 
-1 2 -5 6 
Group 402
1 5 -3 
3 -1 6 -5 
3 -1 -5 6 
1 -3 4 5 
1 -3 5 4 
5 1 -6 -3 
-5 3 -4 -1 
Group 403
1 6 -3 
3 -1 -6 
2 -1 3 -6 
6 -2 -3 1 
6 -3 -2 1 
5 1 -5 -3 
3 2 -6 -2 
2 3 -6 -2 
Group 404
1 6 -4 
4 -1 -6 
1 -4 6 -5 
1 -4 -5 6 
1 -5 -4 6 
5 1 -4 -5 
5 1 -5 -4 
4 2 -6 -2 
Group 405
1 -3 -3 
3 -1 2 3 
3 -1 3 2 
-3 1 -2 -3 
-3 1 -3 -2 
Group 406
1 -3 -4 
1 -4 -3 
4 -1 2 3 
4 -1 3 2 
-3 1 -2 -4 
Group 407
1 -3 -5 
5 -1 2 3 
5 -1 3 2 
3 -4 5 -1 
1 -5 -3 4 
-3 1 -2 -5 
1 4 -5 -3 
Group 408
1 -3 -6 
6 -1 2 3 
6 -1 3 2 
-3 -2 -6 1 
-2 -3 -6 1 
-3 1 -2 -6 
Group 409
1 -4 -2 
3 1 -4 
1 -2 3 -4 
1 -2 -4 3 
4 -3 -1 2 
-2 1 -4 3 
4 2 -3 -1 
Group 410
1 -4 -4 
Group 411
1 -4 -5 
1 -5 -4 
4 -1 5 -6 
4 -1 -6 5 
4 -6 -1 5 
6 1 -4 -6 
1 3 -5 -3 
6 4 -6 -1 
Group 412
1 -4 -6 
1 -5 -6 -4 
1 -6 -4 -5 
1 -6 -5 -4 
-6 1 -4 -5 
-6 1 -5 -4 
Group 413
1 -5 -2 
2 -1 5 -6 
2 -1 -6 5 
6 -5 -2 1 
2 -6 -1 5 
-1 2 -6 5 
Group 414
1 -5 -3 
3 -1 5 -6 
3 -1 -6 5 
1 -3 -4 -5 
1 -3 -5 -4 
1 -4 -3 -5 
3 -6 -1 5 
Group 415
1 -5 -5 
5 -1 5 -6 
5 -1 -6 5 
5 -6 -1 5 
-5 1 -5 6 
Group 416
2 2 -4 
-3 -2 4 -2 
-2 -3 4 -2 
3 2 -4 2 
2 3 -4 2 
Group 417
2 2 -5 
Group 418
2 2 -6 
2 -1 -6 2 
1 -2 6 -2 
2 -6 -1 2 
-1 2 -6 2 
Group 419
2 3 -5 
3 2 -5 
4 -3 5 -2 
2 -4 -5 3 
2 -5 -4 3 
5 1 -3 -1 
4 2 -4 -5 
4 2 -5 -4 
Group 420
2 3 -6 
3 2 -6 
3 -1 -6 2 
1 -2 6 -3 
3 -6 -1 2 
6 1 -3 -1 
4 2 -4 -6 
1 3 -6 -1 
Group 421
2 4 -6 
6 -2 3 -4 
6 -2 -4 3 
-5 -4 6 -2 
-4 -5 6 -2 
4 2 -3 -6 
2 5 -6 4 
Group 422
2 5 -2 
Group 423
2 5 -3 
2 -3 4 5 
2 -3 5 4 
-5 -4 -2 3 
-4 -5 -2 3 
-5 3 -4 -2 
Group 424
2 6 -3 
3 -1 -2 -6 
3 -2 -1 -6 
3 -2 -6 -1 
6 1 -3 2 
-2 3 -6 -1 
Group 425
2 6 -4 
4 -1 -2 -6 
4 -2 -1 -6 
4 -2 -6 -1 
2 -4 6 -5 
2 -4 -5 6 
2 -5 -4 6 
Group 426
2 -4 -4 
4 -2 4 -3 
4 -2 -3 4 
4 -3 -2 4 
-4 2 -4 3 
Group 427
2 -4 -5 
2 -5 -4 
5 -2 4 -3 
5 -2 -3 4 
5 -3 -2 4 
3 2 -5 -3 
2 3 -5 -3 
6 4 -6 -2 
Group 428
2 -4 -6 
6 -2 4 -3 
6 -2 -3 4 
6 -3 -2 4 
2 -5 -6 -4 
2 -6 -4 -5 
2 -6 -5 -4 
Group 429
2 -5 -3 
2 -3 -4 -5 
2 -3 -5 -4 
2 -4 -3 -5 
-3 2 -4 -5 
-3 2 -5 -4 
Group 430
2 -5 -5 
Group 431
2 -5 -6 
2 -6 -5 
-6 -1 2 -5 
5 -2 6 1 
5 1 -2 6 
Group 432
2 -6 -3 
-6 -1 2 -3 
-6 -1 -3 2 
3 -2 6 1 
-1 -6 -3 2 
3 1 -2 6 
Group 433
2 -6 -4 
-6 -1 2 -4 
4 -2 6 1 
2 -4 5 -6 
2 -4 -6 5 
4 1 -2 6 
6 4 -5 -2 
Group 434
2 -6 -6 
-6 -1 2 -6 
6 -2 6 1 
6 1 -2 6 
-6 2 -6 -1 
Group 435
3 1 -5 
-6 -1 5 -3 
1 -2 3 -5 
5 -3 -1 2 
3 -5 6 1 
5 2 -3 -1 
-1 5 -6 -3 
Group 436
3 3 -5 
4 -3 5 -3 
3 -4 -5 3 
3 -5 -4 3 
-4 3 -5 3 
Group 437
3 3 -6 
Group 438
3 4 -6 
4 3 -6 
-5 -4 6 -3 
-4 -5 6 -3 
3 5 -6 4 
Group 439
3 6 -3 
Group 440
3 6 -4 
3 -4 6 -5 
3 -4 -5 6 
3 -5 -4 6 
5 -6 -3 4 
-4 3 -5 6 
Group 441
3 -1 -4 
2 -1 3 -4 
2 -1 -4 3 
4 -2 -3 1 
4 -3 -2 1 
-1 2 -4 3 
Group 442
3 -1 -5 
2 -1 3 -5 
5 -2 -3 1 
5 -3 -2 1 
3 -5 -1 -6 
3 -5 -6 -1 
3 -6 -5 -1 
Group 443
3 -5 -5 
5 -3 4 5 
5 -3 5 4 
-5 3 -4 -5 
-5 3 -5 -4 
Group 444
3 -5 -6 
3 -6 -5 
6 -3 4 5 
6 -3 5 4 
-5 3 -4 -6 
Group 445
3 -6 -4 
5 3 -6 
3 -4 5 -6 
3 -4 -6 5 
6 -5 -3 4 
-4 3 -6 5 
6 4 -5 -3 
Group 446
3 -6 -6 
Group 447
4 1 -4 
Group 448
4 1 -5 
-6 -1 5 -4 
-6 -1 -4 5 
4 -5 6 1 
-1 -6 -4 5 
-1 5 -6 -4 
Group 449
4 2 -5 
5 -3 -4 -2 
5 -4 -2 -3 
5 -4 -3 -2 
3 2 -5 4 
2 3 -5 4 
Group 450
4 2 -6 
4 -1 -6 2 
1 -2 6 -4 
6 -3 -4 -2 
6 -4 -2 -3 
6 -4 -3 -2 
4 -6 -1 2 
Group 451
4 4 -6 
-5 -4 6 -4 
-4 -5 6 -4 
5 4 -6 4 
4 5 -6 4 
Group 452
4 -1 -5 
4 -5 -1 -6 
4 -5 -6 -1 
4 -6 -5 -1 
6 1 -4 5 
-5 4 -6 -1 
Group 453
4 -2 -5 
-3 -2 4 -5 
-3 -2 -5 4 
-2 -3 4 -5 
-2 -3 -5 4 
5 3 -4 2 
Group 454
4 -2 -6 
2 -1 6 -4 
-3 -2 4 -6 
-2 -3 4 -6 
4 -6 -2 1 
4 1 -6 -2 
6 3 -4 2 
Group 455
4 -6 -6 
6 -4 6 -5 
6 -4 -5 6 
6 -5 -4 6 
-6 4 -6 5 
Group 456
5 2 -5 
Group 457
5 2 -6 
5 -1 -6 2 
1 -2 6 -5 
1 -2 -5 6 
5 -6 -1 2 
-2 1 -5 6 
Group 458
5 -3 -6 
4 -3 5 -6 
4 -3 -6 5 
6 -4 -5 3 
6 -5 -4 3 
-3 4 -6 5 
Group 459
6 3 -6 
Group 460
-1 -1 2 2 
2 -1 2 -1 
2 -1 -1 2 
1 -2 -2 1 
-2 1 -2 1 
1 1 -2 -2 
Group 461
-1 -1 2 4 
2 -1 -1 4 
-4 1 -2 1 
Group 462
-1 -1 2 5 
2 -1 -1 5 
-5 1 -2 1 
Group 463
-1 -1 2 -1 
-1 -1 -1 2 
2 -1 -1 -1 
1 1 -2 1 
Group 464
-1 -1 2 -3 
-1 -1 -3 2 
2 -1 -1 -3 
3 1 -2 1 
Group 465
-1 -1 2 -4 
2 -1 -1 -4 
4 1 -2 1 
Group 466
-1 -1 2 -5 
2 -1 -1 -5 
5 1 -2 1 
Group 467
-1 -1 2 -6 
2 -1 -1 -6 
2 -1 -6 -1 
2 -6 -1 -1 
6 1 -2 1 
-1 2 -6 -1 
Group 468
-1 -1 3 1 
Group 469
-1 -1 3 3 
Group 470
-1 -1 3 4 
-1 -1 4 3 
Group 471
-1 -1 3 5 
Group 472
-1 -1 3 6 
Group 473
-1 -1 3 -1 
Group 474
-1 -1 3 -2 
-1 -1 -2 3 
-2 -1 -1 3 
-1 -2 -1 3 
Group 475
-1 -1 3 -4 
-1 -1 -4 3 
Group 476
-1 -1 3 -5 
Group 477
-1 -1 3 -6 
Group 478
-1 -1 4 1 
Group 479
-1 -1 4 2 
Group 480
-1 -1 4 4 
Group 481
-1 -1 4 5 
-1 -1 5 4 
Group 482
-1 -1 4 6 
Group 483
-1 -1 4 -1 
Group 484
-1 -1 4 -2 
Group 485
-1 -1 4 -3 
-1 -1 -3 4 
Group 486
-1 -1 4 -5 
-1 -1 -5 4 
Group 487
-1 -1 4 -6 
Group 488
-1 -1 5 1 
Group 489
-1 -1 5 2 
Group 490
-1 -1 5 3 
Group 491
-1 -1 5 5 
Group 492
-1 -1 5 6 
-1 -1 6 5 
6 -1 -1 5 
-5 1 -6 1 
Group 493
-1 -1 5 -1 
Group 494
-1 -1 5 -2 
Group 495
-1 -1 5 -3 
Group 496
-1 -1 5 -4 
-1 -1 -4 5 
Group 497
-1 -1 6 2 
6 -1 2 -1 
6 -1 -1 2 
1 -2 -6 1 
-2 1 -6 1 
1 1 -2 -6 
Group 498
-1 -1 6 3 
6 -1 -1 3 
-3 1 -6 1 
Group 499
-1 -1 6 4 
6 -1 -1 4 
-4 1 -6 1 
Group 500
-1 -1 6 6 
6 -1 6 -1 
6 -1 -1 6 
1 -6 -6 1 
-6 1 -6 1 
1 1 -6 -6 
Group 501
-1 -1 6 -1 
-1 -1 -1 6 
6 -1 -1 -1 
1 1 -6 1 
Group 502
-1 -1 6 -2 
6 -1 -1 -2 
6 -1 -2 -1 
6 -2 -1 -1 
2 1 -6 1 
1 2 -6 1 
Group 503
-1 -1 6 -3 
6 -1 -1 -3 
3 1 -6 1 
Group 504
-1 -1 6 -4 
6 -1 -1 -4 
4 1 -6 1 
Group 505
-1 -1 -1 3 
Group 506
-1 -1 -1 4 
Group 507
-1 -1 -1 5 
Group 508
-1 -1 -1 -1 
Group 509
-1 -1 -1 -2 
-1 -1 -2 -1 
-2 -1 -1 -1 
-1 -2 -1 -1 
Group 510
-1 -1 -1 -3 
Group 511
-1 -1 -1 -4 
Group 512
-1 -1 -1 -5 
Group 513
-1 -1 -1 -6 
-1 -1 -6 -1 
-6 -1 -1 -1 
-1 -6 -1 -1 
Group 514
-1 -1 -2 4 
-2 -1 -1 4 
-1 -2 -1 4 
Group 515
-1 -1 -2 5 
-2 -1 -1 5 
-1 -2 -1 5 
Group 516
-1 -1 -2 6 
-2 -1 6 -1 
-2 -1 -1 6 
-1 -2 6 -1 
-1 -2 -1 6 
1 1 -6 2 
Group 517
-1 -1 -2 -2 
-2 -1 -1 -2 
-2 -1 -2 -1 
-1 -2 -1 -2 
-1 -2 -2 -1 
-2 -2 -1 -1 
Group 518
-1 -1 -2 -4 
-2 -1 -1 -4 
-1 -2 -1 -4 
Group 519
-1 -1 -2 -5 
-2 -1 -1 -5 
-1 -2 -1 -5 
Group 520
-1 -1 -3 1 
Group 521
-1 -1 -3 5 
Group 522
-1 -1 -3 6 
Group 523
-1 -1 -3 -1 
Group 524
-1 -1 -3 -3 
Group 525
-1 -1 -3 -4 
-1 -1 -4 -3 
Group 526
-1 -1 -3 -5 
Group 527
-1 -1 -3 -6 
Group 528
-1 -1 -4 1 
Group 529
-1 -1 -4 2 
Group 530
-1 -1 -4 6 
Group 531
-1 -1 -4 -1 
Group 532
-1 -1 -4 -2 
Group 533
-1 -1 -4 -4 
Group 534
-1 -1 -4 -5 
-1 -1 -5 -4 
Group 535
-1 -1 -4 -6 
Group 536
-1 -1 -5 1 
Group 537
-1 -1 -5 2 
Group 538
-1 -1 -5 3 
Group 539
-1 -1 -5 -1 
Group 540
-1 -1 -5 -2 
Group 541
-1 -1 -5 -3 
Group 542
-1 -1 -5 -5 
Group 543
-1 -1 -5 -6 
-1 -1 -6 -5 
-6 -1 -1 -5 
-1 -6 -1 -5 
Group 544
-1 -1 -6 3 
-6 -1 -1 3 
-1 -6 -1 3 
Group 545
-1 -1 -6 4 
-6 -1 -1 4 
-1 -6 -1 4 
Group 546
-1 -1 -6 -2 
-6 -1 -1 -2 
-6 -1 -2 -1 
-6 -2 -1 -1 
-1 -6 -1 -2 
-1 -6 -2 -1 
Group 547
-1 -1 -6 -3 
-6 -1 -1 -3 
-1 -6 -1 -3 
Group 548
-1 -1 -6 -4 
-6 -1 -1 -4 
-1 -6 -1 -4 
Group 549
-1 -1 -6 -6 
-6 -1 -1 -6 
-6 -1 -6 -1 
-1 -6 -1 -6 
-1 -6 -6 -1 
-6 -6 -1 -1 
Group 550
-2 -1 3 1 
2 -1 -3 1 
-1 -2 3 1 
-1 2 -3 1 
Group 551
-2 -1 3 3 
-1 -2 3 3 
2 -3 -3 1 
-3 2 -3 1 
Group 552
-2 -1 3 4 
-2 -1 4 3 
-1 -2 3 4 
-1 -2 4 3 
-4 2 -3 1 
Group 553
-2 -1 3 5 
-1 -2 3 5 
-5 2 -3 1 
Group 554
-2 -1 3 6 
-1 -2 3 6 
-6 2 -3 1 
Group 555
-2 -1 3 -1 
-1 -2 3 -1 
2 1 -3 1 
1 2 -3 1 
Group 556
-2 -1 3 -2 
-2 -1 -2 3 
-1 -2 3 -2 
-1 -2 -2 3 
-2 -2 -1 3 
2 2 -3 1 
Group 557
-2 -1 3 -5 
-1 -2 3 -5 
5 2 -3 1 
Group 558
-2 -1 3 -6 
-1 -2 3 -6 
6 2 -3 1 
Group 559
-2 -1 4 1 
-1 -2 4 1 
Group 560
-2 -1 4 2 
-1 -2 4 2 
Group 561
-2 -1 4 4 
-1 -2 4 4 
Group 562
-2 -1 4 5 
-2 -1 5 4 
-1 -2 4 5 
-1 -2 5 4 
Group 563
-2 -1 4 6 
-1 -2 4 6 
Group 564
-2 -1 4 -1 
-1 -2 4 -1 
Group 565
-2 -1 4 -2 
-1 -2 4 -2 
Group 566
-2 -1 4 -5 
-2 -1 -5 4 
-1 -2 4 -5 
-1 -2 -5 4 
Group 567
-2 -1 4 -6 
-1 -2 4 -6 
Group 568
-2 -1 5 1 
-1 -2 5 1 
Group 569
-2 -1 5 2 
-1 -2 5 2 
Group 570
-2 -1 5 3 
-1 -2 5 3 
Group 571
-2 -1 5 5 
-1 -2 5 5 
Group 572
-2 -1 5 6 
-2 -1 6 5 
-1 -2 5 6 
-1 -2 6 5 
-5 1 -6 2 
Group 573
-2 -1 5 -1 
-1 -2 5 -1 
Group 574
-2 -1 5 -2 
-1 -2 5 -2 
Group 575
-2 -1 5 -3 
-1 -2 5 -3 
Group 576
-2 -1 5 -4 
-2 -1 -4 5 
-1 -2 5 -4 
-1 -2 -4 5 
Group 577
-2 -1 6 2 
-1 -2 6 2 
1 -2 -6 2 
-2 1 -6 2 
Group 578
-2 -1 6 3 
-1 -2 6 3 
-3 1 -6 2 
Group 579
-2 -1 6 4 
-1 -2 6 4 
-4 1 -6 2 
Group 580
-2 -1 6 6 
-1 -2 6 6 
1 -6 -6 2 
-6 1 -6 2 
Group 581
-2 -1 6 -2 
-1 -2 6 -2 
2 1 -6 2 
1 2 -6 2 
Group 582
-2 -1 6 -3 
-1 -2 6 -3 
3 1 -6 2 
Group 583
-2 -1 6 -4 
-1 -2 6 -4 
4 1 -6 2 
Group 584
-2 -1 -2 4 
-1 -2 -2 4 
-2 -2 -1 4 
Group 585
-2 -1 -2 5 
-1 -2 -2 5 
-2 -2 -1 5 
Group 586
-2 -1 -2 6 
-1 -2 -2 6 
-2 -2 6 -1 
-2 -2 -1 6 
Group 587
-2 -1 -2 -2 
-1 -2 -2 -2 
-2 -2 -1 -2 
-2 -2 -2 -1 
Group 588
-2 -1 -2 -4 
-1 -2 -2 -4 
-2 -2 -1 -4 
Group 589
-2 -1 -2 -5 
-1 -2 -2 -5 
-2 -2 -1 -5 
Group 590
-2 -1 -4 1 
-1 -2 -4 1 
Group 591
-2 -1 -4 2 
-1 -2 -4 2 
Group 592
-2 -1 -4 6 
-1 -2 -4 6 
Group 593
-2 -1 -4 -1 
-1 -2 -4 -1 
Group 594
-2 -1 -4 -2 
-1 -2 -4 -2 
Group 595
-2 -1 -4 -4 
-1 -2 -4 -4 
Group 596
-2 -1 -4 -5 
-2 -1 -5 -4 
-1 -2 -4 -5 
-1 -2 -5 -4 
Group 597
-2 -1 -4 -6 
-1 -2 -4 -6 
Group 598
-2 -1 -5 1 
-1 -2 -5 1 
Group 599
-2 -1 -5 2 
-1 -2 -5 2 
Group 600
-2 -1 -5 3 
-1 -2 -5 3 
Group 601
-2 -1 -5 -1 
-1 -2 -5 -1 
Group 602
-2 -1 -5 -2 
-1 -2 -5 -2 
Group 603
-2 -1 -5 -3 
-1 -2 -5 -3 
Group 604
-2 -1 -5 -5 
-1 -2 -5 -5 
Group 605
-3 -1 3 1 
Group 606
-3 -1 3 3 
Group 607
-3 -1 3 4 
-3 -1 4 3 
Group 608
-3 -1 3 5 
Group 609
-3 -1 3 6 
Group 610
-3 -1 3 -1 
Group 611
-3 -1 3 -2 
-3 -1 -2 3 
-3 -2 -1 3 
-2 -3 -1 3 
Group 612
-3 -1 3 -4 
-3 -1 -4 3 
Group 613
-3 -1 3 -5 
Group 614
-3 -1 3 -6 
Group 615
-3 -1 4 1 
Group 616
-3 -1 4 2 
Group 617
-3 -1 4 4 
Group 618
-3 -1 4 5 
-3 -1 5 4 
Group 619
-3 -1 4 6 
Group 620
-3 -1 4 -1 
Group 621
-3 -1 4 -2 
Group 622
-3 -1 4 -3 
-3 -1 -3 4 
Group 623
-3 -1 4 -5 
-3 -1 -5 4 
Group 624
-3 -1 4 -6 
Group 625
-3 -1 5 1 
Group 626
-3 -1 5 2 
Group 627
-3 -1 5 3 
Group 628
-3 -1 5 5 
Group 629
-3 -1 5 6 
-3 -1 6 5 
-5 1 -6 3 
Group 630
-3 -1 5 -1 
Group 631
-3 -1 5 -2 
Group 632
-3 -1 5 -3 
Group 633
-3 -1 5 -4 
-3 -1 -4 5 
Group 634
-3 -1 6 2 
1 -2 -6 3 
-2 1 -6 3 
Group 635
-3 -1 6 3 
-3 1 -6 3 
Group 636
-3 -1 6 4 
-4 1 -6 3 
Group 637
-3 -1 6 6 
1 -6 -6 3 
-6 1 -6 3 
Group 638
-3 -1 6 -1 
-3 -1 -1 6 
1 1 -6 3 
Group 639
-3 -1 6 -2 
2 1 -6 3 
1 2 -6 3 
Group 640
-3 -1 6 -3 
3 1 -6 3 
Group 641
-3 -1 6 -4 
4 1 -6 3 
Group 642
-3 -1 -1 3 
Group 643
-3 -1 -1 4 
Group 644
-3 -1 -1 5 
Group 645
-3 -1 -1 -1 
Group 646
-3 -1 -1 -2 
-3 -1 -2 -1 
-3 -2 -1 -1 
-2 -3 -1 -1 
Group 647
-3 -1 -1 -3 
Group 648
-3 -1 -1 -4 
Group 649
-3 -1 -1 -5 
Group 650
-3 -1 -1 -6 
-3 -1 -6 -1 
-3 -6 -1 -1 
Group 651
-3 -1 -2 4 
-3 -2 -1 4 
-2 -3 -1 4 
Group 652
-3 -1 -2 5 
-3 -2 -1 5 
-2 -3 -1 5 
Group 653
-3 -1 -2 6 
-3 -2 6 -1 
-3 -2 -1 6 
-2 -3 6 -1 
-2 -3 -1 6 
Group 654
-3 -1 -2 -2 
-2 -2 -3 -1 
-3 -2 -1 -2 
-3 -2 -2 -1 
-2 -3 -1 -2 
-2 -3 -2 -1 
Group 655
-3 -1 -2 -4 
-3 -2 -1 -4 
-2 -3 -1 -4 
Group 656
-3 -1 -2 -5 
-3 -2 -1 -5 
-2 -3 -1 -5 
Group 657
-3 -1 -3 1 
Group 658
-3 -1 -3 5 
Group 659
-3 -1 -3 6 
Group 660
-3 -1 -3 -1 
Group 661
-3 -1 -3 -3 
Group 662
-3 -1 -3 -4 
-3 -1 -4 -3 
Group 663
-3 -1 -3 -5 
Group 664
-3 -1 -3 -6 
Group 665
-3 -1 -4 1 
Group 666
-3 -1 -4 2 
Group 667
-3 -1 -4 6 
Group 668
-3 -1 -4 -1 
Group 669
-3 -1 -4 -2 
Group 670
-3 -1 -4 -4 
Group 671
-3 -1 -4 -5 
-3 -1 -5 -4 
Group 672
-3 -1 -4 -6 
Group 673
-3 -1 -5 1 
Group 674
-3 -1 -5 2 
Group 675
-3 -1 -5 3 
Group 676
-3 -1 -5 -1 
Group 677
-3 -1 -5 -2 
Group 678
-3 -1 -5 -3 
Group 679
-3 -1 -5 -5 
Group 680
-3 -1 -5 -6 
-3 -1 -6 -5 
-3 -6 -1 -5 
Group 681
-3 -1 -6 3 
-3 -6 -1 3 
Group 682
-3 -1 -6 4 
-3 -6 -1 4 
Group 683
-3 -1 -6 -2 
-3 -6 -1 -2 
-3 -6 -2 -1 
Group 684
-3 -1 -6 -3 
-3 -6 -1 -3 
Group 685
-3 -1 -6 -4 
-3 -6 -1 -4 
Group 686
-3 -1 -6 -6 
-3 -6 -1 -6 
-3 -6 -6 -1 
Group 687
-4 -1 2 2 
1 -2 -2 4 
-2 1 -2 4 
Group 688
-4 -1 2 4 
-4 1 -2 4 
Group 689
-4 -1 2 5 
-5 1 -2 4 
Group 690
-4 -1 2 -1 
-4 -1 -1 2 
1 1 -2 4 
Group 691
-4 -1 2 -3 
-4 -1 -3 2 
3 1 -2 4 
Group 692
-4 -1 2 -4 
4 1 -2 4 
Group 693
-4 -1 2 -5 
5 1 -2 4 
Group 694
-4 -1 2 -6 
6 1 -2 4 
-4 2 -6 -1 
Group 695
-4 -1 3 1 
Group 696
-4 -1 3 3 
Group 697
-4 -1 3 4 
-4 -1 4 3 
Group 698
-4 -1 3 5 
Group 699
-4 -1 3 6 
Group 700
-4 -1 3 -1 
Group 701
-4 -1 3 -2 
-4 -1 -2 3 
-4 -2 -1 3 
Group 702
-4 -1 3 -4 
-4 -1 -4 3 
Group 703
-4 -1 3 -5 
Group 704
-4 -1 3 -6 
Group 705
-4 -1 4 1 
Group 706
-4 -1 4 2 
Group 707
-4 -1 4 4 
Group 708
-4 -1 4 5 
-4 -1 5 4 
Group 709
-4 -1 4 6 
Group 710
-4 -1 4 -1 
Group 711
-4 -1 4 -2 
Group 712
-4 -1 4 -3 
-4 -1 -3 4 
Group 713
-4 -1 4 -5 
-4 -1 -5 4 
Group 714
-4 -1 4 -6 
Group 715
-4 -1 5 1 
Group 716
-4 -1 5 2 
Group 717
-4 -1 5 3 
Group 718
-4 -1 5 5 
Group 719
-4 -1 5 6 
-4 -1 6 5 
-5 1 -6 4 
Group 720
-4 -1 5 -1 
Group 721
-4 -1 5 -2 
Group 722
-4 -1 5 -3 
Group 723
-4 -1 5 -4 
-4 -1 -4 5 
Group 724
-4 -1 6 2 
1 -2 -6 4 
-2 1 -6 4 
Group 725
-4 -1 6 3 
-3 1 -6 4 
Group 726
-4 -1 6 4 
-4 1 -6 4 
Group 727
-4 -1 6 6 
1 -6 -6 4 
-6 1 -6 4 
Group 728
-4 -1 6 -1 
-4 -1 -1 6 
1 1 -6 4 
Group 729
-4 -1 6 -2 
2 1 -6 4 
1 2 -6 4 
Group 730
-4 -1 6 -3 
3 1 -6 4 
Group 731
-4 -1 6 -4 
4 1 -6 4 
Group 732
-4 -1 -1 3 
Group 733
-4 -1 -1 4 
Group 734
-4 -1 -1 5 
Group 735
-4 -1 -1 -1 
Group 736
-4 -1 -1 -2 
-4 -1 -2 -1 
-4 -2 -1 -1 
Group 737
-4 -1 -1 -3 
Group 738
-4 -1 -1 -4 
Group 739
-4 -1 -1 -5 
Group 740
-4 -1 -1 -6 
-4 -1 -6 -1 
-4 -6 -1 -1 
Group 741
-4 -1 -2 4 
-4 -2 -1 4 
Group 742
-4 -1 -2 5 
-4 -2 -1 5 
Group 743
-4 -1 -2 6 
-4 -2 6 -1 
-4 -2 -1 6 
Group 744
-4 -1 -2 -2 
-4 -2 -1 -2 
-4 -2 -2 -1 
Group 745
-4 -1 -2 -4 
-4 -2 -1 -4 
Group 746
-4 -1 -2 -5 
-4 -2 -1 -5 
Group 747
-4 -1 -3 1 
Group 748
-4 -1 -3 5 
Group 749
-4 -1 -3 6 
Group 750
-4 -1 -3 -1 
Group 751
-4 -1 -3 -3 
Group 752
-4 -1 -3 -4 
-4 -1 -4 -3 
Group 753
-4 -1 -3 -5 
Group 754
-4 -1 -3 -6 
Group 755
-4 -1 -4 1 
Group 756
-4 -1 -4 2 
Group 757
-4 -1 -4 6 
Group 758
-4 -1 -4 -1 
Group 759
-4 -1 -4 -2 
Group 760
-4 -1 -4 -4 
Group 761
-4 -1 -4 -5 
-4 -1 -5 -4 
Group 762
-4 -1 -4 -6 
Group 763
-4 -1 -5 1 
Group 764
-4 -1 -5 2 
Group 765
-4 -1 -5 3 
Group 766
-4 -1 -5 -1 
Group 767
-4 -1 -5 -2 
Group 768
-4 -1 -5 -3 
Group 769
-4 -1 -5 -5 
Group 770
-4 -1 -5 -6 
-4 -1 -6 -5 
-4 -6 -1 -5 
Group 771
-4 -1 -6 3 
-4 -6 -1 3 
Group 772
-4 -1 -6 4 
-4 -6 -1 4 
Group 773
-4 -1 -6 -2 
-4 -6 -1 -2 
-4 -6 -2 -1 
Group 774
-4 -1 -6 -3 
-4 -6 -1 -3 
Group 775
-4 -1 -6 -4 
-4 -6 -1 -4 
Group 776
-4 -1 -6 -6 
-4 -6 -1 -6 
-4 -6 -6 -1 
Group 777
-5 -1 2 2 
1 -2 -2 5 
-2 1 -2 5 
Group 778
-5 -1 2 4 
-4 1 -2 5 
Group 779
-5 -1 2 5 
-5 1 -2 5 
Group 780
-5 -1 2 -1 
-5 -1 -1 2 
1 1 -2 5 
Group 781
-5 -1 2 -3 
-5 -1 -3 2 
3 1 -2 5 
Group 782
-5 -1 2 -4 
4 1 -2 5 
Group 783
-5 -1 2 -5 
5 1 -2 5 
Group 784
-5 -1 2 -6 
6 1 -2 5 
-5 2 -6 -1 
Group 785
-5 -1 3 1 
Group 786
-5 -1 3 3 
Group 787
-5 -1 3 4 
-5 -1 4 3 
Group 788
-5 -1 3 5 
Group 789
-5 -1 3 6 
Group 790
-5 -1 3 -1 
Group 791
-5 -1 3 -2 
-5 -1 -2 3 
-5 -2 -1 3 
Group 792
-5 -1 3 -4 
-5 -1 -4 3 
Group 793
-5 -1 3 -5 
Group 794
-5 -1 3 -6 
Group 795
-5 -1 4 1 
Group 796
-5 -1 4 2 
Group 797
-5 -1 4 4 
Group 798
-5 -1 4 5 
-5 -1 5 4 
Group 799
-5 -1 4 6 
Group 800
-5 -1 4 -1 
Group 801
-5 -1 4 -2 
Group 802
-5 -1 4 -3 
-5 -1 -3 4 
Group 803
-5 -1 4 -5 
-5 -1 -5 4 
Group 804
-5 -1 4 -6 
Group 805
-5 -1 5 1 
Group 806
-5 -1 5 2 
Group 807
-5 -1 5 3 
Group 808
-5 -1 5 5 
Group 809
-5 -1 5 6 
-5 -1 6 5 
6 -5 -1 5 
-5 1 -6 5 
Group 810
-5 -1 5 -1 
Group 811
-5 -1 5 -2 
Group 812
-5 -1 5 -3 
Group 813
-5 -1 5 -4 
-5 -1 -4 5 
Group 814
-5 -1 6 2 
1 -2 5 -6 
1 -2 -6 5 
6 -5 -1 2 
-2 1 -6 5 
Group 815
-5 -1 6 3 
6 -5 -1 3 
-3 1 -6 5 
Group 816
-5 -1 6 4 
6 -5 -1 4 
-4 1 -6 5 
Group 817
-5 -1 6 6 
6 -5 6 -1 
6 -5 -1 6 
1 -6 -6 5 
-6 1 -6 5 
1 5 -6 -6 
Group 818
-5 -1 6 -1 
-5 -1 -1 6 
6 -5 -1 -1 
1 1 -6 5 
Group 819
-5 -1 6 -2 
6 -5 -1 -2 
6 -5 -2 -1 
2 1 -6 5 
1 2 -6 5 
Group 820
-5 -1 6 -3 
6 -5 -1 -3 
3 1 -6 5 
Group 821
-5 -1 6 -4 
6 -5 -1 -4 
4 1 -6 5 
Group 822
-5 -1 -1 3 
Group 823
-5 -1 -1 4 
Group 824
-5 -1 -1 5 
Group 825
-5 -1 -1 -1 
Group 826
-5 -1 -1 -2 
-5 -1 -2 -1 
-5 -2 -1 -1 
Group 827
-5 -1 -1 -3 
Group 828
-5 -1 -1 -4 
Group 829
-5 -1 -1 -5 
Group 830
-5 -1 -2 4 
-5 -2 -1 4 
Group 831
-5 -1 -2 5 
-5 -2 -1 5 
Group 832
-5 -1 -2 6 
-5 -2 6 -1 
-5 -2 -1 6 
Group 833
-5 -1 -2 -2 
-5 -2 -1 -2 
-5 -2 -2 -1 
Group 834
-5 -1 -2 -4 
-5 -2 -1 -4 
Group 835
-5 -1 -2 -5 
-5 -2 -1 -5 
Group 836
-5 -1 -3 1 
Group 837
-5 -1 -3 5 
Group 838
-5 -1 -3 6 
Group 839
-5 -1 -3 -1 
Group 840
-5 -1 -3 -3 
Group 841
-5 -1 -3 -4 
-5 -1 -4 -3 
Group 842
-5 -1 -3 -5 
Group 843
-5 -1 -3 -6 
Group 844
-5 -1 -4 1 
Group 845
-5 -1 -4 2 
Group 846
-5 -1 -4 6 
Group 847
-5 -1 -4 -1 
Group 848
-5 -1 -4 -2 
Group 849
-5 -1 -4 -4 
Group 850
-5 -1 -4 -5 
-5 -1 -5 -4 
Group 851
-5 -1 -4 -6 
Group 852
-5 -1 -5 1 
Group 853
-5 -1 -5 2 
Group 854
-5 -1 -5 3 
Group 855
-5 -1 -5 -1 
Group 856
-5 -1 -5 -2 
Group 857
-5 -1 -5 -3 
Group 858
-5 -1 -5 -5 
Group 859
-6 -1 3 1 
-1 -3 6 1 
Group 860
-6 -1 3 3 
-3 -3 6 1 
Group 861
-6 -1 3 4 
-6 -1 4 3 
-4 -3 6 1 
-3 -4 6 1 
Group 862
-6 -1 3 5 
-5 -3 6 1 
Group 863
-6 -1 3 6 
-6 -3 6 1 
Group 864
-6 -1 3 -1 
1 -3 6 1 
Group 865
-6 -1 3 -2 
-6 -1 -2 3 
-6 -2 -1 3 
2 -3 6 1 
-1 -6 -2 3 
Group 866
-6 -1 3 -4 
-6 -1 -4 3 
4 -3 6 1 
-1 -6 -4 3 
Group 867
-6 -1 3 -5 
5 -3 6 1 
Group 868
-6 -1 3 -6 
6 -3 6 1 
Group 869
-6 -1 4 1 
-1 -4 6 1 
Group 870
-6 -1 4 2 
-2 -4 6 1 
Group 871
-6 -1 4 4 
-4 -4 6 1 
Group 872
-6 -1 4 6 
-6 -4 6 1 
Group 873
-6 -1 4 -1 
1 -4 6 1 
Group 874
-6 -1 4 -2 
2 -4 6 1 
Group 875
-6 -1 4 -3 
-6 -1 -3 4 
3 -4 6 1 
-1 -6 -3 4 
Group 876
-6 -1 4 -5 
-6 -1 -5 4 
5 -4 6 1 
-1 -5 -6 4 
-1 -6 -5 4 
Group 877
-6 -1 4 -6 
6 -4 6 1 
Group 878
-6 -1 -2 4 
-6 -2 -1 4 
-1 -6 -2 4 
Group 879
-6 -1 -2 5 
-6 -2 -1 5 
-1 -6 -2 5 
Group 880
-6 -1 -2 6 
-6 -2 6 -1 
-6 -2 -1 6 
-1 -6 -2 6 
Group 881
-6 -1 -2 -2 
-6 -2 -1 -2 
-6 -2 -2 -1 
-1 -6 -2 -2 
Group 882
-6 -1 -2 -4 
-6 -2 -1 -4 
-1 -6 -2 -4 
Group 883
-6 -1 -2 -5 
-6 -2 -1 -5 
-1 -6 -2 -5 
Group 884
-6 -1 -3 1 
-1 -6 -3 1 
Group 885
-6 -1 -3 5 
-1 -6 -3 5 
Group 886
-6 -1 -3 6 
-1 -6 -3 6 
Group 887
-6 -1 -3 -1 
-1 -6 -3 -1 
Group 888
-6 -1 -3 -3 
-1 -6 -3 -3 
Group 889
-6 -1 -3 -4 
-6 -1 -4 -3 
-1 -6 -3 -4 
-1 -6 -4 -3 
Group 890
-6 -1 -3 -5 
-1 -6 -3 -5 
Group 891
-6 -1 -3 -6 
-1 -6 -3 -6 
Group 892
-6 -1 -4 1 
-1 -6 -4 1 
Group 893
-6 -1 -4 2 
-1 -6 -4 2 
Group 894
-6 -1 -4 6 
-1 -6 -4 6 
Group 895
-6 -1 -4 -1 
-1 -6 -4 -1 
Group 896
-6 -1 -4 -2 
-1 -6 -4 -2 
Group 897
-6 -1 -4 -4 
-1 -6 -4 -4 
Group 898
-6 -1 -4 -6 
-1 -6 -4 -6 
Group 899
-6 -1 -5 1 
6 -1 5 1 
-1 -5 -6 1 
-1 -6 -5 1 
Group 900
-6 -1 -5 2 
-1 -5 -6 2 
-1 -6 -5 2 
Group 901
-6 -1 -5 3 
-1 -5 -6 3 
-1 -6 -5 3 
Group 902
-6 -1 -5 -2 
-1 -5 -6 -2 
-1 -6 -5 -2 
Group 903
-6 -1 -5 -3 
-1 -5 -6 -3 
-1 -6 -5 -3 
Group 904
-6 -1 -5 -5 
-1 -5 -5 -6 
-1 -5 -6 -5 
-1 -6 -5 -5 
Group 905
-6 -1 -5 -6 
-6 -1 -6 -5 
-1 -5 -6 -6 
-1 -6 -5 -6 
-1 -6 -6 -5 
-6 -6 -1 -5 
Group 906
-6 -1 -6 3 
-1 -6 -6 3 
-6 -6 -1 3 
Group 907
-6 -1 -6 4 
-1 -6 -6 4 
-6 -6 -1 4 
Group 908
-6 -1 -6 -2 
-1 -6 -6 -2 
-6 -6 -1 -2 
-6 -6 -2 -1 
Group 909
-6 -1 -6 -3 
-1 -6 -6 -3 
-6 -6 -1 -3 
Group 910
-6 -1 -6 -4 
-1 -6 -6 -4 
-6 -6 -1 -4 
Group 911
-6 -1 -6 -6 
-1 -6 -6 -6 
-6 -6 -1 -6 
-6 -6 -6 -1 
Group 912
2 -1 2 2 
-2 -2 -2 1 
1 -2 -2 -2 
-2 1 -2 -2 
Group 913
2 -1 2 4 
-4 -2 -2 1 
-4 1 -2 -2 
Group 914
2 -1 2 5 
-5 -2 -2 1 
-5 1 -2 -2 
Group 915
2 -1 2 -3 
2 -1 -3 2 
-2 -2 3 1 
3 -2 -2 1 
3 1 -2 -2 
-1 2 -3 2 
Group 916
2 -1 2 -4 
4 -2 -2 1 
4 1 -2 -2 
Group 917
2 -1 2 -5 
5 -2 -2 1 
5 1 -2 -2 
Group 918
2 -1 2 -6 
6 -2 -2 1 
6 1 -2 -2 
2 2 -6 -1 
Group 919
2 -1 4 1 
-1 -4 -2 1 
Group 920
2 -1 4 2 
-2 -4 -2 1 
Group 921
2 -1 4 4 
-4 -4 -2 1 
Group 922
2 -1 4 5 
2 -1 5 4 
-5 -4 -2 1 
-4 -5 -2 1 
Group 923
2 -1 4 6 
-6 -4 -2 1 
Group 924
2 -1 4 -1 
1 -4 -2 1 
Group 925
2 -1 4 -3 
2 -1 -3 4 
-4 -2 3 1 
3 -4 -2 1 
-1 2 -3 4 
Group 926
2 -1 4 -5 
2 -1 -5 4 
5 -4 -2 1 
-1 2 -5 4 
Group 927
2 -1 4 -6 
6 -4 -2 1 
Group 928
2 -1 5 1 
-1 -5 -2 1 
Group 929
2 -1 5 2 
-2 -5 -2 1 
Group 930
2 -1 5 3 
-3 -5 -2 1 
Group 931
2 -1 5 5 
-5 -5 -2 1 
Group 932
2 -1 5 -1 
1 -5 -2 1 
Group 933
2 -1 5 -2 
2 -5 -2 1 
Group 934
2 -1 5 -3 
3 -5 -2 1 
Group 935
2 -1 5 -4 
2 -1 -4 5 
4 -5 -2 1 
-1 2 -4 5 
Group 936
2 -1 -3 5 
-5 -2 3 1 
-1 2 -3 5 
Group 937
2 -1 -3 6 
-6 -2 3 1 
-1 2 -3 6 
Group 938
2 -1 -3 -3 
3 -2 3 1 
-1 -3 -3 2 
-1 2 -3 -3 
Group 939
2 -1 -3 -4 
2 -1 -4 -3 
4 -2 3 1 
-1 2 -3 -4 
-1 2 -4 -3 
Group 940
2 -1 -3 -5 
5 -2 3 1 
-1 2 -3 -5 
Group 941
2 -1 -3 -6 
6 -2 3 1 
-1 2 -3 -6 
Group 942
2 -1 -4 1 
-1 2 -4 1 
Group 943
2 -1 -4 2 
-1 2 -4 2 
Group 944
2 -1 -4 6 
-1 2 -4 6 
Group 945
2 -1 -4 -1 
-1 2 -4 -1 
Group 946
2 -1 -4 -4 
-1 2 -4 -4 
Group 947
2 -1 -4 -5 
2 -1 -5 -4 
-1 2 -4 -5 
-1 2 -5 -4 
Group 948
2 -1 -4 -6 
-1 2 -4 -6 
Group 949
2 -1 -5 1 
-1 2 -5 1 
Group 950
2 -1 -5 2 
-1 2 -5 2 
Group 951
2 -1 -5 3 
-1 2 -5 3 
Group 952
2 -1 -5 -1 
-1 2 -5 -1 
Group 953
2 -1 -5 -2 
-1 2 -5 -2 
Group 954
2 -1 -5 -3 
-1 2 -5 -3 
Group 955
2 -1 -5 -5 
-1 2 -5 -5 
Group 956
2 -1 -5 -6 
2 -1 -6 -5 
2 -6 -1 -5 
-1 2 -5 -6 
-1 2 -6 -5 
Group 957
2 -1 -6 3 
2 -6 -1 3 
-1 2 -6 3 
Group 958
2 -1 -6 4 
2 -6 -1 4 
-1 2 -6 4 
Group 959
2 -1 -6 -3 
2 -6 -1 -3 
-1 2 -6 -3 
Group 960
2 -1 -6 -4 
2 -6 -1 -4 
-1 2 -6 -4 
Group 961
2 -1 -6 -6 
2 -6 -1 -6 
2 -6 -6 -1 
-1 2 -6 -6 
Group 962
3 -1 2 2 
1 -2 -2 -3 
1 -2 -3 -2 
1 -3 -2 -2 
-2 1 -2 -3 
-2 1 -3 -2 
Group 963
3 -1 2 4 
-4 1 -2 -3 
-4 1 -3 -2 
Group 964
3 -1 2 5 
-5 1 -2 -3 
-5 1 -3 -2 
Group 965
3 -1 2 -1 
3 -1 -1 2 
1 1 -2 -3 
1 1 -3 -2 
Group 966
3 -1 2 -4 
4 1 -2 -3 
4 1 -3 -2 
Group 967
3 -1 2 -5 
5 1 -2 -3 
5 1 -3 -2 
Group 968
3 -1 2 -6 
6 1 -2 -3 
6 1 -3 -2 
3 2 -6 -1 
2 3 -6 -1 
Group 969
3 -1 3 1 
Group 970
3 -1 3 3 
Group 971
3 -1 3 4 
3 -1 4 3 
Group 972
3 -1 3 5 
Group 973
3 -1 3 6 
Group 974
3 -1 3 -1 
Group 975
3 -1 3 -2 
3 -1 -2 3 
3 -2 -1 3 
-3 1 -3 2 
Group 976
3 -1 3 -4 
3 -1 -4 3 
Group 977
3 -1 3 -5 
Group 978
3 -1 3 -6 
Group 979
3 -1 4 1 
Group 980
3 -1 4 2 
Group 981
3 -1 4 4 
Group 982
3 -1 4 5 
3 -1 5 4 
Group 983
3 -1 4 6 
Group 984
3 -1 4 -1 
Group 985
3 -1 4 -2 
Group 986
3 -1 4 -5 
3 -1 -5 4 
Group 987
3 -1 4 -6 
Group 988
3 -1 5 1 
Group 989
3 -1 5 2 
Group 990
3 -1 5 3 
Group 991
3 -1 5 5 
Group 992
3 -1 5 6 
3 -1 6 5 
-5 1 -6 -3 
Group 993
3 -1 5 -1 
Group 994
3 -1 5 -2 
Group 995
3 -1 5 -3 
Group 996
3 -1 5 -4 
3 -1 -4 5 
Group 997
3 -1 6 2 
1 -2 -6 -3 
-2 1 -6 -3 
Group 998
3 -1 6 3 
-3 1 -6 -3 
Group 999
3 -1 6 4 
-4 1 -6 -3 
Group 1000
3 -1 6 6 
1 -6 -6 -3 
-6 1 -6 -3 
Group 1001
3 -1 6 -1 
3 -1 -1 6 
1 1 -6 -3 
Group 1002
3 -1 6 -2 
2 1 -6 -3 
1 2 -6 -3 
Group 1003
3 -1 6 -3 
3 1 -6 -3 
Group 1004
3 -1 6 -4 
4 1 -6 -3 
Group 1005
3 -1 -1 3 
Group 1006
3 -1 -1 4 
Group 1007
3 -1 -1 5 
Group 1008
3 -1 -1 -1 
Group 1009
3 -1 -1 -2 
3 -1 -2 -1 
3 -2 -1 -1 
1 1 -3 2 
Group 1010
3 -1 -1 -3 
Group 1011
3 -1 -1 -4 
Group 1012
3 -1 -1 -5 
Group 1013
3 -1 -1 -6 
3 -1 -6 -1 
3 -6 -1 -1 
Group 1014
3 -1 -2 4 
3 -2 -1 4 
-4 1 -3 2 
Group 1015
3 -1 -2 5 
3 -2 -1 5 
-5 1 -3 2 
Group 1016
3 -1 -2 6 
3 -2 6 -1 
3 -2 -1 6 
1 -6 -3 2 
-6 1 -3 2 
Group 1017
3 -1 -2 -2 
-2 -2 3 -1 
3 -2 -1 -2 
3 -2 -2 -1 
2 1 -3 2 
1 2 -3 2 
Group 1018
3 -1 -2 -4 
3 -2 -1 -4 
4 1 -3 2 
Group 1019
3 -1 -2 -5 
3 -2 -1 -5 
5 1 -3 2 
Group 1020
3 -1 -4 1 
Group 1021
3 -1 -4 2 
Group 1022
3 -1 -4 6 
Group 1023
3 -1 -4 -1 
Group 1024
3 -1 -4 -2 
Group 1025
3 -1 -4 -4 
Group 1026
3 -1 -4 -5 
3 -1 -5 -4 
Group 1027
3 -1 -4 -6 
Group 1028
3 -1 -5 1 
Group 1029
3 -1 -5 2 
Group 1030
3 -1 -5 3 
Group 1031
3 -1 -5 -1 
Group 1032
3 -1 -5 -2 
Group 1033
3 -1 -5 -3 
Group 1034
3 -1 -5 -5 
Group 1035
3 -1 -5 -6 
3 -1 -6 -5 
3 -6 -1 -5 
Group 1036
3 -1 -6 3 
3 -6 -1 3 
Group 1037
3 -1 -6 4 
3 -6 -1 4 
Group 1038
3 -1 -6 -2 
3 -6 -1 -2 
3 -6 -2 -1 
Group 1039
3 -1 -6 -3 
3 -6 -1 -3 
Group 1040
3 -1 -6 -4 
3 -6 -1 -4 
Group 1041
3 -1 -6 -6 
3 -6 -1 -6 
3 -6 -6 -1 
Group 1042
4 -1 2 2 
1 -2 -2 -4 
-2 1 -2 -4 
Group 1043
4 -1 2 4 
-4 1 -2 -4 
Group 1044
4 -1 2 5 
-5 1 -2 -4 
Group 1045
4 -1 2 -1 
4 -1 -1 2 
1 1 -2 -4 
Group 1046
4 -1 2 -3 
4 -1 -3 2 
3 1 -2 -4 
Group 1047
4 -1 2 -4 
4 1 -2 -4 
Group 1048
4 -1 2 -5 
5 1 -2 -4 
Group 1049
4 -1 2 -6 
6 1 -2 -4 
4 2 -6 -1 
Group 1050
4 -1 3 1 
Group 1051
4 -1 3 3 
Group 1052
4 -1 3 4 
4 -1 4 3 
Group 1053
4 -1 3 5 
Group 1054
4 -1 3 6 
Group 1055
4 -1 3 -1 
Group 1056
4 -1 3 -2 
4 -1 -2 3 
4 -2 -1 3 
Group 1057
4 -1 3 -4 
4 -1 -4 3 
Group 1058
4 -1 3 -5 
Group 1059
4 -1 3 -6 
Group 1060
4 -1 4 1 
Group 1061
4 -1 4 2 
Group 1062
4 -1 4 4 
Group 1063
4 -1 4 5 
4 -1 5 4 
Group 1064
4 -1 4 6 
Group 1065
4 -1 4 -1 
Group 1066
4 -1 4 -2 
Group 1067
4 -1 4 -3 
4 -1 -3 4 
Group 1068
4 -1 4 -5 
4 -1 -5 4 
Group 1069
4 -1 4 -6 
Group 1070
4 -1 5 1 
Group 1071
4 -1 5 2 
Group 1072
4 -1 5 3 
Group 1073
4 -1 5 5 
Group 1074
4 -1 5 6 
4 -1 6 5 
-5 1 -6 -4 
Group 1075
4 -1 5 -1 
Group 1076
4 -1 5 -2 
Group 1077
4 -1 5 -3 
Group 1078
4 -1 5 -4 
4 -1 -4 5 
Group 1079
4 -1 6 2 
1 -2 -6 -4 
-2 1 -6 -4 
Group 1080
4 -1 6 3 
-3 1 -6 -4 
Group 1081
4 -1 6 4 
-4 1 -6 -4 
Group 1082
4 -1 6 6 
1 -6 -6 -4 
-6 1 -6 -4 
Group 1083
4 -1 6 -1 
4 -1 -1 6 
1 1 -6 -4 
Group 1084
4 -1 6 -2 
2 1 -6 -4 
1 2 -6 -4 
Group 1085
4 -1 6 -3 
3 1 -6 -4 
Group 1086
4 -1 6 -4 
4 1 -6 -4 
Group 1087
4 -1 -1 3 
Group 1088
4 -1 -1 4 
Group 1089
4 -1 -1 5 
Group 1090
4 -1 -1 -1 
Group 1091
4 -1 -1 -2 
4 -1 -2 -1 
4 -2 -1 -1 
Group 1092
4 -1 -1 -3 
Group 1093
4 -1 -1 -4 
Group 1094
4 -1 -1 -5 
Group 1095
4 -1 -1 -6 
4 -1 -6 -1 
4 -6 -1 -1 
Group 1096
4 -1 -2 4 
4 -2 -1 4 
Group 1097
4 -1 -2 5 
4 -2 -1 5 
Group 1098
4 -1 -2 6 
4 -2 6 -1 
4 -2 -1 6 
Group 1099
4 -1 -2 -2 
4 -2 -1 -2 
4 -2 -2 -1 
Group 1100
4 -1 -2 -4 
4 -2 -1 -4 
Group 1101
4 -1 -2 -5 
4 -2 -1 -5 
Group 1102
4 -1 -3 1 
Group 1103
4 -1 -3 5 
Group 1104
4 -1 -3 6 
Group 1105
4 -1 -3 -1 
Group 1106
4 -1 -3 -3 
Group 1107
4 -1 -3 -4 
4 -1 -4 -3 
Group 1108
4 -1 -3 -5 
Group 1109
4 -1 -3 -6 
Group 1110
4 -1 -4 1 
Group 1111
4 -1 -4 2 
Group 1112
4 -1 -4 6 
Group 1113
4 -1 -4 -1 
Group 1114
4 -1 -4 -2 
Group 1115
4 -1 -4 -4 
Group 1116
4 -1 -4 -5 
4 -1 -5 -4 
Group 1117
4 -1 -4 -6 
Group 1118
4 -1 -5 1 
Group 1119
4 -1 -5 2 
Group 1120
4 -1 -5 3 
Group 1121
4 -1 -5 -1 
Group 1122
4 -1 -5 -2 
Group 1123
4 -1 -5 -3 
Group 1124
4 -1 -5 -5 
Group 1125
4 -1 -5 -6 
4 -1 -6 -5 
4 -6 -1 -5 
Group 1126
4 -1 -6 3 
4 -6 -1 3 
Group 1127
4 -1 -6 4 
4 -6 -1 4 
Group 1128
4 -1 -6 -2 
4 -6 -1 -2 
4 -6 -2 -1 
Group 1129
4 -1 -6 -3 
4 -6 -1 -3 
Group 1130
4 -1 -6 -4 
4 -6 -1 -4 
Group 1131
4 -1 -6 -6 
4 -6 -1 -6 
4 -6 -6 -1 
Group 1132
5 -1 2 2 
1 -2 -2 -5 
-2 1 -2 -5 
Group 1133
5 -1 2 4 
-4 1 -2 -5 
Group 1134
5 -1 2 5 
-5 1 -2 -5 
Group 1135
5 -1 2 -1 
5 -1 -1 2 
1 1 -2 -5 
Group 1136
5 -1 2 -3 
5 -1 -3 2 
3 1 -2 -5 
Group 1137
5 -1 2 -4 
4 1 -2 -5 
Group 1138
5 -1 2 -5 
5 1 -2 -5 
Group 1139
5 -1 2 -6 
6 1 -2 -5 
5 2 -6 -1 
Group 1140
5 -1 3 1 
Group 1141
5 -1 3 3 
Group 1142
5 -1 3 4 
5 -1 4 3 
Group 1143
5 -1 3 5 
Group 1144
5 -1 3 6 
Group 1145
5 -1 3 -1 
Group 1146
5 -1 3 -2 
5 -1 -2 3 
5 -2 -1 3 
Group 1147
5 -1 3 -4 
5 -1 -4 3 
Group 1148
5 -1 3 -5 
Group 1149
5 -1 3 -6 
Group 1150
5 -1 4 1 
Group 1151
5 -1 4 2 
Group 1152
5 -1 4 4 
Group 1153
5 -1 4 5 
5 -1 5 4 
Group 1154
5 -1 4 6 
Group 1155
5 -1 4 -1 
Group 1156
5 -1 4 -2 
Group 1157
5 -1 4 -3 
5 -1 -3 4 
Group 1158
5 -1 4 -6 
Group 1159
5 -1 5 1 
Group 1160
5 -1 5 2 
Group 1161
5 -1 5 3 
Group 1162
5 -1 5 5 
Group 1163
5 -1 5 6 
5 -1 6 5 
-5 1 -5 -6 
-5 1 -6 -5 
Group 1164
5 -1 5 -1 
Group 1165
5 -1 5 -2 
Group 1166
5 -1 5 -3 
Group 1167
5 -1 5 -4 
5 -1 -4 5 
Group 1168
5 -1 6 2 
1 -2 -5 -6 
1 -2 -6 -5 
-2 1 -5 -6 
-2 1 -6 -5 
Group 1169
5 -1 6 3 
-3 1 -5 -6 
-3 1 -6 -5 
Group 1170
5 -1 6 4 
-4 1 -5 -6 
-4 1 -6 -5 
Group 1171
5 -1 6 6 
1 -5 -6 -6 
1 -6 -5 -6 
1 -6 -6 -5 
-6 1 -5 -6 
-6 1 -6 -5 
Group 1172
5 -1 6 -1 
5 -1 -1 6 
1 1 -5 -6 
1 1 -6 -5 
Group 1173
5 -1 6 -2 
2 1 -5 -6 
2 1 -6 -5 
1 2 -5 -6 
1 2 -6 -5 
Group 1174
5 -1 6 -3 
3 1 -5 -6 
3 1 -6 -5 
Group 1175
5 -1 6 -4 
4 1 -5 -6 
4 1 -6 -5 
Group 1176
5 -1 -1 3 
Group 1177
5 -1 -1 4 
Group 1178
5 -1 -1 5 
Group 1179
5 -1 -1 -1 
Group 1180
5 -1 -1 -2 
5 -1 -2 -1 
5 -2 -1 -1 
Group 1181
5 -1 -1 -3 
Group 1182
5 -1 -1 -4 
Group 1183
5 -1 -1 -5 
Group 1184
5 -1 -1 -6 
5 -1 -6 -1 
5 -6 -1 -1 
1 1 -5 6 
Group 1185
5 -1 -2 4 
5 -2 -1 4 
Group 1186
5 -1 -2 5 
5 -2 -1 5 
Group 1187
5 -1 -2 6 
5 -2 6 -1 
5 -2 -1 6 
Group 1188
5 -1 -2 -2 
5 -2 -1 -2 
5 -2 -2 -1 
Group 1189
5 -1 -2 -4 
5 -2 -1 -4 
Group 1190
5 -1 -2 -5 
5 -2 -1 -5 
Group 1191
5 -1 -3 1 
Group 1192
5 -1 -3 5 
Group 1193
5 -1 -3 6 
Group 1194
5 -1 -3 -1 
Group 1195
5 -1 -3 -3 
Group 1196
5 -1 -3 -4 
5 -1 -4 -3 
Group 1197
5 -1 -3 -5 
Group 1198
5 -1 -3 -6 
Group 1199
5 -1 -4 1 
Group 1200
5 -1 -4 2 
Group 1201
5 -1 -4 6 
Group 1202
5 -1 -4 -1 
Group 1203
5 -1 -4 -2 
Group 1204
5 -1 -4 -4 
Group 1205
5 -1 -4 -6 
Group 1206
5 -1 -6 3 
5 -6 -1 3 
-3 1 -5 6 
Group 1207
5 -1 -6 4 
5 -6 -1 4 
-4 1 -5 6 
Group 1208
5 -1 -6 -2 
5 -6 -1 -2 
5 -6 -2 -1 
2 1 -5 6 
1 2 -5 6 
Group 1209
5 -1 -6 -3 
5 -6 -1 -3 
3 1 -5 6 
Group 1210
5 -1 -6 -4 
5 -6 -1 -4 
4 1 -5 6 
Group 1211
5 -1 -6 -6 
1 -5 6 6 
5 -6 -1 -6 
5 -6 -6 -1 
6 1 -5 6 
-6 5 -6 -1 
Group 1212
6 -1 2 2 
-2 -2 -6 1 
1 -2 -2 -6 
-2 1 -2 -6 
Group 1213
6 -1 2 4 
-4 -2 -6 1 
-4 1 -2 -6 
Group 1214
6 -1 2 5 
-5 -2 -6 1 
-5 1 -2 -6 
Group 1215
6 -1 2 -3 
6 -1 -3 2 
3 -2 -6 1 
3 1 -2 -6 
-2 3 -6 1 
Group 1216
6 -1 2 -4 
4 -2 -6 1 
4 1 -2 -6 
Group 1217
6 -1 2 -5 
5 -2 -6 1 
5 1 -2 -6 
Group 1218
6 -1 3 1 
-1 -3 -6 1 
Group 1219
6 -1 3 3 
-3 -3 -6 1 
Group 1220
6 -1 3 4 
6 -1 4 3 
-4 -3 -6 1 
-3 -4 -6 1 
Group 1221
6 -1 3 5 
-5 -3 -6 1 
Group 1222
6 -1 3 6 
-6 -3 -6 1 
Group 1223
6 -1 3 -1 
1 -3 -6 1 
Group 1224
6 -1 3 -2 
6 -1 -2 3 
6 -2 -1 3 
2 -3 -6 1 
-3 2 -6 1 
Group 1225
6 -1 3 -4 
6 -1 -4 3 
4 -3 -6 1 
-3 4 -6 1 
Group 1226
6 -1 3 -5 
5 -3 -6 1 
Group 1227
6 -1 3 -6 
6 -3 -6 1 
Group 1228
6 -1 4 1 
-1 -4 -6 1 
Group 1229
6 -1 4 2 
-2 -4 -6 1 
Group 1230
6 -1 4 4 
-4 -4 -6 1 
Group 1231
6 -1 4 5 
6 -1 5 4 
-5 -4 -6 1 
-4 -5 -6 1 
-4 -6 -5 1 
Group 1232
6 -1 4 6 
-6 -4 -6 1 
Group 1233
6 -1 4 -1 
1 -4 -6 1 
Group 1234
6 -1 4 -2 
2 -4 -6 1 
Group 1235
6 -1 4 -3 
6 -1 -3 4 
3 -4 -6 1 
-4 3 -6 1 
Group 1236
6 -1 5 2 
-2 -5 -6 1 
-2 -6 -5 1 
Group 1237
6 -1 5 3 
-3 -5 -6 1 
-3 -6 -5 1 
Group 1238
6 -1 5 5 
-5 -5 -6 1 
-6 -5 -5 1 
-5 -6 -5 1 
Group 1239
6 -1 5 6 
6 -1 6 5 
-6 -5 -6 1 
-5 -6 -6 1 
-6 -6 -5 1 
-5 1 -6 -6 
Group 1240
6 -1 5 -1 
1 -5 -6 1 
1 -6 -5 1 
-6 1 -5 1 
Group 1241
6 -1 5 -2 
2 -5 -6 1 
2 -6 -5 1 
Group 1242
6 -1 5 -3 
3 -5 -6 1 
3 -6 -5 1 
Group 1243
6 -1 5 -4 
6 -1 -4 5 
4 -5 -6 1 
4 -6 -5 1 
-5 4 -6 1 
Group 1244
6 -1 6 2 
1 -2 -6 -6 
-2 -6 -6 1 
-2 1 -6 -6 
Group 1245
6 -1 6 3 
-3 -6 -6 1 
-3 1 -6 -6 
Group 1246
6 -1 6 4 
-4 -6 -6 1 
-4 1 -6 -6 
Group 1247
6 -1 6 6 
-6 -6 -6 1 
1 -6 -6 -6 
-6 1 -6 -6 
Group 1248
6 -1 6 -2 
2 -6 -6 1 
2 1 -6 -6 
1 2 -6 -6 
Group 1249
6 -1 6 -3 
3 -6 -6 1 
3 1 -6 -6 
Group 1250
6 -1 6 -4 
4 -6 -6 1 
4 1 -6 -6 
Group 1251
6 -1 -2 4 
6 -2 -1 4 
-4 2 -6 1 
Group 1252
6 -1 -2 5 
6 -2 -1 5 
-5 2 -6 1 
Group 1253
6 -1 -2 6 
6 -2 6 -1 
6 -2 -1 6 
-6 2 -6 1 
Group 1254
6 -1 -2 -2 
6 -2 -1 -2 
6 -2 -2 -1 
2 2 -6 1 
Group 1255
6 -1 -2 -4 
6 -2 -1 -4 
4 2 -6 1 
Group 1256
6 -1 -2 -5 
6 -2 -1 -5 
5 2 -6 1 
Group 1257
6 -1 -3 1 
-1 3 -6 1 
Group 1258
6 -1 -3 5 
-5 3 -6 1 
Group 1259
6 -1 -3 6 
-6 3 -6 1 
Group 1260
6 -1 -3 -1 
1 3 -6 1 
Group 1261
6 -1 -3 -3 
3 3 -6 1 
Group 1262
6 -1 -3 -4 
6 -1 -4 -3 
4 3 -6 1 
3 4 -6 1 
Group 1263
6 -1 -3 -5 
5 3 -6 1 
Group 1264
6 -1 -3 -6 
6 3 -6 1 
Group 1265
6 -1 -4 1 
-1 4 -6 1 
Group 1266
6 -1 -4 2 
-2 4 -6 1 
Group 1267
6 -1 -4 6 
-6 4 -6 1 
Group 1268
6 -1 -4 -1 
1 4 -6 1 
Group 1269
6 -1 -4 -2 
2 4 -6 1 
Group 1270
6 -1 -4 -4 
4 4 -6 1 
Group 1271
-2 -2 3 3 
3 -2 3 -2 
3 -2 -2 3 
2 -3 -3 2 
-3 2 -3 2 
2 2 -3 -3 
Group 1272
-2 -2 3 4 
-2 -2 4 3 
3 -2 -2 4 
-4 2 -3 2 
Group 1273
-2 -2 3 5 
3 -2 -2 5 
-5 2 -3 2 
Group 1274
-2 -2 3 6 
3 -2 -2 6 
-6 2 -3 2 
Group 1275
-2 -2 3 -2 
-2 -2 -2 3 
3 -2 -2 -2 
2 2 -3 2 
Group 1276
-2 -2 3 -5 
3 -2 -2 -5 
5 2 -3 2 
Group 1277
-2 -2 3 -6 
3 -2 -2 -6 
6 2 -3 2 
Group 1278
-2 -2 4 1 
Group 1279
-2 -2 4 2 
Group 1280
-2 -2 4 4 
Group 1281
-2 -2 4 5 
-2 -2 5 4 
Group 1282
-2 -2 4 6 
Group 1283
-2 -2 4 -1 
Group 1284
-2 -2 4 -2 
Group 1285
-2 -2 4 -5 
-2 -2 -5 4 
Group 1286
-2 -2 4 -6 
Group 1287
-2 -2 5 1 
Group 1288
-2 -2 5 2 
Group 1289
-2 -2 5 3 
Group 1290
-2 -2 5 5 
Group 1291
-2 -2 5 6 
-2 -2 6 5 
Group 1292
-2 -2 5 -1 
Group 1293
-2 -2 5 -2 
Group 1294
-2 -2 5 -3 
Group 1295
-2 -2 5 -4 
-2 -2 -4 5 
Group 1296
-2 -2 5 -6 
-2 -2 -6 5 
Group 1297
-2 -2 6 2 
Group 1298
-2 -2 6 3 
Group 1299
-2 -2 6 4 
Group 1300
-2 -2 6 6 
Group 1301
-2 -2 6 -2 
Group 1302
-2 -2 6 -3 
Group 1303
-2 -2 6 -4 
Group 1304
-2 -2 6 -5 
-2 -2 -5 6 
Group 1305
-2 -2 -2 4 
Group 1306
-2 -2 -2 5 
Group 1307
-2 -2 -2 6 
Group 1308
-2 -2 -2 -2 
Group 1309
-2 -2 -2 -3 
-2 -2 -3 -2 
-3 -2 -2 -2 
-2 -3 -2 -2 
Group 1310
-2 -2 -2 -4 
Group 1311
-2 -2 -2 -5 
Group 1312
-2 -2 -2 -6 
Group 1313
-2 -2 -3 5 
-3 -2 -2 5 
-2 -3 -2 5 
Group 1314
-2 -2 -3 6 
-3 -2 -2 6 
-2 -3 -2 6 
Group 1315
-2 -2 -3 -3 
-3 -2 -2 -3 
-3 -2 -3 -2 
-2 -3 -2 -3 
-2 -3 -3 -2 
-3 -3 -2 -2 
Group 1316
-2 -2 -3 -4 
-2 -2 -4 -3 
-3 -2 -2 -4 
-2 -3 -2 -4 
Group 1317
-2 -2 -3 -5 
-3 -2 -2 -5 
-2 -3 -2 -5 
Group 1318
-2 -2 -3 -6 
-3 -2 -2 -6 
-2 -3 -2 -6 
Group 1319
-2 -2 -4 1 
Group 1320
-2 -2 -4 2 
Group 1321
-2 -2 -4 6 
Group 1322
-2 -2 -4 -1 
Group 1323
-2 -2 -4 -2 
Group 1324
-2 -2 -4 -4 
Group 1325
-2 -2 -4 -5 
-2 -2 -5 -4 
Group 1326
-2 -2 -4 -6 
Group 1327
-2 -2 -5 1 
Group 1328
-2 -2 -5 2 
Group 1329
-2 -2 -5 3 
Group 1330
-2 -2 -5 -1 
Group 1331
-2 -2 -5 -2 
Group 1332
-2 -2 -5 -3 
Group 1333
-2 -2 -5 -5 
Group 1334
-2 -2 -5 -6 
-2 -2 -6 -5 
Group 1335
-2 -2 -6 2 
Group 1336
-2 -2 -6 3 
Group 1337
-2 -2 -6 4 
Group 1338
-2 -2 -6 -2 
Group 1339
-2 -2 -6 -3 
Group 1340
-2 -2 -6 -4 
Group 1341
-2 -2 -6 -6 
Group 1342
-3 -2 5 1 
-2 -3 5 1 
Group 1343
-3 -2 5 2 
-2 -3 5 2 
Group 1344
-3 -2 5 3 
-2 -3 5 3 
Group 1345
-3 -2 5 5 
-2 -3 5 5 
Group 1346
-3 -2 5 6 
-3 -2 6 5 
-2 -3 5 6 
-2 -3 6 5 
Group 1347
-3 -2 5 -1 
-2 -3 5 -1 
Group 1348
-3 -2 5 -2 
-2 -3 5 -2 
Group 1349
-3 -2 5 -3 
-2 -3 5 -3 
Group 1350
-3 -2 5 -4 
-3 -2 -4 5 
-2 -3 5 -4 
-2 -3 -4 5 
-2 -4 -3 5 
Group 1351
-3 -2 5 -6 
-3 -2 -6 5 
-2 -3 5 -6 
-2 -3 -6 5 
Group 1352
-3 -2 6 2 
-2 -3 6 2 
Group 1353
-3 -2 6 3 
-2 -3 6 3 
Group 1354
-3 -2 6 4 
-2 -3 6 4 
Group 1355
-3 -2 6 6 
-2 -3 6 6 
Group 1356
-3 -2 6 -2 
-2 -3 6 -2 
Group 1357
-3 -2 6 -3 
-2 -3 6 -3 
Group 1358
-3 -2 6 -4 
-2 -3 6 -4 
Group 1359
-3 -2 6 -5 
-3 -2 -5 6 
-2 -3 6 -5 
-2 -3 -5 6 
Group 1360
-3 -2 -3 5 
-2 -3 -3 5 
-3 -3 -2 5 
Group 1361
-3 -2 -3 6 
-2 -3 -3 6 
-3 -3 -2 6 
Group 1362
-3 -2 -3 -1 
-2 -3 -3 -1 
-3 -3 -1 -2 
-3 -3 -2 -1 
Group 1363
-3 -2 -3 -3 
-2 -3 -3 -3 
-3 -3 -2 -3 
-3 -3 -3 -2 
Group 1364
-3 -2 -3 -4 
-3 -2 -4 -3 
-2 -3 -3 -4 
-2 -3 -4 -3 
-3 -3 -2 -4 
-2 -4 -3 -3 
Group 1365
-3 -2 -3 -5 
-2 -3 -3 -5 
-3 -3 -2 -5 
Group 1366
-3 -2 -3 -6 
-2 -3 -3 -6 
-3 -3 -2 -6 
Group 1367
-3 -2 -4 1 
-2 -3 -4 1 
-2 -4 -3 1 
Group 1368
-3 -2 -4 2 
3 -2 4 2 
-2 -3 -4 2 
-2 -4 -3 2 
Group 1369
-3 -2 -4 6 
-2 -3 -4 6 
-2 -4 -3 6 
Group 1370
-3 -2 -4 -1 
-2 -3 -4 -1 
-2 -4 -3 -1 
Group 1371
-3 -2 -4 -4 
-2 -3 -4 -4 
-2 -4 -3 -4 
-2 -4 -4 -3 
Group 1372
-3 -2 -4 -6 
-2 -3 -4 -6 
-2 -4 -3 -6 
Group 1373
-3 -2 -5 1 
-2 -3 -5 1 
Group 1374
-3 -2 -5 2 
-2 -3 -5 2 
Group 1375
-3 -2 -5 3 
-2 -3 -5 3 
Group 1376
-3 -2 -5 -1 
-2 -3 -5 -1 
Group 1377
-3 -2 -5 -2 
-2 -3 -5 -2 
Group 1378
-3 -2 -5 -3 
-2 -3 -5 -3 
Group 1379
-3 -2 -5 -5 
-2 -3 -5 -5 
Group 1380
-3 -2 -5 -6 
-3 -2 -6 -5 
-2 -3 -5 -6 
-2 -3 -6 -5 
Group 1381
-3 -2 -6 2 
-2 -3 -6 2 
Group 1382
-3 -2 -6 3 
-2 -3 -6 3 
Group 1383
-3 -2 -6 4 
-2 -3 -6 4 
Group 1384
-3 -2 -6 -2 
-2 -3 -6 -2 
Group 1385
-3 -2 -6 -3 
-2 -3 -6 -3 
Group 1386
-3 -2 -6 -4 
-2 -3 -6 -4 
Group 1387
-3 -2 -6 -6 
-2 -3 -6 -6 
Group 1388
-4 -2 3 3 
2 -3 4 -3 
2 -3 -3 4 
3 -4 -2 3 
-3 2 -3 4 
3 3 -4 -2 
Group 1389
-4 -2 3 4 
-4 -2 4 3 
3 -4 -2 4 
-4 2 -3 4 
Group 1390
-4 -2 3 5 
3 -4 -2 5 
-5 2 -3 4 
Group 1391
-4 -2 3 6 
3 -4 -2 6 
-6 2 -3 4 
Group 1392
-4 -2 3 -1 
3 -4 -1 -2 
3 -4 -2 -1 
2 1 -3 4 
1 2 -3 4 
Group 1393
-4 -2 3 -2 
-4 -2 -2 3 
3 -4 -2 -2 
2 2 -3 4 
Group 1394
-4 -2 3 -5 
3 -4 -2 -5 
5 2 -3 4 
Group 1395
-4 -2 3 -6 
3 -4 -2 -6 
6 2 -3 4 
Group 1396
-4 -2 4 1 
Group 1397
-4 -2 4 2 
Group 1398
-4 -2 4 4 
Group 1399
-4 -2 4 5 
-4 -2 5 4 
Group 1400
-4 -2 4 6 
Group 1401
-4 -2 4 -1 
Group 1402
-4 -2 4 -2 
Group 1403
-4 -2 4 -5 
-4 -2 -5 4 
Group 1404
-4 -2 4 -6 
Group 1405
-4 -2 5 1 
Group 1406
-4 -2 5 2 
Group 1407
-4 -2 5 3 
Group 1408
-4 -2 5 5 
Group 1409
-4 -2 5 6 
-4 -2 6 5 
Group 1410
-4 -2 5 -1 
Group 1411
-4 -2 5 -2 
Group 1412
-4 -2 5 -3 
Group 1413
-4 -2 5 -4 
-4 -2 -4 5 
Group 1414
-4 -2 5 -6 
-4 -2 -6 5 
Group 1415
-4 -2 6 2 
Group 1416
-4 -2 6 3 
Group 1417
-4 -2 6 4 
Group 1418
-4 -2 6 6 
Group 1419
-4 -2 6 -2 
Group 1420
-4 -2 6 -3 
Group 1421
-4 -2 6 -4 
Group 1422
-4 -2 6 -5 
-4 -2 -5 6 
Group 1423
-4 -2 -2 4 
Group 1424
-4 -2 -2 5 
Group 1425
-4 -2 -2 6 
Group 1426
-4 -2 -2 -2 
Group 1427
-4 -2 -2 -4 
Group 1428
-4 -2 -2 -5 
Group 1429
-4 -2 -2 -6 
Group 1430
-4 -2 -4 1 
Group 1431
-4 -2 -4 2 
Group 1432
-4 -2 -4 6 
Group 1433
-4 -2 -4 -1 
Group 1434
-4 -2 -4 -2 
Group 1435
-4 -2 -4 -4 
Group 1436
-4 -2 -4 -5 
-4 -2 -5 -4 
Group 1437
-4 -2 -4 -6 
Group 1438
-4 -2 -5 1 
Group 1439
-4 -2 -5 2 
Group 1440
-4 -2 -5 3 
Group 1441
-4 -2 -5 -1 
Group 1442
-4 -2 -5 -2 
Group 1443
-4 -2 -5 -3 
Group 1444
-4 -2 -5 -5 
Group 1445
-4 -2 -5 -6 
-4 -2 -6 -5 
Group 1446
-4 -2 -6 2 
Group 1447
-4 -2 -6 3 
Group 1448
-4 -2 -6 4 
Group 1449
-4 -2 -6 -2 
Group 1450
-4 -2 -6 -3 
Group 1451
-4 -2 -6 -4 
Group 1452
-4 -2 -6 -6 
Group 1453
-5 -2 3 3 
2 -3 -3 5 
-3 2 -3 5 
Group 1454
-5 -2 3 4 
-5 -2 4 3 
-4 2 -3 5 
Group 1455
-5 -2 3 5 
-5 2 -3 5 
Group 1456
-5 -2 3 6 
-6 2 -3 5 
Group 1457
-5 -2 3 -1 
2 1 -3 5 
1 2 -3 5 
Group 1458
-5 -2 3 -2 
-5 -2 -2 3 
2 2 -3 5 
Group 1459
-5 -2 3 -5 
5 2 -3 5 
Group 1460
-5 -2 3 -6 
6 2 -3 5 
Group 1461
-5 -2 4 1 
Group 1462
-5 -2 4 2 
Group 1463
-5 -2 4 4 
Group 1464
-5 -2 4 5 
-5 -2 5 4 
Group 1465
-5 -2 4 6 
Group 1466
-5 -2 4 -1 
Group 1467
-5 -2 4 -2 
Group 1468
-5 -2 4 -5 
-5 -2 -5 4 
Group 1469
-5 -2 4 -6 
Group 1470
-5 -2 5 1 
Group 1471
-5 -2 5 2 
Group 1472
-5 -2 5 3 
Group 1473
-5 -2 5 5 
Group 1474
-5 -2 5 6 
-5 -2 6 5 
Group 1475
-5 -2 5 -1 
Group 1476
-5 -2 5 -2 
Group 1477
-5 -2 5 -3 
Group 1478
-5 -2 5 -4 
-5 -2 -4 5 
Group 1479
-5 -2 5 -6 
-5 -2 -6 5 
Group 1480
-5 -2 6 2 
Group 1481
-5 -2 6 3 
Group 1482
-5 -2 6 4 
Group 1483
-5 -2 6 6 
Group 1484
-5 -2 6 -2 
Group 1485
-5 -2 6 -3 
Group 1486
-5 -2 6 -4 
Group 1487
-5 -2 6 -5 
-5 -2 -5 6 
Group 1488
-5 -2 -2 4 
Group 1489
-5 -2 -2 5 
Group 1490
-5 -2 -2 6 
Group 1491
-5 -2 -2 -2 
Group 1492
-5 -2 -2 -3 
-5 -2 -3 -2 
-5 -3 -2 -2 
Group 1493
-5 -2 -2 -4 
Group 1494
-5 -2 -2 -5 
Group 1495
-5 -2 -2 -6 
Group 1496
-5 -2 -3 5 
-5 -3 -2 5 
Group 1497
-5 -2 -3 6 
-5 -3 -2 6 
Group 1498
-5 -2 -3 -1 
-5 -3 -1 -2 
-5 -3 -2 -1 
Group 1499
-5 -2 -3 -3 
-5 -3 -2 -3 
-5 -3 -3 -2 
Group 1500
-5 -2 -3 -4 
-5 -2 -4 -3 
-5 -3 -2 -4 
Group 1501
-5 -2 -3 -5 
-5 -3 -2 -5 
Group 1502
-5 -2 -3 -6 
-5 -3 -2 -6 
Group 1503
-5 -2 -4 1 
Group 1504
-5 -2 -4 2 
Group 1505
-5 -2 -4 6 
Group 1506
-5 -2 -4 -1 
Group 1507
-5 -2 -4 -2 
Group 1508
-5 -2 -4 -4 
Group 1509
-5 -2 -4 -5 
-5 -2 -5 -4 
Group 1510
-5 -2 -4 -6 
Group 1511
-5 -2 -5 1 
Group 1512
-5 -2 -5 2 
Group 1513
-5 -2 -5 3 
Group 1514
-5 -2 -5 -1 
Group 1515
-5 -2 -5 -2 
Group 1516
-5 -2 -5 -3 
Group 1517
-5 -2 -5 -5 
Group 1518
-5 -2 -5 -6 
-5 -2 -6 -5 
Group 1519
-5 -2 -6 2 
Group 1520
-5 -2 -6 3 
Group 1521
-5 -2 -6 4 
Group 1522
-5 -2 -6 -2 
Group 1523
-5 -2 -6 -3 
Group 1524
-5 -2 -6 -4 
Group 1525
-5 -2 -6 -6 
Group 1526
-6 -2 3 3 
2 -3 -3 6 
-3 2 -3 6 
Group 1527
-6 -2 3 4 
-6 -2 4 3 
-4 2 -3 6 
Group 1528
-6 -2 3 5 
-5 2 -3 6 
Group 1529
-6 -2 3 6 
-6 2 -3 6 
Group 1530
-6 -2 3 -1 
2 1 -3 6 
1 2 -3 6 
Group 1531
-6 -2 3 -2 
-6 -2 -2 3 
2 2 -3 6 
Group 1532
-6 -2 3 -5 
5 2 -3 6 
Group 1533
-6 -2 3 -6 
6 2 -3 6 
Group 1534
-6 -2 4 1 
Group 1535
-6 -2 4 2 
Group 1536
-6 -2 4 4 
Group 1537
-6 -2 4 5 
-6 -2 5 4 
Group 1538
-6 -2 4 6 
Group 1539
-6 -2 4 -1 
Group 1540
-6 -2 4 -2 
Group 1541
-6 -2 4 -5 
-6 -2 -5 4 
Group 1542
-6 -2 4 -6 
Group 1543
-6 -2 5 1 
Group 1544
-6 -2 5 2 
Group 1545
-6 -2 5 3 
Group 1546
-6 -2 5 5 
Group 1547
-6 -2 5 6 
-6 -2 6 5 
Group 1548
-6 -2 5 -1 
Group 1549
-6 -2 5 -2 
Group 1550
-6 -2 5 -3 
Group 1551
-6 -2 5 -4 
-6 -2 -4 5 
Group 1552
-6 -2 5 -6 
-6 -2 -6 5 
Group 1553
-6 -2 6 2 
Group 1554
-6 -2 6 3 
Group 1555
-6 -2 6 4 
Group 1556
-6 -2 6 6 
Group 1557
-6 -2 6 -2 
Group 1558
-6 -2 6 -3 
Group 1559
-6 -2 6 -4 
Group 1560
-6 -2 6 -5 
-6 -2 -5 6 
Group 1561
-6 -2 -2 4 
Group 1562
-6 -2 -2 5 
Group 1563
-6 -2 -2 6 
Group 1564
-6 -2 -2 -2 
Group 1565
-6 -2 -2 -3 
-6 -2 -3 -2 
-6 -3 -2 -2 
Group 1566
-6 -2 -2 -4 
Group 1567
-6 -2 -2 -5 
Group 1568
-6 -2 -2 -6 
Group 1569
-6 -2 -3 5 
-6 -3 -2 5 
Group 1570
-6 -2 -3 6 
-6 -3 -2 6 
Group 1571
-6 -2 -3 -1 
-6 -3 -1 -2 
-6 -3 -2 -1 
Group 1572
-6 -2 -3 -3 
-6 -3 -2 -3 
-6 -3 -3 -2 
Group 1573
-6 -2 -3 -4 
-6 -2 -4 -3 
-6 -3 -2 -4 
Group 1574
-6 -2 -3 -5 
-6 -3 -2 -5 
Group 1575
-6 -2 -3 -6 
-6 -3 -2 -6 
Group 1576
-6 -2 -4 1 
Group 1577
-6 -2 -4 2 
Group 1578
-6 -2 -4 6 
Group 1579
-6 -2 -4 -1 
Group 1580
-6 -2 -4 -2 
Group 1581
-6 -2 -4 -4 
Group 1582
-6 -2 -4 -5 
-6 -2 -5 -4 
Group 1583
-6 -2 -4 -6 
Group 1584
-6 -2 -5 1 
Group 1585
-6 -2 -5 2 
Group 1586
-6 -2 -5 3 
Group 1587
-6 -2 -5 -1 
Group 1588
-6 -2 -5 -2 
Group 1589
-6 -2 -5 -3 
Group 1590
-6 -2 -5 -5 
Group 1591
-6 -2 -5 -6 
-6 -2 -6 -5 
Group 1592
-6 -2 -6 2 
Group 1593
-6 -2 -6 3 
Group 1594
-6 -2 -6 4 
Group 1595
-6 -2 -6 -2 
Group 1596
-6 -2 -6 -3 
Group 1597
-6 -2 -6 -4 
Group 1598
-6 -2 -6 -6 
Group 1599
1 -2 4 1 
-1 -4 -1 2 
Group 1600
1 -2 4 2 
-2 -4 -1 2 
Group 1601
1 -2 4 4 
-4 -4 -1 2 
Group 1602
1 -2 4 5 
1 -2 5 4 
-5 -4 -1 2 
-4 -5 -1 2 
Group 1603
1 -2 4 6 
-6 -4 -1 2 
Group 1604
1 -2 4 -1 
1 -4 -1 2 
Group 1605
1 -2 4 -2 
2 -4 -1 2 
Group 1606
1 -2 4 -5 
1 -2 -5 4 
5 -4 -1 2 
-2 1 -5 4 
Group 1607
1 -2 4 -6 
6 -4 -1 2 
Group 1608
1 -2 5 1 
-1 -5 -1 2 
Group 1609
1 -2 5 2 
-2 -5 -1 2 
Group 1610
1 -2 5 3 
-3 -5 -1 2 
Group 1611
1 -2 5 5 
-5 -5 -1 2 
Group 1612
1 -2 5 -2 
2 -5 -1 2 
Group 1613
1 -2 5 -3 
3 -5 -1 2 
Group 1614
1 -2 5 -4 
1 -2 -4 5 
4 -5 -1 2 
-2 1 -4 5 
Group 1615
1 -2 -3 5 
1 -3 -2 5 
-2 1 -3 5 
Group 1616
1 -2 -3 6 
1 -3 -2 6 
-2 1 -3 6 
Group 1617
1 -2 -3 -3 
1 -3 -2 -3 
1 -3 -3 -2 
-2 1 -3 -3 
Group 1618
1 -2 -3 -4 
1 -2 -4 -3 
1 -3 -2 -4 
-2 1 -3 -4 
-2 1 -4 -3 
Group 1619
1 -2 -3 -5 
1 -3 -2 -5 
-2 1 -3 -5 
Group 1620
1 -2 -3 -6 
1 -3 -2 -6 
-2 1 -3 -6 
Group 1621
1 -2 -4 1 
-2 1 -4 1 
Group 1622
1 -2 -4 2 
-2 1 -4 2 
Group 1623
1 -2 -4 6 
-2 1 -4 6 
Group 1624
1 -2 -4 -1 
-2 1 -4 -1 
Group 1625
1 -2 -4 -2 
-2 1 -4 -2 
Group 1626
1 -2 -4 -4 
-2 1 -4 -4 
Group 1627
1 -2 -4 -5 
1 -2 -5 -4 
-2 1 -4 -5 
-2 1 -5 -4 
Group 1628
1 -2 -4 -6 
-2 1 -4 -6 
Group 1629
1 -2 -5 1 
-2 1 -5 1 
Group 1630
1 -2 -5 2 
-2 1 -5 2 
Group 1631
1 -2 -5 3 
-2 1 -5 3 
Group 1632
1 -2 -5 -2 
-2 1 -5 -2 
Group 1633
1 -2 -5 -3 
-2 1 -5 -3 
Group 1634
1 -2 -5 -5 
-2 1 -5 -5 
Group 1635
3 -2 3 3 
-3 -3 -3 2 
2 -3 -3 -3 
-3 2 -3 -3 
Group 1636
3 -2 3 4 
3 -2 4 3 
-3 -3 -4 2 
-4 -3 -3 2 
-3 -4 -3 2 
-4 2 -3 -3 
Group 1637
3 -2 3 5 
-5 -3 -3 2 
-5 2 -3 -3 
Group 1638
3 -2 3 6 
-6 -3 -3 2 
-6 2 -3 -3 
Group 1639
3 -2 3 -1 
1 -3 -3 2 
2 1 -3 -3 
1 2 -3 -3 
Group 1640
3 -2 3 -5 
5 -3 -3 2 
5 2 -3 -3 
Group 1641
3 -2 3 -6 
6 -3 -3 2 
6 2 -3 -3 
Group 1642
3 -2 4 1 
-1 -3 -4 2 
-1 -4 -3 2 
Group 1643
3 -2 4 4 
-4 -3 -4 2 
-3 -4 -4 2 
-4 -4 -3 2 
Group 1644
3 -2 4 5 
3 -2 5 4 
-5 -3 -4 2 
-5 -4 -3 2 
-4 -5 -3 2 
Group 1645
3 -2 4 6 
-6 -3 -4 2 
-6 -4 -3 2 
Group 1646
3 -2 4 -1 
1 -3 -4 2 
1 -4 -3 2 
Group 1647
3 -2 4 -2 
2 -3 -4 2 
2 -4 -3 2 
-3 2 -4 2 
Group 1648
3 -2 4 -5 
3 -2 -5 4 
5 -3 -4 2 
5 -4 -3 2 
-2 3 -5 4 
Group 1649
3 -2 4 -6 
6 -3 -4 2 
6 -4 -3 2 
Group 1650
3 -2 5 1 
-1 -5 -3 2 
Group 1651
3 -2 5 2 
-2 -5 -3 2 
Group 1652
3 -2 5 3 
-3 -5 -3 2 
Group 1653
3 -2 5 5 
-5 -5 -3 2 
Group 1654
3 -2 5 6 
3 -2 6 5 
-6 -5 -3 2 
-5 -6 -3 2 
Group 1655
3 -2 5 -1 
1 -5 -3 2 
Group 1656
3 -2 5 -2 
2 -5 -3 2 
Group 1657
3 -2 5 -6 
3 -2 -6 5 
6 -5 -3 2 
-2 3 -6 5 
Group 1658
3 -2 6 2 
-2 -6 -3 2 
Group 1659
3 -2 6 3 
-3 -6 -3 2 
Group 1660
3 -2 6 4 
-4 -6 -3 2 
Group 1661
3 -2 6 6 
-6 -6 -3 2 
Group 1662
3 -2 6 -2 
2 -6 -3 2 
Group 1663
3 -2 6 -3 
3 -6 -3 2 
Group 1664
3 -2 6 -4 
4 -6 -3 2 
Group 1665
3 -2 6 -5 
3 -2 -5 6 
5 -6 -3 2 
-2 3 -5 6 
Group 1666
3 -2 -5 1 
-2 3 -5 1 
Group 1667
3 -2 -5 2 
-2 3 -5 2 
Group 1668
3 -2 -5 3 
-2 3 -5 3 
Group 1669
3 -2 -5 -1 
-2 3 -5 -1 
Group 1670
3 -2 -5 -2 
-2 3 -5 -2 
Group 1671
3 -2 -5 -5 
-2 3 -5 -5 
Group 1672
3 -2 -5 -6 
3 -2 -6 -5 
-2 3 -5 -6 
-2 3 -6 -5 
Group 1673
3 -2 -6 2 
-2 3 -6 2 
Group 1674
3 -2 -6 3 
-2 3 -6 3 
Group 1675
3 -2 -6 4 
-2 3 -6 4 
Group 1676
3 -2 -6 -2 
-2 3 -6 -2 
Group 1677
3 -2 -6 -3 
-2 3 -6 -3 
Group 1678
3 -2 -6 -4 
-2 3 -6 -4 
Group 1679
3 -2 -6 -6 
-2 3 -6 -6 
Group 1680
4 -2 3 3 
2 -3 -3 -4 
2 -3 -4 -3 
2 -4 -3 -3 
-3 2 -3 -4 
-3 2 -4 -3 
Group 1681
4 -2 3 4 
4 -2 4 3 
-4 2 -3 -4 
-4 2 -4 -3 
Group 1682
4 -2 3 5 
-5 2 -3 -4 
-5 2 -4 -3 
Group 1683
4 -2 3 6 
-6 2 -3 -4 
-6 2 -4 -3 
Group 1684
4 -2 3 -1 
2 1 -3 -4 
2 1 -4 -3 
1 2 -3 -4 
1 2 -4 -3 
Group 1685
4 -2 3 -2 
4 -2 -2 3 
2 2 -3 -4 
2 2 -4 -3 
Group 1686
4 -2 3 -5 
5 2 -3 -4 
5 2 -4 -3 
Group 1687
4 -2 3 -6 
6 2 -3 -4 
6 2 -4 -3 
Group 1688
4 -2 4 1 
Group 1689
4 -2 4 2 
Group 1690
4 -2 4 4 
Group 1691
4 -2 4 5 
4 -2 5 4 
Group 1692
4 -2 4 6 
Group 1693
4 -2 4 -1 
Group 1694
4 -2 4 -2 
Group 1695
4 -2 4 -5 
4 -2 -5 4 
Group 1696
4 -2 4 -6 
Group 1697
4 -2 5 1 
Group 1698
4 -2 5 2 
Group 1699
4 -2 5 3 
Group 1700
4 -2 5 5 
Group 1701
4 -2 5 6 
4 -2 6 5 
Group 1702
4 -2 5 -1 
Group 1703
4 -2 5 -2 
Group 1704
4 -2 5 -3 
Group 1705
4 -2 5 -6 
4 -2 -6 5 
Group 1706
4 -2 6 2 
Group 1707
4 -2 6 3 
Group 1708
4 -2 6 4 
Group 1709
4 -2 6 6 
Group 1710
4 -2 6 -2 
Group 1711
4 -2 6 -3 
Group 1712
4 -2 6 -4 
Group 1713
4 -2 6 -5 
4 -2 -5 6 
Group 1714
4 -2 -2 4 
Group 1715
4 -2 -2 5 
Group 1716
4 -2 -2 6 
Group 1717
4 -2 -2 -2 
Group 1718
4 -2 -2 -3 
4 -2 -3 -2 
4 -3 -2 -2 
2 2 -4 3 
Group 1719
4 -2 -2 -4 
Group 1720
4 -2 -2 -5 
Group 1721
4 -2 -2 -6 
Group 1722
4 -2 -3 5 
4 -3 -2 5 
-5 2 -4 3 
Group 1723
4 -2 -3 6 
4 -3 -2 6 
-6 2 -4 3 
Group 1724
4 -2 -3 -1 
4 -3 -1 -2 
4 -3 -2 -1 
2 1 -4 3 
1 2 -4 3 
Group 1725
4 -2 -3 -3 
-3 -3 4 -2 
4 -3 -2 -3 
4 -3 -3 -2 
3 2 -4 3 
2 3 -4 3 
Group 1726
4 -2 -3 -5 
4 -3 -2 -5 
5 2 -4 3 
Group 1727
4 -2 -3 -6 
4 -3 -2 -6 
6 2 -4 3 
Group 1728
4 -2 -5 1 
Group 1729
4 -2 -5 2 
Group 1730
4 -2 -5 3 
Group 1731
4 -2 -5 -1 
Group 1732
4 -2 -5 -2 
Group 1733
4 -2 -5 -3 
Group 1734
4 -2 -5 -5 
Group 1735
4 -2 -5 -6 
4 -2 -6 -5 
Group 1736
4 -2 -6 2 
Group 1737
4 -2 -6 3 
Group 1738
4 -2 -6 4 
Group 1739
4 -2 -6 -2 
Group 1740
4 -2 -6 -3 
Group 1741
4 -2 -6 -4 
Group 1742
4 -2 -6 -6 
Group 1743
5 -2 3 3 
2 -3 -3 -5 
-3 2 -3 -5 
Group 1744
5 -2 3 4 
5 -2 4 3 
-4 2 -3 -5 
Group 1745
5 -2 3 5 
-5 2 -3 -5 
Group 1746
5 -2 3 6 
-6 2 -3 -5 
Group 1747
5 -2 3 -1 
2 1 -3 -5 
1 2 -3 -5 
Group 1748
5 -2 3 -2 
5 -2 -2 3 
2 2 -3 -5 
Group 1749
5 -2 3 -5 
5 2 -3 -5 
Group 1750
5 -2 3 -6 
6 2 -3 -5 
Group 1751
5 -2 4 1 
Group 1752
5 -2 4 2 
Group 1753
5 -2 4 4 
Group 1754
5 -2 4 5 
5 -2 5 4 
Group 1755
5 -2 4 6 
Group 1756
5 -2 4 -1 
Group 1757
5 -2 4 -2 
Group 1758
5 -2 4 -5 
5 -2 -5 4 
Group 1759
5 -2 4 -6 
Group 1760
5 -2 5 1 
Group 1761
5 -2 5 2 
Group 1762
5 -2 5 3 
Group 1763
5 -2 5 5 
Group 1764
5 -2 5 6 
5 -2 6 5 
Group 1765
5 -2 5 -1 
Group 1766
5 -2 5 -2 
Group 1767
5 -2 5 -3 
Group 1768
5 -2 5 -4 
5 -2 -4 5 
Group 1769
5 -2 5 -6 
5 -2 -6 5 
Group 1770
5 -2 6 2 
Group 1771
5 -2 6 3 
Group 1772
5 -2 6 4 
Group 1773
5 -2 6 6 
Group 1774
5 -2 6 -2 
Group 1775
5 -2 6 -3 
Group 1776
5 -2 6 -4 
Group 1777
5 -2 6 -5 
5 -2 -5 6 
Group 1778
5 -2 -2 4 
Group 1779
5 -2 -2 5 
Group 1780
5 -2 -2 6 
Group 1781
5 -2 -2 -2 
Group 1782
5 -2 -2 -3 
5 -2 -3 -2 
5 -3 -2 -2 
Group 1783
5 -2 -2 -4 
Group 1784
5 -2 -2 -5 
Group 1785
5 -2 -2 -6 
Group 1786
5 -2 -3 5 
5 -3 -2 5 
Group 1787
5 -2 -3 6 
5 -3 -2 6 
Group 1788
5 -2 -3 -1 
5 -3 -1 -2 
5 -3 -2 -1 
Group 1789
5 -2 -3 -3 
5 -3 -2 -3 
5 -3 -3 -2 
Group 1790
5 -2 -3 -4 
5 -2 -4 -3 
5 -3 -2 -4 
Group 1791
5 -2 -3 -5 
5 -3 -2 -5 
Group 1792
5 -2 -3 -6 
5 -3 -2 -6 
Group 1793
5 -2 -4 1 
Group 1794
5 -2 -4 2 
Group 1795
5 -2 -4 6 
Group 1796
5 -2 -4 -1 
Group 1797
5 -2 -4 -2 
Group 1798
5 -2 -4 -4 
Group 1799
5 -2 -4 -5 
5 -2 -5 -4 
Group 1800
5 -2 -4 -6 
Group 1801
5 -2 -5 1 
Group 1802
5 -2 -5 2 
Group 1803
5 -2 -5 3 
Group 1804
5 -2 -5 -1 
Group 1805
5 -2 -5 -2 
Group 1806
5 -2 -5 -3 
Group 1807
5 -2 -5 -5 
Group 1808
5 -2 -5 -6 
5 -2 -6 -5 
Group 1809
5 -2 -6 2 
Group 1810
5 -2 -6 3 
Group 1811
5 -2 -6 4 
Group 1812
5 -2 -6 -2 
Group 1813
5 -2 -6 -3 
Group 1814
5 -2 -6 -4 
Group 1815
5 -2 -6 -6 
Group 1816
6 -2 3 3 
2 -3 -3 -6 
-3 2 -3 -6 
Group 1817
6 -2 3 4 
6 -2 4 3 
-4 2 -3 -6 
Group 1818
6 -2 3 5 
-5 2 -3 -6 
Group 1819
6 -2 3 6 
-6 2 -3 -6 
Group 1820
6 -2 3 -1 
2 1 -3 -6 
1 2 -3 -6 
Group 1821
6 -2 3 -2 
6 -2 -2 3 
2 2 -3 -6 
Group 1822
6 -2 3 -5 
5 2 -3 -6 
Group 1823
6 -2 3 -6 
6 2 -3 -6 
Group 1824
6 -2 4 1 
Group 1825
6 -2 4 2 
Group 1826
6 -2 4 4 
Group 1827
6 -2 4 5 
6 -2 5 4 
Group 1828
6 -2 4 6 
Group 1829
6 -2 4 -1 
Group 1830
6 -2 4 -2 
Group 1831
6 -2 4 -5 
6 -2 -5 4 
Group 1832
6 -2 4 -6 
Group 1833
6 -2 5 1 
Group 1834
6 -2 5 2 
Group 1835
6 -2 5 3 
Group 1836
6 -2 5 5 
Group 1837
6 -2 5 6 
6 -2 6 5 
Group 1838
6 -2 5 -1 
Group 1839
6 -2 5 -2 
Group 1840
6 -2 5 -3 
Group 1841
6 -2 5 -4 
6 -2 -4 5 
Group 1842
6 -2 6 2 
Group 1843
6 -2 6 3 
Group 1844
6 -2 6 4 
Group 1845
6 -2 6 6 
Group 1846
6 -2 6 -2 
Group 1847
6 -2 6 -3 
Group 1848
6 -2 6 -4 
Group 1849
6 -2 6 -5 
6 -2 -5 6 
Group 1850
6 -2 -2 4 
Group 1851
6 -2 -2 5 
Group 1852
6 -2 -2 6 
Group 1853
6 -2 -2 -2 
Group 1854
6 -2 -2 -3 
6 -2 -3 -2 
6 -3 -2 -2 
Group 1855
6 -2 -2 -4 
Group 1856
6 -2 -2 -5 
Group 1857
6 -2 -2 -6 
Group 1858
6 -2 -3 5 
6 -3 -2 5 
Group 1859
6 -2 -3 6 
6 -3 -2 6 
Group 1860
6 -2 -3 -1 
6 -3 -1 -2 
6 -3 -2 -1 
Group 1861
6 -2 -3 -3 
6 -3 -2 -3 
6 -3 -3 -2 
Group 1862
6 -2 -3 -4 
6 -2 -4 -3 
6 -3 -2 -4 
Group 1863
6 -2 -3 -5 
6 -3 -2 -5 
Group 1864
6 -2 -3 -6 
6 -3 -2 -6 
Group 1865
6 -2 -4 1 
Group 1866
6 -2 -4 2 
Group 1867
6 -2 -4 6 
Group 1868
6 -2 -4 -1 
Group 1869
6 -2 -4 -2 
Group 1870
6 -2 -4 -4 
Group 1871
6 -2 -4 -5 
6 -2 -5 -4 
Group 1872
6 -2 -4 -6 
Group 1873
6 -2 -5 1 
Group 1874
6 -2 -5 2 
Group 1875
6 -2 -5 3 
Group 1876
6 -2 -5 -1 
Group 1877
6 -2 -5 -2 
Group 1878
6 -2 -5 -3 
Group 1879
6 -2 -5 -5 
Group 1880
-1 -3 4 1 
-1 3 -4 1 
Group 1881
-1 -3 4 4 
3 -4 -4 1 
-4 3 -4 1 
Group 1882
-1 -3 4 6 
-6 3 -4 1 
Group 1883
-1 -3 4 -1 
1 3 -4 1 
Group 1884
-1 -3 4 -2 
3 2 -4 1 
2 3 -4 1 
Group 1885
-1 -3 4 -3 
-1 -3 -3 4 
3 3 -4 1 
Group 1886
-1 -3 4 -5 
-1 -3 -5 4 
5 3 -4 1 
Group 1887
-1 -3 4 -6 
6 3 -4 1 
Group 1888
-1 -3 5 1 
Group 1889
-1 -3 5 2 
Group 1890
-1 -3 5 3 
Group 1891
-1 -3 5 5 
Group 1892
-1 -3 5 6 
-1 -3 6 5 
Group 1893
-1 -3 5 -1 
Group 1894
-1 -3 5 -2 
Group 1895
-1 -3 5 -3 
Group 1896
-1 -3 5 -4 
-1 -3 -4 5 
-1 -4 -3 5 
Group 1897
-1 -3 5 -6 
-1 -3 -6 5 
Group 1898
-1 -3 6 2 
Group 1899
-1 -3 6 3 
Group 1900
-1 -3 6 4 
Group 1901
-1 -3 6 6 
Group 1902
-1 -3 6 -1 
-1 -3 -1 6 
Group 1903
-1 -3 6 -2 
Group 1904
-1 -3 6 -3 
Group 1905
-1 -3 6 -4 
Group 1906
-1 -3 6 -5 
-1 -3 -5 6 
Group 1907
-1 -3 -1 3 
Group 1908
-1 -3 -1 4 
Group 1909
-1 -3 -1 5 
Group 1910
-1 -3 -1 -1 
Group 1911
-1 -3 -1 -3 
Group 1912
-1 -3 -1 -4 
Group 1913
-1 -3 -1 -5 
Group 1914
-1 -3 -1 -6 
-1 -3 -6 -1 
Group 1915
-1 -3 -3 1 
Group 1916
-1 -3 -3 5 
Group 1917
-1 -3 -3 6 
Group 1918
-1 -3 -3 -1 
Group 1919
-1 -3 -3 -3 
Group 1920
-1 -3 -3 -4 
-1 -3 -4 -3 
-1 -4 -3 -3 
Group 1921
-1 -3 -3 -5 
Group 1922
-1 -3 -3 -6 
Group 1923
-1 -3 -4 1 
-1 -4 -3 1 
Group 1924
-1 -3 -4 6 
-1 -4 -3 6 
Group 1925
-1 -3 -4 -1 
-1 -4 -3 -1 
Group 1926
-1 -3 -4 -4 
-1 -4 -3 -4 
-1 -4 -4 -3 
Group 1927
-1 -3 -4 -6 
-1 -4 -3 -6 
Group 1928
-1 -3 -5 1 
Group 1929
-1 -3 -5 2 
Group 1930
-1 -3 -5 3 
Group 1931
-1 -3 -5 -1 
Group 1932
-1 -3 -5 -2 
Group 1933
-1 -3 -5 -3 
Group 1934
-1 -3 -5 -5 
Group 1935
-1 -3 -5 -6 
-1 -3 -6 -5 
Group 1936
-1 -3 -6 2 
Group 1937
-1 -3 -6 3 
Group 1938
-1 -3 -6 4 
Group 1939
-1 -3 -6 -2 
Group 1940
-1 -3 -6 -3 
Group 1941
-1 -3 -6 -4 
Group 1942
-1 -3 -6 -6 
Group 1943
-3 -3 4 1 
4 -3 -3 1 
-1 3 -4 3 
Group 1944
-3 -3 4 4 
4 -3 4 -3 
4 -3 -3 4 
3 -4 -4 3 
-4 3 -4 3 
3 3 -4 -4 
Group 1945
-3 -3 4 6 
4 -3 -3 6 
-6 3 -4 3 
Group 1946
-3 -3 4 -1 
4 -3 -3 -1 
1 3 -4 3 
Group 1947
-3 -3 4 -3 
-3 -3 -3 4 
4 -3 -3 -3 
3 3 -4 3 
Group 1948
-3 -3 4 -5 
-3 -3 -5 4 
4 -3 -3 -5 
5 3 -4 3 
Group 1949
-3 -3 4 -6 
4 -3 -3 -6 
6 3 -4 3 
Group 1950
-3 -3 5 1 
Group 1951
-3 -3 5 2 
Group 1952
-3 -3 5 3 
Group 1953
-3 -3 5 5 
Group 1954
-3 -3 5 6 
-3 -3 6 5 
Group 1955
-3 -3 5 -1 
Group 1956
-3 -3 5 -2 
Group 1957
-3 -3 5 -3 
Group 1958
-3 -3 5 -4 
-3 -3 -4 5 
-4 -3 -3 5 
-3 -4 -3 5 
Group 1959
-3 -3 5 -6 
-3 -3 -6 5 
Group 1960
-3 -3 6 2 
Group 1961
-3 -3 6 3 
Group 1962
-3 -3 6 4 
Group 1963
-3 -3 6 6 
Group 1964
-3 -3 6 -1 
-3 -3 -1 6 
Group 1965
-3 -3 6 -2 
Group 1966
-3 -3 6 -3 
Group 1967
-3 -3 6 -4 
Group 1968
-3 -3 6 -5 
-3 -3 -5 6 
Group 1969
-3 -3 -1 3 
Group 1970
-3 -3 -1 4 
Group 1971
-3 -3 -1 5 
Group 1972
-3 -3 -1 -1 
Group 1973
-3 -3 -1 -3 
Group 1974
-3 -3 -1 -4 
Group 1975
-3 -3 -1 -5 
Group 1976
-3 -3 -1 -6 
-3 -3 -6 -1 
Group 1977
-3 -3 -3 1 
Group 1978
-3 -3 -3 5 
Group 1979
-3 -3 -3 6 
Group 1980
-3 -3 -3 -1 
Group 1981
-3 -3 -3 -3 
Group 1982
-3 -3 -3 -4 
-3 -3 -4 -3 
-4 -3 -3 -3 
-3 -4 -3 -3 
Group 1983
-3 -3 -3 -5 
Group 1984
-3 -3 -3 -6 
Group 1985
-3 -3 -4 1 
-4 -3 -3 1 
-3 -4 -3 1 
Group 1986
-3 -3 -4 6 
-4 -3 -3 6 
-3 -4 -3 6 
Group 1987
-3 -3 -4 -1 
-4 -3 -3 -1 
-3 -4 -3 -1 
Group 1988
-3 -3 -4 -4 
-4 -3 -3 -4 
-4 -3 -4 -3 
-3 -4 -3 -4 
-3 -4 -4 -3 
-4 -4 -3 -3 
Group 1989
-3 -3 -4 -6 
-4 -3 -3 -6 
-3 -4 -3 -6 
Group 1990
-3 -3 -5 1 
Group 1991
-3 -3 -5 2 
Group 1992
-3 -3 -5 3 
Group 1993
-3 -3 -5 -1 
Group 1994
-3 -3 -5 -2 
Group 1995
-3 -3 -5 -3 
Group 1996
-3 -3 -5 -5 
Group 1997
-3 -3 -5 -6 
-3 -3 -6 -5 
Group 1998
-3 -3 -6 2 
Group 1999
-3 -3 -6 3 
Group 2000
-3 -3 -6 4 
Group 2001
-3 -3 -6 -2 
Group 2002
-3 -3 -6 -3 
Group 2003
-3 -3 -6 -4 
Group 2004
-3 -3 -6 -6 
Group 2005
-4 -3 5 1 
-3 -4 5 1 
-1 4 -5 3 
Group 2006
-4 -3 5 2 
-3 -4 5 2 
-2 4 -5 3 
Group 2007
-4 -3 5 3 
4 -3 -5 3 
-3 -4 5 3 
-3 4 -5 3 
Group 2008
-4 -3 5 5 
-3 -4 5 5 
4 -5 -5 3 
-5 4 -5 3 
Group 2009
-4 -3 5 6 
-4 -3 6 5 
-3 -4 5 6 
-3 -4 6 5 
-6 4 -5 3 
Group 2010
-4 -3 5 -1 
-3 -4 5 -1 
1 4 -5 3 
Group 2011
-4 -3 5 -2 
-3 -4 5 -2 
2 4 -5 3 
Group 2012
-4 -3 5 -3 
-3 -4 5 -3 
4 3 -5 3 
3 4 -5 3 
Group 2013
-4 -3 5 -4 
-4 -3 -4 5 
-3 -4 5 -4 
-3 -4 -4 5 
-4 -4 -3 5 
4 4 -5 3 
Group 2014
-4 -3 6 2 
-3 -4 6 2 
Group 2015
-4 -3 6 3 
-3 -4 6 3 
Group 2016
-4 -3 6 4 
-3 -4 6 4 
Group 2017
-4 -3 6 6 
-3 -4 6 6 
Group 2018
-4 -3 6 -1 
-4 -3 -1 6 
-3 -4 6 -1 
-3 -4 -1 6 
Group 2019
-4 -3 6 -2 
-3 -4 6 -2 
Group 2020
-4 -3 6 -3 
-3 -4 6 -3 
Group 2021
-4 -3 6 -4 
-3 -4 6 -4 
Group 2022
-4 -3 -1 3 
-3 -4 -1 3 
Group 2023
-4 -3 -1 4 
-3 -4 -1 4 
Group 2024
-4 -3 -1 5 
-3 -4 -1 5 
Group 2025
-4 -3 -1 -1 
-3 -4 -1 -1 
Group 2026
-4 -3 -1 -3 
-3 -4 -1 -3 
Group 2027
-4 -3 -1 -4 
-3 -4 -1 -4 
Group 2028
-4 -3 -1 -5 
-3 -4 -1 -5 
Group 2029
-4 -3 -1 -6 
-4 -3 -6 -1 
-3 -4 -1 -6 
-3 -4 -6 -1 
Group 2030
-4 -3 -4 1 
-3 -4 -4 1 
-4 -4 -3 1 
Group 2031
-4 -3 -4 6 
-3 -4 -4 6 
-4 -4 -3 6 
Group 2032
-4 -3 -4 -1 
-3 -4 -4 -1 
-4 -4 -3 -1 
Group 2033
-4 -3 -4 -4 
-3 -4 -4 -4 
-4 -4 -3 -4 
-4 -4 -4 -3 
Group 2034
-4 -3 -4 -6 
-3 -4 -4 -6 
-4 -4 -3 -6 
Group 2035
-4 -3 -6 2 
-3 -4 -6 2 
Group 2036
-4 -3 -6 3 
-3 -4 -6 3 
Group 2037
-4 -3 -6 4 
-3 -4 -6 4 
Group 2038
-4 -3 -6 -2 
-3 -4 -6 -2 
Group 2039
-4 -3 -6 -3 
-3 -4 -6 -3 
Group 2040
-4 -3 -6 -4 
-3 -4 -6 -4 
Group 2041
-4 -3 -6 -6 
-3 -4 -6 -6 
Group 2042
-5 -3 5 1 
Group 2043
-5 -3 5 2 
Group 2044
-5 -3 5 3 
Group 2045
-5 -3 5 5 
Group 2046
-5 -3 5 6 
-5 -3 6 5 
Group 2047
-5 -3 5 -1 
Group 2048
-5 -3 5 -2 
Group 2049
-5 -3 5 -3 
Group 2050
-5 -3 5 -4 
-5 -3 -4 5 
-5 -4 -3 5 
-4 -5 -3 5 
Group 2051
-5 -3 5 -6 
-5 -3 -6 5 
Group 2052
-5 -3 6 2 
Group 2053
-5 -3 6 3 
Group 2054
-5 -3 6 4 
Group 2055
-5 -3 6 6 
Group 2056
-5 -3 6 -1 
-5 -3 -1 6 
Group 2057
-5 -3 6 -2 
Group 2058
-5 -3 6 -3 
Group 2059
-5 -3 6 -4 
Group 2060
-5 -3 6 -5 
-5 -3 -5 6 
Group 2061
-5 -3 -1 3 
Group 2062
-5 -3 -1 4 
Group 2063
-5 -3 -1 5 
Group 2064
-5 -3 -1 -1 
Group 2065
-5 -3 -1 -3 
Group 2066
-5 -3 -1 -4 
Group 2067
-5 -3 -1 -5 
Group 2068
-5 -3 -1 -6 
-5 -3 -6 -1 
Group 2069
-5 -3 -3 1 
Group 2070
-5 -3 -3 5 
Group 2071
-5 -3 -3 6 
Group 2072
-5 -3 -3 -1 
Group 2073
-5 -3 -3 -3 
Group 2074
-5 -3 -3 -4 
-5 -3 -4 -3 
-5 -4 -3 -3 
-4 -5 -3 -3 
Group 2075
-5 -3 -3 -5 
Group 2076
-5 -3 -3 -6 
Group 2077
-5 -3 -4 1 
-5 -4 -3 1 
-4 -5 -3 1 
Group 2078
-5 -3 -4 6 
-5 -4 -3 6 
-4 -5 -3 6 
Group 2079
-5 -3 -4 -1 
-5 -4 -3 -1 
-4 -5 -3 -1 
Group 2080
-5 -3 -4 -4 
-4 -4 -5 -3 
-5 -4 -3 -4 
-5 -4 -4 -3 
-4 -5 -3 -4 
-4 -5 -4 -3 
Group 2081
-5 -3 -4 -6 
-5 -4 -3 -6 
-4 -5 -3 -6 
Group 2082
-5 -3 -5 1 
Group 2083
-5 -3 -5 2 
Group 2084
-5 -3 -5 3 
Group 2085
-5 -3 -5 -1 
Group 2086
-5 -3 -5 -2 
Group 2087
-5 -3 -5 -3 
Group 2088
-5 -3 -5 -5 
Group 2089
-5 -3 -5 -6 
-5 -3 -6 -5 
Group 2090
-5 -3 -6 2 
Group 2091
-5 -3 -6 3 
Group 2092
-5 -3 -6 4 
Group 2093
-5 -3 -6 -2 
Group 2094
-5 -3 -6 -3 
Group 2095
-5 -3 -6 -4 
Group 2096
-5 -3 -6 -6 
Group 2097
-6 -3 4 1 
-1 3 -4 6 
Group 2098
-6 -3 4 4 
3 -4 -4 6 
-4 3 -4 6 
Group 2099
-6 -3 4 6 
-6 3 -4 6 
Group 2100
-6 -3 4 -1 
1 3 -4 6 
Group 2101
-6 -3 4 -2 
3 2 -4 6 
2 3 -4 6 
Group 2102
-6 -3 4 -3 
-6 -3 -3 4 
3 3 -4 6 
Group 2103
-6 -3 4 -5 
-6 -3 -5 4 
5 3 -4 6 
Group 2104
-6 -3 4 -6 
6 3 -4 6 
Group 2105
-6 -3 5 1 
Group 2106
-6 -3 5 2 
Group 2107
-6 -3 5 3 
Group 2108
-6 -3 5 5 
Group 2109
-6 -3 5 6 
-6 -3 6 5 
Group 2110
-6 -3 5 -1 
Group 2111
-6 -3 5 -2 
Group 2112
-6 -3 5 -3 
Group 2113
-6 -3 5 -4 
-6 -3 -4 5 
-6 -4 -3 5 
Group 2114
-6 -3 5 -6 
-6 -3 -6 5 
Group 2115
-6 -3 6 2 
Group 2116
-6 -3 6 3 
Group 2117
-6 -3 6 4 
Group 2118
-6 -3 6 6 
Group 2119
-6 -3 6 -1 
-6 -3 -1 6 
Group 2120
-6 -3 6 -2 
Group 2121
-6 -3 6 -3 
Group 2122
-6 -3 6 -4 
Group 2123
-6 -3 6 -5 
-6 -3 -5 6 
Group 2124
-6 -3 -1 3 
Group 2125
-6 -3 -1 4 
Group 2126
-6 -3 -1 5 
Group 2127
-6 -3 -1 -1 
Group 2128
-6 -3 -1 -3 
Group 2129
-6 -3 -1 -4 
Group 2130
-6 -3 -1 -5 
Group 2131
-6 -3 -1 -6 
-6 -3 -6 -1 
Group 2132
-6 -3 -3 1 
Group 2133
-6 -3 -3 5 
Group 2134
-6 -3 -3 6 
Group 2135
-6 -3 -3 -1 
Group 2136
-6 -3 -3 -3 
Group 2137
-6 -3 -3 -4 
-6 -3 -4 -3 
-6 -4 -3 -3 
Group 2138
-6 -3 -3 -5 
Group 2139
-6 -3 -3 -6 
Group 2140
-6 -3 -4 1 
-6 -4 -3 1 
Group 2141
-6 -3 -4 6 
-6 -4 -3 6 
Group 2142
-6 -3 -4 -1 
-6 -4 -3 -1 
Group 2143
-6 -3 -4 -4 
-6 -4 -3 -4 
-6 -4 -4 -3 
Group 2144
-6 -3 -4 -6 
-6 -4 -3 -6 
Group 2145
-6 -3 -5 1 
Group 2146
-6 -3 -5 2 
Group 2147
-6 -3 -5 3 
Group 2148
-6 -3 -5 -1 
Group 2149
-6 -3 -5 -2 
Group 2150
-6 -3 -5 -3 
Group 2151
-6 -3 -5 -5 
Group 2152
-6 -3 -5 -6 
-6 -3 -6 -5 
Group 2153
-6 -3 -6 2 
Group 2154
-6 -3 -6 3 
Group 2155
-6 -3 -6 4 
Group 2156
-6 -3 -6 -2 
Group 2157
-6 -3 -6 -3 
Group 2158
-6 -3 -6 -4 
Group 2159
-6 -3 -6 -6 
Group 2160
1 -3 4 1 
-1 3 -4 -1 
Group 2161
1 -3 4 4 
3 -4 -4 -1 
-4 3 -4 -1 
Group 2162
1 -3 4 6 
-6 3 -4 -1 
Group 2163
1 -3 4 -1 
1 3 -4 -1 
Group 2164
1 -3 4 -2 
3 2 -4 -1 
2 3 -4 -1 
Group 2165
1 -3 4 -3 
1 -3 -3 4 
3 3 -4 -1 
Group 2166
1 -3 4 -5 
1 -3 -5 4 
5 3 -4 -1 
Group 2167
1 -3 4 -6 
6 3 -4 -1 
Group 2168
1 -3 5 1 
Group 2169
1 -3 5 2 
Group 2170
1 -3 5 3 
Group 2171
1 -3 5 5 
Group 2172
1 -3 5 6 
1 -3 6 5 
Group 2173
1 -3 5 -1 
Group 2174
1 -3 5 -2 
Group 2175
1 -3 5 -3 
Group 2176
1 -3 5 -4 
1 -3 -4 5 
1 -4 -3 5 
Group 2177
1 -3 5 -6 
1 -3 -6 5 
Group 2178
1 -3 6 2 
Group 2179
1 -3 6 3 
Group 2180
1 -3 6 4 
Group 2181
1 -3 6 6 
Group 2182
1 -3 6 -2 
Group 2183
1 -3 6 -3 
Group 2184
1 -3 6 -4 
Group 2185
1 -3 6 -5 
1 -3 -5 6 
Group 2186
1 -3 -3 1 
Group 2187
1 -3 -3 5 
Group 2188
1 -3 -3 6 
Group 2189
1 -3 -3 -1 
Group 2190
1 -3 -3 -3 
Group 2191
1 -3 -3 -4 
1 -3 -4 -3 
1 -4 -3 -3 
Group 2192
1 -3 -3 -5 
Group 2193
1 -3 -3 -6 
Group 2194
1 -3 -4 1 
1 -4 -3 1 
Group 2195
1 -3 -4 6 
1 -4 -3 6 
Group 2196
1 -3 -4 -1 
1 -4 -3 -1 
Group 2197
1 -3 -4 -4 
1 -4 -3 -4 
1 -4 -4 -3 
Group 2198
1 -3 -4 -6 
1 -4 -3 -6 
Group 2199
1 -3 -5 1 
Group 2200
1 -3 -5 2 
Group 2201
1 -3 -5 3 
Group 2202
1 -3 -5 -1 
Group 2203
1 -3 -5 -2 
Group 2204
1 -3 -5 -3 
Group 2205
1 -3 -5 -5 
Group 2206
1 -3 -5 -6 
1 -3 -6 -5 
Group 2207
1 -3 -6 2 
Group 2208
1 -3 -6 3 
Group 2209
1 -3 -6 4 
Group 2210
1 -3 -6 -2 
Group 2211
1 -3 -6 -3 
Group 2212
1 -3 -6 -4 
Group 2213
1 -3 -6 -6 
Group 2214
2 -3 4 1 
-1 -4 -2 3 
-1 3 -4 -2 
Group 2215
2 -3 4 4 
-4 -4 -2 3 
3 -4 -4 -2 
-4 3 -4 -2 
Group 2216
2 -3 4 6 
-6 -4 -2 3 
-6 3 -4 -2 
Group 2217
2 -3 4 -1 
1 -4 -2 3 
1 3 -4 -2 
Group 2218
2 -3 4 -5 
2 -3 -5 4 
5 -4 -2 3 
-3 2 -5 4 
5 3 -4 -2 
Group 2219
2 -3 4 -6 
6 -4 -2 3 
6 3 -4 -2 
Group 2220
2 -3 5 1 
-1 -5 -2 3 
Group 2221
2 -3 5 2 
-2 -5 -2 3 
Group 2222
2 -3 5 3 
-3 -5 -2 3 
Group 2223
2 -3 5 5 
-5 -5 -2 3 
Group 2224
2 -3 5 6 
2 -3 6 5 
-6 -5 -2 3 
-5 -6 -2 3 
Group 2225
2 -3 5 -1 
1 -5 -2 3 
Group 2226
2 -3 5 -2 
2 -5 -2 3 
Group 2227
2 -3 5 -3 
3 -5 -2 3 
Group 2228
2 -3 5 -4 
2 -3 -4 5 
2 -4 -3 5 
4 -5 -2 3 
-3 2 -4 5 
Group 2229
2 -3 5 -6 
2 -3 -6 5 
6 -5 -2 3 
-3 2 -6 5 
Group 2230
2 -3 6 2 
-2 -6 -2 3 
Group 2231
2 -3 6 3 
-3 -6 -2 3 
Group 2232
2 -3 6 4 
-4 -6 -2 3 
Group 2233
2 -3 6 6 
-6 -6 -2 3 
Group 2234
2 -3 6 -3 
3 -6 -2 3 
Group 2235
2 -3 6 -4 
4 -6 -2 3 
Group 2236
2 -3 6 -5 
2 -3 -5 6 
5 -6 -2 3 
-3 2 -5 6 
Group 2237
2 -3 -4 1 
2 -4 -3 1 
-3 2 -4 1 
Group 2238
2 -3 -4 6 
2 -4 -3 6 
-3 2 -4 6 
Group 2239
2 -3 -4 -1 
2 -4 -3 -1 
-3 2 -4 -1 
Group 2240
2 -3 -4 -4 
2 -4 -3 -4 
2 -4 -4 -3 
-3 2 -4 -4 
Group 2241
2 -3 -4 -6 
2 -4 -3 -6 
-3 2 -4 -6 
Group 2242
2 -3 -5 1 
-3 2 -5 1 
Group 2243
2 -3 -5 2 
-3 2 -5 2 
Group 2244
2 -3 -5 3 
-3 2 -5 3 
Group 2245
2 -3 -5 -1 
-3 2 -5 -1 
Group 2246
2 -3 -5 -2 
-3 2 -5 -2 
Group 2247
2 -3 -5 -3 
-3 2 -5 -3 
Group 2248
2 -3 -5 -5 
-3 2 -5 -5 
Group 2249
2 -3 -5 -6 
2 -3 -6 -5 
-3 2 -5 -6 
-3 2 -6 -5 
Group 2250
2 -3 -6 2 
-3 2 -6 2 
Group 2251
2 -3 -6 3 
-3 2 -6 3 
Group 2252
2 -3 -6 4 
-3 2 -6 4 
Group 2253
2 -3 -6 -3 
-3 2 -6 -3 
Group 2254
2 -3 -6 -4 
-3 2 -6 -4 
Group 2255
2 -3 -6 -6 
-3 2 -6 -6 
Group 2256
4 -3 4 1 
-1 -4 -4 3 
-1 3 -4 -4 
Group 2257
4 -3 4 4 
-4 -4 -4 3 
3 -4 -4 -4 
-4 3 -4 -4 
Group 2258
4 -3 4 6 
-6 -4 -4 3 
-6 3 -4 -4 
Group 2259
4 -3 4 -1 
1 -4 -4 3 
1 3 -4 -4 
Group 2260
4 -3 4 -2 
2 -4 -4 3 
3 2 -4 -4 
2 3 -4 -4 
Group 2261
4 -3 4 -5 
4 -3 -5 4 
-4 -4 5 3 
5 -4 -4 3 
5 3 -4 -4 
-3 4 -5 4 
Group 2262
4 -3 4 -6 
6 -4 -4 3 
6 3 -4 -4 
Group 2263
4 -3 6 2 
-2 -6 -4 3 
Group 2264
4 -3 6 3 
-3 -6 -4 3 
Group 2265
4 -3 6 4 
-4 -6 -4 3 
Group 2266
4 -3 6 6 
-6 -6 -4 3 
Group 2267
4 -3 6 -1 
4 -3 -1 6 
1 -6 -4 3 
-6 1 -4 3 
Group 2268
4 -3 6 -2 
2 -6 -4 3 
Group 2269
4 -3 6 -3 
3 -6 -4 3 
Group 2270
4 -3 6 -5 
4 -3 -5 6 
-6 -4 5 3 
5 -6 -4 3 
-3 4 -5 6 
Group 2271
4 -3 -1 3 
-3 1 -4 3 
Group 2272
4 -3 -1 4 
-4 1 -4 3 
Group 2273
4 -3 -1 5 
-5 1 -4 3 
Group 2274
4 -3 -1 -1 
1 1 -4 3 
Group 2275
4 -3 -1 -3 
3 1 -4 3 
Group 2276
4 -3 -1 -4 
4 1 -4 3 
Group 2277
4 -3 -1 -5 
5 1 -4 3 
Group 2278
4 -3 -1 -6 
4 -3 -6 -1 
6 1 -4 3 
-3 4 -6 -1 
Group 2279
4 -3 -5 1 
-1 -4 5 3 
-3 4 -5 1 
Group 2280
4 -3 -5 2 
-2 -4 5 3 
-3 4 -5 2 
Group 2281
4 -3 -5 -1 
1 -4 5 3 
-3 4 -5 -1 
Group 2282
4 -3 -5 -2 
2 -4 5 3 
-3 4 -5 -2 
Group 2283
4 -3 -5 -5 
5 -4 5 3 
-3 -5 -5 4 
-3 4 -5 -5 
Group 2284
4 -3 -5 -6 
4 -3 -6 -5 
6 -4 5 3 
-3 4 -5 -6 
-3 4 -6 -5 
Group 2285
4 -3 -6 2 
-3 4 -6 2 
Group 2286
4 -3 -6 3 
-3 4 -6 3 
Group 2287
4 -3 -6 4 
-3 4 -6 4 
Group 2288
4 -3 -6 -2 
-3 4 -6 -2 
Group 2289
4 -3 -6 -3 
-3 4 -6 -3 
Group 2290
4 -3 -6 -6 
-3 4 -6 -6 
Group 2291
5 -3 4 1 
-1 3 -4 -5 
-1 3 -5 -4 
Group 2292
5 -3 4 4 
3 -4 -4 -5 
3 -4 -5 -4 
3 -5 -4 -4 
-4 3 -4 -5 
-4 3 -5 -4 
Group 2293
5 -3 4 6 
-6 3 -4 -5 
-6 3 -5 -4 
Group 2294
5 -3 4 -1 
1 3 -4 -5 
1 3 -5 -4 
Group 2295
5 -3 4 -2 
3 2 -4 -5 
3 2 -5 -4 
2 3 -4 -5 
2 3 -5 -4 
Group 2296
5 -3 4 -3 
5 -3 -3 4 
3 3 -4 -5 
3 3 -5 -4 
Group 2297
5 -3 4 -6 
6 3 -4 -5 
6 3 -5 -4 
Group 2298
5 -3 5 1 
Group 2299
5 -3 5 2 
Group 2300
5 -3 5 3 
Group 2301
5 -3 5 5 
Group 2302
5 -3 5 6 
5 -3 6 5 
Group 2303
5 -3 5 -1 
Group 2304
5 -3 5 -2 
Group 2305
5 -3 5 -3 
Group 2306
5 -3 5 -4 
5 -3 -4 5 
5 -4 -3 5 
-5 3 -5 4 
Group 2307
5 -3 5 -6 
5 -3 -6 5 
Group 2308
5 -3 6 2 
Group 2309
5 -3 6 3 
Group 2310
5 -3 6 4 
Group 2311
5 -3 6 6 
Group 2312
5 -3 6 -1 
5 -3 -1 6 
Group 2313
5 -3 6 -2 
Group 2314
5 -3 6 -3 
Group 2315
5 -3 6 -4 
Group 2316
5 -3 -1 3 
Group 2317
5 -3 -1 4 
Group 2318
5 -3 -1 5 
Group 2319
5 -3 -1 -1 
Group 2320
5 -3 -1 -3 
Group 2321
5 -3 -1 -4 
Group 2322
5 -3 -1 -5 
Group 2323
5 -3 -1 -6 
5 -3 -6 -1 
Group 2324
5 -3 -3 1 
Group 2325
5 -3 -3 5 
Group 2326
5 -3 -3 6 
Group 2327
5 -3 -3 -1 
Group 2328
5 -3 -3 -3 
Group 2329
5 -3 -3 -4 
5 -3 -4 -3 
5 -4 -3 -3 
3 3 -5 4 
Group 2330
5 -3 -3 -5 
Group 2331
5 -3 -3 -6 
Group 2332
5 -3 -4 1 
5 -4 -3 1 
-1 3 -5 4 
Group 2333
5 -3 -4 6 
5 -4 -3 6 
-6 3 -5 4 
Group 2334
5 -3 -4 -1 
5 -4 -3 -1 
1 3 -5 4 
Group 2335
5 -3 -4 -4 
-4 -4 5 -3 
5 -4 -3 -4 
5 -4 -4 -3 
4 3 -5 4 
3 4 -5 4 
Group 2336
5 -3 -4 -6 
5 -4 -3 -6 
6 3 -5 4 
Group 2337
5 -3 -6 2 
Group 2338
5 -3 -6 3 
Group 2339
5 -3 -6 4 
Group 2340
5 -3 -6 -2 
Group 2341
5 -3 -6 -3 
Group 2342
5 -3 -6 -4 
Group 2343
5 -3 -6 -6 
Group 2344
6 -3 4 1 
-1 3 -4 -6 
Group 2345
6 -3 4 4 
3 -4 -4 -6 
-4 3 -4 -6 
Group 2346
6 -3 4 6 
-6 3 -4 -6 
Group 2347
6 -3 4 -1 
1 3 -4 -6 
Group 2348
6 -3 4 -2 
3 2 -4 -6 
2 3 -4 -6 
Group 2349
6 -3 4 -3 
6 -3 -3 4 
3 3 -4 -6 
Group 2350
6 -3 4 -5 
6 -3 -5 4 
5 3 -4 -6 
Group 2351
6 -3 4 -6 
6 3 -4 -6 
Group 2352
6 -3 5 1 
Group 2353
6 -3 5 2 
Group 2354
6 -3 5 3 
Group 2355
6 -3 5 5 
Group 2356
6 -3 5 6 
6 -3 6 5 
Group 2357
6 -3 5 -1 
Group 2358
6 -3 5 -2 
Group 2359
6 -3 5 -3 
Group 2360
6 -3 5 -4 
6 -3 -4 5 
6 -4 -3 5 
Group 2361
6 -3 5 -6 
6 -3 -6 5 
Group 2362
6 -3 6 2 
Group 2363
6 -3 6 3 
Group 2364
6 -3 6 4 
Group 2365
6 -3 6 6 
Group 2366
6 -3 6 -1 
6 -3 -1 6 
Group 2367
6 -3 6 -2 
Group 2368
6 -3 6 -3 
Group 2369
6 -3 6 -4 
Group 2370
6 -3 6 -5 
6 -3 -5 6 
Group 2371
6 -3 -1 3 
Group 2372
6 -3 -1 4 
Group 2373
6 -3 -1 5 
Group 2374
6 -3 -1 -1 
Group 2375
6 -3 -1 -3 
Group 2376
6 -3 -1 -4 
Group 2377
6 -3 -1 -5 
Group 2378
6 -3 -1 -6 
6 -3 -6 -1 
Group 2379
6 -3 -3 1 
Group 2380
6 -3 -3 5 
Group 2381
6 -3 -3 6 
Group 2382
6 -3 -3 -1 
Group 2383
6 -3 -3 -3 
Group 2384
6 -3 -3 -4 
6 -3 -4 -3 
6 -4 -3 -3 
Group 2385
6 -3 -3 -5 
Group 2386
6 -3 -3 -6 
Group 2387
6 -3 -4 1 
6 -4 -3 1 
Group 2388
6 -3 -4 6 
6 -4 -3 6 
Group 2389
6 -3 -4 -1 
6 -4 -3 -1 
Group 2390
6 -3 -4 -4 
6 -4 -3 -4 
6 -4 -4 -3 
Group 2391
6 -3 -4 -6 
6 -4 -3 -6 
Group 2392
6 -3 -5 1 
Group 2393
6 -3 -5 2 
Group 2394
6 -3 -5 3 
Group 2395
6 -3 -5 -1 
Group 2396
6 -3 -5 -2 
Group 2397
6 -3 -5 -3 
Group 2398
6 -3 -5 -5 
Group 2399
6 -3 -5 -6 
6 -3 -6 -5 
Group 2400
6 -3 -6 2 
Group 2401
6 -3 -6 3 
Group 2402
6 -3 -6 4 
Group 2403
6 -3 -6 -2 
Group 2404
6 -3 -6 -3 
Group 2405
6 -3 -6 -4 
Group 2406
6 -3 -6 -6 
Group 2407
-1 -4 5 1 
-1 4 -5 1 
Group 2408
-1 -4 5 2 
-2 4 -5 1 
Group 2409
-1 -4 5 5 
4 -5 -5 1 
-5 4 -5 1 
Group 2410
-1 -4 5 6 
-1 -4 6 5 
-6 4 -5 1 
Group 2411
-1 -4 5 -1 
1 4 -5 1 
Group 2412
-1 -4 5 -2 
2 4 -5 1 
Group 2413
-1 -4 5 -3 
4 3 -5 1 
3 4 -5 1 
Group 2414
-1 -4 5 -4 
-1 -4 -4 5 
4 4 -5 1 
Group 2415
-1 -4 6 2 
Group 2416
-1 -4 6 3 
Group 2417
-1 -4 6 4 
Group 2418
-1 -4 6 6 
Group 2419
-1 -4 6 -1 
-1 -4 -1 6 
Group 2420
-1 -4 6 -2 
Group 2421
-1 -4 6 -3 
Group 2422
-1 -4 6 -4 
Group 2423
-1 -4 -1 3 
Group 2424
-1 -4 -1 4 
Group 2425
-1 -4 -1 5 
Group 2426
-1 -4 -1 -1 
Group 2427
-1 -4 -1 -2 
-1 -4 -2 -1 
Group 2428
-1 -4 -1 -3 
Group 2429
-1 -4 -1 -4 
Group 2430
-1 -4 -1 -5 
Group 2431
-1 -4 -1 -6 
-1 -4 -6 -1 
Group 2432
-1 -4 -2 4 
Group 2433
-1 -4 -2 5 
Group 2434
-1 -4 -2 6 
Group 2435
-1 -4 -2 -2 
Group 2436
-1 -4 -2 -4 
Group 2437
-1 -4 -2 -5 
Group 2438
-1 -4 -2 -6 
Group 2439
-1 -4 -4 1 
Group 2440
-1 -4 -4 2 
Group 2441
-1 -4 -4 6 
Group 2442
-1 -4 -4 -1 
Group 2443
-1 -4 -4 -2 
Group 2444
-1 -4 -4 -4 
Group 2445
-1 -4 -4 -5 
-1 -4 -5 -4 
-1 -5 -4 -4 
Group 2446
-1 -4 -4 -6 
Group 2447
-1 -4 -5 1 
-1 -5 -4 1 
Group 2448
-1 -4 -5 2 
-1 -5 -4 2 
Group 2449
-1 -4 -5 -1 
-1 -5 -4 -1 
Group 2450
-1 -4 -5 -2 
-1 -5 -4 -2 
Group 2451
-1 -4 -5 -3 
-1 -5 -3 -4 
-1 -5 -4 -3 
Group 2452
-1 -4 -5 -5 
-1 -5 -4 -5 
-1 -5 -5 -4 
Group 2453
-1 -4 -5 -6 
-1 -4 -6 -5 
-1 -5 -4 -6 
Group 2454
-1 -4 -6 2 
Group 2455
-1 -4 -6 3 
Group 2456
-1 -4 -6 4 
Group 2457
-1 -4 -6 -2 
Group 2458
-1 -4 -6 -3 
Group 2459
-1 -4 -6 -4 
Group 2460
-1 -4 -6 -6 
Group 2461
-2 -4 5 1 
-1 4 -5 2 
Group 2462
-2 -4 5 2 
-2 4 -5 2 
Group 2463
-2 -4 5 5 
4 -5 -5 2 
-5 4 -5 2 
Group 2464
-2 -4 5 6 
-2 -4 6 5 
-6 4 -5 2 
Group 2465
-2 -4 5 -1 
1 4 -5 2 
Group 2466
-2 -4 5 -2 
2 4 -5 2 
Group 2467
-2 -4 5 -3 
4 3 -5 2 
3 4 -5 2 
Group 2468
-2 -4 5 -4 
-2 -4 -4 5 
4 4 -5 2 
Group 2469
-2 -4 6 2 
Group 2470
-2 -4 6 3 
Group 2471
-2 -4 6 4 
Group 2472
-2 -4 6 6 
Group 2473
-2 -4 6 -1 
-2 -4 -1 6 
Group 2474
-2 -4 6 -2 
Group 2475
-2 -4 6 -3 
Group 2476
-2 -4 6 -4 
Group 2477
-2 -4 -1 3 
Group 2478
-2 -4 -1 4 
Group 2479
-2 -4 -1 5 
Group 2480
-2 -4 -1 -1 
Group 2481
-2 -4 -1 -2 
-2 -4 -2 -1 
Group 2482
-2 -4 -1 -3 
Group 2483
-2 -4 -1 -4 
Group 2484
-2 -4 -1 -5 
Group 2485
-2 -4 -1 -6 
-2 -4 -6 -1 
Group 2486
-2 -4 -2 4 
Group 2487
-2 -4 -2 5 
Group 2488
-2 -4 -2 6 
Group 2489
-2 -4 -2 -2 
Group 2490
-2 -4 -2 -4 
Group 2491
-2 -4 -2 -5 
Group 2492
-2 -4 -2 -6 
Group 2493
-2 -4 -4 1 
Group 2494
-2 -4 -4 2 
Group 2495
-2 -4 -4 6 
Group 2496
-2 -4 -4 -1 
Group 2497
-2 -4 -4 -2 
Group 2498
-2 -4 -4 -4 
Group 2499
-2 -4 -4 -5 
-2 -4 -5 -4 
-2 -5 -4 -4 
Group 2500
-2 -4 -4 -6 
Group 2501
-2 -4 -5 1 
-2 -5 -4 1 
Group 2502
-2 -4 -5 2 
-2 -5 -4 2 
Group 2503
-2 -4 -5 -1 
-2 -5 -4 -1 
Group 2504
-2 -4 -5 -2 
-2 -5 -4 -2 
Group 2505
-2 -4 -5 -3 
-2 -5 -3 -4 
-2 -5 -4 -3 
Group 2506
-2 -4 -5 -5 
-2 -5 -4 -5 
-2 -5 -5 -4 
Group 2507
-2 -4 -5 -6 
-2 -4 -6 -5 
-2 -5 -4 -6 
Group 2508
-2 -4 -6 2 
Group 2509
-2 -4 -6 3 
Group 2510
-2 -4 -6 4 
Group 2511
-2 -4 -6 -2 
Group 2512
-2 -4 -6 -3 
Group 2513
-2 -4 -6 -4 
Group 2514
-2 -4 -6 -6 
Group 2515
-4 -4 5 1 
5 -4 -4 1 
-1 4 -5 4 
Group 2516
-4 -4 5 2 
5 -4 -4 2 
-2 4 -5 4 
Group 2517
-4 -4 5 5 
5 -4 5 -4 
5 -4 -4 5 
4 -5 -5 4 
-5 4 -5 4 
4 4 -5 -5 
Group 2518
-4 -4 5 6 
-4 -4 6 5 
5 -4 -4 6 
-6 4 -5 4 
Group 2519
-4 -4 5 -1 
5 -4 -4 -1 
1 4 -5 4 
Group 2520
-4 -4 5 -2 
5 -4 -4 -2 
2 4 -5 4 
Group 2521
-4 -4 5 -4 
-4 -4 -4 5 
5 -4 -4 -4 
4 4 -5 4 
Group 2522
-4 -4 6 2 
Group 2523
-4 -4 6 3 
Group 2524
-4 -4 6 4 
Group 2525
-4 -4 6 6 
Group 2526
-4 -4 6 -1 
-4 -4 -1 6 
Group 2527
-4 -4 6 -2 
Group 2528
-4 -4 6 -3 
Group 2529
-4 -4 6 -4 
Group 2530
-4 -4 -1 3 
Group 2531
-4 -4 -1 4 
Group 2532
-4 -4 -1 5 
Group 2533
-4 -4 -1 -1 
Group 2534
-4 -4 -1 -2 
-4 -4 -2 -1 
Group 2535
-4 -4 -1 -3 
Group 2536
-4 -4 -1 -4 
Group 2537
-4 -4 -1 -5 
Group 2538
-4 -4 -1 -6 
-4 -4 -6 -1 
Group 2539
-4 -4 -2 4 
Group 2540
-4 -4 -2 5 
Group 2541
-4 -4 -2 6 
Group 2542
-4 -4 -2 -2 
Group 2543
-4 -4 -2 -4 
Group 2544
-4 -4 -2 -5 
Group 2545
-4 -4 -2 -6 
Group 2546
-4 -4 -4 1 
Group 2547
-4 -4 -4 2 
Group 2548
-4 -4 -4 6 
Group 2549
-4 -4 -4 -1 
Group 2550
-4 -4 -4 -2 
Group 2551
-4 -4 -4 -4 
Group 2552
-4 -4 -4 -5 
-4 -4 -5 -4 
-5 -4 -4 -4 
-4 -5 -4 -4 
Group 2553
-4 -4 -4 -6 
Group 2554
-4 -4 -5 1 
-5 -4 -4 1 
-4 -5 -4 1 
Group 2555
-4 -4 -5 2 
-5 -4 -4 2 
-4 -5 -4 2 
Group 2556
-4 -4 -5 -1 
-5 -4 -4 -1 
-4 -5 -4 -1 
Group 2557
-4 -4 -5 -2 
-5 -4 -4 -2 
-4 -5 -4 -2 
Group 2558
-4 -4 -5 -5 
-5 -4 -4 -5 
-5 -4 -5 -4 
-4 -5 -4 -5 
-4 -5 -5 -4 
-5 -5 -4 -4 
Group 2559
-4 -4 -5 -6 
-4 -4 -6 -5 
-5 -4 -4 -6 
-4 -5 -4 -6 
Group 2560
-4 -4 -6 2 
Group 2561
-4 -4 -6 3 
Group 2562
-4 -4 -6 4 
Group 2563
-4 -4 -6 -2 
Group 2564
-4 -4 -6 -3 
Group 2565
-4 -4 -6 -4 
Group 2566
-4 -4 -6 -6 
Group 2567
-5 -4 -1 3 
-4 -5 -1 3 
Group 2568
-5 -4 -1 4 
-4 -5 -1 4 
Group 2569
-5 -4 -1 5 
-4 -5 -1 5 
Group 2570
-5 -4 -1 -1 
-4 -5 -1 -1 
Group 2571
-5 -4 -1 -2 
-5 -4 -2 -1 
-4 -5 -1 -2 
-4 -5 -2 -1 
Group 2572
-5 -4 -1 -3 
-4 -5 -1 -3 
Group 2573
-5 -4 -1 -4 
-4 -5 -1 -4 
Group 2574
-5 -4 -1 -5 
-4 -5 -1 -5 
Group 2575
-5 -4 -2 4 
-4 -5 -2 4 
Group 2576
-5 -4 -2 5 
-4 -5 -2 5 
Group 2577
-5 -4 -2 6 
-4 -5 -2 6 
Group 2578
-5 -4 -2 -2 
-4 -5 -2 -2 
Group 2579
-5 -4 -2 -4 
-4 -5 -2 -4 
Group 2580
-5 -4 -2 -5 
-4 -5 -2 -5 
Group 2581
-5 -4 -2 -6 
-4 -5 -2 -6 
Group 2582
-5 -4 -5 1 
-4 -5 -5 1 
-5 -5 -4 1 
Group 2583
-5 -4 -5 2 
-4 -5 -5 2 
-5 -5 -4 2 
Group 2584
-5 -4 -5 -1 
-4 -5 -5 -1 
-5 -5 -4 -1 
Group 2585
-5 -4 -5 -2 
-4 -5 -5 -2 
-5 -5 -4 -2 
Group 2586
-5 -4 -5 -3 
-4 -5 -5 -3 
-5 -5 -3 -4 
-5 -5 -4 -3 
Group 2587
-5 -4 -5 -5 
-4 -5 -5 -5 
-5 -5 -4 -5 
-5 -5 -5 -4 
Group 2588
-5 -4 -5 -6 
-5 -4 -6 -5 
-4 -5 -5 -6 
-4 -5 -6 -5 
-5 -5 -4 -6 
-4 -6 -5 -5 
Group 2589
-5 -4 -6 2 
-4 -5 -6 2 
-4 -6 -5 2 
Group 2590
-5 -4 -6 3 
-4 -5 -6 3 
-4 -6 -5 3 
Group 2591
-5 -4 -6 4 
5 -4 6 4 
-4 -5 -6 4 
-4 -6 -5 4 
Group 2592
-5 -4 -6 -2 
-4 -5 -6 -2 
-4 -6 -5 -2 
Group 2593
-5 -4 -6 -3 
-4 -5 -6 -3 
-4 -6 -5 -3 
Group 2594
-5 -4 -6 -6 
-4 -5 -6 -6 
-4 -6 -5 -6 
-4 -6 -6 -5 
Group 2595
-6 -4 5 1 
5 -6 -4 1 
-1 4 -5 6 
Group 2596
-6 -4 5 2 
5 -6 -4 2 
-2 4 -5 6 
Group 2597
-6 -4 5 5 
4 -5 6 -5 
4 -5 -5 6 
5 -6 -4 5 
-5 4 -5 6 
5 5 -6 -4 
Group 2598
-6 -4 5 6 
-6 -4 6 5 
5 -6 -4 6 
-6 4 -5 6 
Group 2599
-6 -4 5 -1 
5 -6 -4 -1 
1 4 -5 6 
Group 2600
-6 -4 5 -2 
5 -6 -4 -2 
2 4 -5 6 
Group 2601
-6 -4 5 -3 
5 -6 -3 -4 
5 -6 -4 -3 
4 3 -5 6 
3 4 -5 6 
Group 2602
-6 -4 5 -4 
-6 -4 -4 5 
5 -6 -4 -4 
4 4 -5 6 
Group 2603
-6 -4 6 2 
Group 2604
-6 -4 6 3 
Group 2605
-6 -4 6 4 
Group 2606
-6 -4 6 6 
Group 2607
-6 -4 6 -1 
-6 -4 -1 6 
Group 2608
-6 -4 6 -2 
Group 2609
-6 -4 6 -3 
Group 2610
-6 -4 6 -4 
Group 2611
-6 -4 -1 3 
Group 2612
-6 -4 -1 4 
Group 2613
-6 -4 -1 5 
Group 2614
-6 -4 -1 -1 
Group 2615
-6 -4 -1 -2 
-6 -4 -2 -1 
Group 2616
-6 -4 -1 -3 
Group 2617
-6 -4 -1 -4 
Group 2618
-6 -4 -1 -5 
Group 2619
-6 -4 -1 -6 
-6 -4 -6 -1 
Group 2620
-6 -4 -2 4 
Group 2621
-6 -4 -2 5 
Group 2622
-6 -4 -2 6 
Group 2623
-6 -4 -2 -2 
Group 2624
-6 -4 -2 -4 
Group 2625
-6 -4 -2 -5 
Group 2626
-6 -4 -2 -6 
Group 2627
-6 -4 -4 1 
Group 2628
-6 -4 -4 2 
Group 2629
-6 -4 -4 6 
Group 2630
-6 -4 -4 -1 
Group 2631
-6 -4 -4 -2 
Group 2632
-6 -4 -4 -4 
Group 2633
-6 -4 -4 -6 
Group 2634
-6 -4 -6 2 
Group 2635
-6 -4 -6 3 
Group 2636
-6 -4 -6 4 
Group 2637
-6 -4 -6 -2 
Group 2638
-6 -4 -6 -3 
Group 2639
-6 -4 -6 -4 
Group 2640
-6 -4 -6 -6 
Group 2641
1 -4 5 1 
-1 4 -5 -1 
Group 2642
1 -4 5 2 
-2 4 -5 -1 
Group 2643
1 -4 5 5 
4 -5 -5 -1 
-5 4 -5 -1 
Group 2644
1 -4 5 6 
1 -4 6 5 
-6 4 -5 -1 
Group 2645
1 -4 5 -1 
1 4 -5 -1 
Group 2646
1 -4 5 -2 
2 4 -5 -1 
Group 2647
1 -4 5 -3 
4 3 -5 -1 
3 4 -5 -1 
Group 2648
1 -4 5 -4 
1 -4 -4 5 
4 4 -5 -1 
Group 2649
1 -4 6 2 
Group 2650
1 -4 6 3 
Group 2651
1 -4 6 4 
Group 2652
1 -4 6 6 
Group 2653
1 -4 6 -1 
1 -4 -1 6 
Group 2654
1 -4 6 -2 
Group 2655
1 -4 6 -3 
Group 2656
1 -4 6 -4 
Group 2657
1 -4 -1 3 
Group 2658
1 -4 -1 4 
Group 2659
1 -4 -1 5 
Group 2660
1 -4 -1 -1 
Group 2661
1 -4 -1 -2 
1 -4 -2 -1 
Group 2662
1 -4 -1 -3 
Group 2663
1 -4 -1 -4 
Group 2664
1 -4 -1 -5 
Group 2665
1 -4 -1 -6 
1 -4 -6 -1 
Group 2666
1 -4 -2 4 
Group 2667
1 -4 -2 5 
Group 2668
1 -4 -2 6 
Group 2669
1 -4 -2 -2 
Group 2670
1 -4 -2 -4 
Group 2671
1 -4 -2 -5 
Group 2672
1 -4 -2 -6 
Group 2673
1 -4 -4 1 
Group 2674
1 -4 -4 2 
Group 2675
1 -4 -4 6 
Group 2676
1 -4 -4 -1 
Group 2677
1 -4 -4 -2 
Group 2678
1 -4 -4 -4 
Group 2679
1 -4 -4 -5 
1 -4 -5 -4 
1 -5 -4 -4 
Group 2680
1 -4 -4 -6 
Group 2681
1 -4 -5 1 
1 -5 -4 1 
Group 2682
1 -4 -5 2 
1 -5 -4 2 
Group 2683
1 -4 -5 -1 
1 -5 -4 -1 
Group 2684
1 -4 -5 -2 
1 -5 -4 -2 
Group 2685
1 -4 -5 -3 
1 -5 -3 -4 
1 -5 -4 -3 
Group 2686
1 -4 -5 -5 
1 -5 -4 -5 
1 -5 -5 -4 
Group 2687
1 -4 -5 -6 
1 -4 -6 -5 
1 -5 -4 -6 
Group 2688
1 -4 -6 2 
Group 2689
1 -4 -6 3 
Group 2690
1 -4 -6 4 
Group 2691
1 -4 -6 -2 
Group 2692
1 -4 -6 -3 
Group 2693
1 -4 -6 -4 
Group 2694
1 -4 -6 -6 
Group 2695
2 -4 5 1 
-1 4 -5 -2 
Group 2696
2 -4 5 2 
-2 4 -5 -2 
Group 2697
2 -4 5 5 
4 -5 -5 -2 
-5 4 -5 -2 
Group 2698
2 -4 5 6 
2 -4 6 5 
-6 4 -5 -2 
Group 2699
2 -4 5 -1 
1 4 -5 -2 
Group 2700
2 -4 5 -2 
2 4 -5 -2 
Group 2701
2 -4 5 -3 
4 3 -5 -2 
3 4 -5 -2 
Group 2702
2 -4 5 -4 
2 -4 -4 5 
4 4 -5 -2 
Group 2703
2 -4 6 2 
Group 2704
2 -4 6 3 
Group 2705
2 -4 6 4 
Group 2706
2 -4 6 6 
Group 2707
2 -4 6 -1 
2 -4 -1 6 
Group 2708
2 -4 6 -2 
Group 2709
2 -4 6 -3 
Group 2710
2 -4 6 -4 
Group 2711
2 -4 -1 3 
Group 2712
2 -4 -1 4 
Group 2713
2 -4 -1 5 
Group 2714
2 -4 -1 -1 
Group 2715
2 -4 -1 -3 
Group 2716
2 -4 -1 -4 
Group 2717
2 -4 -1 -5 
Group 2718
2 -4 -1 -6 
2 -4 -6 -1 
Group 2719
2 -4 -4 1 
Group 2720
2 -4 -4 2 
Group 2721
2 -4 -4 6 
Group 2722
2 -4 -4 -1 
Group 2723
2 -4 -4 -2 
Group 2724
2 -4 -4 -4 
Group 2725
2 -4 -4 -5 
2 -4 -5 -4 
2 -5 -4 -4 
Group 2726
2 -4 -4 -6 
Group 2727
2 -4 -5 1 
2 -5 -4 1 
Group 2728
2 -4 -5 2 
2 -5 -4 2 
Group 2729
2 -4 -5 -1 
2 -5 -4 -1 
Group 2730
2 -4 -5 -2 
2 -5 -4 -2 
Group 2731
2 -4 -5 -3 
2 -5 -3 -4 
2 -5 -4 -3 
Group 2732
2 -4 -5 -5 
2 -5 -4 -5 
2 -5 -5 -4 
Group 2733
2 -4 -5 -6 
2 -4 -6 -5 
2 -5 -4 -6 
Group 2734
2 -4 -6 2 
Group 2735
2 -4 -6 3 
Group 2736
2 -4 -6 4 
Group 2737
2 -4 -6 -2 
Group 2738
2 -4 -6 -3 
Group 2739
2 -4 -6 -4 
Group 2740
2 -4 -6 -6 
Group 2741
3 -4 6 2 
-2 -6 -3 4 
Group 2742
3 -4 6 3 
-3 -6 -3 4 
Group 2743
3 -4 6 4 
-4 -6 -3 4 
Group 2744
3 -4 6 6 
-6 -6 -3 4 
Group 2745
3 -4 6 -1 
3 -4 -1 6 
1 -6 -3 4 
-6 1 -3 4 
Group 2746
3 -4 6 -2 
2 -6 -3 4 
Group 2747
3 -4 6 -3 
3 -6 -3 4 
Group 2748
3 -4 6 -4 
4 -6 -3 4 
Group 2749
3 -4 -1 3 
-3 1 -3 4 
Group 2750
3 -4 -1 4 
-4 1 -3 4 
Group 2751
3 -4 -1 5 
-5 1 -3 4 
Group 2752
3 -4 -1 -1 
1 1 -3 4 
Group 2753
3 -4 -1 -4 
4 1 -3 4 
Group 2754
3 -4 -1 -5 
5 1 -3 4 
Group 2755
3 -4 -1 -6 
3 -4 -6 -1 
6 1 -3 4 
-4 3 -6 -1 
Group 2756
3 -4 -5 1 
3 -5 -4 1 
-4 3 -5 1 
Group 2757
3 -4 -5 2 
3 -5 -4 2 
-4 3 -5 2 
Group 2758
3 -4 -5 -1 
3 -5 -4 -1 
-4 3 -5 -1 
Group 2759
3 -4 -5 -2 
3 -5 -4 -2 
-4 3 -5 -2 
Group 2760
3 -4 -5 -5 
3 -5 -4 -5 
3 -5 -5 -4 
-4 3 -5 -5 
Group 2761
3 -4 -5 -6 
3 -4 -6 -5 
3 -5 -4 -6 
-4 3 -5 -6 
-4 3 -6 -5 
Group 2762
3 -4 -6 2 
-4 3 -6 2 
Group 2763
3 -4 -6 3 
-4 3 -6 3 
Group 2764
3 -4 -6 4 
-4 3 -6 4 
Group 2765
3 -4 -6 -2 
-4 3 -6 -2 
Group 2766
3 -4 -6 -3 
-4 3 -6 -3 
Group 2767
3 -4 -6 -4 
-4 3 -6 -4 
Group 2768
3 -4 -6 -6 
-4 3 -6 -6 
Group 2769
5 -4 5 1 
-1 -5 -5 4 
-1 4 -5 -5 
Group 2770
5 -4 5 2 
-2 -5 -5 4 
-2 4 -5 -5 
Group 2771
5 -4 5 5 
-5 -5 -5 4 
4 -5 -5 -5 
-5 4 -5 -5 
Group 2772
5 -4 5 6 
5 -4 6 5 
-5 -5 -6 4 
-6 -5 -5 4 
-5 -6 -5 4 
-6 4 -5 -5 
Group 2773
5 -4 5 -1 
1 -5 -5 4 
1 4 -5 -5 
Group 2774
5 -4 5 -2 
2 -5 -5 4 
2 4 -5 -5 
Group 2775
5 -4 5 -3 
3 -5 -5 4 
4 3 -5 -5 
3 4 -5 -5 
Group 2776
5 -4 6 2 
-2 -5 -6 4 
-2 -6 -5 4 
Group 2777
5 -4 6 3 
-3 -5 -6 4 
-3 -6 -5 4 
Group 2778
5 -4 6 6 
-6 -5 -6 4 
-5 -6 -6 4 
-6 -6 -5 4 
Group 2779
5 -4 6 -1 
5 -4 -1 6 
1 -5 -6 4 
1 -6 -5 4 
-6 1 -5 4 
Group 2780
5 -4 6 -2 
2 -5 -6 4 
2 -6 -5 4 
Group 2781
5 -4 6 -3 
3 -5 -6 4 
3 -6 -5 4 
Group 2782
5 -4 6 -4 
4 -5 -6 4 
4 -6 -5 4 
-5 4 -6 4 
Group 2783
5 -4 -1 3 
-3 1 -5 4 
Group 2784
5 -4 -1 4 
-4 1 -5 4 
Group 2785
5 -4 -1 5 
-5 1 -5 4 
Group 2786
5 -4 -1 -1 
1 1 -5 4 
Group 2787
5 -4 -1 -2 
5 -4 -2 -1 
2 1 -5 4 
1 2 -5 4 
Group 2788
5 -4 -1 -3 
3 1 -5 4 
Group 2789
5 -4 -1 -4 
4 1 -5 4 
Group 2790
5 -4 -2 4 
-4 2 -5 4 
Group 2791
5 -4 -2 5 
-5 2 -5 4 
Group 2792
5 -4 -2 6 
-6 2 -5 4 
Group 2793
5 -4 -2 -2 
2 2 -5 4 
Group 2794
5 -4 -2 -4 
4 2 -5 4 
Group 2795
5 -4 -2 -5 
5 2 -5 4 
Group 2796
5 -4 -2 -6 
6 2 -5 4 
Group 2797
6 -4 5 1 
-1 4 -5 -6 
-1 4 -6 -5 
Group 2798
6 -4 5 2 
-2 4 -5 -6 
-2 4 -6 -5 
Group 2799
6 -4 5 5 
4 -5 -5 -6 
4 -5 -6 -5 
4 -6 -5 -5 
-5 4 -5 -6 
-5 4 -6 -5 
Group 2800
6 -4 5 6 
6 -4 6 5 
-6 4 -5 -6 
-6 4 -6 -5 
Group 2801
6 -4 5 -1 
1 4 -5 -6 
1 4 -6 -5 
Group 2802
6 -4 5 -2 
2 4 -5 -6 
2 4 -6 -5 
Group 2803
6 -4 5 -3 
4 3 -5 -6 
4 3 -6 -5 
3 4 -5 -6 
3 4 -6 -5 
Group 2804
6 -4 5 -4 
6 -4 -4 5 
4 4 -5 -6 
4 4 -6 -5 
Group 2805
6 -4 6 2 
Group 2806
6 -4 6 3 
Group 2807
6 -4 6 4 
Group 2808
6 -4 6 6 
Group 2809
6 -4 6 -1 
6 -4 -1 6 
Group 2810
6 -4 6 -2 
Group 2811
6 -4 6 -3 
Group 2812
6 -4 6 -4 
Group 2813
6 -4 -1 3 
Group 2814
6 -4 -1 4 
Group 2815
6 -4 -1 5 
Group 2816
6 -4 -1 -1 
Group 2817
6 -4 -1 -2 
6 -4 -2 -1 
Group 2818
6 -4 -1 -3 
Group 2819
6 -4 -1 -4 
Group 2820
6 -4 -1 -5 
Group 2821
6 -4 -2 4 
Group 2822
6 -4 -2 5 
Group 2823
6 -4 -2 6 
Group 2824
6 -4 -2 -2 
Group 2825
6 -4 -2 -4 
Group 2826
6 -4 -2 -5 
Group 2827
6 -4 -2 -6 
Group 2828
6 -4 -4 1 
Group 2829
6 -4 -4 2 
Group 2830
6 -4 -4 6 
Group 2831
6 -4 -4 -1 
Group 2832
6 -4 -4 -2 
Group 2833
6 -4 -4 -4 
Group 2834
6 -4 -4 -5 
6 -4 -5 -4 
6 -5 -4 -4 
4 4 -6 5 
Group 2835
6 -4 -4 -6 
Group 2836
6 -4 -5 1 
6 -5 -4 1 
-1 4 -6 5 
Group 2837
6 -4 -5 2 
6 -5 -4 2 
-2 4 -6 5 
Group 2838
6 -4 -5 -1 
6 -5 -4 -1 
1 4 -6 5 
Group 2839
6 -4 -5 -2 
6 -5 -4 -2 
2 4 -6 5 
Group 2840
6 -4 -5 -3 
6 -5 -3 -4 
6 -5 -4 -3 
4 3 -6 5 
3 4 -6 5 
Group 2841
6 -4 -5 -5 
-5 -5 6 -4 
6 -5 -4 -5 
6 -5 -5 -4 
5 4 -6 5 
4 5 -6 5 
Group 2842
-1 -5 -1 3 
Group 2843
-1 -5 -1 4 
Group 2844
-1 -5 -1 5 
Group 2845
-1 -5 -1 -1 
Group 2846
-1 -5 -1 -2 
-1 -5 -2 -1 
Group 2847
-1 -5 -1 -3 
Group 2848
-1 -5 -1 -4 
Group 2849
-1 -5 -1 -5 
Group 2850
-1 -5 -2 4 
Group 2851
-1 -5 -2 5 
Group 2852
-1 -5 -2 6 
Group 2853
-1 -5 -2 -2 
Group 2854
-1 -5 -2 -3 
-1 -5 -3 -2 
Group 2855
-1 -5 -2 -4 
Group 2856
-1 -5 -2 -5 
Group 2857
-1 -5 -2 -6 
Group 2858
-1 -5 -3 1 
Group 2859
-1 -5 -3 5 
Group 2860
-1 -5 -3 6 
Group 2861
-1 -5 -3 -1 
Group 2862
-1 -5 -3 -3 
Group 2863
-1 -5 -3 -5 
Group 2864
-1 -5 -3 -6 
Group 2865
-1 -5 -5 1 
Group 2866
-1 -5 -5 2 
Group 2867
-1 -5 -5 3 
Group 2868
-1 -5 -5 -1 
Group 2869
-1 -5 -5 -2 
Group 2870
-1 -5 -5 -3 
Group 2871
-1 -5 -5 -5 
Group 2872
-2 -5 6 2 
-2 5 -6 2 
Group 2873
-2 -5 6 3 
-3 5 -6 2 
Group 2874
-2 -5 6 6 
5 -6 -6 2 
-6 5 -6 2 
Group 2875
-2 -5 6 -1 
-2 -5 -1 6 
1 5 -6 2 
Group 2876
-2 -5 6 -2 
2 5 -6 2 
Group 2877
-2 -5 6 -3 
3 5 -6 2 
Group 2878
-2 -5 6 -4 
5 4 -6 2 
4 5 -6 2 
Group 2879
-2 -5 6 -5 
-2 -5 -5 6 
5 5 -6 2 
Group 2880
-2 -5 -1 3 
Group 2881
-2 -5 -1 4 
Group 2882
-2 -5 -1 5 
Group 2883
-2 -5 -1 -1 
Group 2884
-2 -5 -1 -2 
-2 -5 -2 -1 
Group 2885
-2 -5 -1 -3 
Group 2886
-2 -5 -1 -4 
Group 2887
-2 -5 -1 -5 
Group 2888
-2 -5 -2 4 
Group 2889
-2 -5 -2 5 
Group 2890
-2 -5 -2 6 
Group 2891
-2 -5 -2 -2 
Group 2892
-2 -5 -2 -3 
-2 -5 -3 -2 
Group 2893
-2 -5 -2 -4 
Group 2894
-2 -5 -2 -5 
Group 2895
-2 -5 -2 -6 
Group 2896
-2 -5 -3 1 
Group 2897
-2 -5 -3 5 
Group 2898
-2 -5 -3 6 
Group 2899
-2 -5 -3 -1 
Group 2900
-2 -5 -3 -3 
Group 2901
-2 -5 -3 -5 
Group 2902
-2 -5 -3 -6 
Group 2903
-2 -5 -5 1 
Group 2904
-2 -5 -5 2 
Group 2905
-2 -5 -5 3 
Group 2906
-2 -5 -5 -1 
Group 2907
-2 -5 -5 -2 
Group 2908
-2 -5 -5 -3 
Group 2909
-2 -5 -5 -5 
Group 2910
-2 -5 -5 -6 
-2 -5 -6 -5 
-2 -6 -5 -5 
Group 2911
-2 -5 -6 2 
-2 -6 -5 2 
Group 2912
-2 -5 -6 3 
-2 -6 -5 3 
Group 2913
-2 -5 -6 -2 
-2 -6 -5 -2 
Group 2914
-2 -5 -6 -3 
-2 -6 -5 -3 
Group 2915
-2 -5 -6 -6 
-2 -6 -5 -6 
-2 -6 -6 -5 
Group 2916
-3 -5 6 2 
-2 5 -6 3 
Group 2917
-3 -5 6 3 
-3 5 -6 3 
Group 2918
-3 -5 6 6 
5 -6 -6 3 
-6 5 -6 3 
Group 2919
-3 -5 6 -1 
-3 -5 -1 6 
1 5 -6 3 
Group 2920
-3 -5 6 -2 
2 5 -6 3 
Group 2921
-3 -5 6 -3 
3 5 -6 3 
Group 2922
-3 -5 6 -4 
5 4 -6 3 
4 5 -6 3 
Group 2923
-3 -5 6 -5 
-3 -5 -5 6 
5 5 -6 3 
Group 2924
-3 -5 -1 3 
Group 2925
-3 -5 -1 4 
Group 2926
-3 -5 -1 5 
Group 2927
-3 -5 -1 -1 
Group 2928
-3 -5 -1 -2 
-3 -5 -2 -1 
Group 2929
-3 -5 -1 -3 
Group 2930
-3 -5 -1 -4 
Group 2931
-3 -5 -1 -5 
Group 2932
-3 -5 -2 4 
Group 2933
-3 -5 -2 5 
Group 2934
-3 -5 -2 6 
Group 2935
-3 -5 -2 -2 
Group 2936
-3 -5 -2 -3 
-3 -5 -3 -2 
Group 2937
-3 -5 -2 -4 
Group 2938
-3 -5 -2 -5 
Group 2939
-3 -5 -2 -6 
Group 2940
-3 -5 -3 1 
Group 2941
-3 -5 -3 5 
Group 2942
-3 -5 -3 6 
Group 2943
-3 -5 -3 -1 
Group 2944
-3 -5 -3 -3 
Group 2945
-3 -5 -3 -5 
Group 2946
-3 -5 -3 -6 
Group 2947
-3 -5 -5 1 
Group 2948
-3 -5 -5 2 
Group 2949
-3 -5 -5 3 
Group 2950
-3 -5 -5 -1 
Group 2951
-3 -5 -5 -2 
Group 2952
-3 -5 -5 -3 
Group 2953
-3 -5 -5 -5 
Group 2954
-3 -5 -5 -6 
-3 -5 -6 -5 
-3 -6 -5 -5 
Group 2955
-3 -5 -6 2 
-3 -6 -5 2 
Group 2956
-3 -5 -6 3 
-3 -6 -5 3 
Group 2957
-3 -5 -6 -2 
-3 -6 -5 -2 
Group 2958
-3 -5 -6 -3 
-3 -6 -5 -3 
Group 2959
-3 -5 -6 -6 
-3 -6 -5 -6 
-3 -6 -6 -5 
Group 2960
-5 -5 6 2 
6 -5 -5 2 
-2 5 -6 5 
Group 2961
-5 -5 6 3 
6 -5 -5 3 
-3 5 -6 5 
Group 2962
-5 -5 6 6 
6 -5 6 -5 
6 -5 -5 6 
5 -6 -6 5 
-6 5 -6 5 
5 5 -6 -6 
Group 2963
-5 -5 6 -1 
-5 -5 -1 6 
6 -5 -5 -1 
1 5 -6 5 
Group 2964
-5 -5 6 -2 
6 -5 -5 -2 
2 5 -6 5 
Group 2965
-5 -5 6 -3 
6 -5 -5 -3 
3 5 -6 5 
Group 2966
-5 -5 6 -5 
-5 -5 -5 6 
6 -5 -5 -5 
5 5 -6 5 
Group 2967
-5 -5 -1 3 
Group 2968
-5 -5 -1 4 
Group 2969
-5 -5 -1 5 
Group 2970
-5 -5 -1 -1 
Group 2971
-5 -5 -1 -2 
-5 -5 -2 -1 
Group 2972
-5 -5 -1 -3 
Group 2973
-5 -5 -1 -4 
Group 2974
-5 -5 -1 -5 
Group 2975
-5 -5 -2 4 
Group 2976
-5 -5 -2 5 
Group 2977
-5 -5 -2 6 
Group 2978
-5 -5 -2 -2 
Group 2979
-5 -5 -2 -3 
-5 -5 -3 -2 
Group 2980
-5 -5 -2 -4 
Group 2981
-5 -5 -2 -5 
Group 2982
-5 -5 -2 -6 
Group 2983
-5 -5 -3 1 
Group 2984
-5 -5 -3 5 
Group 2985
-5 -5 -3 6 
Group 2986
-5 -5 -3 -1 
Group 2987
-5 -5 -3 -3 
Group 2988
-5 -5 -3 -5 
Group 2989
-5 -5 -3 -6 
Group 2990
-5 -5 -5 1 
Group 2991
-5 -5 -5 2 
Group 2992
-5 -5 -5 3 
Group 2993
-5 -5 -5 -1 
Group 2994
-5 -5 -5 -2 
Group 2995
-5 -5 -5 -3 
Group 2996
-5 -5 -5 -5 
Group 2997
-5 -5 -5 -6 
-5 -5 -6 -5 
-6 -5 -5 -5 
-5 -6 -5 -5 
Group 2998
-5 -5 -6 2 
-6 -5 -5 2 
-5 -6 -5 2 
Group 2999
-5 -5 -6 3 
-6 -5 -5 3 
-5 -6 -5 3 
Group 3000
-5 -5 -6 -2 
-6 -5 -5 -2 
-5 -6 -5 -2 
Group 3001
-5 -5 -6 -3 
-6 -5 -5 -3 
-5 -6 -5 -3 
Group 3002
-5 -5 -6 -6 
-6 -5 -5 -6 
-6 -5 -6 -5 
-5 -6 -5 -6 
-5 -6 -6 -5 
-6 -6 -5 -5 
Group 3003
-6 -5 -2 4 
-5 -6 -2 4 
Group 3004
-6 -5 -2 5 
-5 -6 -2 5 
Group 3005
-6 -5 -2 6 
-5 -6 -2 6 
Group 3006
-6 -5 -2 -2 
-5 -6 -2 -2 
Group 3007
-6 -5 -2 -3 
-6 -5 -3 -2 
-5 -6 -2 -3 
-5 -6 -3 -2 
Group 3008
-6 -5 -2 -4 
-5 -6 -2 -4 
Group 3009
-6 -5 -2 -5 
-5 -6 -2 -5 
Group 3010
-6 -5 -2 -6 
-5 -6 -2 -6 
Group 3011
-6 -5 -3 1 
-5 -6 -3 1 
Group 3012
-6 -5 -3 5 
-5 -6 -3 5 
Group 3013
-6 -5 -3 6 
-5 -6 -3 6 
Group 3014
-6 -5 -3 -1 
-5 -6 -3 -1 
Group 3015
-6 -5 -3 -3 
-5 -6 -3 -3 
Group 3016
-6 -5 -3 -5 
-5 -6 -3 -5 
Group 3017
-6 -5 -3 -6 
-5 -6 -3 -6 
Group 3018
-6 -5 -6 2 
-5 -6 -6 2 
-6 -6 -5 2 
Group 3019
-6 -5 -6 3 
-5 -6 -6 3 
-6 -6 -5 3 
Group 3020
-6 -5 -6 -2 
-5 -6 -6 -2 
-6 -6 -5 -2 
Group 3021
-6 -5 -6 -3 
-5 -6 -6 -3 
-6 -6 -5 -3 
Group 3022
-6 -5 -6 -6 
-5 -6 -6 -6 
-6 -6 -5 -6 
-6 -6 -6 -5 
Group 3023
1 -5 6 2 
6 1 -5 2 
-2 5 -6 -1 
Group 3024
1 -5 6 3 
6 1 -5 3 
-3 5 -6 -1 
Group 3025
1 -5 6 -2 
6 1 -5 -2 
2 5 -6 -1 
Group 3026
1 -5 6 -3 
6 1 -5 -3 
3 5 -6 -1 
Group 3027
1 -5 6 -4 
6 1 -4 -5 
6 1 -5 -4 
5 4 -6 -1 
4 5 -6 -1 
Group 3028
1 -5 6 -5 
1 -5 -5 6 
6 1 -5 -5 
5 5 -6 -1 
Group 3029
1 -5 -2 4 
Group 3030
1 -5 -2 5 
Group 3031
1 -5 -2 6 
Group 3032
1 -5 -2 -2 
Group 3033
1 -5 -2 -3 
1 -5 -3 -2 
Group 3034
1 -5 -2 -4 
Group 3035
1 -5 -2 -5 
Group 3036
1 -5 -2 -6 
Group 3037
1 -5 -3 1 
Group 3038
1 -5 -3 5 
Group 3039
1 -5 -3 6 
Group 3040
1 -5 -3 -1 
Group 3041
1 -5 -3 -3 
Group 3042
1 -5 -3 -5 
Group 3043
1 -5 -3 -6 
Group 3044
1 -5 -5 1 
Group 3045
1 -5 -5 2 
Group 3046
1 -5 -5 3 
Group 3047
1 -5 -5 -1 
Group 3048
1 -5 -5 -2 
Group 3049
1 -5 -5 -3 
Group 3050
1 -5 -5 -5 
Group 3051
1 -5 -5 -6 
1 -5 -6 -5 
1 -6 -5 -5 
-6 1 -5 -5 
Group 3052
1 -5 -6 2 
1 -6 -5 2 
-6 1 -5 2 
Group 3053
1 -5 -6 3 
1 -6 -5 3 
-6 1 -5 3 
Group 3054
1 -5 -6 -2 
1 -6 -5 -2 
-6 1 -5 -2 
Group 3055
1 -5 -6 -3 
1 -6 -5 -3 
-6 1 -5 -3 
Group 3056
2 -5 6 2 
-2 5 -6 -2 
Group 3057
2 -5 6 3 
-3 5 -6 -2 
Group 3058
2 -5 6 6 
5 -6 -6 -2 
-6 5 -6 -2 
Group 3059
2 -5 6 -1 
2 -5 -1 6 
1 5 -6 -2 
Group 3060
2 -5 6 -2 
2 5 -6 -2 
Group 3061
2 -5 6 -3 
3 5 -6 -2 
Group 3062
2 -5 6 -4 
5 4 -6 -2 
4 5 -6 -2 
Group 3063
2 -5 6 -5 
2 -5 -5 6 
5 5 -6 -2 
Group 3064
2 -5 -1 3 
Group 3065
2 -5 -1 4 
Group 3066
2 -5 -1 5 
Group 3067
2 -5 -1 -1 
Group 3068
2 -5 -1 -2 
2 -5 -2 -1 
Group 3069
2 -5 -1 -3 
Group 3070
2 -5 -1 -4 
Group 3071
2 -5 -1 -5 
Group 3072
2 -5 -2 4 
Group 3073
2 -5 -2 5 
Group 3074
2 -5 -2 6 
Group 3075
2 -5 -2 -2 
Group 3076
2 -5 -2 -3 
2 -5 -3 -2 
Group 3077
2 -5 -2 -4 
Group 3078
2 -5 -2 -5 
Group 3079
2 -5 -2 -6 
Group 3080
2 -5 -3 1 
Group 3081
2 -5 -3 5 
Group 3082
2 -5 -3 6 
Group 3083
2 -5 -3 -1 
Group 3084
2 -5 -3 -3 
Group 3085
2 -5 -3 -5 
Group 3086
2 -5 -3 -6 
Group 3087
2 -5 -5 1 
Group 3088
2 -5 -5 2 
Group 3089
2 -5 -5 3 
Group 3090
2 -5 -5 -1 
Group 3091
2 -5 -5 -2 
Group 3092
2 -5 -5 -3 
Group 3093
2 -5 -5 -5 
Group 3094
2 -5 -5 -6 
2 -5 -6 -5 
2 -6 -5 -5 
Group 3095
2 -5 -6 2 
2 -6 -5 2 
Group 3096
2 -5 -6 3 
2 -6 -5 3 
Group 3097
2 -5 -6 -2 
2 -6 -5 -2 
Group 3098
2 -5 -6 -3 
2 -6 -5 -3 
Group 3099
2 -5 -6 -6 
2 -6 -5 -6 
2 -6 -6 -5 
Group 3100
3 -5 6 2 
-2 5 -6 -3 
Group 3101
3 -5 6 3 
-3 5 -6 -3 
Group 3102
3 -5 6 6 
5 -6 -6 -3 
-6 5 -6 -3 
Group 3103
3 -5 6 -1 
3 -5 -1 6 
1 5 -6 -3 
Group 3104
3 -5 6 -2 
2 5 -6 -3 
Group 3105
3 -5 6 -3 
3 5 -6 -3 
Group 3106
3 -5 6 -4 
5 4 -6 -3 
4 5 -6 -3 
Group 3107
3 -5 6 -5 
3 -5 -5 6 
5 5 -6 -3 
Group 3108
3 -5 -1 3 
Group 3109
3 -5 -1 4 
Group 3110
3 -5 -1 5 
Group 3111
3 -5 -1 -1 
Group 3112
3 -5 -1 -2 
3 -5 -2 -1 
Group 3113
3 -5 -1 -3 
Group 3114
3 -5 -1 -4 
Group 3115
3 -5 -1 -5 
Group 3116
3 -5 -2 4 
Group 3117
3 -5 -2 5 
Group 3118
3 -5 -2 6 
Group 3119
3 -5 -2 -2 
Group 3120
3 -5 -2 -4 
Group 3121
3 -5 -2 -5 
Group 3122
3 -5 -2 -6 
Group 3123
3 -5 -5 1 
Group 3124
3 -5 -5 2 
Group 3125
3 -5 -5 3 
Group 3126
3 -5 -5 -1 
Group 3127
3 -5 -5 -2 
Group 3128
3 -5 -5 -3 
Group 3129
3 -5 -5 -5 
Group 3130
3 -5 -5 -6 
3 -5 -6 -5 
3 -6 -5 -5 
Group 3131
3 -5 -6 2 
3 -6 -5 2 
Group 3132
3 -5 -6 3 
3 -6 -5 3 
Group 3133
3 -5 -6 -2 
3 -6 -5 -2 
Group 3134
3 -5 -6 -3 
3 -6 -5 -3 
Group 3135
3 -5 -6 -6 
3 -6 -5 -6 
3 -6 -6 -5 
Group 3136
4 -5 6 2 
-2 -6 -4 5 
-2 5 -6 -4 
Group 3137
4 -5 6 3 
-3 -6 -4 5 
-3 5 -6 -4 
Group 3138
4 -5 6 6 
-6 -6 -4 5 
5 -6 -6 -4 
-6 5 -6 -4 
Group 3139
4 -5 6 -1 
4 -5 -1 6 
1 -6 -4 5 
-6 1 -4 5 
1 5 -6 -4 
Group 3140
4 -5 6 -2 
2 -6 -4 5 
2 5 -6 -4 
Group 3141
4 -5 6 -3 
3 -6 -4 5 
3 5 -6 -4 
Group 3142
4 -5 -1 3 
-3 1 -4 5 
Group 3143
4 -5 -1 4 
-4 1 -4 5 
Group 3144
4 -5 -1 5 
-5 1 -4 5 
Group 3145
4 -5 -1 -1 
1 1 -4 5 
Group 3146
4 -5 -1 -2 
4 -5 -2 -1 
2 1 -4 5 
1 2 -4 5 
Group 3147
4 -5 -1 -3 
3 1 -4 5 
Group 3148
4 -5 -1 -4 
4 1 -4 5 
Group 3149
4 -5 -1 -5 
5 1 -4 5 
Group 3150
4 -5 -2 4 
-4 2 -4 5 
Group 3151
4 -5 -2 5 
-5 2 -4 5 
Group 3152
4 -5 -2 6 
-6 2 -4 5 
Group 3153
4 -5 -2 -2 
2 2 -4 5 
Group 3154
4 -5 -2 -5 
5 2 -4 5 
Group 3155
4 -5 -2 -6 
6 2 -4 5 
Group 3156
4 -5 -6 2 
4 -6 -5 2 
-5 4 -6 2 
Group 3157
4 -5 -6 3 
4 -6 -5 3 
-5 4 -6 3 
Group 3158
4 -5 -6 -2 
4 -6 -5 -2 
-5 4 -6 -2 
Group 3159
4 -5 -6 -3 
4 -6 -5 -3 
-5 4 -6 -3 
Group 3160
4 -5 -6 -6 
4 -6 -5 -6 
4 -6 -6 -5 
-5 4 -6 -6 
Group 3161
6 -5 6 2 
-2 -6 -6 5 
-2 5 -6 -6 
Group 3162
6 -5 6 3 
-3 -6 -6 5 
-3 5 -6 -6 
Group 3163
6 -5 6 6 
-6 -6 -6 5 
5 -6 -6 -6 
-6 5 -6 -6 
Group 3164
6 -5 6 -2 
2 -6 -6 5 
2 5 -6 -6 
Group 3165
6 -5 6 -3 
3 -6 -6 5 
3 5 -6 -6 
Group 3166
6 -5 6 -4 
4 -6 -6 5 
5 4 -6 -6 
4 5 -6 -6 
Group 3167
6 -5 -2 4 
-4 2 -6 5 
Group 3168
6 -5 -2 5 
-5 2 -6 5 
Group 3169
6 -5 -2 6 
-6 2 -6 5 
Group 3170
6 -5 -2 -2 
2 2 -6 5 
Group 3171
6 -5 -2 -3 
6 -5 -3 -2 
3 2 -6 5 
2 3 -6 5 
Group 3172
6 -5 -2 -4 
4 2 -6 5 
Group 3173
6 -5 -2 -5 
5 2 -6 5 
Group 3174
6 -5 -3 1 
-1 3 -6 5 
Group 3175
6 -5 -3 5 
-5 3 -6 5 
Group 3176
6 -5 -3 6 
-6 3 -6 5 
Group 3177
6 -5 -3 -1 
1 3 -6 5 
Group 3178
6 -5 -3 -3 
3 3 -6 5 
Group 3179
6 -5 -3 -5 
5 3 -6 5 
Group 3180
6 -5 -3 -6 
6 3 -6 5 
Group 3181
-2 -6 -2 4 
Group 3182
-2 -6 -2 5 
Group 3183
-2 -6 -2 6 
Group 3184
-2 -6 -2 -2 
Group 3185
-2 -6 -2 -3 
-2 -6 -3 -2 
Group 3186
-2 -6 -2 -4 
Group 3187
-2 -6 -2 -5 
Group 3188
-2 -6 -2 -6 
Group 3189
-2 -6 -3 1 
Group 3190
-2 -6 -3 5 
Group 3191
-2 -6 -3 6 
Group 3192
-2 -6 -3 -1 
Group 3193
-2 -6 -3 -3 
Group 3194
-2 -6 -3 -4 
-2 -6 -4 -3 
Group 3195
-2 -6 -3 -5 
Group 3196
-2 -6 -3 -6 
Group 3197
-2 -6 -4 1 
Group 3198
-2 -6 -4 2 
Group 3199
-2 -6 -4 6 
Group 3200
-2 -6 -4 -1 
Group 3201
-2 -6 -4 -2 
Group 3202
-2 -6 -4 -4 
Group 3203
-2 -6 -4 -6 
Group 3204
-2 -6 -6 2 
Group 3205
-2 -6 -6 3 
Group 3206
-2 -6 -6 4 
Group 3207
-2 -6 -6 -2 
Group 3208
-2 -6 -6 -3 
Group 3209
-2 -6 -6 -4 
Group 3210
-2 -6 -6 -6 
Group 3211
-3 -6 -2 4 
Group 3212
-3 -6 -2 5 
Group 3213
-3 -6 -2 6 
Group 3214
-3 -6 -2 -2 
Group 3215
-3 -6 -2 -3 
-3 -6 -3 -2 
Group 3216
-3 -6 -2 -4 
Group 3217
-3 -6 -2 -5 
Group 3218
-3 -6 -2 -6 
Group 3219
-3 -6 -3 1 
Group 3220
-3 -6 -3 5 
Group 3221
-3 -6 -3 6 
Group 3222
-3 -6 -3 -1 
Group 3223
-3 -6 -3 -3 
Group 3224
-3 -6 -3 -4 
-3 -6 -4 -3 
Group 3225
-3 -6 -3 -5 
Group 3226
-3 -6 -3 -6 
Group 3227
-3 -6 -4 1 
Group 3228
-3 -6 -4 2 
Group 3229
-3 -6 -4 6 
Group 3230
-3 -6 -4 -1 
Group 3231
-3 -6 -4 -2 
Group 3232
-3 -6 -4 -4 
Group 3233
-3 -6 -4 -6 
Group 3234
-3 -6 -6 2 
Group 3235
-3 -6 -6 3 
Group 3236
-3 -6 -6 4 
Group 3237
-3 -6 -6 -2 
Group 3238
-3 -6 -6 -3 
Group 3239
-3 -6 -6 -4 
Group 3240
-3 -6 -6 -6 
Group 3241
-4 -6 -2 4 
Group 3242
-4 -6 -2 5 
Group 3243
-4 -6 -2 6 
Group 3244
-4 -6 -2 -2 
Group 3245
-4 -6 -2 -3 
-4 -6 -3 -2 
Group 3246
-4 -6 -2 -4 
Group 3247
-4 -6 -2 -5 
Group 3248
-4 -6 -2 -6 
Group 3249
-4 -6 -3 1 
Group 3250
-4 -6 -3 5 
Group 3251
-4 -6 -3 6 
Group 3252
-4 -6 -3 -1 
Group 3253
-4 -6 -3 -3 
Group 3254
-4 -6 -3 -4 
-4 -6 -4 -3 
Group 3255
-4 -6 -3 -5 
Group 3256
-4 -6 -3 -6 
Group 3257
-4 -6 -4 1 
Group 3258
-4 -6 -4 2 
Group 3259
-4 -6 -4 6 
Group 3260
-4 -6 -4 -1 
Group 3261
-4 -6 -4 -2 
Group 3262
-4 -6 -4 -4 
Group 3263
-4 -6 -4 -6 
Group 3264
-4 -6 -6 2 
Group 3265
-4 -6 -6 3 
Group 3266
-4 -6 -6 4 
Group 3267
-4 -6 -6 -2 
Group 3268
-4 -6 -6 -3 
Group 3269
-4 -6 -6 -4 
Group 3270
-4 -6 -6 -6 
Group 3271
-6 -6 -2 4 
Group 3272
-6 -6 -2 5 
Group 3273
-6 -6 -2 6 
Group 3274
-6 -6 -2 -2 
Group 3275
-6 -6 -2 -3 
-6 -6 -3 -2 
Group 3276
-6 -6 -2 -4 
Group 3277
-6 -6 -2 -5 
Group 3278
-6 -6 -2 -6 
Group 3279
-6 -6 -3 1 
Group 3280
-6 -6 -3 5 
Group 3281
-6 -6 -3 6 
Group 3282
-6 -6 -3 -1 
Group 3283
-6 -6 -3 -3 
Group 3284
-6 -6 -3 -4 
-6 -6 -4 -3 
Group 3285
-6 -6 -3 -5 
Group 3286
-6 -6 -3 -6 
Group 3287
-6 -6 -4 1 
Group 3288
-6 -6 -4 2 
Group 3289
-6 -6 -4 6 
Group 3290
-6 -6 -4 -1 
Group 3291
-6 -6 -4 -2 
Group 3292
-6 -6 -4 -4 
Group 3293
-6 -6 -4 -6 
Group 3294
-6 -6 -6 2 
Group 3295
-6 -6 -6 3 
Group 3296
-6 -6 -6 4 
Group 3297
-6 -6 -6 -2 
Group 3298
-6 -6 -6 -3 
Group 3299
-6 -6 -6 -4 
Group 3300
-6 -6 -6 -6 
Group 3301
1 -6 -3 1 
-6 1 -3 1 
Group 3302
1 -6 -3 5 
-6 1 -3 5 
Group 3303
1 -6 -3 6 
-6 1 -3 6 
Group 3304
1 -6 -3 -3 
-6 1 -3 -3 
Group 3305
1 -6 -3 -4 
1 -6 -4 -3 
-6 1 -3 -4 
-6 1 -4 -3 
Group 3306
1 -6 -3 -5 
-6 1 -3 -5 
Group 3307
1 -6 -3 -6 
-6 1 -3 -6 
Group 3308
1 -6 -4 1 
-6 1 -4 1 
Group 3309
1 -6 -4 2 
-6 1 -4 2 
Group 3310
1 -6 -4 6 
-6 1 -4 6 
Group 3311
1 -6 -4 -1 
-6 1 -4 -1 
Group 3312
1 -6 -4 -2 
-6 1 -4 -2 
Group 3313
1 -6 -4 -4 
-6 1 -4 -4 
Group 3314
1 -6 -4 -6 
-6 1 -4 -6 
Group 3315
2 -6 -3 1 
Group 3316
2 -6 -3 5 
Group 3317
2 -6 -3 6 
Group 3318
2 -6 -3 -1 
Group 3319
2 -6 -3 -3 
Group 3320
2 -6 -3 -4 
2 -6 -4 -3 
Group 3321
2 -6 -3 -5 
Group 3322
2 -6 -3 -6 
Group 3323
2 -6 -4 1 
Group 3324
2 -6 -4 2 
Group 3325
2 -6 -4 6 
Group 3326
2 -6 -4 -1 
Group 3327
2 -6 -4 -2 
Group 3328
2 -6 -4 -4 
Group 3329
2 -6 -4 -6 
Group 3330
2 -6 -6 2 
Group 3331
2 -6 -6 3 
Group 3332
2 -6 -6 4 
Group 3333
2 -6 -6 -2 
Group 3334
2 -6 -6 -3 
Group 3335
2 -6 -6 -4 
Group 3336
2 -6 -6 -6 
Group 3337
3 -6 -2 4 
Group 3338
3 -6 -2 5 
Group 3339
3 -6 -2 6 
Group 3340
3 -6 -2 -2 
Group 3341
3 -6 -2 -3 
3 -6 -3 -2 
Group 3342
3 -6 -2 -4 
Group 3343
3 -6 -2 -5 
Group 3344
3 -6 -2 -6 
Group 3345
3 -6 -3 1 
Group 3346
3 -6 -3 5 
Group 3347
3 -6 -3 6 
Group 3348
3 -6 -3 -1 
Group 3349
3 -6 -3 -3 
Group 3350
3 -6 -3 -4 
3 -6 -4 -3 
Group 3351
3 -6 -3 -5 
Group 3352
3 -6 -3 -6 
Group 3353
3 -6 -4 1 
Group 3354
3 -6 -4 2 
Group 3355
3 -6 -4 6 
Group 3356
3 -6 -4 -1 
Group 3357
3 -6 -4 -2 
Group 3358
3 -6 -4 -4 
Group 3359
3 -6 -4 -6 
Group 3360
3 -6 -6 2 
Group 3361
3 -6 -6 3 
Group 3362
3 -6 -6 4 
Group 3363
3 -6 -6 -2 
Group 3364
3 -6 -6 -3 
Group 3365
3 -6 -6 -4 
Group 3366
3 -6 -6 -6 
Group 3367
4 -6 -2 4 
Group 3368
4 -6 -2 5 
Group 3369
4 -6 -2 6 
Group 3370
4 -6 -2 -2 
Group 3371
4 -6 -2 -3 
4 -6 -3 -2 
Group 3372
4 -6 -2 -4 
Group 3373
4 -6 -2 -5 
Group 3374
4 -6 -2 -6 
Group 3375
4 -6 -3 1 
Group 3376
4 -6 -3 5 
Group 3377
4 -6 -3 6 
Group 3378
4 -6 -3 -1 
Group 3379
4 -6 -3 -3 
Group 3380
4 -6 -3 -5 
Group 3381
4 -6 -3 -6 
Group 3382
4 -6 -6 2 
Group 3383
4 -6 -6 3 
Group 3384
4 -6 -6 4 
Group 3385
4 -6 -6 -2 
Group 3386
4 -6 -6 -3 
Group 3387
4 -6 -6 -4 
Group 3388
4 -6 -6 -6 
Group 3389
5 -6 -2 4 
-4 2 -5 6 
Group 3390
5 -6 -2 5 
-5 2 -5 6 
Group 3391
5 -6 -2 6 
-6 2 -5 6 
Group 3392
5 -6 -2 -2 
2 2 -5 6 
Group 3393
5 -6 -2 -3 
5 -6 -3 -2 
3 2 -5 6 
2 3 -5 6 
Group 3394
5 -6 -2 -4 
4 2 -5 6 
Group 3395
5 -6 -2 -5 
5 2 -5 6 
Group 3396
5 -6 -2 -6 
6 2 -5 6 
Group 3397
5 -6 -3 1 
-1 3 -5 6 
Group 3398
5 -6 -3 5 
-5 3 -5 6 
Group 3399
5 -6 -3 6 
-6 3 -5 6 
Group 3400
5 -6 -3 -1 
1 3 -5 6 
Group 3401
5 -6 -3 -3 
3 3 -5 6 
Group 3402
5 -6 -3 -6 
6 3 -5 6 
Group 3403
-3 1 -3 1 
Group 3404
-3 1 -3 5 
Group 3405
-3 1 -3 6 
Group 3406
-3 1 -3 -3 
Group 3407
-3 1 -3 -4 
-3 1 -4 -3 
Group 3408
-3 1 -3 -5 
Group 3409
-3 1 -3 -6 
Group 3410
-3 1 -4 1 
Group 3411
-3 1 -4 2 
Group 3412
-3 1 -4 6 
Group 3413
-3 1 -4 -1 
Group 3414
-3 1 -4 -2 
Group 3415
-3 1 -4 -4 
Group 3416
-3 1 -4 -5 
-3 1 -5 -4 
Group 3417
-3 1 -4 -6 
Group 3418
-3 1 -5 1 
Group 3419
-3 1 -5 2 
Group 3420
-3 1 -5 3 
Group 3421
-3 1 -5 -2 
Group 3422
-3 1 -5 -3 
Group 3423
-3 1 -5 -5 
Group 3424
-4 1 -3 1 
Group 3425
-4 1 -3 5 
Group 3426
-4 1 -3 6 
Group 3427
-4 1 -3 -3 
Group 3428
-4 1 -3 -4 
-4 1 -4 -3 
Group 3429
-4 1 -3 -5 
Group 3430
-4 1 -3 -6 
Group 3431
-4 1 -4 1 
Group 3432
-4 1 -4 2 
Group 3433
-4 1 -4 6 
Group 3434
-4 1 -4 -1 
Group 3435
-4 1 -4 -2 
Group 3436
-4 1 -4 -4 
Group 3437
-4 1 -4 -5 
-4 1 -5 -4 
Group 3438
-4 1 -4 -6 
Group 3439
-4 1 -5 1 
Group 3440
-4 1 -5 2 
Group 3441
-4 1 -5 3 
Group 3442
-4 1 -5 -2 
Group 3443
-4 1 -5 -3 
Group 3444
-4 1 -5 -5 
Group 3445
-5 1 -3 1 
Group 3446
-5 1 -3 5 
Group 3447
-5 1 -3 6 
Group 3448
-5 1 -3 -3 
Group 3449
-5 1 -3 -4 
-5 1 -4 -3 
Group 3450
-5 1 -3 -5 
Group 3451
-5 1 -3 -6 
Group 3452
-5 1 -4 1 
Group 3453
-5 1 -4 2 
Group 3454
-5 1 -4 6 
Group 3455
-5 1 -4 -1 
Group 3456
-5 1 -4 -2 
Group 3457
-5 1 -4 -4 
Group 3458
-5 1 -4 -5 
-5 1 -5 -4 
Group 3459
-5 1 -4 -6 
Group 3460
-5 1 -5 1 
Group 3461
-5 1 -5 2 
Group 3462
-5 1 -5 3 
Group 3463
-5 1 -5 -2 
Group 3464
-5 1 -5 -3 
Group 3465
-5 1 -5 -5 
Group 3466
1 1 -3 1 
Group 3467
1 1 -3 5 
Group 3468
1 1 -3 6 
Group 3469
1 1 -3 -3 
Group 3470
1 1 -3 -4 
1 1 -4 -3 
Group 3471
1 1 -3 -5 
Group 3472
1 1 -3 -6 
Group 3473
1 1 -4 1 
Group 3474
1 1 -4 2 
Group 3475
1 1 -4 6 
Group 3476
1 1 -4 -1 
Group 3477
1 1 -4 -2 
Group 3478
1 1 -4 -4 
Group 3479
1 1 -4 -5 
1 1 -5 -4 
Group 3480
1 1 -4 -6 
Group 3481
1 1 -5 1 
Group 3482
1 1 -5 2 
Group 3483
1 1 -5 3 
Group 3484
1 1 -5 -2 
Group 3485
1 1 -5 -3 
Group 3486
1 1 -5 -5 
Group 3487
2 1 -4 1 
1 2 -4 1 
Group 3488
2 1 -4 2 
1 2 -4 2 
Group 3489
2 1 -4 6 
1 2 -4 6 
Group 3490
2 1 -4 -1 
1 2 -4 -1 
Group 3491
2 1 -4 -4 
1 2 -4 -4 
Group 3492
2 1 -4 -5 
2 1 -5 -4 
1 2 -4 -5 
1 2 -5 -4 
Group 3493
2 1 -4 -6 
1 2 -4 -6 
Group 3494
2 1 -5 1 
1 2 -5 1 
Group 3495
2 1 -5 2 
1 2 -5 2 
Group 3496
2 1 -5 3 
1 2 -5 3 
Group 3497
2 1 -5 -2 
1 2 -5 -2 
Group 3498
2 1 -5 -3 
1 2 -5 -3 
Group 3499
2 1 -5 -5 
1 2 -5 -5 
Group 3500
3 1 -4 1 
Group 3501
3 1 -4 2 
Group 3502
3 1 -4 6 
Group 3503
3 1 -4 -1 
Group 3504
3 1 -4 -2 
Group 3505
3 1 -4 -4 
Group 3506
3 1 -4 -5 
3 1 -5 -4 
Group 3507
3 1 -4 -6 
Group 3508
3 1 -5 1 
Group 3509
3 1 -5 2 
Group 3510
3 1 -5 3 
Group 3511
3 1 -5 -2 
Group 3512
3 1 -5 -3 
Group 3513
3 1 -5 -5 
Group 3514
4 1 -3 1 
Group 3515
4 1 -3 5 
Group 3516
4 1 -3 6 
Group 3517
4 1 -3 -3 
Group 3518
4 1 -3 -4 
4 1 -4 -3 
Group 3519
4 1 -3 -5 
Group 3520
4 1 -3 -6 
Group 3521
4 1 -4 1 
Group 3522
4 1 -4 2 
Group 3523
4 1 -4 6 
Group 3524
4 1 -4 -1 
Group 3525
4 1 -4 -2 
Group 3526
4 1 -4 -4 
Group 3527
4 1 -4 -5 
4 1 -5 -4 
Group 3528
4 1 -4 -6 
Group 3529
4 1 -5 1 
Group 3530
4 1 -5 2 
Group 3531
4 1 -5 3 
Group 3532
4 1 -5 -2 
Group 3533
4 1 -5 -3 
Group 3534
4 1 -5 -5 
Group 3535
5 1 -3 1 
Group 3536
5 1 -3 5 
Group 3537
5 1 -3 6 
Group 3538
5 1 -3 -3 
Group 3539
5 1 -3 -4 
5 1 -4 -3 
Group 3540
5 1 -3 -5 
Group 3541
5 1 -3 -6 
Group 3542
5 1 -4 1 
Group 3543
5 1 -4 2 
Group 3544
5 1 -4 6 
Group 3545
5 1 -4 -1 
Group 3546
5 1 -4 -2 
Group 3547
5 1 -4 -4 
Group 3548
5 1 -4 -6 
Group 3549
6 1 -3 1 
-1 3 -6 -1 
Group 3550
6 1 -3 5 
-5 3 -6 -1 
Group 3551
6 1 -3 6 
-6 3 -6 -1 
Group 3552
6 1 -3 -3 
3 3 -6 -1 
Group 3553
6 1 -3 -4 
6 1 -4 -3 
4 3 -6 -1 
3 4 -6 -1 
Group 3554
6 1 -3 -5 
5 3 -6 -1 
Group 3555
6 1 -3 -6 
6 3 -6 -1 
Group 3556
6 1 -4 1 
-1 4 -6 -1 
Group 3557
6 1 -4 2 
-2 4 -6 -1 
Group 3558
6 1 -4 6 
-6 4 -6 -1 
Group 3559
6 1 -4 -1 
1 4 -6 -1 
Group 3560
6 1 -4 -2 
2 4 -6 -1 
Group 3561
6 1 -4 -4 
4 4 -6 -1 
Group 3562
-4 2 -4 1 
Group 3563
-4 2 -4 2 
Group 3564
-4 2 -4 6 
Group 3565
-4 2 -4 -1 
Group 3566
-4 2 -4 -4 
Group 3567
-4 2 -4 -5 
-4 2 -5 -4 
Group 3568
-4 2 -4 -6 
Group 3569
-4 2 -5 1 
Group 3570
-4 2 -5 2 
Group 3571
-4 2 -5 3 
Group 3572
-4 2 -5 -1 
Group 3573
-4 2 -5 -2 
Group 3574
-4 2 -5 -3 
Group 3575
-4 2 -5 -5 
Group 3576
-4 2 -5 -6 
-4 2 -6 -5 
Group 3577
-4 2 -6 2 
Group 3578
-4 2 -6 3 
Group 3579
-4 2 -6 4 
Group 3580
-4 2 -6 -3 
Group 3581
-4 2 -6 -4 
Group 3582
-4 2 -6 -6 
Group 3583
-5 2 -4 1 
Group 3584
-5 2 -4 2 
Group 3585
-5 2 -4 6 
Group 3586
-5 2 -4 -1 
Group 3587
-5 2 -4 -4 
Group 3588
-5 2 -4 -5 
-5 2 -5 -4 
Group 3589
-5 2 -4 -6 
Group 3590
-5 2 -5 1 
Group 3591
-5 2 -5 2 
Group 3592
-5 2 -5 3 
Group 3593
-5 2 -5 -1 
Group 3594
-5 2 -5 -2 
Group 3595
-5 2 -5 -3 
Group 3596
-5 2 -5 -5 
Group 3597
-5 2 -5 -6 
-5 2 -6 -5 
Group 3598
-5 2 -6 2 
Group 3599
-5 2 -6 3 
Group 3600
-5 2 -6 4 
Group 3601
-5 2 -6 -3 
Group 3602
-5 2 -6 -4 
Group 3603
-5 2 -6 -6 
Group 3604
-6 2 -4 1 
Group 3605
-6 2 -4 2 
Group 3606
-6 2 -4 6 
Group 3607
-6 2 -4 -1 
Group 3608
-6 2 -4 -4 
Group 3609
-6 2 -4 -5 
-6 2 -5 -4 
Group 3610
-6 2 -4 -6 
Group 3611
-6 2 -5 1 
Group 3612
-6 2 -5 2 
Group 3613
-6 2 -5 3 
Group 3614
-6 2 -5 -1 
Group 3615
-6 2 -5 -2 
Group 3616
-6 2 -5 -3 
Group 3617
-6 2 -5 -5 
Group 3618
-6 2 -5 -6 
-6 2 -6 -5 
Group 3619
-6 2 -6 2 
Group 3620
-6 2 -6 3 
Group 3621
-6 2 -6 4 
Group 3622
-6 2 -6 -3 
Group 3623
-6 2 -6 -4 
Group 3624
-6 2 -6 -6 
Group 3625
2 2 -4 1 
Group 3626
2 2 -4 2 
Group 3627
2 2 -4 6 
Group 3628
2 2 -4 -1 
Group 3629
2 2 -4 -4 
Group 3630
2 2 -4 -5 
2 2 -5 -4 
Group 3631
2 2 -4 -6 
Group 3632
2 2 -5 1 
Group 3633
2 2 -5 2 
Group 3634
2 2 -5 3 
Group 3635
2 2 -5 -1 
Group 3636
2 2 -5 -2 
Group 3637
2 2 -5 -3 
Group 3638
2 2 -5 -5 
Group 3639
2 2 -5 -6 
2 2 -6 -5 
Group 3640
2 2 -6 2 
Group 3641
2 2 -6 3 
Group 3642
2 2 -6 4 
Group 3643
2 2 -6 -3 
Group 3644
2 2 -6 -4 
Group 3645
2 2 -6 -6 
Group 3646
3 2 -5 1 
2 3 -5 1 
Group 3647
3 2 -5 2 
2 3 -5 2 
Group 3648
3 2 -5 3 
2 3 -5 3 
Group 3649
3 2 -5 -1 
2 3 -5 -1 
Group 3650
3 2 -5 -2 
2 3 -5 -2 
Group 3651
3 2 -5 -5 
2 3 -5 -5 
Group 3652
3 2 -5 -6 
3 2 -6 -5 
2 3 -5 -6 
2 3 -6 -5 
Group 3653
3 2 -6 2 
2 3 -6 2 
Group 3654
3 2 -6 3 
2 3 -6 3 
Group 3655
3 2 -6 4 
2 3 -6 4 
Group 3656
3 2 -6 -3 
2 3 -6 -3 
Group 3657
3 2 -6 -4 
2 3 -6 -4 
Group 3658
3 2 -6 -6 
2 3 -6 -6 
Group 3659
4 2 -5 1 
Group 3660
4 2 -5 2 
Group 3661
4 2 -5 3 
Group 3662
4 2 -5 -1 
Group 3663
4 2 -5 -2 
Group 3664
4 2 -5 -3 
Group 3665
4 2 -5 -5 
Group 3666
4 2 -5 -6 
4 2 -6 -5 
Group 3667
4 2 -6 2 
Group 3668
4 2 -6 3 
Group 3669
4 2 -6 4 
Group 3670
4 2 -6 -3 
Group 3671
4 2 -6 -4 
Group 3672
4 2 -6 -6 
Group 3673
5 2 -4 1 
Group 3674
5 2 -4 2 
Group 3675
5 2 -4 6 
Group 3676
5 2 -4 -1 
Group 3677
5 2 -4 -4 
Group 3678
5 2 -4 -5 
5 2 -5 -4 
Group 3679
5 2 -4 -6 
Group 3680
5 2 -5 1 
Group 3681
5 2 -5 2 
Group 3682
5 2 -5 3 
Group 3683
5 2 -5 -1 
Group 3684
5 2 -5 -2 
Group 3685
5 2 -5 -3 
Group 3686
5 2 -5 -5 
Group 3687
5 2 -5 -6 
5 2 -6 -5 
Group 3688
5 2 -6 2 
Group 3689
5 2 -6 3 
Group 3690
5 2 -6 4 
Group 3691
5 2 -6 -3 
Group 3692
5 2 -6 -4 
Group 3693
5 2 -6 -6 
Group 3694
6 2 -4 1 
Group 3695
6 2 -4 2 
Group 3696
6 2 -4 6 
Group 3697
6 2 -4 -1 
Group 3698
6 2 -4 -4 
Group 3699
6 2 -4 -5 
6 2 -5 -4 
Group 3700
6 2 -4 -6 
Group 3701
6 2 -5 1 
Group 3702
6 2 -5 2 
Group 3703
6 2 -5 3 
Group 3704
6 2 -5 -1 
Group 3705
6 2 -5 -2 
Group 3706
6 2 -5 -3 
Group 3707
6 2 -5 -5 
Group 3708
-1 3 -5 1 
Group 3709
-1 3 -5 2 
Group 3710
-1 3 -5 3 
Group 3711
-1 3 -5 -1 
Group 3712
-1 3 -5 -2 
Group 3713
-1 3 -5 -5 
Group 3714
-1 3 -5 -6 
-1 3 -6 -5 
Group 3715
-1 3 -6 2 
Group 3716
-1 3 -6 3 
Group 3717
-1 3 -6 4 
Group 3718
-1 3 -6 -2 
Group 3719
-1 3 -6 -3 
Group 3720
-1 3 -6 -4 
Group 3721
-1 3 -6 -6 
Group 3722
-5 3 -5 1 
Group 3723
-5 3 -5 2 
Group 3724
-5 3 -5 3 
Group 3725
-5 3 -5 -1 
Group 3726
-5 3 -5 -2 
Group 3727
-5 3 -5 -5 
Group 3728
-5 3 -5 -6 
-5 3 -6 -5 
Group 3729
-5 3 -6 2 
Group 3730
-5 3 -6 3 
Group 3731
-5 3 -6 4 
Group 3732
-5 3 -6 -2 
Group 3733
-5 3 -6 -3 
Group 3734
-5 3 -6 -4 
Group 3735
-5 3 -6 -6 
Group 3736
-6 3 -5 1 
Group 3737
-6 3 -5 2 
Group 3738
-6 3 -5 3 
Group 3739
-6 3 -5 -1 
Group 3740
-6 3 -5 -2 
Group 3741
-6 3 -5 -5 
Group 3742
-6 3 -5 -6 
-6 3 -6 -5 
Group 3743
-6 3 -6 2 
Group 3744
-6 3 -6 3 
Group 3745
-6 3 -6 4 
Group 3746
-6 3 -6 -2 
Group 3747
-6 3 -6 -3 
Group 3748
-6 3 -6 -4 
Group 3749
-6 3 -6 -6 
Group 3750
1 3 -5 1 
Group 3751
1 3 -5 2 
Group 3752
1 3 -5 3 
Group 3753
1 3 -5 -1 
Group 3754
1 3 -5 -2 
Group 3755
1 3 -5 -5 
Group 3756
1 3 -5 -6 
1 3 -6 -5 
Group 3757
1 3 -6 2 
Group 3758
1 3 -6 3 
Group 3759
1 3 -6 4 
Group 3760
1 3 -6 -2 
Group 3761
1 3 -6 -3 
Group 3762
1 3 -6 -4 
Group 3763
1 3 -6 -6 
Group 3764
3 3 -5 1 
Group 3765
3 3 -5 2 
Group 3766
3 3 -5 3 
Group 3767
3 3 -5 -1 
Group 3768
3 3 -5 -2 
Group 3769
3 3 -5 -5 
Group 3770
3 3 -5 -6 
3 3 -6 -5 
Group 3771
3 3 -6 2 
Group 3772
3 3 -6 3 
Group 3773
3 3 -6 4 
Group 3774
3 3 -6 -2 
Group 3775
3 3 -6 -3 
Group 3776
3 3 -6 -4 
Group 3777
3 3 -6 -6 
Group 3778
4 3 -6 2 
3 4 -6 2 
Group 3779
4 3 -6 3 
3 4 -6 3 
Group 3780
4 3 -6 4 
3 4 -6 4 
Group 3781
4 3 -6 -2 
3 4 -6 -2 
Group 3782
4 3 -6 -3 
3 4 -6 -3 
Group 3783
4 3 -6 -6 
3 4 -6 -6 
Group 3784
5 3 -6 2 
Group 3785
5 3 -6 3 
Group 3786
5 3 -6 4 
Group 3787
5 3 -6 -2 
Group 3788
5 3 -6 -3 
Group 3789
5 3 -6 -4 
Group 3790
5 3 -6 -6 
Group 3791
6 3 -5 1 
Group 3792
6 3 -5 2 
Group 3793
6 3 -5 3 
Group 3794
6 3 -5 -1 
Group 3795
6 3 -5 -2 
Group 3796
6 3 -5 -5 
Group 3797
6 3 -5 -6 
6 3 -6 -5 
Group 3798
6 3 -6 2 
Group 3799
6 3 -6 3 
Group 3800
6 3 -6 4 
Group 3801
6 3 -6 -2 
Group 3802
6 3 -6 -3 
Group 3803
6 3 -6 -4 
Group 3804
6 3 -6 -6 
Group 3805
-1 4 -6 2 
Group 3806
-1 4 -6 3 
Group 3807
-1 4 -6 4 
Group 3808
-1 4 -6 -2 
Group 3809
-1 4 -6 -3 
Group 3810
-1 4 -6 -6 
Group 3811
-2 4 -6 2 
Group 3812
-2 4 -6 3 
Group 3813
-2 4 -6 4 
Group 3814
-2 4 -6 -2 
Group 3815
-2 4 -6 -3 
Group 3816
-2 4 -6 -6 
Group 3817
-6 4 -6 2 
Group 3818
-6 4 -6 3 
Group 3819
-6 4 -6 4 
Group 3820
-6 4 -6 -2 
Group 3821
-6 4 -6 -3 
Group 3822
-6 4 -6 -6 
Group 3823
1 4 -6 2 
Group 3824
1 4 -6 3 
Group 3825
1 4 -6 4 
Group 3826
1 4 -6 -2 
Group 3827
1 4 -6 -3 
Group 3828
1 4 -6 -6 
Group 3829
2 4 -6 2 
Group 3830
2 4 -6 3 
Group 3831
2 4 -6 4 
Group 3832
2 4 -6 -2 
Group 3833
2 4 -6 -3 
Group 3834
2 4 -6 -6 
Group 3835
4 4 -6 2 
Group 3836
4 4 -6 3 
Group 3837
4 4 -6 4 
Group 3838
4 4 -6 -2 
Group 3839
4 4 -6 -3 
Group 3840
4 4 -6 -6 


==> anc/st3z/confirm.sage <==
from sage.all import *

# St_3(Z)
# s : number of generators
s = 6
# x12 = 1; x13 = 2; x23 = 3; x21 = 4; x31 = 5; x32 = 6;
relations = [[1,2,-1,-2],[1,3,-1,-3,-2],[1,5,-1,-5,6],[1,6,-1,-6],\
             [2,3,-2,-3],[2,4,-2,-4,3],[2,6,-2,-6,-1],\
             [3,4,-3,-4],[3,5,-3,-5,-4],\
             [4,5,-4,-5],[4,6,-4,-6,5],\
             [5,6,-5,-6]]

d = 2

# We represent a word, e.g. "a b^{-1} c a" as [1, -2, 3, 1].
# In particular, [] is the identity element.

# Return the list of the elements of the free group F_s
# whose word length less than or equal to d.
def words_length_leq_d(d, s):
    length_k = [ [[]], [[i] for i in range(1,s+1)+range(-1,-(s+1),-1)]]
    # length_k[i] : list of elements of the free group F_s of word length i
    for i in range(2,d+1):
        length_k.append([])            
        for word in length_k[i-1]:
            for j in range(1,s+1):
                if -j != word[-1]:
                    length_k[i].append(word+[j])
            for j in range(1,s+1):
                if j != word[-1]:
                    length_k[i].append(word+[-j])
    serialized = []
    for i in length_k:
        serialized = serialized + i
    return serialized

# word_1 and word_2 must be reduced.
def reduced_product(word_1, word_2):
    if len(word_1) == 0:
        return word_2
    if len(word_2) == 0:
        return word_1
    if word_1[-1] == -word_2[0]:
        return reduced_product(word_1[0:-1], word_2[1:])
    else:
        return word_1 + word_2

def inverse_word(word):
    return [-i for i in word[::-1]]

def cyclically_reduce(word):
    if len(word) == 0:
        return word
    if -word[0] == word[-1]:
        return cyclically_reduce(word[1:-1])
    else:
        return word

W = words_length_leq_d(d,s)

WiW = []
WiW_row = []
WiW_col = []
for i in range(len(W)):
    for j in range(len(W)):
        prod = reduced_product(inverse_word(W[i]), W[j])
        is_new_word = True
        for k in range(len(WiW)):
            if prod == WiW[k]:
                WiW_row[k].append(i)
                WiW_col[k].append(j)
                is_new_word = False
                break
        if is_new_word:
            WiW.append(prod)
            WiW_row.append([i])
            WiW_col.append([j])

WiW_inverse_removed = []
WiW_row_inverse_removed = []
WiW_col_inverse_removed = []
for i in range(len(WiW)):
    is_new = True
    for j in range(len(WiW_inverse_removed)):
        if inverse_word(WiW[i]) == WiW_inverse_removed[j]:
            WiW_row_inverse_removed[j] = WiW_row_inverse_removed[j] + WiW_row[i]
            WiW_col_inverse_removed[j] = WiW_col_inverse_removed[j] + WiW_col[i]
            is_new = False
            break
    if is_new:
        WiW_inverse_removed.append(WiW[i])
        WiW_row_inverse_removed.append(WiW_row[i])
        WiW_col_inverse_removed.append(WiW_col[i])

# Return True if one of the cyclically reduced words of
# word_1 * word_2, word_1^{-1} * word_2,
# word_1 * word_2^{-1}, word_1^{-1} * word_2^{-1} is equal to a relation.
def are_equivalent_words_by_the_relation(word_1, word_2, relation):
    pairs = [[word_1, word_2], [inverse_word(word_1), word_2], \
             [word_1, inverse_word(word_2)], [inverse_word(word_1), inverse_word(word_2)]]
    for pair in pairs:
        prod = cyclically_reduce(reduced_product(pair[0], pair[1]))
        if len(prod) == len(relation):
            for i in range(len(relation)):
                if prod == relation[i:]+relation[:i]:
                    return True
    return False

# Find pairs of equivalent words in WiW_inverse_removed as much as possible.
pairs = []
redundant_pairs = []
for rel in relations:
    for i in range(len(WiW_inverse_removed)):
        for j in range(i+1,len(WiW_inverse_removed)):
            if are_equivalent_words_by_the_relation(WiW_inverse_removed[i], \
                                                    WiW_inverse_removed[j], \
                                                    rel):
                redundant_pairs.append([i,j])

for i in redundant_pairs:
    if i not in pairs:
        pairs.append(i)

# Group words related by pairs. The result is in groups_of_words.
# Use three functions: union_of_sets_of_numbers, copy_list_of_lists, compare_sizes_of_two_lists_of_lists

# Return the union of sets of numbers. The result is sorted.
# E.g. from [4,3,2,0], [1,2,4,5] to [0,1,2,3,4,5]
def union_of_sets_of_numbers(set_1, set_2):
    union = set_1[:] # Copy set_1.
    for i in set_2:
        if i not in union:
            union.append(i)
    union.sort()
    return union

def copy_list_of_lists(a_list):
    return [a_list[i][:] for i in range(len(a_list))]
def compare_sizes_of_two_lists_of_lists(list_1, list_2):
    if len(list_1) != len(list_2):
        return False
    for i in range(len(list_1)):
        if len(list_1[i]) != len(list_2[i]):
            return False
    return True

redundant_groups_of_words = [[i] for i in range(len(WiW_inverse_removed))]
previous = []
while compare_sizes_of_two_lists_of_lists(redundant_groups_of_words, previous) == False:
    previous = copy_list_of_lists(redundant_groups_of_words)
    for pair in pairs:
        union = union_of_sets_of_numbers(redundant_groups_of_words[pair[0]], \
                                         redundant_groups_of_words[pair[1]])
        redundant_groups_of_words[pair[0]] = union[:]
        redundant_groups_of_words[pair[1]] = union[:]

groups_of_words = []
for i in redundant_groups_of_words:
    if i not in groups_of_words:
        groups_of_words.append(i)

WiW_row_grouped = []
WiW_col_grouped = []
for group in groups_of_words:
    row=[]
    col=[]
    for i in group:
        row = row + WiW_row_inverse_removed[i]
        col = col + WiW_col_inverse_removed[i]
    WiW_row_grouped.append(row)
    WiW_col_grouped.append(col)

# Delta
delta = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
    delta[i] = (2*s)*wl0 - 1*(wl1*2)

# Delta^2
delta_sq = [0 for i in range(len(groups_of_words))]
for i in range(len(groups_of_words)):
    wl0 = 0; wl1 = 0; wl2 = 0;
    for j in groups_of_words[i]:
        if len(WiW_inverse_removed[j]) == 0:
            wl0 = wl0 + 1
        elif len(WiW_inverse_removed[j]) == 1:
            wl1 = wl1 + 1
        elif len(WiW_inverse_removed[j]) == 2:
            wl2 = wl2 + 1
    delta_sq[i] = ((2*s)**2+(2*s))*wl0 - 2*(2*s)*(wl1*2) + 1*(wl2*2)

file = open('Identification.txt', 'w')
for k in range(len(groups_of_words)):
    file.write("Group %d\n" % k)
    for i in groups_of_words[k]:
        if len(WiW_inverse_removed[i]) == 0:
            file.write("empty\n")
        else:
            for j in WiW_inverse_removed[i]:
                file.write("%d " % j)
            file.write("\n")
file.close()

# Read the expected epsilon.
file = open("optimal_value.txt", 'r')
epsilon = RealNumber(file.readline().split()[0])
file.close()
epsilon = (epsilon*(10**16)).floor()/(10**16)

# Read a rational matrix from a file.
file = open("root_as_integral.txt", 'r')
lines = file.readlines()
file.close()
common_divisor = int( (lines[0].split())[0] )
Q = []
for line in lines[1:]:
    Q.append( [int(i) for i in line.split()] )
Q = matrix(Q)/common_divisor
X = (Q.T)*Q
print "Is in the augmentation ideal? : ", sum([sum(i) for i in X]) == 0

D = ceil(sage.all.log(d*2, 2))

a = [ delta_sq[i] - epsilon*delta[i] for i in range(len(groups_of_words))]

b = [0 for i in range(len(groups_of_words))]
for k in range(len(groups_of_words)):
    for i in range(len(WiW_row_grouped[k])):
        b[k] = b[k] + X[WiW_row_grouped[k][i]][WiW_col_grouped[k][i]]

err = 2*sum([abs( a[i] - b[i] ) for i in range(len(groups_of_words))])

print "epsilon(numerical):", epsilon, N(epsilon)
print "sqrt(2 epsilon/|S|) (numerical): ", N(sqrt(2 * epsilon / (2*s) ))
print "d=%d, D=%d" % (d,D)
print "Error:", err, N(err)
print ""

certified_epsilon = epsilon - (2**(2*D-1))*err
print "Certified"
print "epsilon:", certified_epsilon, N(certified_epsilon)
print "sqrt(2 epsilon/|S|): ", sqrt(2 * certified_epsilon / (2*s) ), \
    N(sqrt(2 * certified_epsilon / (2*s) ))
print ""


==> anc/st3z/optimal_value.txt <==
0.189068


==> anc/st3z/output.txt <==
Is in the augmentation ideal? :  True
epsilon(numerical): 47267/250000 0.189068000000000
sqrt(2 epsilon/|S|) (numerical):  0.177514318671293
d=2, D=2
Error: 2119246970831/1250000000000000 0.00169539757666480

Certified
epsilon: 27422628029169/156250000000000 0.175504819386682
sqrt(2 epsilon/|S|):  1/12500000*sqrt(9140876009723/2) 0.171028662016381



==> anc/st3z/root_as_integral.txt <==
100000000
-57274 -36553 -36651 -36595 -36585 -36651 -36590 -27013 -27044 -27027 -27032 -27084 -27055 19787 -17955 -20029 36436 -36570 43534 35929 -16582 -3218 -31676 -11787 -17955 19737 43536 -36714 36448 -20214 36008 -11744 -31831 -3222 -16609 -36735 43536 19756 -17893 -20213 36388 -31729 -11690 36029 -16639 -3253 36434 -20188 -17893 19833 43526 -36669 -3180 -16597 36017 -11783 -31809 -20204 36423 -36713 43526 19736 -17974 -16608 -3282 -31778 -11759 36001 43534 -36561 36408 -19991 -17973 19820 -11869 -31725 -3152 -16596 35898 36009 -28579 47127 34836 -11869 2351 35343 -25692 -7745 16374 -22451 35929 -11690 34774 47108 -28467 35342 2237 -22494 16391 -7839 -25604 34825 -11744 36017 -28512 47000 16373 -22495 2330 35280 -25696 -7750 46964 -28595 36029 -11759 34826 -7748 -25685 35280 2339 -22481 16326 -28507 46999 34697 -11783 35897 -25628 -7792 16370 -22481 2326 35334 -11787 34792 47031 -28567 36001 -22452 16363 -7808 -25706 35334 2288 
5 -24265 24172 -24084 24060 -24160 24237 -3577 3453 -3488 3515 -3427 3553 112861 -122 23937 13074 -26397 32 -40715 19448 20800 -62152 -86217 -122 -112890 112 26428 -12921 -23665 40614 85884 61998 -20896 -19430 -26160 112 112868 -23 24116 13088 -61878 -86228 -40761 19309 21021 -13062 -24110 -23 -112906 -43 26123 -21017 -19335 40834 86191 61828 23691 12910 -26441 -43 112894 121 19391 20902 -62038 -85905 -40567 32 26284 -13065 -24018 121 -112857 86220 62069 -20819 -19474 40818 40613 47414 -15299 -18663 86220 -68124 167 -26177 -21330 -8341 4 -40714 -86228 18329 15667 -47596 166 68080 23 8457 21159 26228 -18403 85885 40834 47181 -15475 -8415 23 -67901 18 -26301 -21075 15527 -47204 -40760 -85905 18435 20990 26316 18 67886 -45 8409 47552 -15645 -18274 86190 40818 -26305 -21205 -8442 -45 -68076 -85 -86217 18671 15370 -47453 -40567 4 8352 21267 26153 -85 68104 
-108 -4184 45224 -40517 -5933 44454 -39436 26176 31900 -34772 -30774 8435 -1275 23 53548 -108050 -38958 -72843 -37840 62485 4181 -6137 -20762 93151 53548 13521 4276 29182 -16891 -11917 20932 29326 57421 41293 -30560 -11243 4276 -12211 -60316 33804 23845 -48098 -46621 -32298 26980 -36404 39291 101027 -60316 -2848 33760 60144 -3192 2631 -61353 -91222 6636 74232 15327 83841 33760 12623 6674 -31163 42577 68555 -46811 -30140 -37839 -89406 -22201 -89289 6674 -10841 62076 -64051 -38173 27821 40677 20932 73845 -68564 51507 62076 -18897 -62282 -1365 -12729 -14410 -19934 62485 -46621 84819 -63759 -25850 -62282 37120 2163 -25160 53539 -41258 -88200 29326 -61353 7839 72930 26099 2163 -29865 70200 37838 -46156 76310 -61997 -32298 -46811 -64885 210 9953 70200 9395 17621 18583 -81674 -4170 36820 -91222 40677 -36663 58825 -11599 17621 48599 -7764 93151 -19687 -12291 87592 -30140 -19934 6698 -53705 31266 -7764 -46427 
78 49060 -19246 -28085 48980 -20989 -29431 24997 17083 10268 19182 -35174 -36133 14590 38692 23441 -4931 54907 16962 1095 -33496 45634 67253 -277 38692 -4925 -41388 -86250 -35564 -109949 58973 88766 -40646 -20262 14501 -90510 -41388 -7011 27095 -105152 -31390 -51699 80615 53355 20476 -28090 2996 44623 27095 13799 24282 68583 45858 -33754 -11338 -18711 70294 81958 36248 35540 24282 -6852 -65737 13213 -17415 -15909 -80877 -54849 16962 18000 32380 65202 -65737 -9725 -69386 -29146 -25747 19170 -47473 58973 -51495 -44580 72145 -69386 45115 -45050 -43067 60549 -21801 8948 1095 80614 26133 -51175 86306 -45051 -32007 -21669 -6868 -31079 12402 8378 88766 -11338 89948 -37291 -1657 -21669 -39146 -31527 20337 -41319 -29756 -65622 53355 -80877 60333 62004 -41785 -31527 48315 12769 -18403 -37999 81613 -80767 -18712 -47473 22609 -19347 23354 12769 -6489 76466 -277 -86420 80846 -20927 -54849 8948 25261 -30736 29640 76467 -15855 
12798 228366 -35063 -407137 386042 207141 -334179 420337 275555 -281784 147155 -118980 -409690 -542741 508283 -374452 152591 1335261 -258554 -890909 109472 -985487 -575282 704911 508301 20428 -964967 560189 649708 -234057 -810608 643850 -507073 -649833 566513 -1370141 -964919 940315 -83712 265210 693666 241713 -232616 281667 630135 652162 -817124 -175753 -83698 -786408 1200341 1016860 -383034 -769121 31772 -37555 18012 67511 -799753 83814 1200315 -348408 -371425 -733436 243740 376086 -460611 561515 -258553 -1523417 229183 359637 -371354 821551 -591341 526690 944557 205210 726776 -810622 -63231 930289 351727 -591344 322379 937786 -316931 -718069 729593 -4033 -890969 -232705 7315 179760 -53618 937831 554853 13809 528653 -494879 -45476 -579907 643706 31922 5865 -1262482 -471194 13795 214570 -137937 410593 539276 1050146 -27238 281505 -460512 478558 -144598 -419190 -137963 -475363 -37962 141072 -4650 350801 192054 -37558 726674 -192803 355552 -341360 -37917 -641119 -661912 704887 -520654 -1209228 23969 561508 -4036 -755241 813850 365405 -661881 -167285 
2538 -353518 416759 -11485 -172462 370625 -240480 -92378 325677 -311502 -399738 408100 76566 747223 169711 110634 866543 -836564 -1254933 -163991 791012 229410 -76965 133776 169711 -927515 843838 1471531 -600712 -312665 -404928 319465 -291801 -772591 -563782 -719786 843836 116928 -505337 250909 -544899 555001 -673204 834502 -489611 705942 -239083 340178 -505337 467098 406097 -1201046 915185 -207006 884588 -710706 598439 -372422 -309900 1567108 406092 -854227 347309 -300784 -954132 -468509 542026 -681086 -1254932 -259062 851176 -36527 347305 472529 394626 -299470 -161121 770967 -490438 -404932 -407 -931167 -451237 394614 487809 310118 345035 119692 -79502 29199 -163987 -673199 575437 1304587 -34613 310128 -184058 -23200 510915 -542752 -458671 -91232 319502 884537 33068 -335822 -627938 -23203 -564016 -912754 62049 631874 -799947 41690 834501 542026 -307155 770637 229752 -912711 -421847 -11473 -749688 -46301 1270468 535796 -710682 -490423 -428018 -714673 689334 -11461 53865 631541 133766 -276749 -499714 -18531 -681070 29233 221341 -190579 207656 631512 587705 
-308685 -162640 -158835 -189123 -153702 -163636 -181909 -128378 -121761 -158714 -132684 -151803 -168047 -463504 -457360 370781 -449449 -386538 195323 367336 -32214 718635 -348588 -81248 -457380 -456142 183446 -399771 -445911 372210 370028 -85176 -337894 722305 -26831 -492660 183326 -408007 -488785 393371 -437898 -316759 -121471 422890 -16399 792469 -500929 375511 -488873 -483828 271344 -403637 750142 -71497 415005 -124001 -317020 377768 -492886 -415255 271459 -465227 -492050 -80807 763561 -310424 -124532 418896 195243 -499923 -447203 395159 -492146 -412866 -128319 -305238 797224 -24328 428848 369859 486261 -133869 333793 -128323 844689 -1143013 826413 -1521915 762476 247662 367542 -121278 328907 -152344 488508 -1143216 833329 245667 762041 -1521135 829338 296885 -84997 414828 493878 -218941 710418 245688 837375 -1197685 862144 -1465415 -142944 484093 423148 -124604 349411 -1496289 828767 -1197745 794328 237321 724568 500699 -147648 348370 -124177 428951 819234 -1487153 713591 237299 805967 -1197292 -81188 308298 -215385 493508 418846 247618 698653 -1457802 850951 -1197294 818941 
-3629 308192 890441 -929426 -181055 616826 -694928 -136948 969876 -1107461 299205 1250238 -1288970 445080 777573 -1440713 -887940 1381901 -418064 1538899 1359374 337687 -1364643 -1064708 777568 203004 -28023 -1467 257735 -1895784 1213700 -36127 -897648 2160871 310870 239461 -28058 -146148 -718876 1824423 -428592 746289 -146442 -1072743 -122960 -2292767 1025042 1238194 -718486 -458338 455265 -1511120 2637 -1452027 -1484773 1182794 1342327 -461303 1385625 -1608236 455156 -335092 -61404 -1254277 1943370 629959 1207890 -489558 -418166 1512161 -1351087 717303 -61527 282727 -1129955 -454379 -2142239 1126545 277938 1214028 -1965443 467302 1517419 -1129819 -118357 506904 -291133 1047256 811478 -1105193 1538547 -146753 1106353 1817765 -434756 507382 95233 -86370 1080540 628644 -11047 -923736 -35676 -1484940 132390 -1912620 -1061873 -86355 -114445 -468942 -54679 -505628 -189442 2094401 -1072856 1207582 -1462300 -1040008 306307 -468551 155656 1206566 -697649 1822640 1423629 -537667 1183489 278102 346219 -570648 227019 1206452 203048 -51017 -1064728 322341 -1601532 -1658641 -489360 -1105041 -343321 429431 -302274 -51234 -208148 
-469 -894720 302064 165381 -924801 713729 631281 -1357303 944779 794573 -1320827 559055 382284 110553 -377977 1324762 -1050368 1071501 -284371 -337621 667945 -2456693 55484 -782376 -377951 -428644 500525 -1744128 1361924 305024 -1013508 1323886 1047574 1234886 -1488948 -1724906 500478 -453386 -483243 553368 1326095 1148957 1321917 -1174424 -1514561 929822 -927722 1513235 -483366 43911 -219997 868603 -2476859 476312 -543570 -631293 245300 -1891128 -253898 658857 -219939 344865 866253 845140 1523790 -1213227 -537002 1508975 -284361 869762 -454179 -1801956 866226 385520 -696567 -1288679 1241462 1018123 1565746 -1013622 -985110 -1916122 -243952 -696550 -180627 -248951 -212574 39198 -729214 -742205 -337645 1322138 -1038464 800335 2161927 -249146 195991 1329287 -202483 -859193 364181 -1177328 1324158 -543793 2203370 543571 -355675 1329211 196078 -317410 368358 -936191 -1971022 -708347 -1174005 -537190 -446966 -104521 -167170 -317484 -168630 -588925 -836904 -1209856 1372663 1422027 -631517 1565913 -155528 894907 1074803 -589072 -6084 570261 -782317 1474474 1171445 -1458482 1508985 -742250 1042062 971174 -197209 570312 -42054 
5592 1199793 -1182700 1195135 -1199079 1211907 -1202069 96652 -95176 95046 -106471 118506 -109436 968100 -8720 2757199 -3247664 -676764 9768 839160 308139 667821 596940 -61819 -8500 -966391 8327 679507 3239885 -2785139 -819094 55161 -609740 -639884 -287284 -690802 8595 954988 -10579 2791983 -3252206 623825 -49319 809924 288716 633063 3249834 -2752436 -10616 -945626 -7842 678302 -662203 -301615 -848474 50677 -584119 2755113 -3235252 -699350 -7943 940835 -2744 295834 673852 603913 -27447 834247 9930 699701 3234040 -2762441 -2261 -957058 26244 -611955 -668055 -288821 -827402 -819308 -731641 586412 -1520388 26237 -31384 5973 -75402 985558 1351247 -18292 839006 -49750 1560241 -587363 712332 6059 40853 -4575 -1338127 -973776 67975 -1549397 53868 -847115 -705227 587287 1337182 -4712 -35885 -1637 -63974 962365 -599946 738179 808982 -26726 1528396 -988504 72024 -2160 30070 17383 -1349799 -717567 619594 -1545871 50279 -828032 -55719 976108 1355194 17856 -27559 -7606 -62117 1554898 -612937 696644 834214 -18472 -1340230 -974717 61558 -7201 35384 
39635 9710 27599 9053 9719 4102 15930 607800 619275 605479 621456 600985 595945 434227 518145 1347372 -1058488 4223781 -1029933 -885284 1045468 -304714 -2334537 -3554553 518270 418991 -1049736 4217684 -1075172 1334475 -874448 -3547775 -2306607 -321165 1052842 4225845 -1049609 420615 509857 1329709 -1071181 -2334485 -3528426 -883107 1066736 -317915 -1058501 1343690 510008 417445 -1013865 4218731 -300788 1039763 -892852 -3557481 -2329634 1333866 -1048661 4211855 -1013592 418279 510795 1024507 -296861 -2330364 -3534890 -893692 -1030062 4208720 -1061046 1329969 510670 412538 -3529569 -2332886 -305169 1052534 -887719 -874878 -762758 378892 2929806 -3529768 -506289 1826144 1216729 -769686 1336616 -214909 -885044 -3528202 2929826 368217 -763823 1826287 -529312 -208895 1344872 -773164 1215867 2919968 -3547934 -892800 -769031 371104 1335899 -209081 -479673 1823350 1236216 -761913 344140 -770857 -883593 -3535145 2949283 -774993 1224721 1822708 -510202 -238103 1315224 -751718 349066 2962542 -3558060 -887650 1194694 -767201 1309422 -238101 -477509 1836735 -3554654 2952944 370476 -779527 -893881 -214798 1319341 -751181 1208236 1837175 -491475 
4474 1051256 1083606 -1744715 659703 1065412 -1826412 881001 749768 -752495 -516377 36 -489551 -1704074 -843680 -619291 -57241 -781883 2722976 -1047133 -1514247 115814 -598153 1530789 -842988 -1707479 2300556 -922619 -311701 -914690 -955808 1792572 -383252 -47030 -1055939 1077960 2303036 2189537 390340 3019377 2357400 -2372801 -2342075 -850533 -2173545 2176589 -2020480 -2294781 393991 -237609 -4865023 -152406 -2081814 3309782 1729154 613109 3047539 -2592907 -2465582 -181180 -4867346 -913384 277420 3645852 -2490793 3164515 649087 1815515 2723390 1233469 2437054 3212575 279247 2313917 -2214504 -2722290 2350366 -2421278 -1021758 -953981 -2513287 -1456905 2503920 -2214220 3783928 -250929 -1179044 1189173 -451937 -2167669 -1051904 -2347707 2222932 -1103836 -2890955 -245104 4407114 -1709699 -485634 1375042 -976620 163427 1788643 1735257 2662894 -80513 -231355 -1710279 -3264309 251482 -249622 -1284123 1585776 445982 -858420 651267 -2230545 -106699 979844 252540 -1235159 3995188 668647 -353947 1408864 -2182376 617868 -1024593 1365920 17947 693399 3996958 -1120376 -83059 1528425 642 -289133 2386562 1816485 -2166934 30515 -1244621 -14791 -82763 -2462930 
12856 -1644341 1553378 -142760 -1854098 1749535 342143 -368625 294109 -661677 -968600 1013481 708283 1855088 36097 3360304 2796608 913196 4107191 -1519714 -3194309 2720150 -3561130 -1692920 36505 -1651688 -4386464 -849215 -2784720 -3267416 1661300 1501085 3651295 -2727769 3366665 284611 -4386107 473513 581696 -1227652 -1299093 2261653 -445942 1624624 2940035 -1441774 1756859 2398653 580926 2394071 279842 1214171 1578157 -683332 -107359 -2234806 -1590345 -2127019 -1478698 -1224735 280060 -2338296 -632528 275271 -1299821 1259859 2170884 -97592 4107411 -463421 1017815 880948 -631800 -735592 726858 -1963275 1172184 -2642829 -1523995 1660680 1538494 -677842 1080203 726608 -1215098 20709 -608000 -663407 -298964 -3236386 -1518973 -446053 -1368937 814398 -1224898 19777 713757 3439845 385296 510858 708391 -2583252 1499269 -105731 1603362 1393976 434670 3439463 -2798138 261515 1329381 -749828 514930 3066104 1624328 2172147 -1209829 -1414076 596365 260406 -3928840 -243186 40975 -3056418 -722717 1476550 -2236264 -1524773 -728391 1410519 -165710 -242611 4067243 -272927 -1693099 2544864 -1362257 -1894277 -97750 -3237077 -427229 916808 -1295673 -272095 3160902 
800 528722 -698576 728669 -619004 646535 -479482 -237413 24733 -102511 70887 -66904 254971 -2587063 -98649 -1973845 -1019796 3525072 -7812 3254556 1519008 -1239570 1494923 -3434737 -98376 2616825 44476 -3485379 1195553 1919931 -3314309 3549340 -1674272 1442026 -1456343 3337724 45318 -2666210 20270 -1998693 -1220951 1845031 -3560105 3252937 1464911 -1443480 1226319 1978700 21739 2662410 32570 -3444951 1408571 -1613429 -3295219 3565905 -1718797 -1885405 -1098242 3665309 31836 -2530493 -5342 1527200 -1305298 1358756 -3510747 3236746 -7525 -3504070 891196 1877198 -4387 2486722 3435535 -1234030 1131244 -1521373 -3253007 -3313505 4618685 -904051 -2036274 3435793 1229992 66399 -764340 -1413303 1080684 -16185 3253026 -3562524 2057165 715523 -4505254 68264 -1211400 12005 -1308333 1423033 729670 -1924694 3547328 -3292612 4517928 -791452 1114247 11987 1287425 23939 -868094 -1438416 920782 -4511321 3249307 -3509769 2147589 1447815 652723 24117 -1336611 57180 -1051118 4303678 -583424 -2108434 3567903 -3254372 -501949 -1354745 1302388 58351 1262795 -132412 -3435491 2015667 685028 -4531353 3236989 -15992 -1076098 1332022 716294 -132295 -1193279 
-138461 -1804156 -1785003 2248346 -853426 418526 2486030 -2146755 -1931879 829727 -622126 1646141 1388048 -1433503 -2779440 221391 1125796 905578 369716 -572339 -567751 1203478 -3113000 2769933 -2777338 1627548 1140978 -102489 3280351 -836651 -777495 1687262 -2698187 4030546 1256881 -3773017 1148337 -2410508 1060693 476212 -4260747 6355314 -2059492 -181542 -1066501 -4377284 4193834 -555017 1076062 2011462 -733241 1149224 3079848 -713059 481266 814428 -4219914 506763 -591390 4838619 -742468 1472304 524151 440528 -466613 -4634497 -30415 -417748 370579 -894980 -4445940 -500817 528516 -1189375 -2415839 8548686 -4061404 -385076 363620 -768572 1062032 -3604018 1039571 -2413745 -1307067 1596358 -2312144 724975 -2757541 -1050770 -590829 -2081299 -2393595 -2008400 -684295 1619258 4163789 -277502 -2906360 852286 -4028 3167203 1676152 501039 2012070 -708883 -1192429 -278881 -1688845 86019 -3645109 -1195162 4238719 -1094586 -209906 -25620 700178 722701 1082940 93491 -1480730 2476957 2769891 -3890387 4925763 905981 837478 354143 5021587 853475 2316729 2483123 -2165302 -2491288 2761988 -2303494 -1242395 1142424 -413353 -1046544 1984337 -1762803 -515285 -2493795 2822466 
35691 1588501 -1512068 418550 2128001 -2080817 -432830 -321239 382969 1587472 1248680 -1253658 -1585542 -2510126 61986 1210769 -4630087 -3438401 1321215 -107678 -612963 -4241953 7375437 -1511081 61430 2484159 -1342989 3325185 4622130 -1230662 117713 1419835 -7258657 4223903 622244 1563186 -1342237 1005929 2657197 -396998 25036 -1206416 -1574612 536303 51884 -680919 -3800989 399261 2656972 -1213099 11094 -2475653 -4156523 -424885 555832 -3191663 6801159 -405372 3777737 2336589 11029 1134748 -2637705 413704 4153867 -6636805 3168395 -579935 1321686 -1569518 115456 357160 -2636967 -968347 1611608 1058215 833282 -15085 -564702 117747 3353973 -3306766 -547791 1611692 1298587 17025 -3912734 -1168076 -975474 -2472001 -106987 -1574050 640402 3288371 -3313700 17144 -1372556 2409675 1087722 1116971 3929512 2369518 1418868 556142 -1029482 4712879 2658309 2409706 -2967595 -1448075 3233385 -434647 1241969 1971965 535991 3169444 823991 -1631690 -557574 -1448722 -1014620 -83988 1945305 -1889651 -1459945 -809293 -3192036 -565243 461885 1598882 -1965564 -83271 1074066 1522970 -1510549 -2342355 -4768350 972497 -580456 -2471730 -2631854 459727 -3152109 1523334 2995262 
73532 -312183 1170573 -1190574 789013 -359181 143250 443048 470304 -276644 -268088 -326501 56869 -1647339 884826 2258510 -5065267 3136645 -289264 -493985 -829623 -4950173 -2320541 -122727 885806 1523262 -124922 -3686568 4000837 -2296938 850161 -1440145 4142583 3535613 751101 4067649 -124201 -1301256 -551028 2129863 -3564333 -4831977 1418118 -833411 -708748 -3201038 4265453 -2176401 -551658 1394293 411646 -3790922 4222414 806178 468165 -427195 3852767 2655560 -5667326 2133956 411545 -2585207 -191442 -1054197 -5266360 -1070245 446968 -721584 -288912 -2384494 6239459 -2710113 -190507 2475238 -16522 527588 5915347 1106394 620877 849515 2120014 1565216 5741626 -16456 -4023478 -366776 -521075 -152337 -1031192 495905 -494349 1417028 -4568494 137679 -1720256 -366964 2633370 98762 2559964 -558720 1283989 4952641 -1442427 471309 1336118 414744 -2072466 98187 -3063034 332148 -592574 576684 -1923069 -1587443 -835256 448472 -5669176 -171938 180151 331100 4186370 -884605 1202587 2997973 -837605 4826018 -428686 619378 -2438783 -81145 -2273966 -884132 -2822985 221556 -123461 -4976398 47730 -3019340 -721070 495450 1855225 264654 2091744 222747 3117931 
3111682 1617087 1567665 1904831 1750927 1463742 1810894 890336 606029 836862 1164162 850009 896435 -813039 3268022 -1377334 2274171 -4111262 -403716 -923161 254966 2779219 1609037 -1098616 3267757 -1537874 -532454 -4195394 2238945 -1348403 -764506 -897456 1925920 2541768 -124380 -4071955 -533118 -1460229 3642297 -1219196 1260994 3006764 -1456389 -807815 -72121 1657127 2091784 -1552195 3640414 -688285 -704587 -3530118 2542799 244920 -840496 -1398437 1756067 -1458393 2677718 -4473745 -704109 -1312463 3832002 -45854 2757362 1401133 -1199951 -646760 -403449 -5137589 2010275 -1268040 3831952 -1407160 -1557689 2575377 2244853 63117 -709691 -765495 1128587 -5284673 2106777 -1558946 764279 3346767 104782 -1007553 1800451 -4730446 -920569 -1454057 2217740 -5677270 1331871 3345370 81975 -4993921 2043706 -990347 -467730 2171049 -899478 -842139 1610206 -5299816 2345191 -4993912 371467 2907301 -125954 -1260934 -4635912 832752 -807886 -1198847 2284089 -1125248 864856 2906358 385513 -4431437 2337482 1360506 -4821821 2946369 -1400697 -709773 -97481 -1084331 2201595 -4431010 -537176 3376634 -1097643 2629853 -5178001 1701234 -649000 -4730241 2016230 -1236147 -470666 3377325 -61750 
-325954 329987 -851759 703131 1184449 -2231432 -555080 1462763 -2174361 -925583 2315163 -978887 -87968 4603817 -1593845 335241 -956198 2187585 1132914 -1073082 2182404 816428 -1709581 -355804 -1593991 -3387164 -765714 1794636 -81622 90780 621968 2324280 449278 -792601 -1991860 5056413 -767607 -1749125 -523880 813602 -5805536 4831882 -86996 12151 -1340266 -5287756 -2448433 -856742 -529285 5062915 -365814 6068812 -589051 2017662 -779398 -1504520 436400 196446 4839304 -4825926 -363155 -2507390 1049784 -893756 2519630 -4848795 1102151 1281915 1133098 -7783809 3046124 710217 1049828 -1142343 -769032 -703322 1667202 406382 840490 618600 -1521582 1340436 -2352056 -769573 5578674 -447261 3234287 105976 -2081363 916789 -1067374 -81051 -1234928 -2165488 -106349 -455058 -2223762 -1193004 826737 936093 -2841761 -2009083 2323669 -781745 663289 -158744 2021875 -1193382 687663 -3053169 262703 -291321 3454060 -3252243 18838 1103082 -3140623 -417971 6950787 -3057093 5006808 1671005 818707 1525999 811636 4425966 -1513077 840791 -3739337 580902 -1166502 1670278 -6360871 2540973 -353870 2200467 110909 2100195 1280119 915008 -2084047 -121839 -3723942 2542735 -2899396 
16776 1224317 1613049 -1596688 -339162 345388 -1206461 67416 996916 -1974140 1272236 1916171 -2231257 1280738 -939613 -291814 -5032950 7517928 -787764 -771797 -325296 -3398057 3612875 -166631 -939729 3289124 -377791 7319510 -4856663 -439751 -1090076 -849413 3353611 -2680367 708853 -4995743 -377946 -5041577 718034 352919 3333204 -1720709 1483715 1235350 -1909360 1060417 3540317 110086 717726 1848436 1127087 -5301143 3204665 1643454 52900 -820196 -3065438 38146 1486546 -2413540 1127262 3671736 357310 2184301 2164540 -1989199 -1330008 -495049 -788123 -2329811 1651066 169246 356572 -5106221 1613099 -139604 -219775 -2326097 1055950 -1090107 -1514599 368627 -3172633 1613276 3768057 -3267307 3494272 -228615 2044104 -912121 -772415 1484463 -3792895 1064634 -1955071 -3267638 5701177 -424021 1543109 -480293 4998311 3244004 -847304 51195 1946812 -1858768 -234809 -424610 -6533923 2276407 -5562757 663553 723897 469029 1237575 -1331745 1551080 -198751 -252397 2277013 31086 1226261 -2177711 -250818 1395689 232461 -820443 1056781 2004677 -463468 -1844475 1224744 2646936 1074504 -166023 2020148 -1949335 1402630 -495104 -912425 765145 648058 -4681636 1074008 -5613539 
-71002 -36677 1842344 -1276777 153966 -2608708 -749975 -473122 2244113 501890 1359112 -247810 -1761240 -2842308 -587956 1116675 1203467 -1785689 655238 -3044560 -1465460 991005 30708 1002210 -592508 1907607 -2018386 -1837140 386318 3912033 2482670 1135707 -5539079 26615 1641683 1097101 -2031590 3872676 550783 6565546 -3066685 -5372289 538270 1937618 4695726 -2611864 4274615 -3135405 520250 -6843318 -104786 -5299559 3145706 -363155 -1045199 -3336960 394637 -4251777 -158236 5135371 -87349 4552188 1566994 -1012796 718091 3022305 -165850 358482 654322 778202 -2450461 -387821 1559868 -176620 67367 3575499 -2160178 -1518646 1433670 2464399 -7180229 3606738 -4782335 63338 -615005 -1008225 -1895451 6048404 -2906112 -183316 -3008387 579821 -6065056 -687300 2581189 -1052319 2356099 -928879 1858628 -303340 1041580 -4538460 1154047 -1080471 5913451 1157621 1461172 -926265 5758871 -1504148 4606761 -1509545 1212966 -8115653 1989223 -172229 -520940 3968713 1976017 -1519185 -8115414 748051 -3027800 5357580 -2851674 8543772 -3380774 1450442 -2178984 -5203264 190388 738210 2634072 2706767 1017287 2956270 -888954 3190294 349448 -190544 264512 -2130555 -3374159 2711564 -1902430 
23440 -1075742 -1473719 1586964 1266429 -448067 229277 -412034 170189 -76971 371157 476204 -531195 -1237259 808764 -5454155 904972 600325 2346538 -757521 -2760029 1222762 5708019 -704898 809704 3235079 -128716 3830975 -2054377 -809569 3248322 1492587 -409389 -1638363 414291 -3722452 -129001 -2863762 -990545 1646095 1702560 -457917 -1257910 -2964470 80112 1249916 -556203 5214957 -991379 768501 -2150934 -1124388 -898293 2575898 203857 405502 -5147893 3797332 -2556414 2979335 -2151284 3967794 31060 2700554 -2468154 -5288044 1959855 3745894 2346493 -2564764 2462572 -4362391 32151 -3866411 -1892201 5724861 2447693 -2851540 -3500203 3247192 -1116116 -2290917 6471713 -1892252 -3311930 2439178 -4423530 -1591005 -421890 930872 -757214 -1257859 6077450 -4460295 7258646 2437666 2227641 -132655 2853953 -6613535 -1833511 -6598538 1489338 205463 -6676105 4517982 -2608583 -134345 -1586585 -2581108 2422169 6395324 2774793 24937 -2964512 1962331 -6893342 2449538 4330452 -2582609 2732890 -827680 -5436 7742786 -2210213 33747 403400 -3501821 2000797 -4756249 3038697 -827400 4812572 137708 -702903 953560 1703422 -7327463 3744325 930558 -2874566 4140293 -2463699 138429 -4864389 
-3133443 -602846 -924018 -582644 -668015 -839398 -1031853 -3330066 -3355986 -3215287 -3407334 -3286961 -3085458 1086967 -2700863 -5775655 -1137823 4026374 -1038713 3422037 -2018369 -2643371 7420506 -370049 -2699584 2259451 -1443118 5212531 -2009115 -4712240 3813423 301639 6533919 -3369279 -1191942 4629751 -1442025 1734251 -2735106 -5100462 -1570294 6297649 353162 4076237 -1822985 -3141261 -1579990 -5408217 -2732719 1914176 -926712 4720313 -2916214 -2002070 3036221 227970 7749003 -5668917 -1646764 4596280 -928602 1268131 -2570592 -2137117 -3133669 7219361 248940 4003114 -1038300 5305866 -1525623 -6087704 -2570588 2253126 234014 7384250 -2845885 -1712495 3848621 3815033 1983966 -3031263 1574912 234856 -5256107 1078334 1405917 -2125171 1324601 762880 3418782 348967 1662482 -3147174 3255540 1082706 -3628375 543394 1656926 -2954336 1999961 1537696 300280 3039742 3198856 -3451566 1855676 543348 -4280737 1179307 1310542 -2908560 -2723022 2038553 4069762 250067 1341081 -2022950 980483 1181723 -4176732 710684 1244702 2711409 -3607254 2125043 232668 3847870 746452 -2918815 1774526 712041 -5058292 1478399 -371444 3074402 -4102038 3339392 4005205 763308 1901049 -3640722 932912 1477220 -4008639 
581090 1631739 -1243604 2294667 859579 694456 -1152181 -509148 -240091 342046 -161765 -87150 2245489 -7026999 -326598 -2203038 3896979 -7018436 1063288 -661251 -2596635 3016342 -424129 -4451784 -321720 5458574 -838685 5168039 -3741703 4821904 -1653813 1017622 -1124416 -2110416 6017599 -4168020 -825810 -4315226 -448702 894799 1871706 -6334706 797139 2090588 -3169164 198381 -1726824 1836632 -426911 5405086 1767107 2807845 -30251 798169 -5895677 2181762 5077830 437309 240184 -4267844 1753055 -7436987 250358 -3855070 -840144 -2629696 515262 2160350 1064576 4927710 390544 -4054658 259230 5921232 514927 2641597 2055526 3368366 -1178199 -1642071 -3958541 1155420 -1407970 517224 -7822291 -876584 577744 3747844 -717594 583374 -688644 763176 1483986 1551215 1791439 -843624 7834124 -816876 -793230 -1822062 5951718 -2297415 1000018 -5864211 939783 -545843 1495394 -820037 -2552526 -289881 -2086028 617962 4311466 -3242917 2047111 522705 -2363991 3442489 -1637762 -279361 6785034 122925 -2306253 -3126875 509661 -2650570 2213343 -1192751 -3131898 2246890 804979 131487 -7241674 426354 -4464723 9221986 -5118516 3214707 2168364 589565 1658475 -6355923 -618832 425404 6884876 
-284037 -55712 1260586 -1894788 -1433410 239697 -384720 -18622 2232810 -1756259 893124 -1090134 -337989 -3837005 971327 2809431 -980932 -1296612 -815360 2207067 -5993795 -3087824 -5862554 4839537 969284 5387411 197152 1509854 1157997 -4226291 -2021943 1865235 4685033 1638415 874302 -2191641 187294 -5323669 -128923 2323212 -108198 -1840094 -2663489 2178075 -1947673 -409112 308041 -2789991 -148360 3230435 -874262 2632289 1764282 7114569 1301896 -3771766 2287777 -4609092 4815999 -4683844 -863278 -2690574 106895 -2398476 3535941 -2576722 -3677110 1419611 -815128 4264665 -5346252 7232268 101789 4272675 2835993 2910452 -4176422 2505023 -2216937 -2033055 -712502 3624750 -8522763 2833126 -2097894 -281567 -4868102 3938450 -381516 -447151 2231272 -2636812 2416135 -2426687 1937984 -310560 5293002 609359 373566 -2273360 -4774263 -4249938 1875230 1279853 -2832138 2644610 -492602 610313 -7490004 316266 2698536 3523660 -6571907 3158641 2209625 -3682080 10404941 -7394618 5585705 307840 2264058 -159805 1454134 5095169 -4268254 4194826 -3799619 -2206606 -2000882 -2575013 2430818 -165111 -1800875 346406 4849409 -6584449 6727327 -3899544 1411214 -451796 -4082998 4248713 3540413 348779 2251898 
26994 1262791 -106772 -38413 1301689 -1184520 -1138660 427840 795921 867397 521503 -1280306 -1325848 562812 627620 -6808403 3924079 -2836227 269946 -333210 85131 3254669 196900 -1030974 626668 153137 -442090 2662821 -3906093 5927843 -737922 5488526 -1211831 -4410727 -3101363 2551640 -441019 300361 730133 5675333 -3754606 -1229238 5655747 -850195 -3184304 -4323679 3783559 -6615092 728991 529150 250802 -2815216 3026807 -238913 -416362 -666083 107116 1149314 -222835 326759 250539 -781843 -1509756 3277764 1037335 1128294 -4590482 1127278 271072 89338 71460 699578 -1506935 -781275 -4851524 1159738 1326949 3362317 1183573 -737995 5662559 -5962341 6725508 -4853023 3555777 -612763 -4642257 -4782784 2993890 -80755 -331322 5655917 -11169346 8121827 -5127423 -614593 -710918 134172 -3977782 6818360 -739508 -11055570 5484282 -414770 -4816676 7971404 -3911805 132955 -358117 -633105 -1117631 6678569 -5613055 5476016 -850693 -4588818 6211979 -4463760 -4904286 -634617 3565014 -111139 2772400 -871098 -2011683 4366431 -667884 1181601 5823110 -1921562 900345 -110691 -3056946 1250355 -1031027 4968711 -2493523 -448229 1124428 -80617 1205788 -2300493 5637571 1251540 -2972422 
425945 1300909 453090 2213498 2330407 -1449529 -2368654 613475 67300 1540599 169567 -1269378 -1198328 6896841 -543851 -1029596 3215988 1847054 -919588 -1756190 -626531 4901132 6139102 -1490479 -540242 -5923550 2123378 -2887343 -4573383 2584344 -733264 3152088 -5320372 -6715093 581899 -2796601 2133775 105132 -2366868 8528788 -5968975 239939 1047271 -3100538 2107802 -6540360 880165 4131783 -2359141 5956933 782605 -2373054 2126691 -819981 -3384056 -3356392 5529230 -8081549 1713058 1435840 775814 -5780371 675357 2332770 1425427 -2841701 663832 3088757 -916666 4558308 3598234 -6602565 686505 -2277031 501307 -1566137 4166725 -1426075 3673985 -731599 3194245 3169413 -4945179 502250 -1300017 569175 -5656698 3939072 -420689 6185948 -1767654 1029312 4427243 -2050127 -2439696 583500 2781782 -7753154 -48989 -3484773 4451673 6085827 3127090 -3354039 -883952 -2675469 1194310 -7757098 584846 6557718 5106862 -4779422 -1177671 5529691 -3129881 678553 1870427 -952427 -3758432 6554169 -2009322 868658 3288439 -4504429 -1363372 1685190 -3349863 3657887 2010403 -48350 -1230705 876535 2239283 -7230076 -1497751 -6877213 4128250 -4124563 3089940 6184741 -2530712 5860573 -1363781 -7224054 -1111065 
6655 -2526649 -2717521 1846006 1461424 938572 1175548 -1836828 -1968307 1011508 1103474 966513 699567 -3122048 1678752 -8482554 3807979 3825062 -1175837 3679280 -184513 4119707 -1922816 231628 1677744 -4852848 -822414 3222987 2739130 -7944331 3841296 922638 -3629010 2515394 12898 -316548 -822681 7373209 -1048725 3166348 1723696 5578619 -2539952 -2351833 -862605 3172089 -5669055 6858942 -1045443 -2456930 2099616 -3891163 -7104089 815695 -2437713 1785286 -2097554 5129737 -5591955 -3413106 2097843 -4100532 -620918 1327952 -7236790 -3194719 2269593 -1507298 -1176417 667316 3088499 1036515 -620315 7067204 -2599605 5257755 4670083 -1329459 -1473040 3843668 -3777566 2721181 -4330887 -2599224 502085 -8181476 -417349 4318415 -2923045 5191919 3676294 -2543181 -3116765 2030225 -4452452 -8177170 1157378 3335674 -2838231 3296723 964731 -956183 924437 -2438985 5747950 215256 2059784 3337364 -2147225 4976540 -4817543 359115 -2939079 -850269 -2354019 2268186 5592514 -4862489 4555543 4980598 1274086 -8483380 1425867 -2285183 -3087371 5732152 1789830 -1471027 5362965 -4818732 820540 -8485256 1660723 3147177 232608 -2695308 1053608 5375074 -1506266 5194341 1573671 1723922 -5666116 3145080 -2321085 
-4469615 -4555712 -2485537 -4179732 -2899729 -5797393 -3190506 -907734 1439815 70215 3064283 -1009503 -2216171 2706108 7024259 788991 4606620 1023943 -7664188 4022340 -7506800 4187842 -6279214 -1844012 7021214 2154545 -6038907 -476266 1513204 1582468 2636683 -1075418 -1827858 1272614 -4244425 -2057736 -6056370 910825 8727903 1702352 2273677 -6392535 2490 1228117 -7199270 662437 1967373 1702301 8698501 2629526 -8254320 397767 1009650 -3745889 2823229 -25971 -4074847 985482 2954884 3077150 -8234465 1948178 8445407 -9706290 1652183 -6691423 618618 2685085 -7667951 -949719 4600859 -1918822 8433574 3283893 -2230888 -2187784 4572443 -3592252 2030430 2619264 8376959 -1184684 -2462966 -2232690 -2542161 597931 -5177212 -1828225 3297183 6109119 4053653 40869 -1090999 -1192095 2337434 550833 -3556931 2797161 899076 -2155109 -650373 -3824991 -1045996 2783647 8508241 139356 1924018 2802443 -661470 198855 -3885199 -1432112 -900592 6346323 1288240 602913 -1773693 -2493880 -1945274 185484 -3308679 4513079 -1374504 4493562 4277301 -6615135 -69323 2050722 -1834927 2324110 -3027267 4496858 -1165611 -1363317 -1829589 -787878 377608 7757897 2685223 6098103 -818717 -663472 -4008185 -1361610 -752825 
1148684 -2121038 4830434 -1802016 2626618 -4157890 2799007 -2363966 3059162 -667947 7309999 -1507714 -5662672 562020 -7576298 2179457 108799 3381426 1566131 3286347 199063 515825 -3894071 -984376 -7586006 1093338 5480439 -3589471 -4311883 1922501 1968926 -1725764 10480511 -2416358 10201381 -3883427 5450362 -3520864 -1167762 3901246 -3423295 -3441638 2162137 -2852388 1706431 -5114203 -5182241 1641125 -1251891 -4866647 -204872 -2510247 -5874310 12946668 2461922 312229 2801921 2826023 -1671089 6670891 -159382 1065485 -2509035 -6827364 -2857226 -548902 2397907 -1486377 1568500 -7562126 -5834 238788 -2518630 1694744 -2790460 7904274 1842781 10713648 -1504496 1913364 2318147 -3161244 -1459630 -2803273 -787208 3042116 -3678850 -1640561 7537662 -316821 3385492 2271644 3768346 -4169421 -9292667 2921537 -5551570 -5255872 2232392 -2175180 4549325 -6250700 -1711772 2399329 5027667 1773929 3323582 -5253480 5081233 222437 -517616 1408164 -5137247 -3331896 -2734184 2402183 5703374 -4170417 5700333 168894 -4774659 -2781440 -7317512 -3078352 8175514 -7615259 180024 -1478246 1947689 6919131 -7875634 -2798863 4019158 718245 -947030 5484224 1256210 2805363 -1520005 -340441 -3712103 1421291 -583955 740146 2479989 
5680351 2270458 3376162 2395334 3221296 1989316 3074763 1155437 1822876 1434754 2426931 1279189 715452 -2106188 4299380 -10153467 2768224 7233092 -1269793 3520075 -3672613 3335200 -2322164 -446155 4293944 -2340441 -657714 5427193 2098916 -10279680 3660393 -649073 -400166 2906561 -1455247 6262659 -660651 -3152610 5245598 -9749712 1972789 -2312105 -45459 2867016 -3121538 2240712 1860582 -10057858 5238125 -3495402 -1351815 5544505 2342704 -900971 3789190 -387687 -1457332 -10427745 2532807 7603230 -1343699 -2087822 4937622 -4391300 2913480 -1708072 -209806 2981865 -1270175 5071952 2772095 -10428750 4936688 -2182609 -704148 -837315 3590812 -1531063 3237492 3654923 -8269347 1468842 -5014634 -706660 4004735 -5256075 4181509 2243132 2731837 -5028182 3536861 -27237 -3573531 977591 -9817069 -5273262 3373788 -5723737 1902937 1846745 5604674 -5567962 -641907 3772619 -8020425 2119556 2122175 -5721714 4854118 -5810231 4746102 2634204 926984 -8834224 2889466 -210758 -3490707 1677412 5690337 -5810670 3511017 -5330726 588193 -9138092 2763493 -5524971 -398539 3247552 4935336 3234663 825313 -5333334 4648479 -5549751 -439885 -3540563 1766304 -8158863 2970924 -5028357 1034636 2406718 4880534 -5553565 4262394 
26802 -1520199 -1687419 -746727 -2326653 3532643 2735286 -105945 -3958433 -3748694 -233548 4075669 4120041 2244838 -6545194 -10600971 -1343010 3577799 165632 -400900 7064330 -134256 3168588 -5234126 -6540811 10068291 -590755 5531403 3699758 233969 1857162 4029279 -5190648 3801634 -2878206 2547742 -584222 9887830 -5922723 898496 4054192 -4384235 3978320 2550885 -1437596 4447145 -814749 -10605677 -5920566 2642236 -123082 5487228 193682 3520940 -1500117 -5411025 3248721 9443119 -2361237 -9538428 -127510 -12629491 13069654 -2538558 -3551357 1438242 1018039 -893417 166325 -7051679 -2280206 9668968 13073355 -11871521 1551630 902401 -3819630 -5438212 -1430763 1857616 -5049355 -6646923 4205152 1551926 -7216151 2132918 -1143814 -4036738 -1828052 1935169 -407827 3966591 -1852318 2204536 5298802 2141614 -1677085 -3997520 3807830 966535 102374 87321 4007493 -1476862 5000600 1695549 3373522 -3997593 -1476941 2263285 1322263 414371 -5779115 -5488243 2531918 1026890 2321348 -3188622 -2344731 2257674 -6529598 2435794 -934518 424434 3625409 -1463836 -5411772 -1440523 1063244 2356835 -2427309 2439048 8100375 -4737206 -5239262 -3586977 5118751 -28859 -894124 1934552 -1676696 3504340 705316 -4732536 8829933 
74624 1274592 4014837 -3770228 -1466812 -582934 564812 4253642 2356284 -2474762 -3731359 -2013740 1677626 -11719350 10356688 4368599 -3077074 -3626329 -36249 -2681664 -3965341 -4128668 2973306 -1885329 10356884 -7978859 603256 -10326666 -706955 11690656 1115384 3691360 53459 -1666763 -2463262 10120336 596532 8323491 -11436182 -11152779 39046 -123136 -3126353 -596633 3782949 995603 2357649 -5141113 -11440452 10972948 -248083 4571178 3452336 5915382 3376720 1292910 -3280180 6535434 2943001 2436679 -244065 4783841 722056 -8190829 2011938 -4360732 5672069 662728 -36386 -3323685 -2588189 -5833602 716659 -4984511 -5786379 5466561 -1666724 7000575 -1151974 1114138 -3073498 1717301 -3272970 -5788965 5634811 -3568690 -1458285 1819200 -1986493 3983431 -2673481 -3118029 -1019516 5242842 2433905 -3577643 8264310 -891350 -472186 3028881 3090984 515221 3700281 3363520 -2578952 -5056732 1525756 -889912 -8163622 3753180 -2323309 -2904354 -3349759 2734041 -581842 5663909 3631823 -2845045 1340268 3753622 -7066529 -3979225 1746093 4939492 6773190 -5077341 1285311 -1144126 968074 4180699 2873853 -3982617 4592449 -38178 -1880100 4538735 -5287135 -5169029 660749 3983287 -4072061 -2992716 -763050 -38015 -2928900 
160879 191982 1199784 2223941 -2285056 2002674 -3644800 -715374 2164595 -80835 1344985 -589210 -1773749 -3212561 1393597 3074012 469584 -8216020 -4750163 2155733 4095126 1449717 -1675056 -1246023 1390842 2822222 4605795 4680154 834014 365514 -1324468 565096 4535931 179135 -8615730 -5691100 4598295 -9134612 -2945714 -33394 -7532275 -4573273 1104975 5884425 21291681 -7533723 -6692562 -1269991 -2964210 -6522247 -18108 13808029 -8450532 5802243 260620 1755923 -5712345 1061741 5947271 -10576792 -7238 7418538 1513051 -3908396 6986764 4134742 163839 2347857 -4750628 5919531 5233732 -2297152 1511504 7605750 -3025723 4118238 5609296 -15157876 -6784175 -1334964 4618953 -6181453 3601296 -3028236 -3140606 232730 270709 -4687672 71918 3600170 2179881 1129577 -5458305 6453147 -6822080 207338 5230760 -3437834 4635774 4840351 271163 6164574 571073 243500 3129749 -2982032 -5556686 -3439509 -1177446 -3347543 2979952 -2232637 183895 1438427 5913897 162581 -5781816 1210620 -3363727 -3356198 -3905229 -1993026 -4331617 -1694456 1585933 6054422 1728018 -6774267 5739680 -80059 740113 -1996474 4357508 3202711 -1237291 -7017746 1408930 -1444396 2340384 3595962 3754702 1673495 -4563435 3205407 -634806 
-35590 -111024 -1100149 -2372229 2853100 2500833 -1728216 -328090 -798480 -947276 1233477 1215049 -502193 11864808 3292172 -676695 9706415 -5538840 -2312962 -3614895 -16991043 10722378 7032887 -2106165 3294908 11297115 -4342494 -4924885 9562946 -292379 -4294459 -2267581 5895297 10612041 -17228435 4265721 -4343367 -5478143 -1368302 946959 -3833302 -4481775 9719 -657425 4922531 -4064839 -3064080 -399590 -1364982 -2556371 6936539 -571633 -3512027 7257412 3339458 1610214 54101 -260659 -6033047 1392843 6936492 -6437183 -2100469 12093561 -6815230 -2201905 2047979 4090868 -2315132 5249699 -6575208 854180 -2107355 -8835677 830177 -6054544 -7167170 10306267 826502 -4292097 -3938907 1394646 43830 829962 3174208 5226308 1958530 187754 6870523 1587370 -3617621 10208 -748177 -133362 -2236315 5230434 1491887 2864992 6667356 -792089 1027062 -2219729 -2256213 3331801 5324813 -4413778 -3126126 2866836 -5904472 -1761323 -3622600 -2402507 3930106 -3130802 -650114 2037969 2589225 2581215 2532966 -1755271 4223275 -4467250 -1508406 -1677767 3030699 2329208 1612692 829282 1603610 2290874 -3809035 -4474071 2543647 -3358164 -2105981 -1670975 -3945139 5553564 4094695 1590128 -5149921 -1923864 -3415075 -3357998 -5537679 
330859 4183347 -95327 -1842095 -853931 -2542023 -387977 1373842 2542415 -2546470 4360005 -1818183 -2988035 -5907532 180035 5706861 -1177075 -12425221 4356716 10169115 9443375 -567037 -3690488 1086084 176310 -3331289 -1170768 9401955 -4084064 3404513 -2028619 -1094475 5246651 -4218569 -4747018 -15295927 -1192887 4434078 3456895 -194580 3766498 -102523 -2528129 -1107794 15301 4947937 5963150 -4305653 3392523 7801517 -4402527 7918518 4478760 -14492611 -2248202 -1275610 5142235 3369897 -4539815 1510541 -4366823 -3759659 -3029666 9768959 -5178669 -6844245 4012471 6042544 4358785 8346717 -5645891 -4010508 -3033309 -2545509 -2743735 2564981 -5385261 10493354 -2029373 -2069968 1172919 -1053805 6184502 -2752651 5763879 -1542178 4247792 -1924472 4992997 -2044778 10241612 -2450219 -12061630 53779 -3938904 -1634375 -4311209 -95772 5877700 1708915 -4888162 1231065 -1087305 -2292351 4736690 -5394872 5978827 -94282 1356892 3615664 5204442 -4967824 1303786 -7723126 -1017867 4014434 -3386244 699751 2667981 3573078 -1587501 -3495327 984748 8156255 -512849 3035802 -1379243 -2010672 1544647 -278622 -12275781 -3509098 231149 -1793055 1113624 -3146491 7515770 -3073556 6020832 -2064781 -7559330 7079427 -6031376 -1775702 943777 
-57583 891823 -598158 -353706 981989 -798805 -237610 1637431 902432 2119621 2873544 -3896427 -3763811 2369697 -5729872 3674433 860835 11152030 -3276399 2975494 -9519247 -464046 3537675 6373221 -5730396 1145461 5115872 -9920668 621882 1773829 623532 -3716588 -6510778 3592494 9187997 -7819963 5111003 3121433 -10886724 4426897 1659006 -7189733 -1384785 2613879 6637205 4928972 1704088 5650790 -10886619 3976457 -1667927 9965142 1549541 -8086543 4057045 6485256 1500055 -7648257 -2729340 -3881688 -1670193 -5565014 16670734 2853122 -4720768 3304261 -4792731 -5113721 -3277932 443147 -2643862 -7551181 16666212 -5467029 -2999996 5623029 -5430800 -344862 -4940680 623198 5334381 410127 -6444796 -2995587 8032304 -2531351 -6103855 188451 4117553 -4138281 2975231 -1384090 2699482 3241951 -1467163 -2527690 -4983112 6016406 3291654 2231648 3658112 117951 -3705333 4046103 1653119 4517584 7331043 6020516 -2065722 -4935247 1962995 2935059 2564853 6369764 2619270 -4801127 -7804340 1611972 -6300338 -4929476 7999997 -2167254 7486392 -6369163 -5266679 6581239 6489618 -4930822 4603486 -3411727 -11046424 -2167183 -5586887 7548728 6374718 4682458 -5443098 -5523485 -5109339 -4133462 -11273657 -3479767 2258051 7542051 -3195134 
162838 -12986 -127303 263491 -576890 2286739 -1066301 3021109 3939919 -2316643 -4017864 -517670 124870 6344242 -16427122 5400501 2458356 167558 3751170 1516678 2756678 5774166 -3701171 1089308 -16422981 6974402 -399099 4216195 4260801 7462617 5389375 6741183 -5766132 5518516 -6043722 -5530743 -388914 -5162824 11844513 -7713678 -1596053 1585528 -6960170 -4675640 7945584 -1928253 -2340021 -3271981 11857014 -2669388 -3032182 4094337 -5219075 -6350293 -3329397 1535485 5376698 -2327590 -196782 10029428 -3044213 -1681855 3745210 -7886883 -2557499 8075135 3063943 -1451035 3754800 -12662582 626092 -2090131 3751175 -1456491 -4308550 -7007134 1799088 5658952 -815862 5399992 2174199 7860594 -4429362 -4311154 791402 -7123438 -3182084 5730098 6442399 5020847 1493324 -6984023 -4013826 4032319 9616392 -7100614 8113275 2079088 8759019 2179863 -3849251 9133488 6723239 -3304718 -10698098 -1495293 -13292011 2074600 -9747385 5736298 3687519 -350172 -5662413 338217 -4707815 3071606 923861 -3886704 -349051 5739981 2911563 -4904344 -5060293 -258376 -2530768 -5311975 1556889 -829105 -5180651 -1675449 745897 -4896286 3916483 1287670 1077429 6319814 -3394433 -2276643 -1441868 5023528 2768565 -3024818 9607402 1291034 -7668064 
-355419 3293490 -1615641 1380750 -1456824 407813 -2893589 -1536501 -36967 -3546407 4598076 -951532 883286 -9013829 5171391 -7024465 -600637 935351 -1922748 194024 9428091 -1102552 5427527 -3847456 5167459 227242 6604990 -3410199 -2069686 1022361 1767003 1736730 -2062565 -3178009 -9107665 43917 6603086 -3395073 172231 -1757592 -3571496 5557463 -4571390 -3094724 11287641 -1761125 3557501 611584 158635 1708761 -5341522 -1172720 1343752 -11355560 4770973 4535767 -6735404 1882968 -1623584 3333905 -5329162 -567781 -3423611 11724935 56571 4114607 -3819432 -696746 -1924612 211262 -826353 9058717 -3422296 6728932 3823251 -3842260 -798839 -7483309 2177848 1763018 -6522811 4434306 -2162458 3819713 -4020741 357132 -6184697 3566727 -8599909 -1068481 217501 -4543530 -4521258 -10010636 10106489 330922 1792490 -1720231 21515075 -8473530 11250745 -8555646 1737564 4752347 -3768049 6961215 -1039958 -1717543 483869 -1274932 -5507336 5306573 -7802080 9110552 -3072935 -3819260 3836227 -6662927 7771828 -1279925 620922 -407024 8110722 -12190630 11654447 4263414 4512464 2183784 -11378016 10004866 -22650823 -413397 -1829823 656950 -3840503 3651579 -2573981 6242362 -707571 -1072983 2718586 -1844079 867578 660301 6512826 
169655 475302 1490751 -1360298 -1125958 1040821 -263906 -2619192 1162068 526962 1751666 2512114 -2960497 -3546038 5918011 -7376506 -2360237 -1991641 14114130 -2531015 -608875 -2519073 1858874 -2089523 5922021 -6486154 -3344601 -734530 4318337 -11658806 752804 1093287 -514499 1631788 -3544984 1544951 -3335068 7621219 -8051923 12943250 -2154787 -637543 -77099 242464 3065791 324481 611189 11189094 -8051853 6503209 -11091693 2217248 1932413 1496589 1616517 1485110 -1268558 -5782632 5197465 609628 -11089584 -3380520 1713109 -3400251 2866065 -1764772 2532963 1873826 14113060 -1685857 -4399929 81587 1721519 432181 -2740504 1763225 -2953346 1836015 -2478585 748736 8759859 -4881564 -12287167 -2741924 494405 -1362607 9335599 -5044704 21212425 -1163995 -2532682 -81304 -2501065 -4097270 6438704 -1365020 -4252397 654736 3943382 -3796565 3717049 7593597 1070999 1637672 -9387058 5739525 -13023254 653383 3330930 1691114 -7217445 5534760 6365569 -10565069 228199 2552159 11784478 6311762 -9794477 1683104 1369536 1060384 -20382484 793724 -1392229 4644635 1482379 -2491322 -1588676 -935548 -7589291 1068992 -4053058 -376337 -2092156 -8890505 -2038361 3487331 1870777 -1165131 15832543 -2321124 6003195 -366131 2390356 
-3094238 813273 -1039050 -734420 -896287 -1132229 -365927 -3017787 901244 -1003775 1661292 -2600725 -1921885 -4944614 2771084 12819365 -10074114 -860504 4242671 5789076 11641873 -7890111 3991432 -5196846 2769408 -2259929 -11697767 1405912 -4686015 10933481 7000274 340020 3871855 -5488586 -1629058 -884154 -11716777 -5185058 1123265 4822597 -1806159 587164 319508 3589997 6083425 -2354792 -7020002 8293060 1098173 64876 6586468 872902 -6261871 -6498 4821311 -3067260 331151 -9829550 -4899542 1607383 6605286 -9831071 10142127 4859664 -6196727 4223676 -4527766 2126482 4239790 474445 -3238185 -8105389 10132319 -8339188 -811763 3554264 -5493853 -1708135 1567519 6986684 -6520159 6637799 147351 -815735 7072689 1607848 -9667167 5089717 -3677130 -5556079 5823301 361780 6998834 1737989 -4997036 1560830 980708 -4848193 -7471562 2428282 -8510056 871442 371385 4774788 1560602 8097620 -13680748 -4845445 4251809 -2143053 -13603857 6398648 -505558 3894796 3649467 -4540004 -1780328 -1231226 2906030 -2152197 5899162 -6447077 10400885 11053899 3729927 -9848543 -3110556 1588313 901927 1365150 5874123 -6462573 2757853 -2709042 -5178356 -10416573 -1221105 18182803 2116757 -5561051 11973647 -2084669 -177259 -2708780 5154767 
4675472 2741963 239158 -444360 1063164 -1556948 34830 -22547 1552169 -173922 6249709 1211620 530595 4279916 -6542389 6054165 2447484 -3324729 2751809 17601 5057135 4722503 -3291928 350253 -6548013 8504785 -7821589 -849080 5200939 4754246 -909349 4010764 607107 5507520 -6843694 -5097114 -7840026 6974014 -9790359 -927455 9191263 -7488665 5681115 -6978249 1277456 9914964 7051652 -1631088 -9825986 10744879 2579244 773195 7408085 -7714632 -2370373 1930711 -6639958 -14559119 7812426 2578435 2596919 5599906 -3769367 -2358966 7322401 -2979813 905529 -5799442 2755971 -837647 8302606 -11692492 -3775279 6289583 3962559 -2447644 7778166 -5044172 -8672435 -930648 -16407519 -3114736 4455292 3951994 -4627039 5492266 3723387 -1568215 -3044502 6847814 63447 5727464 7578944 -7111552 -16368456 5441676 -11014137 6763212 -1519514 -3302689 5630449 -45515 4021311 -2406348 -3584902 -182876 -9365013 6769579 -4430619 -129710 120824 802619 -9133205 -6470953 -6929551 909342 5187058 -6876599 16923449 -147076 -6929259 4700037 6630168 -166029 -1276329 -1262144 1878205 -8658191 11487230 -1223775 -2879645 4695321 -6408559 843418 365601 -5179446 -5185830 7383289 -5815920 6839526 2561203 -3506643 7294104 851741 -4163983 
-12655 -2805762 2764812 638465 -2188860 2161694 -582666 782433 -753538 -2953705 -2260915 2145378 2990318 3600791 30617 -8492099 2155941 11203937 -7756433 6534448 -11429600 -851895 6334421 -2747071 31101 -3572912 7784105 -11131042 -2133044 8322803 -6619967 2730606 -6285285 864510 11416303 -3446904 7785490 -4492789 4265770 10344244 -6466490 5493879 -1165250 5085735 8196793 -3810098 -4329401 1971680 4271605 -869198 -1559 7661648 -4668386 -3240659 11624407 -3877009 11822266 -1870349 4291664 -7725275 -5278 834188 -4248026 3263067 4644458 -11826513 3924389 -11635734 -7754604 3475897 6441815 -10302155 -4245759 4410194 1149205 -5532110 3778677 -8220869 -4988065 -6624264 -8848521 1063848 11194956 1150428 -1414309 -5260 7989144 121770 6303711 -7271139 6530739 -1175977 -11221212 -968923 8996344 -90 1485693 7253068 -6472852 -51735 -8038943 -6141573 2729569 11637064 -8633507 -892357 -438715 7251142 -2939498 9709220 -6890236 312638 146081 -17518706 5079997 3926266 5045216 425335 1075658 9706970 -4391707 47 5990465 17482593 -143696 -5072981 -3876541 -4991229 -1114472 -415647 -5899809 69 4391113 -9708306 -2751020 6207219 813619 8540685 -11630260 -7273184 499248 -380499 6982084 -9706530 2931874 
179467 7077078 -1412087 -5729679 7783570 -2401026 -5918417 5476144 -3594521 -7692444 3761840 1143076 1172573 -2197634 -5645775 1800145 4136926 -7252073 111449 -3496496 2659929 3875988 -15693813 1626333 -5647462 4361010 -11521523 -4160464 4764248 455512 -7885396 5737498 -6519191 3271512 -5818733 5990846 -11537819 3530988 12604 1503460 -478219 8578205 374545 7506327 -8840366 -2337080 -4106568 14043445 4068 -6897819 11118889 -9726605 -992018 11334455 2742584 -61293 -7486009 -2805438 -2815576 -497962 11127817 -837728 4375581 9016294 -397665 4625449 -1331486 -3747065 105628 14694937 297843 -14805788 4356208 4555475 -4881456 15017461 -1486118 -7136585 4288461 -7893558 7224455 -5741195 4274686 -4879233 3021179 -10166505 7833286 -5513964 -18002 -2196568 -3482100 395047 1669113 -1669982 5926262 -10183521 33444 -5487056 5797509 -940687 3207275 6850184 5778826 2696477 -15213075 1652051 10983695 -5481409 -3614221 3254856 2406760 1660665 -8468739 -3191474 7546970 -1360782 -4565015 -6185809 603405 3262500 -2815378 8245819 -1041380 6665006 5137265 -11626245 -67544 4311127 -9507332 4643431 -14193205 8232532 952401 7848667 1632682 3014820 6749037 -4875540 -3745465 -2198939 -2456794 5132182 31548 7835558 -532474 
-179489 895651 -10069158 8448803 2470431 -9549562 7481703 9539046 -3477174 -939762 -7494215 -8746447 10734249 -425751 3566989 -11764767 62084 6521739 11481601 -539613 3316899 531131 3494252 -5192995 3566616 6577603 -1293109 9007205 572620 -13178145 -5394006 -635287 12617308 -26529 -3554195 -10681931 -1296432 -6210816 -3800234 16618611 -1330476 -12157584 2556198 4916534 2843451 -731930 -541279 14383349 -3797061 -2330057 -9393296 -7912295 -922206 -1834916 3248133 4443678 -6777155 -5258457 1057279 4290867 -9397497 6805925 585682 -6744111 -149343 9407250 2426159 -4328986 11483705 -1024092 -175094 -1387669 579792 -4910885 -3462210 -6712131 852744 6641304 1545580 -5392125 6781970 3454140 -2329311 -3460973 2253014 5205217 -1672473 2073102 -14465543 4042453 -541417 2544737 -6425583 11169354 6170216 5207021 1960301 -310702 -7829547 9225032 -9394164 5614277 -612148 3238623 -7942604 -11587138 12184647 -306263 -2952421 -5609993 8519859 -9153565 -7039542 -9334921 4921438 2417476 4864885 -5157864 5021583 -5601812 -2985896 -3590116 16177722 923113 7649312 -2664559 4457141 1549560 -6346221 6847176 2621552 -3595876 146771 475319 -5198365 946469 -3921278 3723110 -4324034 4051284 -8571049 -3998402 3951596 472051 1610560 
4026043 -393879 3742837 3390210 -395091 2211948 4957631 393785 6811751 3477863 -784757 -3008699 -1174546 2713870 -7119874 8166532 2017053 -2704836 -18829330 607923 -4148338 3283766 4570232 2811466 -7127063 3725113 -16138207 -1102652 1758685 8056256 1893849 835928 8701395 2744296 -9591060 -666027 -16139206 -2428129 -6986691 10929756 710866 574686 1090989 9170746 -4411783 1959082 -1026504 14382035 -7016868 3265648 -16620720 -804347 738416 -10953431 5159769 3324480 8435754 20540422 -1511694 -6107304 -16610996 -1711922 -7199162 -4609966 938805 -563216 5865743 5607029 -18821858 -2399245 27633 13159748 -7189106 -1348699 745537 6428972 421813 -9282152 9946220 1872484 -3904306 8859225 3409025 734685 8156361 90854 -3458404 6202194 -6111339 -8996524 643135 1122009 8043984 740278 -7585732 52482 -140653 -6252582 -7140566 994567 4274712 4108960 816284 5157620 -9856413 3510757 -5895725 -6255559 4422522 3922298 829656 1620500 -1167836 -11328760 9200988 5892354 2489583 141611 2655284 3906631 -4507706 -3158236 -1826406 -10374633 -2276609 2351994 3284725 9946049 3821969 -1657887 -1298666 -3153695 -1181116 1634146 2819686 8303293 -40015 -14584664 5586721 -8994728 5541742 -256817 4462496 1643701 742789 
-987353 -5175089 613048 798717 -5668512 -3017862 4158417 -367980 10315189 2335063 -3034171 -6183541 -4118828 4313127 2556576 -13657065 4129175 -4182108 4657940 -11361219 14944635 3362943 -2683484 -1465610 2563011 9066227 8801684 936906 2853296 -11729884 -9985231 -3399505 7970098 1640821 -27882 3717708 8788631 -7307675 2480723 -8703713 921335 -14092539 -2937326 6070952 10254903 120605 -2652328 -1126800 2431069 4879654 8661331 6884223 -2587519 -7009111 -169049 1417057 2064595 9404394 -2999365 -3141389 8686805 -746687 2395052 4373809 -1599234 -11520387 6725222 -2407773 4657688 -1270516 890021 -8450517 2390331 -4247459 -5791022 -271887 -1621299 5242337 5379762 -10019699 12828403 14956366 -4171274 -5797495 15375932 -4841095 -10095868 10279170 -1837007 -5141267 -11308645 -2890160 5935017 -5089340 4228434 -4898984 -5711751 2557808 -3360509 -2340971 8778035 -9085089 -3392475 -203448 5020258 3914136 -5570978 2553988 4944026 4865235 -6352001 1227381 -12346984 -753875 6126229 6719096 -7439310 -6780903 5064606 4841824 -18275603 11684418 871056 2043330 -13831641 -5747827 1346988 5401444 9209032 -9510807 1671395 11671681 -11107521 -568347 -1447633 -12448 2441207 -2910459 -2423926 -5156116 14665612 1354010 -1432303 -554887 2676368 
42505 -3016438 2576293 2163941 -2894124 998518 169903 1901439 956974 1665792 2263907 -3415063 -3222345 8259297 230737 6057955 -969213 1743238 878497 -5017381 -8147132 -251877 5827844 4034661 237163 -3110678 -1076703 -7689355 3033256 -8536208 -1434374 -5572251 361589 2128911 13705788 -8504063 -1076787 -1783775 248557 -7969858 3256133 1307404 -4992770 -3255798 14373349 2471220 -349045 4793978 242613 9000508 849680 -484802 192732 -6103838 -5824194 2937230 7440039 1390958 -2165740 6913951 850655 -7033849 -228209 -4826943 -2016253 -8483552 1206371 7519431 888768 8246639 -2648061 2874260 -221591 -5185150 1882384 -6924623 -2486781 -8596575 7644589 -1445793 -2603045 -13819430 7749455 1880115 -11405677 -2547065 15624337 -8932321 594436 7182912 -5020925 -5000814 -1639349 18858853 3219280 -2548641 18258744 -11878124 2868653 12476061 -13198243 -46286 -5594841 -5795067 3004722 17875971 4104635 -11880492 18395592 -3711997 -10835909 11773979 -10944926 -2839133 -3270412 1215560 9176172 -6920614 15104098 -3716950 -8482201 4982976 1833649 861874 -3863077 -8831595 2924301 7638620 -5640394 -2858625 -4382715 4984433 -6400238 6028994 4033601 -7000674 -8001933 -359378 7520843 7175477 -4749844 -5512621 -1566074 6039249 -10396427 
-151978 4163420 -3774258 2474375 1981627 -1304027 279868 3737386 -4856541 -5316867 -1745886 5108684 2684064 2866197 -86177 -443714 462089 -6123574 -1090496 1009838 -1717823 -448874 14126834 -5625546 -84043 289239 -2730124 -6708778 -366372 8145612 -4288532 4774712 -3041922 1078433 7980462 2201686 -2717787 -3192565 -641574 -273327 -1960696 5857860 -2369989 4264528 -9060620 -2527756 -1779398 7172705 -594517 -7672345 -2334927 5859238 -792164 -4674478 3363005 5824825 -12354572 -875915 -773155 10681197 -2357553 9814938 -730304 -23046270 -1735501 16998506 -1595628 1210512 -1089126 -4864309 1696354 -3117577 -732585 -8155852 480284 -12458373 3086826 16174960 -3658113 -4256217 -9217675 1953324 11376839 492127 1081502 -3235831 7077509 1769747 7524591 -6317055 961037 -2418795 2795888 3400394 870116 -3173019 10075330 -2218257 7532529 1014558 2034316 -2007476 4792653 3383697 -2513744 2222912 989113 -2217259 -4274969 1787764 -8087946 2738080 -7364257 3640858 4212680 -1603981 -1895579 -6603067 -220530 1831827 -1974298 5499491 -5763584 -7511219 -13788070 12735267 5908205 -3668056 13893518 -8139264 -1629589 5498256 -16182485 577805 -5641838 -11321079 19595936 10885077 1225330 -6296116 -10525452 12274774 -21756157 569546 19792512 
525439 8693141 -7796971 6799848 -2292071 6220787 -6087873 4002251 -6796465 -1581055 -2387764 6391401 3574236 -11582664 -397968 719726 -42518 1309917 659601 -10188581 13936101 1989862 -4281337 4170200 -390400 10096178 -652891 -5179704 -294077 2548267 10773938 -4798431 5975160 -2062391 -15533119 4129027 -618568 -12196005 -559427 1138660 -1146725 -4159795 6105931 -11950997 10999746 1425235 -334970 378090 -521127 6420252 -965238 -937107 -2548377 -19971520 12111656 -5522863 5389691 -3856145 770475 7991132 -993874 -6936611 -903882 6999059 2486076 922745 3238301 -11743062 668067 -3893719 654643 -1916691 -869822 9207064 -6082384 4546754 -693724 -13172885 7457802 10808863 1032203 -6748020 -2923232 -6081946 -2448094 -1284795 -4763606 -5885879 17157775 -876103 -10242282 6033612 8865059 8296370 -2109102 -1215827 6752408 -128088 -10964622 5637875 9310157 -6489178 -4872058 12195679 4268018 -4982113 16616553 -133176 -3632573 -1257822 -14567852 -3734159 6314715 -387151 -12060657 3280742 9407340 4312826 5667488 -1246359 5116541 83343 -16900737 2903021 -7216154 -695473 -5454415 7412878 -7984525 -5826046 16068547 119218 -2959199 -644198 4144079 4279676 13044660 1495266 -11735114 -865743 -24174122 9518685 -207951 -633904 7604017 
-15201096 -6129948 -8040331 -5424673 -9852737 -5476395 -8468379 -11820909 -9261372 -9882004 -10500900 -12482926 -13099017 -4465130 13441934 6830777 -4484054 1471442 -826044 1061057 10452773 -5052438 -1150699 8119692 13442871 -2995835 -384745 -1152856 -4143657 8803372 4542600 8997081 -8341107 -5117273 9088286 170578 -405602 -4038195 13523572 6156081 -3906703 -2405436 7601053 1167129 11515383 -4826876 -3720437 8794320 13520765 -1688505 -244781 -2645585 -4682449 10667849 3783779 9180704 -9724961 7988608 -4519978 -496824 -221533 -5746270 13641227 12727420 -5070748 -3883650 8962535 1061335 -835234 -1943188 -4097347 9383197 13627618 -2395440 8929361 -8503612 -5341637 8654305 5237123 4550290 -16080205 -11391491 -4343858 8952904 -10147467 7485961 6433979 -5758166 11583748 2285070 1045017 7617935 -7125871 -5761490 -11653625 7444519 -2351113 2036980 -352461 -2622346 7705801 -3653447 9069189 3747475 -16429625 -11969787 10612551 2058488 -9555421 7551275 10919886 -6549989 -5756171 -11950333 1240941 8914143 -7328987 -2698532 10238231 7569359 -2396053 2555255 456919 -16532747 -11611759 -4874503 9172658 5277085 8124818 -5940878 9905639 2509267 -10846122 7224913 8133206 -6140439 -6645826 -11644028 1099368 2264523 3534745 -3496946 11252216 7214336 -1625315 
-4220946 -1419233 -1931922 -1763891 -498124 -6197485 3256554 -1163765 -6000347 -4414084 -4717846 -49690 1707918 -5812452 3764812 -3337480 2859057 -7819712 6953936 -3587670 3465359 2131199 -27735715 8907721 3772942 -1146385 1491027 -2702136 2196811 -9423999 -6593310 -979460 -10607036 -398862 -7060093 2722352 1486986 -5953055 2839084 13611424 -4620003 5878088 8727057 5480237 7440802 -1576057 -4745724 4415983 2882896 751686 -6753585 9751095 -4852395 -9932991 1943923 -6271291 28135066 -1849517 -827087 3640541 -6777951 6835747 2630414 -15093712 -3374155 7184650 -7876992 319814 6940970 -253657 -1269298 4938727 2616002 -9069415 10529063 -1979521 1583726 13910040 -2117090 -6559021 -5432098 -3521115 3711108 10546248 1217899 2429173 19447484 -3728954 -15275715 6978372 -3649377 8676458 1794823 -10794055 -6020006 2500308 -1524625 1163262 7950563 -8853187 28127359 4010389 -927337 1921700 190849 10008286 -8142991 1169476 2176225 141327 -27072379 8255056 -764374 1914324 5459658 -7927363 -1838224 99301 -10525984 197329 353646 -6773536 17921067 8748636 877946 -8450975 -6192233 -2102629 9677631 -1366313 9478011 -6787952 14582178 566883 8903460 12056759 -488129 -12730959 350255 6990990 -10999081 1970049 -14640694 546291 -12950043 
-106690 -2982285 3659349 3375553 -2210257 -631565 -1444150 -435619 644538 686088 -389835 -410506 -549291 6452959 385068 -8613018 1571536 153742 -4933686 -3986028 -15124228 -1694667 -360854 -9738731 377754 -7964473 8279307 -4923063 1906031 331488 -894820 11525231 -18087830 3614288 12713107 -5786792 8279643 -7437717 508375 -2328473 2772177 -21872083 10658054 -2278462 10151839 3768027 2476020 -10244841 497202 5039175 -3251801 -1277982 -852970 -14051549 -5043035 -7940216 -6064187 11058101 -4397375 5726014 -3248912 805171 -608146 4576445 -2136025 22041362 -676790 6230027 -4933670 6393493 -4460760 9869452 -601332 2554227 -3432384 24418672 -2817804 1126302 5699035 -911258 6491868 -5332430 -10820920 -3434605 7378273 739829 22049301 -5620785 10668374 -5492950 -4000141 10660820 11569333 -638286 -9847710 737251 -8336099 9143980 -16036131 435278 -2309883 10096898 11529196 -5016953 -9569186 -2373004 -15930254 9148933 -7472242 1119727 4237370 -1215840 -6701614 4449486 -2261416 -691091 -9069102 -6639879 25392751 1116240 5945663 -3609267 7930760 3190462 7905305 847250 -7971336 5683259 -26069396 6916825 4731485 -3626943 540788 -1793575 -9750085 -2030449 7145374 5113281 6244889 -5499715 8394130 6064701 -23127393 -1777961 2258869 
-7665316 -7977316 -337653 -7097259 3136678 3452982 -9125926 -2224975 -5694557 -8724780 -6717653 4290933 -1120770 6122362 5305735 6095174 -1209158 -6667848 2058456 -13299949 12424942 -2032750 -2827579 -77632 5331514 3916044 2398429 -3711787 -1124143 3945819 -154904 1143402 8348374 -2077457 15962688 11143721 2433772 -17493435 5006873 -1054005 -2756956 -3859158 7589770 -2996707 -33070132 -1169094 -2295683 -3692082 5076372 -21747401 4021609 14068489 -693374 -29174566 6171529 8944554 7028220 -59526 93712 2733970 3981020 -4747498 4519117 -1428236 -215508 1122 6788946 8513152 2054596 1503859 -1254283 -1546743 4536842 -1787753 -1738358 1215009 -1118024 -7304398 -19259283 -113495 6220178 -1811615 -5834854 -1726438 -2068750 -2652164 -3078247 -403094 -5405064 2048392 -13406655 7458535 21827243 7097528 3910925 -2552322 7890183 -296505 -10504767 4707218 476991 -5169428 1122476 6283914 -4591502 -3275691 6893726 -302587 3888470 5918375 2423711 -4219137 -235803 -9981921 -3110005 6783318 18098907 -2541095 6009712 5949052 5934603 -121674 1451358 3240826 12777927 26615428 9034636 -19285523 5871897 6147019 -22846923 -123451 21107213 554837 -117216 -11676238 -12282878 -5816137 8578049 2049411 10426649 -7088917 -3511177 560491 -14236096 
-216935 -6729641 5364982 6706542 -7284551 -398676 1733465 -4498553 1320240 2396251 -4275277 2098413 3085775 -9454745 -354815 117301 -1496396 6786030 349235 -6077394 -18057669 568745 -337743 2372673 -367811 -10294515 -403664 9492133 -986252 -1834451 16265706 3175958 8847652 -119304 -17656900 6481629 -410497 -6648511 -188511 -1983519 -359553 7433894 2129827 15894075 -11236995 -199848 -967226 307094 -191637 -5806866 624458 3468293 610046 -11541411 -10113050 1421686 -3038602 1714907 1845403 -12872109 625047 15185810 606068 27974079 -262857 -7013572 -4135860 -10525170 333106 -12309100 1905140 1195135 594125 15415851 -4473599 -4856504 -489953 27416423 -6857783 16297281 -8857642 -10169064 -15109524 -4489266 -12430273 3167813 -6798049 -6504884 20314778 1755183 -6074957 2133678 15092649 9523412 89402 3162679 16393111 -5109667 -5857543 3720510 8071439 17598576 3222887 -10160850 2843547 11282950 -10849479 -5105983 18539356 2058138 9601466 4974709 -11850119 -8215484 15917894 -4158342 -17257805 -6928557 -7679266 2082470 -15957007 3193813 18882065 6652719 -568543 -1008352 1430193 -6846269 -3066990 1642985 -10430682 3173625 -4900165 -5187758 2375146 3605455 2615560 8434768 -10514012 1748441 -14421807 3256628 256190 -5206506 68157 
13426994 5321386 10754017 4943633 2330436 9554608 1672469 3563964 14114549 5690657 7613118 2244709 -2267590 16327923 -7819622 -3006467 3653226 -11455692 -4484612 -4277057 24977071 2348174 -10113129 -7893297 -7857681 17592510 -5594250 -11480263 4126326 -2825244 6122928 -8180264 -11601786 1779814 21888660 1176239 -5631629 3114904 -9068535 -17306 1090270 7288328 -5207491 10285293 4324290 2468267 906838 1679715 -9153323 6743846 -7598648 -213625 1595733 1037873 15258339 -5757947 1189284 -711809 1365853 -5974570 -7566250 12101443 -7463167 14501060 5777 5151788 -9668696 12362147 -4472873 -9274102 1886967 4009623 -7471248 10439540 -2206655 -12191923 2009754 19794331 2243366 6064805 -4203163 -8693608 -16082093 -2230162 -20449860 -3901221 -9523467 -2025109 11640437 4349960 -4113680 -5053873 -12569257 3392675 8600951 -4026139 680799 -521123 -12199159 3697809 3439226 -12127353 -8173859 15152127 -8888427 -5500718 22339384 -528639 -13616007 -534774 -6142928 -2172605 4382953 2841140 10396281 -9645325 -16691018 2865083 -530657 -581532 3265310 -5262270 10368740 5615177 3265660 -8175475 -5865449 2275010 5114155 3386753 2602334 -5253175 -1031859 -2394256 -7844557 -20776028 -5361897 -1075317 12278430 4374886 15326584 -945288 -11515631 -2406586 -14654414 
-4422804 -379779 2216978 -5180463 -11191858 -9003336 -5425405 -3545410 19533762 7045807 11658744 -14584442 -17006747 -3699903 1983121 -9519507 2127091 814683 2394371 -8626512 -11365817 931455 -11284113 2396165 1961192 -5792945 7389066 7245569 -409546 -4546795 -9707823 2009344 -1726197 197383 -14605844 3121746 7285697 -2946157 -2713999 -3020267 1848928 17938033 -3829891 523403 4406004 2937497 1202852 462084 -2896651 3641148 2625685 502892 1409929 -2887769 -1391966 -4582764 -1890093 567084 -2677037 5650135 2735850 -7984342 4169863 -13482587 -1777091 13672282 -906539 -2063305 2361904 20052 102553 2896162 4110499 -9486870 13710978 -12726899 257433 -5069677 3616430 -9806262 -13894276 -2846166 18059141 13671410 -7213969 4371013 -27613514 -661654 7324130 -409854 -8441368 -3578978 -10867407 1234252 14942067 4083510 4193626 423658 -47843304 346159 17026119 25030536 2186423 -1610149 -5177344 -1391607 6486969 439881 5527791 -3862472 17077059 -4169127 6768105 11773147 877257 -985467 2278280 731290 24001367 -3943568 16897747 -8208465 -19690540 17901481 2470790 -6769855 -4860224 3756397 22065506 1265411 -28801473 -8293046 -667305 7686763 2477499 9336452 4576162 5184267 -2061611 -473961 6537858 1880337 -7139315 7727598 5342119 
22254 -9353409 -3484526 8465606 -6817210 1056706 10104007 -3386808 -973972 3156595 -2554553 259450 3657590 -9315659 5530410 5249219 -2536024 6363560 -1313645 7179656 -5970105 61169 8629449 9759295 5504924 -3700796 -9966317 -1461666 222613 372056 7240725 8457837 -11007106 -840307 -12838421 -10124998 -10003024 7859574 -727158 -6529077 3633352 -24237759 -2769944 -578460 -7288530 -1023718 -3305356 5820831 -729127 -6208692 11331439 9455283 1162527 9680638 -1076781 472324 24554539 1121417 -1018809 3644724 11316901 1581109 -4890558 13141779 1005329 15472538 -7142659 -6532589 -1327155 -7891031 3053407 -6095237 -4898599 9813025 -8914815 -13400350 -299718 3233007 -6257765 7251191 16034387 1051755 -23841957 -8906228 -9308157 15785695 7224481 2479391 -12298211 -1493232 7184688 -2733228 -16882382 1540710 3993658 15791375 -10888544 -11161789 3780746 3361605 -18706577 11781544 8506979 -1130168 -16225579 598044 21280156 -11157853 -325480 -1855522 -31992891 769575 -863356 14127977 -540887 -7153663 -6929151 -1477677 33837695 -1835368 2788530 12568399 -20529753 140720 -1509362 12537040 468985 -6222872 24189303 -3198255 -8750490 12556978 9945983 -13895226 9771890 23370054 -732837 -17847629 -6510985 -1485541 16127204 -1898876 -14324787 -13933543 7846887 
-1190041 -1030033 11101538 -7340741 -16983316 9531864 -7410457 -2725080 14996234 2771499 3410853 -3233486 -11189257 -4169575 -2283127 -1075453 -1684069 8431641 15355895 -7155679 7208493 1608036 17305273 -2254756 -2295584 7336698 -4920613 -6302248 3063914 -9074879 -10839780 -5797651 -24709339 -1302851 -11830487 624122 -4982369 -6125152 4187858 620539 1013403 3985630 8064291 13358322 -5810725 1505068 -947767 5680163 4088385 -6073079 -6285564 3480685 793185 -7848041 9026351 7762242 946085 -8875860 3400596 -9701392 -6219876 10596773 -2434010 -10517930 -1769397 -17988417 -11238659 -5167346 15348452 7732528 -2714943 7013191 -2487895 -8226094 3939207 19067688 1787597 17792321 -2246270 -10927247 -2096602 -2126400 14662143 3929875 4992758 -6301870 9289001 -2234413 -7795221 16806873 -7044721 8241236 7745050 -1439781 -14463728 -6465955 -35239 -9117090 -6395176 -442098 -21564562 -8548362 -5647789 8845415 9459609 2376793 6781490 -9128667 -5914999 17829938 -1284545 1708922 3523795 25035527 13594046 -11345281 -32424796 2957749 22275360 17811953 -7429957 -12982335 -24417138 -10396615 2031334 18168317 7604179 -2115935 -17852640 412644 1249029 -13070827 6540466 -7010545 -2185262 8543699 -71025 9391995 -5187584 16777693 -6495984 -2415194 34488684 -7023755 8846433 
491462 19538550 -23192182 22446906 -15270009 18424151 -17459677 5694579 -9503975 4081786 -6219869 6911819 -1168703 10154723 155449 -7956305 3110242 -7247800 -3755903 7187061 -9690693 -841918 -10896475 -4838230 142456 -9935874 743057 5763981 -3237726 11292705 -1140585 6126973 14368022 1020750 13932923 -5129849 744962 10093668 -720167 -9113588 2254826 -10918556 -6520969 756261 -9813307 -1264972 -2689326 7314514 -668657 -7853916 1644264 4795135 309117 10347849 -7213131 3768244 8577447 -6754792 2156038 -3278199 1629184 6081454 80638 -5136212 64934 -5037764 -1521512 6587532 -3756305 3488351 -2117921 6899305 58901 -5878267 2262545 4925267 100425 3959464 -5276512 -1106484 -3609958 6143686 16208967 2259031 14907698 1160794 -27615710 2515973 12974950 -4364355 7150206 -6548315 -21347638 -4657489 9795204 1205364 -14663711 1808642 -7642498 -1918546 35194130 21063954 6137971 -7224495 -9097571 4637567 9824849 1821919 15569887 -3699850 -32643954 1941213 -6370496 -815206 730204 -1538020 -13032307 -2514232 21015315 -3644351 -14614797 4150502 -5517669 -6536163 4819186 19219541 3863015 -5273612 -28797605 1828388 17726514 4172490 14276605 866048 -4846382 -24616613 -5690951 5028170 6580465 -4345785 -15198563 -1634202 23935602 818522 -17693118 
-25350 2293929 1015319 1080856 2326899 -3335442 -3484396 -323046 1089841 1062726 -232557 -808084 -941818 6831337 785983 -5021674 -1163 -449359 -4899189 -11892759 -20589585 -2414508 -10748103 -9541593 769534 -7460565 9327176 4626470 -1886774 2173306 -211300 9656685 5051972 440542 10584865 4771613 9324491 -7215630 888352 1880133 -1954130 4484964 9286849 -1128183 9492345 285091 -150293 -5006443 863985 6552094 -4388247 -116957 -2474181 -20567725 -12407208 -9166471 -10793602 3100218 1941653 -4282122 -4391531 328197 -1556469 11028898 2105395 6286973 290345 13012766 -4898743 -4480789 2022835 2868760 -1578024 832373 -386758 5677133 2023695 9945854 12623005 -250833 -3320668 -1861390 -9416801 -391439 -4955726 -3381705 -11639551 928542 -33680752 -8183343 -11902929 9290463 18369075 -1354887 -18817925 -3364612 1717221 15543612 37464747 -592863 -22225490 18498037 9614279 -12355886 -19923363 -1544553 36546699 15541986 1444921 -3818407 -24037585 -545064 -2022194 -4895703 -1131232 257309 -8406937 920780 -13713040 -3822445 -4953924 -7373093 -32091677 23209768 3385185 -8998203 -9184161 12577791 35744299 -400634 -2930967 -7350126 3500376 7230288 -9539067 -9957692 3389472 23765402 12980484 -8176840 -5464587 -334942 36027985 7237998 3301831 
1880378 12848629 -33322430 29508351 1149528 12564081 -1789450 8616365 -32975466 -4592351 -17007955 16851479 25157511 -98339 5715489 507998 -3222814 3180318 1613558 -8260522 -6642103 -4006110 -4019182 9284710 5741761 -1469959 1342998 4117698 -3087664 6641130 -9135565 286636 6207588 -962958 -4613635 209588 1462181 -1917108 -1539584 2550441 -1592961 1421606 6260787 4589083 9747019 -1366490 1472397 420623 -1291358 1718300 -5886946 -5806744 280864 -258772 1910854 -6257758 11366592 -5266646 940119 -471183 -6017504 8305829 -152677 -16772575 -718899 -5608361 -7572725 -7539262 1597430 2726750 -863867 3428656 -66377 -5295967 6632835 11950824 1217844 11609670 3976235 -8983997 -26818158 -1083632 11440942 6631271 4731980 -11997073 -36428491 878762 35275020 9328337 -8474582 5999418 11894478 -1099191 -24500307 -11652789 -2157623 9894141 21544615 1834785 -35502506 -815387 83794 2152367 14088235 2568767 16312822 9846505 6321516 -789816 12313567 401926 585573 9729372 4198820 -7482145 -703725 26422 4454731 -650538 -1900022 -293181 -1760741 1394706 -3037966 -16137366 -5927479 3858766 -6357245 -716273 -25169970 -191096 -2148482 -3646402 9172403 9705830 -5275103 -25339027 -7534150 9405327 54565161 -2927220 -23613299 -3687921 -7379922 
-734855 63583984 -5956787 4574463 -48472480 54854929 -72867353 10735016 8305417 -2050297 -6364624 3694845 -18818032 1520072 -6339273 -10690790 -930385 2146780 1178126 -4230140 -10393087 -3045355 -4210050 -5259717 -6279059 -2979109 -275690 -2202414 1761596 3198792 8917715 -4838081 5387641 2571725 2240844 -378308 -171564 3845776 4226290 -5822813 -88421 -5987213 1002901 -5419749 -2539005 -1333622 809689 9822296 4092205 -2914406 -1014752 -851997 2687524 10438137 6609035 4287881 -1576478 -6726318 -2458706 4437421 -945429 1795135 1813862 -6647421 -4948769 -12385379 4197106 -7228011 1242040 -5852095 2707632 8461993 1918031 -1434922 -2280818 7909619 5168948 12070964 8668009 8856933 20019089 -3270098 -17249914 -2283811 -7602933 8707073 19626216 -1054972 -35186887 448990 -4171259 988609 -1289928 -146415 2666985 8625445 -6373898 -1892790 -1086250 -717547 -10589660 -4025444 -5101745 6818554 5002087 1086894 -15552475 -1940433 6087452 -2437326 16259667 931330 1364781 -13396184 -5549747 4357856 10416958 -234201 -5574755 -2627751 2221475 -5155272 22134888 6526879 -4127739 -7873368 4106922 8593158 28988306 -1743574 -11960319 -5074570 -5140084 372622 -5255997 11164637 7363951 -2165498 -7267763 439540 6453872 3039177 -16472090 471625 10510061 
-188267 -58404303 20627987 12211 -73656325 66423294 44868754 -14414763 3129945 -3551439 -18128541 18216126 13967321 1997546 3800782 2018248 2152065 -5714948 2062402 1903574 8515504 3665387 6392165 -1755864 3773002 -749319 -3301549 4246537 -1684047 1849416 -2261386 7028419 -10857438 -2659375 -957361 3126024 -3311170 253408 7556421 2913151 -1381800 -11602896 8980924 -3338877 2182904 -2020784 2081860 4760217 7568592 1995048 1076667 -5485167 3847081 11557242 1798574 1779021 3709982 -6514259 -824311 2519398 1028520 -1645781 -11851077 -10997420 -2106013 2728305 -7661833 1107131 2053483 178245 172876 -5403778 -11868294 -1328548 -9603307 6928890 -386350 -8306175 2970983 -2244490 1289211 7506042 6583160 -9590861 15533248 -3574363 -8993458 3683158 -873066 3719481 1889344 8938948 1836627 -4708513 -9183408 -3503668 -6574022 -7150293 12645334 -2706004 15678107 5670043 7089320 1796518 -12003463 -2650062 16500182 -7148220 -525354 -7418034 16896383 -1733985 7832169 -5515024 -3355613 -7693620 11660708 3582980 -7134740 -7418068 17942070 1659629 9407142 14609929 -5038830 -15363999 1785295 2957242 -698369 -1973578 -22763607 1655759 -15674458 12533941 -1751036 -13180547 -2292643 15548254 1134263 3723721 -23394493 -635002 -7928694 12530638 -11028128 
2816043 8687012 69106643 -72771712 8673617 10465907 -19963157 12282280 10783981 -18096036 -6000741 10352026 4200146 -2645721 -5749548 186699 -382996 1009636 2859378 -332014 -7905581 415726 15967923 -3929600 -5804239 -2049580 1556637 7183759 -3214759 -5929207 -8744830 -1431648 5009764 -4226658 -16766315 -1995222 1685288 -1019238 9230852 8776605 579112 10200632 6454712 -760088 8883875 3146225 -2552252 578889 9288274 251190 -1990709 4573286 -3329624 -4786069 -11085517 10079149 -2609956 3518595 -1682632 5326587 -1986617 -1679983 2776229 -6047101 -1534379 613414 5345122 -4626933 2903154 -273809 -133182 -1772444 2883763 941612 524995 11516474 819609 -1380920 -6076704 -8748849 -5828095 -1046811 2333759 486289 -3596554 76872 -38277944 6243 13146954 12273421 -330677 6348399 -6771736 -7120147 -411346 124615 -13396686 10302158 1334352 -2335717 -13195953 21280498 -1624145 -10821698 -18531878 6194302 38463496 10319802 16968623 -14824032 -28442730 2837949 -2963686 -16259310 -973144 5543946 9727215 -1234207 725201 -14895376 2520054 3383879 27775693 -20869376 -6002683 7613999 10141097 -6199686 -15305290 -3217142 31304156 3518703 -6656965 -9146265 -3982472 6030203 1472770 -8991590 -4692828 12278087 15642561 1173645 -23181716 -9110109 8450803 
4389434 -10381818 -24387466 39911105 -35303370 -10315472 1102233 -19540812 61291421 54448627 40544968 -31032279 -51249312 -3074338 4207893 495160 -1089090 6758928 3618859 -9421645 -388412 1082177 2060440 3004780 4145449 2564009 -1405893 -1925811 1901366 -1289791 -4284773 5272546 11746465 1126238 -4660164 5716379 -1607408 2698027 -2510141 -9076029 -740887 11542009 -3056027 -12594079 -21229402 -2353519 -467792 4484364 -2839429 -3236659 6899421 7030369 3341552 215049 431028 211765 8402888 1678745 -3244826 4147274 7102666 -4635108 5106973 -4045883 -2562010 20269667 8796277 -8543278 3591562 5800462 -2951159 6109792 4996540 -4643926 8476581 6221840 -2275125 -10647708 -8064541 -4550714 -11794238 -3609725 13059518 8457017 746092 -12247589 -2759080 -2022329 19498634 13259292 -8905018 -2570020 6549547 -2967365 -21618400 -12802532 6009509 527342 28199850 -3328725 -24358797 -4186689 5417224 86749 -28476647 -14569927 19113880 567907 -16081184 -8981536 -19938869 -7518819 -6109651 -26627142 -11983910 8831480 5468434 -4171973 -40053870 -9184059 -1090755 12807583 31834731 1639842 7356899 17826168 -271167 -7943274 -24619362 5498347 22072971 12715978 10279720 -7182395 3213782 18084742 5990211 4507534 -8744062 13166915 10815580 4170561 -19254490 -7147211 8029539 
-147576 -16919328 -10073901 -8274310 24877336 25216179 -15129308 -87767726 -60126969 -5551772 105426273 93485176 -44682877 -5344659 8427627 8306822 -2447636 2244293 5174960 -3450823 -423491 -1352112 5213193 10650856 8565613 -2846734 2679224 188615 -2035901 5822610 -4614342 10693888 9413057 -2368270 -4374554 3740732 2869695 -2325466 -5597266 553635 644181 -12809946 -7106990 5211822 9929800 3362220 2363082 -9798974 -5673286 7851630 -7892084 -5272816 -796762 -6632175 146759 -7083162 3396262 -8851228 1765579 -5942590 -7978739 7642106 -2867868 -9454620 -2021771 7712682 -3405815 -1855610 5250001 5104136 -316772 3985651 -2932916 -4936666 -3653688 -12604267 3174709 10989446 4523769 -4555601 32183225 17329177 15148212 -3696434 14145828 5866199 -1377683 11712770 -16935281 10768905 -3472575 -7153096 9872615 15654578 29849661 5886786 12040069 5403367 -17615884 10654224 -2914249 2539930 10747229 61759 -16247724 -7606022 12653975 5280753 -4212395 -4021897 4116692 -5319702 -14605578 -25327227 5231518 -3517331 -19362767 -9749559 -1378793 -3878869 -13423292 -16133629 10495508 -16026072 -9792048 -17724019 -7016857 4492283 -2814106 -6422808 4443449 -16095706 -9988160 -2036801 10607456 9621322 -1113376 -4781900 -1896880 10828928 7381372 -951420 3939670 -2035041 1383469 
60893 85901016 -63204491 -103626589 -71634318 10178043 114542657 33333661 -39647223 1975202 72288799 -37710898 -1201804 3589117 -573440 -9404448 930921 -13197059 -14078490 -9004396 -13846844 -3565951 -3612440 -3698262 -487045 -3729334 12580413 11852952 -1296078 4428319 6318433 3433905 3143851 1988205 11560871 9695629 12621527 -2224788 9063568 16558618 550613 13399814 7107016 1190467 5861473 5801764 1617785 13084047 8971178 842967 3700905 1205875 4239531 -101431 123380 6415578 13724097 -7870161 -1806602 6080820 3705065 -1318141 -8194689 6998364 -2111729 -3270002 -3316338 4413407 -13997234 -10998225 -157590 -15761110 -8287581 3171954 -8090999 -12537373 -5393421 -10895037 -5039489 6159441 -379763 -3666714 -11133296 -7963812 -9483849 -948852 2079977 -2503715 3179310 -1422489 -8902537 7239898 17293074 6298508 1096410 -1119740 13098115 3101084 -4027448 4115467 -5631437 -2256100 3713224 -124483 5730086 -2460997 -11182081 3239436 -2052938 2020265 3303373 -1682644 -7552837 1558348 1532309 -3260280 -16790082 -5648033 -1840443 2017150 -10314135 -2412672 -9121452 -8885285 4356499 16302531 6340099 -4938158 -5930344 3392036 12477991 -2325589 10308326 -3876728 -3430454 -252907 -1514500 -7821151 4522770 -1326804 14317628 -1012976 -402864 -3838141 -2716275 
-172846 -71912214 -103235561 -43771036 99645425 116663568 4563109 57568450 54022870 -30363480 -2976984 -27067340 -52181932 512099 7381840 13243993 2078369 1970850 4359669 1098880 2622979 5499439 8566637 3229213 7452409 30380 9415771 6988062 1689268 15136479 3797200 4712342 12596187 6215285 6583042 10012253 9348848 -1541235 -2463956 219883 -1472602 4314958 2045116 5517574 8552694 101272 376339 -9379263 -2638755 1661313 -13941335 -13034929 -3719842 -11110369 -6962574 -5061822 -11342900 -13422372 -624993 -12166089 -13948592 1025387 -5037940 -10990625 -5608530 -13289904 -5239418 -6707082 4481396 5869375 -2024936 -5876709 -5161407 -1510103 -71869 -1166526 -2504420 4495444 3300628 3817006 -2244094 -9963604 -16335946 111714 -11819931 1299978 5167693 -7136473 -6202838 -723207 983095 2104446 -12581139 -8695484 -3123000 1422366 -8181764 -2624383 -8180028 -6161942 3147588 13701635 4909456 -7189033 -755503 6068127 -1587092 -2726063 11962478 -556165 -5537524 4409339 -637002 1547118 5864026 -5458882 -4963526 -532469 3269587 -503379 -5992360 3526733 6885560 3284181 3990060 2268695 -5089251 3313443 383775 2801407 7661853 3371751 -101093 -784909 3286527 17755137 9461751 1513148 -6723933 -734958 1615840 6831258 -6473112 -809865 14129376 
1955781 63392248 18795674 -45050730 68539609 61219830 33490120 -109504190 -46838373 134838304 -102588853 -46370840 -31039164 -3558058 -4453898 -592960 -1652537 -3364295 -4253297 2521265 5683 -2274886 -19838649 -2129728 -4035027 1150654 -2364426 2225146 -1699609 -4116712 2178049 -784752 380359 -3567698 -528360 -1207315 -2320923 -93155 -1037466 3098298 1939844 -3763468 -20062 11814039 10317950 2450427 1418452 -3697315 -694312 635272 -5454829 -7391183 569022 -8926442 -9323934 -8254947 -17008876 -3743308 -22916 -7685378 -5820309 -169614 3876352 -15396190 -2683158 -8958811 1980597 -8297215 -4120824 -6207469 -417992 -1075254 4027586 -5258622 1375750 -8737957 -1248030 -2117310 -4073699 2348762 11269641 10645696 12227349 1581477 9979007 2919740 4667444 7318594 16238859 11787278 1584140 -1283428 2131383 6879725 3086066 3804913 5189428 -9781271 15343532 6435897 922808 -21563568 -1192076 -8415601 -16686359 -11137657 1316599 -10035315 -10928988 783788 -10078025 -8337870 1977190 3960981 11007315 1901534 3701437 2143132 25179760 715726 9300 12947472 6988234 19581421 11557763 3201893 -7803457 -4545512 -615401 7900511 -24665857 13084507 6981859 6281990 -2444849 2919546 10940942 14953859 -7968294 11722463 -9912425 8000106 -6403742 6436875 2880767 
-13497218 -48656061 -86604928 -108686065 -24979024 -40639460 -84545176 2692839 57018828 135320355 9100519 72702066 130179763 4496848 -1831379 3275387 -583513 6758742 6396592 5054026 9409641 863403 14903227 1425014 -1810538 3032342 8443798 10372530 -630391 5535398 10689212 2705899 18444648 1608886 16597983 9217782 8415732 1910733 -34328 6837934 483460 18309887 2721932 12175006 18493012 3375690 625425 882544 264047 5863739 4119257 1904158 1338755 1326074 -892814 -1065372 13281175 1957647 1204109 1310759 4134272 4465287 1784053 1766533 2285967 14090147 58147 -41384 6619112 5006169 1263571 4948636 1782177 2452674 1119254 16984510 3559510 10917467 6426000 11067517 -680351 -4637239 2065034 1070556 1154950 -3354633 10201114 -3754533 619319 -13845894 5165899 2809347 -2651496 -8280193 -6856296 -3340044 -2801858 -20552371 349233 -6231106 1980601 -12436918 3075828 -1623592 -15116461 -15096878 -10344542 -20617903 -10826952 -4133641 -5880557 -11373829 -6746577 -2689922 12309062 -364001 -762291 -5311906 13250525 -3610805 -2475885 -7607715 -8397999 -7617912 -11390128 -8818905 -739933 6891314 5118696 -8735164 -19457341 -7587216 -8832540 -3415312 1409919 -13315261 -15063741 -14110465 -344118 -13701826 -18493822 -11332169 -4770553 -3879676 -12741082 
559271 79720337 -66790606 -12517144 4097927 -56401936 71081257 -74462182 134653946 -75239830 -95599394 135064400 -43306521 3437026 1309077 -6022427 861385 -9568854 -5019651 -14266533 -18420776 -1282425 -5330363 -4204940 1103800 -3795061 2773462 4188979 701657 4402818 9592839 1502976 2960515 2506825 11658289 6453978 2429409 -484201 -3290630 1833829 -2039532 1117597 2859175 5759198 8486808 -1671338 -1985978 648861 -3319798 406581 1744028 4862858 -2109823 4998452 3610729 2378472 148219 3472911 1103222 2285928 1435435 -3414247 1923458 8361236 2636522 2012048 1238838 6802793 -5209981 -9903912 1261918 -5483611 1860366 2928522 -4192954 -5139847 -647970 -17900553 -13413393 9539029 7692665 4216712 3976004 -4169250 2805084 -23892 13227609 2985475 -6459616 14262512 -14179512 2740932 -13512621 -9982831 -14302808 -9831 -11857530 -7420008 -9208057 -7176377 -19342036 11949861 2137265 3362179 8515012 8215638 20986555 -7187823 11509159 452414 4907741 6085991 9546413 10590144 5998141 813224 13844111 7005665 8088790 634848 12848174 -4836776 20949286 -14796989 -10565779 -14675634 2114815 -13375593 -18165965 -7571619 -12305810 -4903011 -13082147 -28954 -4078594 295606 1496402 4156656 7113047 14185183 -10640983 953817 9653995 -328936 -468938 
4854136 34816603 -15678732 8423552 28106008 50067871 -21287103 -164778484 79697499 -105199208 65475940 -126589520 163677731 1890532 -736879 -3875538 -307619 -486042 -863893 -11339199 -6878699 -1375140 31422 -2367201 -903639 -3564942 818047 2447809 -934348 3133026 10597630 4145926 -4437234 -309917 7145303 1205473 438486 -1926169 579381 -1107139 -217286 -1404752 -1999835 -8272810 -2472883 -37297 -548298 -1129768 506784 -550391 -2795397 -3450117 -1644522 -6328855 2097148 3303904 -3244338 -4534626 854577 -5157426 -2782006 870017 93406 -10785966 -7205 -4684694 -5584895 -14143328 -1152972 -18620 474106 1792399 -160337 -2371690 2053674 -2852337 822799 2512388 9077341 10406462 13800378 15929262 17064161 1989379 15634327 544543 15590609 12868219 24382618 823925 -10787357 -1680041 -4019002 -5291938 -3080248 291694 -3747765 2104109 -6136209 -5053645 -13308630 12518544 5306669 1029743 7316423 11641083 15647465 2238789 9056122 852795 3019841 9736598 -3666698 -778059 -6770231 -6023600 -5659685 -3762726 -12056234 1015969 -4204819 8366975 -14350247 4446393 9708460 10602182 2986993 9476202 12928133 8250112 18395907 8025055 7733163 -891946 -2511731 -17171083 -15072505 -16183600 -13940341 702222 -17403075 -11792707 -19572317 -1098838 -15147869 
617996206 -108395704 -112699024 -111521299 -101295925 -105023514 -108795001 -86606846 -100126333 -82569652 -100517690 -78829724 -78889518 733194 7420030 11621686 -921485 11922603 4510573 -864062 3110894 2607217 2451793 3752071 5157155 -123680 5914430 12255638 -781303 12723855 3248759 5588264 -116436 3337780 5042390 13158084 3063285 -555605 7206786 12449416 -1120030 1951067 1734805 1003894 3608752 2852840 -1168506 11991022 4899756 450923 1620462 11026723 2465298 1518306 -2522001 5946336 1673956 11464539 -803422 10894760 6337736 583373 3252273 3400314 2971252 1339846 45632 1825581 3213220 12049664 -830343 11806307 7890433 448957 2497791 525769 2934593 3337871 1060926 -560960 15231052 8209180 7762425 876060 7941195 2081325 -1693366 6988434 72636 578054 2776585 3824497 9782502 9854178 16696088 -409899 10231647 3689303 2408858 8031074 -1761526 8305190 42048 1739605 14602006 7832107 -1401845 -36929 6480228 3892101 -5712551 6904907 10337242 17486633 3345580 2206305 8045397 8550505 -3674299 -1017440 9794738 617110 1095717 12073612 6491731 6608898 -526059 1071345 -3660712 5718123 1710379 3870597 6064073 102527 1846143 5869216 6515091 12522712 185012 91988 258760 5841109 -2860778 1034840 6307713 
-6593452 -4692280 -5193774 -661012 -5788675 -6301209 3360228 -4642212 23769726 -5397609 19778626 -7944047 408223 -571882 122949167 1267665 236333 -434906 115835454 612849140 843822 362227 -1543073 137285634 -120427002 682217 -539605991 -314900 272366 -189624 -82993610 1299528904 308467 238577 -638409 -79711 537794823 1064660 -498094014 -324227 634017 584720 606633205 657131573 351353 329968 -245359 936155 497502437 -1319927 -68405949 226936 105571 3310417 -1174223185 -166212927 -553005 -492331 252222 21807 69785417 2269333 -360316399 760314 9049 1911233 -295062607 147489640 -115205236 550540 -644149 -310761 361296753 -286553 -78183288 -398961 -682862 2637424 746966368 84120243 -1573853 259740 389635 80582988 622303 -39031061 1572772 -32670 329813 -9582964 -611561802 -608075720 -4574013 -2927637 -2109685 39013745 -3201263 -302110832 -4906073 -2073413 745564 -483202 -1299464288 1179883005 -58528 219671 1515322 297933497 330909 -191644730 2785195 261351 -3478400 28445 -653525666 292778931 -5284240 -2499925 3084742 191880048 -3114541 -318925208 -2962407 3242935 1626905 761337 165358087 -746313084 656440 970887 -1816297 314383242 2082796 253596669 -137010867 230057 202150 2623845 -147155714 9846873 -3633051 25703 1543095 -251219106 -696293 
23961785 -5054019 -897470 -2896207 -8564962 -6847440 -7170552 1304595 2239483 -2976755 4487921 -4763983 -4924182 323027 -764020653 674605 15856 386330 1175092285 571984026 1334264 398654 411994 -446585174 761910171 775488 -369272054 136340 -123547 155768 -324482552 -197788200 1647692 -109110 -196931 -678996 368733981 1109508 237568613 324969 123821 366019 675424054 -38128113 866010 249999 289559 512173 -238569620 803098 355219796 658839 546401 1737481 -473454944 -177551750 535518 832915 132186 1096129 -355454932 342958 424834549 981088 456942 316334 1135690722 -1033230777 -1174754622 93758 188229 840976 -425865897 875122 -462965900 1423345 512697 805210 -371784994 325075524 -195705 -167447 -696333 462881994 -427057 -237588124 -2244485 105042 634612 -409060293 -570384761 -676539482 -1156947 -689627 -668261 237153615 -1329205 -64011439 907 -195441 -1093295 -685429 196348030 475321598 307493 424970 1174152 63232315 880857 35639740 218673 320751 -761079 -1392272 36926415 -1134584057 286402 -390669 -545227 -37374861 -969863 810794963 209069 866487 534942 151239 176764838 373107331 -126592 594557 589507 -812222615 397975 -77975460 445543776 451672 950166 838245 1034208281 408497808 1259516 822693 -727233 77125873 942284 
13205951 -1868587 -1475935 -1786701 -1718391 -1242037 -868651 -3214786 470126 -1849956 -1941836 -5603480 -4812666 89165 -293050630 449061 -76290 210070 179121063 -171757904 58133 53518 -400453 369611572 293234250 -2414 -960693550 111778 -110363 209649 -380184242 273297676 -36135 -91037 217679 -70723 960660377 35289 748751000 298943 -62367 -162908 21014628 937631503 -95190 -63007 -34177 264239 -748311625 -119506 -95556855 213631 44329 267725 1025916145 162424541 -580014 454291 -138830 250518 95444667 -237107 -275342748 -138846 -85356 -212449 132652025 -192861720 -179130056 204895 -113102 276950 275802121 -260382 735592405 33843 -74691 -125055 -663671421 380095979 292859 110840 226412 -735146853 134774 -301937599 222108 82758 280281 24372891 171974955 -20824542 -310791 -123049 -304218 302108382 -267065 -1176457384 67029 -37619 -560472 -116383 -273187456 -1025718413 -26533 96385 491702 1176191917 145066 -872076191 76631 110668 84861 29556 -937930997 -131946433 152728 59444 218857 872271343 39883 -570590000 -97638 1341093 951415 657454 -162707155 663573159 -57825 674302 -171594 571149818 812967 -207724148 -370071860 445654 814581 1225117 193096937 -23629855 -210871 603953 -104476 208104941 608143 
-15272588 5183411 3982410 2868253 9394177 8815671 2256592 2056754 -13705794 5306441 -11022079 8384729 7457628 337498 310151071 -1152858 -27334 -25686 593077900 726176126 -933745 -310424 1252438 -1080610819 -310928279 -484992 398019777 -37511 50803 -92144 93504373 443604580 -1051354 78282 447814 537162 -397095023 -1073728 402902787 -205957 -340566 -167520 -386197771 -809816998 -828433 -252010 -10628 -901674 -402836795 301242 -840555989 -745026 -322926 -2765269 458088899 837807797 412899 -754883 29800 -885406 839914311 -842941 -768448882 -1297817 -53593 -777035 546140269 338403362 -593488100 -337580 396575 -599303 767415540 -103895 -454402359 -737698 261767 -1656031 280296054 -94606479 769698 216325 525096 452801240 47854 1160613507 -50852 177155 -11855 -199136189 -727818243 387003824 3121450 2116262 1812032 -1160931621 2681756 -740854503 2734044 1328592 120273 773493 -443028460 -462081334 -431110 -430708 -1155101 743601092 -925789 -402070537 -2054026 -347969 2283090 721170 808846265 -546576660 2437075 1548756 -2040120 402318397 2180372 -178997529 1758155 -2939516 -1566111 -636952 -836828961 -281328091 -472303 -1094609 1384687 182465960 -1752011 417074347 1081200010 -855217 -1311483 -2747657 -339870860 198980452 1417254 -973712 -1015209 -418543609 -732046 
-29421565 2195250 1971657 5033013 8111418 6458381 4581709 5179616 149292 6109447 2116996 6059902 6548611 -255760 404609404 -257976 5735 -287073 349486459 -793865348 23358 -146221 324289 336900511 -403878946 -166184 -327647869 -352931 123657 -129942 1374458036 -802730452 -219934 87436 -209909 118879 327393086 -197314 -156963921 -783176 29632 316784 385077629 -62552302 -410474 -185594 -45876 -769605 156361432 -182115 -397282476 -976353 -286189 -636222 -1143600211 816943716 36596 -1011014 174647 -1068900 397001318 394310 -743580039 -289246 -114537 161376 350494590 -589431593 -349549961 -286735 -46525 -568974 743039412 -129418 400489552 -565498 -232970 160184 -729094114 -1374421088 -1129589 -441270 -105808 -400489811 -199663 144129211 531171 -434877 148742 -845725405 794110541 -385316262 244705 -19889 -131409 -144453677 551637 -68091095 832538 -155978 1094208 -171779 803308251 1142522351 -823426 -552544 -1008622 68127544 -920780 443659497 -793059 -326411 -134149 205262 63210589 -351865941 -749716 -117658 -318297 -443451001 -185238 -1125456716 -62219 -1422335 -869285 -526695 -817159459 728927677 -161526 -722032 475365 1126069469 -645637 109294807 -335754444 -559511 -885289 -1430242 588602913 844860620 -369163 -622748 348553 -109518850 -870916 
4388959 -1136118 -414537 -154262 -1930669 -1131656 -1128754 1753558 1407126 550823 875700 1122374 -1990530 353803 -437744317 50523 83557 -84950 196021270 964383193 569658 185412 86026 1117237996 436636795 513282 -253409606 -124883 60781 2215 143596757 -913024058 604515 83571 325840 -170714 253403475 503926 -292958976 -71881 62899 129436 327510641 108420115 587021 126868 135570 -144383 291836006 510859 -1466379724 130888 192715 571373 517711764 -22186405 402739 153588 134568 36190 1466067106 276741 -89360543 378145 191485 94506 -1038104342 -1333262145 -196094294 -141075 81635 227534 88380096 305555 26819883 753372 200149 374740 600158874 -143485327 -171994 -171538 -460024 -27284279 -197795 804701001 -936145 -508 -329586 379983157 -964094568 -327854177 -296913 -288053 -694213 -805358462 -550423 449505986 864408 -53992 -719845 -551495 912355591 -517098332 -103537 45861 986978 -449874744 44757 -350719842 -416435 91383 -164260 -387793 -108554954 1037957885 58581 -26162 -439935 349900096 -339237 305756376 283554 281939 -22248 -371151 21279857 -599726660 44154 16109 58636 -306640392 43258 198877701 -1117798488 55169 332632 253524 1334043821 -380091847 520334 331759 16363 -199193891 163001 
-12812874 1625415 -843057 1202406 1684626 1366698 2753717 3762577 -379466 1460918 2331279 3055340 6663060 41995 576488041 -336567 44426 -208257 109033504 96601677 -133785 -178569 541909 -483038906 -575921331 -44392 -461259923 -80585 183557 68253 791262037 -70436835 -389804 302439 333579 404057 460977431 167860 575802047 -164508 58189 790696 870628962 443476816 -508008 20633 -146557 344224 -576082968 -321177 -45247178 -215378 -87921 131814 98595862 966753753 684488 -679965 141148 -251724 45722076 454023 -392906309 106707 99834 775342 771752748 454803287 -109772731 -139461 -29893 -517987 392517608 194810 1220898848 -588396 -203788 -135613 607778208 -790931998 -1097151 -309558 -163932 -1220940110 -327692 -142283385 -49278 -226588 528252 1555957959 -96425162 -870822015 -29729 50088 66658 141717603 358623 967931223 370300 -17977 507703 369211 70765403 -98510576 -494566 -329137 -54855 -967268246 -682835 16955922 -1042665 -118496 228159 457669 -443024325 -773115982 -752651 135866 -805454 -17452917 241698 997654679 -128032 -1776839 -733242 187792 -965743597 -608155840 -273986 -576255 1485674 -997168176 -369371 -576225336 483891337 -878145 -1175462 -1796668 -455156212 -1557132567 287215 -857942 -137999 575549935 -961031 
2662837 1154632 1000713 -637748 -1676601 158608 1320284 -4265365 5651368 -2429408 5880042 -6212992 -5632526 -17002 1352054609 373755 -9629 -354587 -110766034 262490996 -180426 97810 -1059383 -811388789 -1352507739 46328 319673129 24920 -167432 -14425 81698909 502643524 1107270 -267024 -335468 -597596 -319571191 215928 -428172488 284475 22447 -622990 -337834257 1559788986 547477 67066 210742 -160012 428080357 280148 -618995230 26917 149687 500428 678503470 -701907639 -850982 313777 -183221 405150 618318216 -417158 -730344344 -228785 -226499 -198588 54502795 -572157828 110678374 -207644 -142264 91859 730657981 -337026 26032334 45088 -149602 3935 -1245145434 -81532399 701897 388268 103243 -25658094 286903 -334411922 3991 226146 225990 -765628642 -262612890 337565452 -849212 -646196 -567578 335133715 -1073848 1030299838 -1132090 -412943 -542864 -302440 -502561928 -677671916 -158442 73521 736931 -1030727022 670948 176789737 1461473 -36691 -1276905 -1785977 -1560744493 -52862977 -144484 -902255 538416 -177152776 -1221512 811248512 -250571 1994994 1277627 329456 700792770 1245687651 272020 990567 -689137 -812046526 934312 1114066436 810313133 711765 1281081 1867734 572494371 766747221 -562127 888636 -133246 -1113119876 921209 
-25587340 2074710 -1786094 1359723 4632603 2224491 4243902 174873 5804741 3630417 4745571 7738901 11790293 -175191 337623009 -374393 65491 -345638 213595207 819345020 -381285 -215283 550007 843080774 -335864200 -204500 982540603 102060 139160 -24690 1074575131 1002556747 -247969 246064 302293 852460 -982890850 -146173 1619827164 -442291 124220 1081090 -1011764384 199065291 -344605 3519 -270247 -76920 -1620206799 -646399 106149214 -502669 -272139 21332 -453129721 -263549119 471823 -1190128 365547 -1025835 -105444740 1263562 -440959440 -9055 116906 1055746 -496765572 -728142347 -213698980 111991 -124416 -750869 440777233 -56673 -548385772 -533063 -256157 660631 -429674244 -1074054402 -1268301 131127 801166 548658572 527929 -260118648 613277 -49590 610849 200568911 -819712600 1011642506 -466595 -443482 -442046 259080815 177556 -257039072 -294639 -470824 638770 387086 -1001509145 453319426 -1140473 -463071 360087 256372762 -799369 601964999 -848996 -210496 -528029 521906 -196423764 494159140 -2016549 -422277 -42547 -602237308 -310652 323065468 4833 -1939163 -978759 -492640 264313186 429014440 -710095 -837410 616712 -323705020 -595091 -1713615525 -841986697 -1518759 -1926036 -1801452 727384426 -201158861 -1236812 -1417705 491631 1713115343 -1933353 
2742001 489017 2775596 756839 -5521911 -2919415 -1077027 2694487 5555606 -1151675 6735796 -2192706 -7419807 177565 174595663 157036 45514 -238907 655531150 1946899679 937249 212513 -312257 437282523 -176339418 741283 235527484 -399675 -74186 -373144 -291707665 -61208272 1417945 -283658 -172227 -983814 -236192644 732414 -1626650449 34720 45163 -236317 -335171826 -966163793 264332 6390 264593 326998 1626026562 449605 -34722642 443007 410182 1417607 481579012 553370754 -67204 547767 -88920 773662 34436129 -147070 -301437942 827532 -13794 -94183 258037351 501629661 -655523574 -460773 86748 264844 301085060 507456 782980073 709034 147948 324969 -757367390 292132119 242908 -418188 -1138195 -783228031 -894717 -1682152421 -935574 -181803 -510243 25494682 -1946128624 334244079 -1249506 -713171 -672113 1682429997 -1330308 343205460 -756078 -364159 -770932 -1194947 59847392 -479442097 -58380 -60104 908851 -344157264 518022 20582933 1244052 -102348 -1245807 -2294928 964972658 -256097922 119043 -822524 -184649 -21522862 -1310873 -794547009 738814 967393 496831 160053 -553855244 757840648 148647 496410 -138671 793113830 258406 -693189685 -438657370 703953 1251918 1429190 -500386987 -24911205 553361 930956 -110343 693187533 1224909 
-12391727 398767 -1273488 831434 4047214 2633454 2148692 1815215 -561655 4043454 928645 4410095 3046557 185688 1135978281 -183624 62152 -90093 358566203 -665963157 -157941 -85058 214470 -195223983 -1135259758 67204 -222701143 -244056 204100 -135168 -1935207946 166055408 -366588 264926 690419 369269 223035801 -283340 -27160619 -304305 51148 255269 653083434 -774041118 48203 25297 -114633 -245843 26656212 -44522 85849716 -363673 -178153 -492049 331246092 8314445 147203 -695997 107281 -794791 -85950398 477833 -1025650248 -525957 -107167 159809 -623929876 -1048893480 -358342957 436080 -141519 -350093 1025450671 -467757 649215934 -13655 -141728 460177 399407061 1934232119 -278549 -51813 439542 -649092007 254484 130457813 889101 -114923 -774083 59529707 665592565 -653010362 543989 96933 -46103 -131219538 568288 -637099720 669151 -10058 156688 -171683 -165528001 -331768973 -652604 -411089 -203010 636993683 -877450 1977242322 -1014658 -189189 -203031 606961 775700826 622548096 -1308287 -108601 261043 -1976642056 -370383 160899660 -595816 -831565 -527868 -331345 -8446130 -399271118 -164887 -520187 172722 -161177255 -297647 -585164545 195814452 -442806 -644687 -576371 1049096582 -59901460 -225696 -547598 1128895 585185114 -577634 
20053710 -6501563 -2765069 -1702720 -3975342 -5457420 -7905213 -2877304 -296497 -1501496 1946336 -2581027 -1592649 -4018 189725833 725978 8548 586581 -663812971 415081698 907458 280460 -77425 -1502267200 -189702218 493418 -641564324 207956 -8944 357872 772105625 -1107428097 887278 65745 -341111 80612 641137147 250384 -452282340 -63335 95276 135733 151000830 525595499 509965 165338 113628 60856 451471075 313555 182939356 386965 220933 549136 146039267 687293510 -45011 578928 195126 217252 -183177699 716142 -116576098 236085 299901 564016 -1054152351 -442691390 664807570 620868 -60056 1093550 116860191 109984 -1802144608 640671 325427 1536094 -70130238 -772075791 105705 383367 471657 1802832444 437733 -1368770413 -1107255 356087 305621 1257022910 -414385955 -151908145 -508234 24634 430847 1368428592 -151024 -1444963738 -645045 117356 -86743 -206004 1107220931 -144884312 141413 142114 372154 1444394832 199507 506421061 322496 146209 -605051 -88455 -524821035 1054021911 -642027 -348423 335086 -506844466 -587456 -21940463 -706042 1086814 408249 -337996 -688241614 71531093 260284 352184 -607371 20292140 299166 156440554 1502423716 112858 221431 671134 443019507 -1257548061 147699 191596 190471 -156289262 107186 
-14148953 1158533 3029811 3991071 -1505858 -1814564 4432161 2497591 9138930 -3729663 8611308 504404 -408560 59752 -1326970312 -48589 136997 -387761 208043576 -1170299121 -493218 66895 -255227 196169466 1326951452 -36915 865456324 -438100 91213 -359311 -391686152 385069268 -283847 15202 -452465 -651058 -866280323 374633 23102467 -429250 247065 -101189 1667061796 88707387 -399829 30594 -53050 11214 -23365026 -418635 -1280442313 68114 -16542 1081112 612959384 -436890867 -82480 105563 30155 151095 1280769206 390534 -1732158800 818126 673 851814 324064960 788014980 -208533897 -370302 -162104 -154615 1731883157 134086 -1721745051 -33916 -275547 387876 -348661982 391722658 -1087856 -376670 -388210 1722134755 -388654 -772044023 -193608 -317831 -77619 373517182 1170450413 -1667394744 -1558379 -1064072 -1046581 772232846 -1389416 951926954 -1876846 -746336 -257 731888 -384933693 -611416104 -225466 245841 1088211 -952188415 409852 -122459745 1003492 145103 -1088830 -471468 -88746023 -324438193 -1576778 -808630 906594 122400620 -843753 -577381453 -1183430 270741 416962 177285 436848510 348547530 -130722 238174 -56191 575419684 475503 -825122684 -196720045 -86924 -9804 886937 -786906287 -373432520 -595169 -65968 1124282 825528416 -135589 
6255546 -4238337 -776590 -240681 -5314422 -3216787 -3800169 1135486 6287024 -4133192 11796221 -5843781 -931523 -52531 103124925 504838 42232 257362 -449429403 877082833 1125438 284474 459869 -403674778 -103136583 579256 2437331111 -130217 -67444 3334 -713760231 -639486408 820817 -101786 -501616 -440791 -2437850613 527498 539046193 184124 109951 147395 971343114 1597366252 414521 109096 70991 394774 -539384129 -48687 -29632823 261896 184646 1407504 -83005501 149406095 281628 312851 -8797 446428 29117820 700937 1080577602 441032 18394 370058 830795564 -540553912 450023970 506387 -177457 681248 -1080962158 90039 542730478 914087 89555 1559126 455351547 713841921 -766773 -86843 -364322 -541869441 -59485 232176811 -778361 28581 662599 493104160 -876181905 -972023837 -1416138 -1068298 -1026129 -232663994 -1321686 -262865963 -1374157 -656610 -564343 -720944 638834670 85884619 338703 358320 580269 261993206 574001 606145647 1359715 277658 -1595130 -1287209 -1597407726 -830730610 -1772637 -1071659 125495 -606534792 -1727043 -1932642602 -1088313 515711 713389 603893 -149801554 -453606915 257222 633726 265032 1930138881 865148 213789978 403355268 467168 405383 257593 540978549 -493658035 849977 339715 -470654 -214236652 545532 
-14598488 3010305 2890731 3016559 1612039 1050438 3566323 4934612 -3474738 1066101 633668 5297266 4462187 -164578 -324628122 -665214 -20999 -296698 -1021408483 217031312 -457607 -239725 810032 1877925142 324964300 -331706 92894673 -141672 -39304 -234415 358786629 1114146707 -439040 -52987 -286696 232360 -92861464 -471783 548343252 -81060 -150988 698486 717467769 -390319518 -662971 -156266 -112819 140373 -548275721 -134552 -387072352 -48290 -132388 -688290 828237640 1629739324 777040 -398001 113245 72537 387318056 -28293 637244478 -96319 140590 523937 791051190 228486756 1020980865 -354948 91390 -448290 -637977989 177606 -458512526 -539132 -16202 -663134 22933450 -359397638 -1298478 -360373 137750 458386366 -451229 -890821344 -978344 -234837 801422 -494815507 -217820922 -717223350 1042464 519656 204349 890173731 1117970 -555208404 489890 254011 443821 641032 -1113836022 -828928169 -399187 -114695 -173981 556762727 -349769 1609481042 -931916 -66610 558084 98388 389731229 -791512742 309184 345870 -1087397 -1609792396 689953 894442199 212596 -2221106 -1098642 102857 -1628558614 -23826511 -604943 -796258 1467197 -893916732 -809255 1867136515 -1877269023 -638313 -895626 -1729602 -228523472 494340697 1164601 -619924 -270405 -1868113860 -545605 
19371118 -5054700 -518382 -1346924 -7051330 -5164731 -5945882 1002979 1305543 -3625200 4874733 -5067687 -6389105 9194 -57744228 646699 -49452 445290 -1706749688 531985714 939780 231780 -309282 -81398522 56978464 427796 1534296173 52805 -90832 22149 -86808310 -607202416 904686 -106328 -567587 -272206 -1534432290 896993 -219463837 -89270 60903 182593 1794425380 -239917202 336964 66957 188606 225478 219314186 198745 1077576376 478536 383941 1740194 -330953124 797937167 -29841 498633 88360 652140 -1077346334 401834 -1146670909 806968 258438 -10776 -899248656 -48275673 1707495282 370203 -58926 789016 1146605772 353635 698683299 946105 194582 1003989 -339294593 86647626 188150 -94232 -533854 -698218270 -215691 85813826 -1554641 -22656 -161735 -1720495522 -530768661 -1795424023 -1016784 -777506 -64904 -85972140 -1217146 -967665207 -131755 -418544 -410310 -353369 606055531 332554401 623055 358526 780687 967530158 748428 -1713578257 768574 230102 -597616 -731696 239170669 899785086 -561507 -296503 -629265 1712669236 -1009882 1711486735 -631805 1487910 759169 105592 -798888741 340524233 224865 634392 -20132 -1712905971 793436 -714010897 80908740 785120 1054931 1311535 48968527 1720257145 707624 804052 262609 714063614 912983 
-18576847 2201062 -2937500 4270036 8714911 3263258 7476635 -4570103 3008292 -3340435 -4967173 7147730 13572522 71430 -2373020165 -765462 251245 -334658 -2103900186 484689739 -1771807 -167659 423069 -1495805069 2375406001 -825603 -805107406 150523 285959 196557 -361990800 1114464039 -2053948 576963 722800 1227943 804884997 -705194 -641647210 -400279 -74426 498145 -457264454 200336477 -1184819 -232658 -488709 -234254 641272021 -880994 -1110340121 -667731 -582871 -1357978 -606727494 860234292 209344 -958331 376735 -1363236 1110996227 930443 427135967 -58723 308838 1574415 -189514555 -261850026 2102701112 -13403 3526 -979584 -427544928 174263 860948486 -1356943 -313180 -691729 -1775039407 362379160 -1026478 538395 1182319 -861163136 972574 1354851138 1265515 274668 1272751 112962912 -486647801 458133966 385129 51430 -386172 -1356019023 803067 468512819 1080448 -174112 429806 2669310 -1112016762 604885712 -909172 312291 1476573 -466978343 -594023 1399596200 -2411491 462162 1216718 2425302 -198398246 185777213 -969295 789172 -1227857 -1399627254 1633301 6237698 392478 -2367851 -1058635 -363577 -859123850 1773488097 -1252244 -904774 1831642 -3871871 -1007841 -1169446525 1497178356 -1898558 -2212712 -2142914 260510111 -113248568 -1620844 -1621540 -6519 1168941823 -2320212 
12476314 -1687244 -824250 433764 -5745837 -5933017 -1166212 -2696145 5247610 -4265060 3459190 -7363176 -1680572 -49860 407356752 218857 81468 147241 -1748574714 972791632 219556 198412 -726105 894938335 -407271837 261350 -1421882720 6251 65712 -279797 -1387247445 -1375872449 496761 53645 -456868 -207472 1420767654 778180 279766127 -139674 227055 436561 -1397834355 1141255668 -615123 136762 -83992 794097 -280064319 -321072 837065827 798323 284684 1362411 -101630629 782119905 210678 609615 34347 530502 -835935112 141387 -1549774550 502124 239893 340229 1889454678 65605460 1748384517 232217 -109667 163541 1550646694 51316 -1537971832 377160 -111080 -131367 1298778940 1387383770 -913229 89040 534138 1539001916 223270 411552568 -895622 102545 1463004 -1044319953 -972474829 1397086775 -1088326 -866969 -997764 -412263889 -1007009 1045217320 -253753 -512118 -566770 -26635 1375205523 103309056 405490 477940 1202679 -1045667175 634873 159154185 75882 412252 -669050 -308031 -1141796234 -1888845970 -359162 -404684 -338506 -159645083 -814749 -380242711 -506019 1377999 1025383 1016107 -781917242 -1299094149 -310249 702986 390699 380487580 1376522 -907853724 -895096259 88423 198839 726742 -65527809 1044715460 15891 199113 -34598 907976638 -108188 
-4668185 -1384411 -3620001 -2642061 2633824 58157 -675467 -3980115 2862840 881028 -1436540 1498384 5129075 -543151 -672263456 344571 -130283 500541 942984060 -1139821135 -415397 -194620 128937 -1081095548 674429204 -591931 325339465 494000 -99362 259364 1175025304 442556791 -583645 -27212 95732 644518 -325115539 -593345 -1262950306 -118633 72600 294273 -661148177 1445899918 -173354 -10961 -287765 83842 1264383202 -851566 -1166448447 81487 -340164 -605099 1478625929 867749141 -132455 -252614 49136 -489591 1166979437 269876 1228688212 -448912 -65682 230058 -133104047 -135402170 -942591278 597020 -154798 -29621 -1226933757 -398995 425505926 -512243 -220938 24129 2962021242 -1174461105 -116832 111436 948340 -424315990 485591 -1119854006 1364001 -46124 208100 -2820355629 1139731748 661874700 -668878 -63913 214920 1120262740 161167 -351451958 -1775833 -145064 963693 754043 -441142084 -1478945773 -585165 -126704 -122485 350201174 -13373 631011238 14784 -147299 -150041 1057817 -1443710580 132431371 -1085259 -185158 1982741 -630020895 127096 461040108 -885215 -781944 -402255 244490 -866473897 -2962410871 4173 -423004 -586489 -460828857 -33264 -2042768460 1082807238 -295903 -970546 -943309 134347908 2820424982 -1787950 -787484 805575 2043254137 -833961 
6665948 3537280 2374575 -1770819 -113023 5844498 -927445 3422611 -10272746 4114012 -1608603 1280159 -6323138 355315 881993382 -383791 -65717 -193685 -1166435223 -2040106695 560153 72330 447492 1214643895 -885459672 586009 1496189632 336867 -126667 -17931 -560452028 562849307 1528493 -157587 -101628 -476339 -1495910709 340359 -2927646691 619499 -57388 -379906 -1708817006 -55073111 566189 236808 467935 -79996 2926319962 1308148 -1899370036 -427744 426924 -495530 -1311633598 -76406388 739401 -407173 6607 4952 1897263472 -424922 55988776 -500214 -54846 -1348245 3126554197 -1905375974 1166045616 -1073913 562470 -130013 -58474184 514359 -52217842 227117 653991 -490984 -11411786 560774770 1970638 274626 -1305456 49783577 -647320 -296697442 -1896668 438554 -998331 2325276614 2040073403 1708143190 1626177 1423693 1459789 296992891 964306 -2276217419 1666566 1139080 -1112454 -1037751 -564262540 1310569791 -124304 -208575 -545501 2277156141 84984 -1590943197 -557541 -179271 841986 -1908772 53476308 -3125452882 1598398 750111 -2112920 1589402577 72281 1587352320 2045706 -436928 -435962 -432896 75312374 12019908 477243 -152572 1034189 -1586940481 -545423 -729179172 -1215384383 1244123 1062306 -678171 1905154178 -2325019598 2986402 872999 -1487320 727666691 1264556 
-871803 790251 4668742 3704853 -4484664 -6895620 -1577998 656528 5229610 -62724 964860 95568 211254 -155342 1212843687 -283498 -111193 179493 -2677349817 25335753 1150558 20522 -138035 -1745158893 -1214035259 502930 -1019883485 -504752 -117784 -869927 -666282160 618469503 30617 -463662 -524937 -923119 1018556286 695286 2864362280 -232564 52449 203928 272665836 -2842145131 -520090 -142980 49608 290212 -2864870176 45685 -2664962485 679738 296014 1636701 -1029705014 -729200754 267576 776522 -38327 684325 2666355872 -461863 1177564460 960521 266634 251258 199316459 -2060879811 2678162932 -137816 121241 230386 -1176743809 359743 511496537 753010 160150 -302650 1145915532 666025408 -936423 -215204 270785 -510875086 -224524 -3324236819 -891529 -97866 1033431 -1025986139 -24463687 -273557546 -1074312 -957819 -923953 3323854838 -1076208 1417909535 -344015 -604881 -511489 -1200776 -620100259 1031538085 624324 -9776 353694 -1419213768 8917 -2033838071 1192285 -51098 -112436 -316883 2841041005 -198230602 951382 -130197 65585 2033819433 178680 -1309280684 169171 334217 231290 -110344 729392856 -1146629146 -466322 238709 -949773 1308950630 77464 131163624 1744339765 -228471 -36218 405769 2061401906 1026370183 353144 -14707 52790 -131516027 70385 
-21319076 7646290 -3715746 -836171 7437819 6121596 9828080 -5992298 1529601 3184883 650218 3895729 8276920 160521 1102824631 -424273 200531 -1057687 1842531348 39950422 -1090438 -204923 -806682 639203136 -1102067422 -324378 150860039 160196 85124 336943 -3401118833 -2718925668 -854438 167019 1202577 560639 -150383947 -474638 1880030325 258129 12684 122779 -915137574 1822151808 206597 97195 -48681 -158340 -1880142100 28043 -4246002596 -831422 -226386 -1244209 -3677478233 1629194010 619504 -1397477 223083 -1173205 4245696370 245176 1663133062 -690144 -87587 -190344 -1591540686 4279666432 -1843964751 -475322 63853 -1536609 -1663799286 -226457 -147492803 -1642162 -322059 -956818 -1511170332 3402072333 1032173 876830 944095 146623467 873212 -1091093351 2157182 480406 392106 -776962532 -41607056 915239590 460687 499422 549052 1090825183 986370 -957931217 -260295 150759 160028 6151 2720463062 3676584755 -579589 -507622 -215444 957682885 -1143438 309289164 -604356 -284889 233211 1164089 -1820311795 1589520587 -1522169 117255 479363 -308079972 13615 2280990932 -748029 -951872 -391563 -215687 -1629283909 1510256419 -600496 -453233 165341 -2280188005 26993 -472678285 -638148447 -732055 -1501269 -1691290 -4280483619 777662976 -1390192 -1123098 759933 472910571 -1996534 
74748693 -8808402 -5244250 -5462680 -19391920 -15339242 -14524648 -8853965 1219048 -12704227 -5889606 -11717238 -23803038 294026 2327054916 1974777 -379799 965510 -2422054668 2512991181 2016430 712270 -870015 462000400 -2331166276 1064666 -2219559949 476331 -577130 900545 2936319137 -1901929368 2574069 -744094 -552943 -1912841 2219478840 1450721 -444309680 710437 -250473 -2079382 3259444876 -1022290494 2286203 -35231 637965 397612 442694201 2064609 -2657027277 2394660 1036626 2831742 1430660412 -7096824154 1376808 3225296 -513973 2330099 2656972829 -1535462 1135274851 2227783 229513 -1567964 3064431842 3456385834 2423003592 -462211 587098 2144699 -1135887832 1409700 299593195 2269706 1032170 224554 -327265494 -2933848860 3029473 323948 -1630191 -300594056 -820059 1691894778 -2448704 777910 109338 -1256477069 -2511690616 -3260826774 -1292693 -583710 -682760 -1689828271 -2335128 -3596739238 -925183 87495 -3665847 -1574150 1899080939 -1427125450 4034526 1777167 914367 3593294565 2848364 2571402421 3908659 1014319 233356 -675591 1018694746 -3060169833 3226840 227983 1597319 -2571499171 -140930 479202151 114108 5127788 1993442 -586303 7093604613 328575127 1580926 1872435 -4968055 -481151390 1282638 -2401448701 -463630650 3526752 3559136 3352895 -3454247950 1258596098 3216118 2910910 -2186263 2400983864 3231536 
55864468 -26756344 -937590 -9970022 -71463595 -49122206 -8698734 -14980519 102956154 -32029464 108258082 -65600480 -51264827 -1821346 -52892772219 6895059 326007 -420546 -1794620132 6575003853 7385756 2359609 -8332049 -10169358782 52892300976 4872061 14780139453 -1539922 -776289 -1678669 7215509865 -22755469572 10914712 -1952703 -5118373 -6178305 -14785766598 8301922 14975878975 1083451 2043831 -1494156 -33365399612 878619011 4587663 1515921 904609 4632149 -14978163476 -2084658 -4199022752 5834224 3012302 21106881 -16858595058 -33597247311 -3105612 4923843 -138173 6539183 4202698045 3608730 -53570771448 4431094 30323 4198370 6213330397 5938870636 1797858061 688490 -1878854 2982372 53576509728 -628133 41520881613 4251205 -1210532 8669446 27400957648 -7212141391 -2166095 784321 -1525525 -41511446420 448752 -29080733707 -3079968 142477 -1499781 3318490098 -6563757317 33356560910 -21997259 -13985705 -10247393 29084553218 -19618715 -18418090855 -22722461 -8869927 -925523 -8201862 22748930484 16890139998 1981882 654176 9712736 18398723074 6649343 21333589601 23259854 -325466 -19717364 -14959532 -878004477 -6203420788 -13389076 -13933077 11926726 -21336913745 -18806377 12340426607 -12901494 23667657 12459333 5276130 33590711356 -27394527182 7112546 9080786 -14262496 -12366763970 12973995 37261095091 10161832185 6564725 9501883 21504451 -5930719006 -3314822736 -10990871 6406750 6660605 -37247836687 6115381 

